IMRPhenomXHM: A multi-mode frequency-domain model for the gravitational wave signal from non-precessing black-hole binaries

We present the IMRPhenomXHM frequency domain phenomenological waveform model for the inspiral, merger and ringdown of quasi-circular non-precessing black hole binaries. The model extends the IMRPhenomXAS waveform model, which describes the dominant quadrupole modes $\ell = |m| = 2$, to the harmonics $(\ell, |m|)=(2,1), (3,3), (3,2), (4,4)$, and includes mode mixing effects for the $(3,2)$ spherical harmonic. IMRPhenomXHM is calibrated against hybrid waveforms, which match an inspiral phase described by the effective-one-body model and post-Newtonian amplitudes for the subdominant harmonics to numerical relativity waveforms and numerical solutions to the perturbative Teukolsky equation for large mass ratios up to 1000. A computationally efficient implementation of the model is available as part of the LSC Algorithm Library Suite.

==> anc/MixingCoefficients/CoefficientStatsim_alpha222.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-0.009885910865482132*\[Chi] + 0.012279331664776998*\[Chi]^2 + 
   0.001523728817468495*\[Chi]^3 - 0.001871754864285381*\[Chi]^4 - 
   0.0014135099238647992*\[Chi]^5 - 0.0006340973594701062*\[Chi]^6)/
  (1 - 1.8037813598881576*\[Chi] + 0.7231092044311039*\[Chi]^2 + 
   0.10727169825436109*\[Chi]^4 - 0.025834219017477553*\[Chi]^6), 
 {f1 -> -0.009885910865482132, f10 -> -0.025834219017477553, 
  f2 -> 0.012279331664776998, f3 -> 0.001523728817468495, 
  f4 -> -0.001871754864285381, f5 -> -0.0014135099238647992, 
  f6 -> -0.0006340973594701062, f7 -> -1.8037813598881576, 
  f8 -> 0.7231092044311039, f9 -> 0.10727169825436109}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.009885910865482132, 1.1823649809131168*^-7, 
     -83611.33004672923, 0.}, {f10, -0.025834219017477553, 
     0.002445332149416729, -10.564707548477468, 8.166172172084415*^-25}, 
    {f2, 0.012279331664776998, 0.0003424548668455216, 35.856788305818114, 
     4.1229481599671106*^-182}, {f3, 0.001523728817468495, 
     0.0003309762408310146, 4.603740781038298, 4.6797672435324995*^-6}, 
    {f4, -0.001871754864285381, 0.00024426959175525767, -7.662660140525221, 
     4.2701460443408895*^-14}, {f5, -0.0014135099238647992, 
     0.00014304577767109555, -9.881521474299475, 4.848113543707979*^-22}, 
    {f6, -0.0006340973594701062, 0.0000897345619633435, -7.066367134317037, 
     2.966135890558681*^-12}, {f7, -1.8037813598881576, 0.034674556818376785, 
     -52.02031476094286, 1.3521244040352978*^-287}, 
    {f8, 0.7231092044311039, 0.05289762802830992, 13.669974087384563, 
     3.789126167334012*^-39}, {f9, 0.10727169825436109, 0.020694499364827826, 
     5.183585085255991, 2.6296648487631004*^-7}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsim_alpha223.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-0.01741034348700732*\[Chi] + 0.042132027730105805*\[Chi]^2 - 
   0.02901904283485293*\[Chi]^3 + 0.0006022057021906296*\[Chi]^4 + 
   0.004037053170210619*\[Chi]^5 - 0.0003435083693841253*\[Chi]^6)/
  (1 - 2.205857911577023*\[Chi] + 1.338313134042712*\[Chi]^2 - 
   0.13215733098064958*\[Chi]^4 + 0.0003498284142573707*\[Chi]^6), 
 {f1 -> -0.01741034348700732, f10 -> 0.0003498284142573707, 
  f2 -> 0.042132027730105805, f3 -> -0.02901904283485293, 
  f4 -> 0.0006022057021906296, f5 -> 0.004037053170210619, 
  f6 -> -0.0003435083693841253, f7 -> -2.205857911577023, 
  f8 -> 1.338313134042712, f9 -> -0.13215733098064958}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.01741034348700732, 7.888057899996939*^-8, 
     -220717.74456693677, 0.}, {f10, 0.0003498284142573707, 
     0.00009623189345208892, 3.635264793283322, 0.0002917427140974184}, 
    {f2, 0.042132027730105805, 0.000025032725521116082, 1683.077925117095, 
     0.}, {f3, -0.02901904283485293, 0.000037126870767856126, 
     -781.6183328861955, 0.}, {f4, 0.0006022057021906296, 
     2.8488633297597125*^-6, 211.38455323563124, 0.}, 
    {f5, 0.004037053170210619, 9.849872064380527*^-6, 409.85843712727603, 
     0.}, {f6, -0.0003435083693841253, 1.2532485402971726*^-6, 
     -274.0943702217853, 0.}, {f7, -2.205857911577023, 0.001425256012502219, 
     -1547.6924091022481, 0.}, {f8, 1.338313134042712, 0.0018085992434673736, 
     739.9721850358357, 0.}, {f9, -0.13215733098064958, 
     0.0003280433509835326, -402.8654462418406, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsim_alpha322.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.016707359440555486*\[Chi] - 0.02582193201328815*\[Chi]^2 + 
   0.005887618582476872*\[Chi]^3 + 0.0005218228170635253*\[Chi]^4 + 
   0.0024659764782449666*\[Chi]^5 + 0.0002432193122631298*\[Chi]^6)/
  (1 - 1.5852676885553714*\[Chi] + 0.4463453474394013*\[Chi]^2 + 
   0.14633534716145832*\[Chi]^4 - 0.005820380876632491*\[Chi]^6), 
 {f1 -> 0.016707359440555486, f10 -> -0.005820380876632491, 
  f2 -> -0.02582193201328815, f3 -> 0.005887618582476872, 
  f4 -> 0.0005218228170635253, f5 -> 0.0024659764782449666, 
  f6 -> 0.0002432193122631298, f7 -> -1.5852676885553714, 
  f8 -> 0.4463453474394013, f9 -> 0.14633534716145832}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, 0.016707359440555486, 1.492100287318157*^-7, 
     111972.09452043363, 0.}, {f10, -0.005820380876632491, 
     0.00037309668440021934, -15.600194587601834, 2.6367015153932205*^-49}, 
    {f2, -0.02582193201328815, 0.0005602824709059957, -46.087345855266925, 
     2.693122147240019*^-250}, {f3, 0.005887618582476872, 
     0.0007840891056426076, 7.508864158559656, 1.311515269220864*^-13}, 
    {f4, 0.0005218228170635253, 0.00004949575937345104, 10.542778283818492, 
     1.0076663961127626*^-24}, {f5, 0.0024659764782449666, 
     0.000254616607106448, 9.685057492004093, 2.855266590491594*^-21}, 
    {f6, 0.0002432193122631298, 0.000018860159469228176, 12.895930846181928, 
     2.505736420762075*^-35}, {f7, -1.5852676885553714, 0.033554316370215866, 
     -47.244821532484494, 1.022037110948469*^-257}, 
    {f8, 0.4463453474394013, 0.04834143142882405, 9.2331843358131, 
     1.5101822616645191*^-19}, {f9, 0.14633534716145832, 0.01520141833494868, 
     9.626427214691368, 4.819860531295053*^-21}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsim_alpha333.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.03605199432992765*\[Chi] - 0.08508249902901473*\[Chi]^2 + 
   0.05285289288410341*\[Chi]^3 + 0.005588124106260517*\[Chi]^4 - 
   0.009144706660857042*\[Chi]^5 - 0.0002636162163554519*\[Chi]^6)/
  (1 - 2.359959805984371*\[Chi] + 1.5581575366642713*\[Chi]^2 - 
   0.20080528931110736*\[Chi]^4 + 0.002894115171190354*\[Chi]^6), 
 {f1 -> 0.03605199432992765, f10 -> 0.002894115171190354, 
  f2 -> -0.08508249902901473, f3 -> 0.05285289288410341, 
  f4 -> 0.005588124106260517, f5 -> -0.009144706660857042, 
  f6 -> -0.0002636162163554519, f7 -> -2.359959805984371, 
  f8 -> 1.5581575366642713, f9 -> -0.20080528931110736}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, 0.03605199432992765, 1.233402625407154*^-7, 
     292297.0454844513, 0.}, {f10, 0.002894115171190354, 
     0.000045802584815177146, 63.186721510777275, 0.}, 
    {f2, -0.08508249902901473, 0.000045017472147674886, -1889.9883749560815, 
     0.}, {f3, 0.05285289288410341, 0.00006061229834932803, 
     871.9829856887344, 0.}, {f4, 0.005588124106260517, 
     5.6695182724805505*^-6, 985.64354812734, 0.}, 
    {f5, -0.009144706660857042, 0.000018823899037012163, -485.8030019644932, 
     0.}, {f6, -0.0002636162163554519, 2.7876565382926043*^-6, 
     -94.56552940948481, 0.}, {f7, -2.359959805984371, 0.0012388344024152245, 
     -1904.9840732412717, 0.}, {f8, 1.5581575366642713, 0.001676386787585032, 
     929.4737635751238, 0.}, {f9, -0.20080528931110736, 
     0.0004045932872629289, -496.3139420071794, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsre_alpha222.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(1 - 2.295699213216995*\[Chi] + 1.4619885788982425*\[Chi]^2 + 
   0.00432963614839615*\[Chi]^3 - 0.16956669291917906*\[Chi]^4 - 
   0.0006267847253053242*\[Chi]^5)/(1 - 2.2956976283416806*\[Chi] + 
   1.4646337173895434*\[Chi]^2 - 0.1684322162942244*\[Chi]^4 - 
   0.00007150530536478032*\[Chi]^6), {f1 -> -2.295699213216995, 
  f2 -> 1.4619885788982425, f3 -> 0.00432963614839615, 
  f4 -> -0.16956669291917906, f5 -> -0.0006267847253053242, 
  f6 -> -2.2956976283416806, f7 -> 1.4646337173895434, 
  f8 -> -0.1684322162942244, f9 -> -0.00007150530536478032}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -2.295699213216995, 0.0010959046810013354, 
     -2094.798254825775, 0.}, {f2, 1.4619885788982425, 0.001494256499088627, 
     978.4053673448533, 0.}, {f3, 0.00432963614839615, 
     3.1940992575404453*^-6, 1355.510833977684, 0.}, 
    {f4, -0.16956669291917906, 0.00040517963356012665, -418.4975721244296, 
     0.}, {f5, -0.0006267847253053242, 1.5418307327851226*^-6, 
     -406.51980271084403, 0.}, {f6, -2.2956976283416806, 
     0.0010958712197979166, -2094.8607709261832, 0.}, 
    {f7, 1.4646337173895434, 0.0014942023512410215, 980.2110913378501, 0.}, 
    {f8, -0.1684322162942244, 0.0004026245182038224, -418.33571647754997, 
     0.}, {f9, -0.00007150530536478032, 9.49850958208765*^-7, 
     -75.28055296130404, 0.}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsre_alpha223.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.11258219435129532*\[Chi] - 0.23083531810930033*\[Chi]^2 + 
   0.11566878900797303*\[Chi]^3 + 0.01845050500432622*\[Chi]^4 - 
   0.013432786600323298*\[Chi]^5 - 0.002256017488494162*\[Chi]^6)/
  (1 - 2.296974390894016*\[Chi] + 1.4790189724079015*\[Chi]^2 - 
   0.18718980232565283*\[Chi]^4 + 0.006078101838110706*\[Chi]^6), 
 {f1 -> 0.11258219435129532, f10 -> 0.006078101838110706, 
  f2 -> -0.23083531810930033, f3 -> 0.11566878900797303, 
  f4 -> 0.01845050500432622, f5 -> -0.013432786600323298, 
  f6 -> -0.002256017488494162, f7 -> -2.296974390894016, 
  f8 -> 1.4790189724079015, f9 -> -0.18718980232565283}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, 0.11258219435129532, 8.26297946516356*^-8, 
     1.3624890976183352*^6, 0.}, {f10, 0.006078101838110706, 
     0.000038396552379512434, 158.2981143211662, 0.}, 
    {f2, -0.23083531810930033, 0.00013245326540837552, -1742.768042732631, 
     0.}, {f3, 0.11566878900797303, 0.00015259526527208013, 
     758.0103406336592, 0.}, {f4, 0.01845050500432622, 
     0.00002947604005848868, 625.9492444614431, 0.}, 
    {f5, -0.013432786600323298, 0.00004366562238825839, -307.62842404681606, 
     0.}, {f6, -0.002256017488494162, 7.507837092811774*^-6, 
     -300.4883378002621, 0.}, {f7, -2.296974390894016, 0.0011789496677448654, 
     -1948.3226924248138, 0.}, {f8, 1.4790189724079015, 0.001647932344532307, 
     897.499813821335, 0.}, {f9, -0.18718980232565283, 0.0005154264073393317, 
     -363.1746446441114, 0.}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsre_alpha322.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-0.07019334024581896*\[Chi] + 0.13320603013912857*\[Chi]^2 - 
   0.05680079265436778*\[Chi]^3 - 0.012639575688787628*\[Chi]^4 + 
   0.005348058369391428*\[Chi]^5 + 0.0009687270382732074*\[Chi]^6)/
  (1 - 2.2412418374321113*\[Chi] + 1.3896075701394461*\[Chi]^2 - 
   0.1477336567452966*\[Chi]^4), {f1 -> -0.07019334024581896, 
  f2 -> 0.13320603013912857, f3 -> -0.05680079265436778, 
  f4 -> -0.012639575688787628, f5 -> 0.005348058369391428, 
  f6 -> 0.0009687270382732074, f7 -> -2.2412418374321113, 
  f8 -> 1.3896075701394461, f9 -> -0.1477336567452966}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.07019334024581896, 5.387679509185444*^-7, 
     -130284.92159963575, 0.}, {f2, 0.13320603013912857, 
     0.00009565987982141345, 1392.4963149421646, 0.}, 
    {f3, -0.05680079265436778, 0.00009322304687381489, -609.2998948130537, 
     0.}, {f4, -0.012639575688787628, 0.00003078662022998197, 
     -410.55418212092036, 0.}, {f5, 0.005348058369391428, 
     0.00002071457618829781, 258.1785077704212, 0.}, 
    {f6, 0.0009687270382732074, 0.000010179541833313741, 95.16410995069884, 
     0.}, {f7, -2.2412418374321113, 0.0013529263007364988, 
     -1656.588268120766, 0.}, {f8, 1.3896075701394461, 0.0018204896949524348, 
     763.3152629165272, 0.}, {f9, -0.1477336567452966, 
     0.00047568251001016713, -310.57197529112216, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/MixingCoefficients/CoefficientStatsre_alpha333.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(1 - 2.107851868107966*\[Chi] + 1.1906389430053965*\[Chi]^2 + 
   0.022448480368943948*\[Chi]^3 - 0.09593472625375113*\[Chi]^4 - 
   0.0021343356572759114*\[Chi]^5 - 0.0053193794464599636*\[Chi]^6)/
  (1 - 2.107851031248286*\[Chi] + 1.2043480484290372*\[Chi]^2 - 
   0.0891021664149287*\[Chi]^4 - 0.005471615908522895*\[Chi]^6), 
 {f1 -> -2.107851868107966, f10 -> -0.005471615908522895, 
  f2 -> 1.1906389430053965, f3 -> 0.022448480368943948, 
  f4 -> -0.09593472625375113, f5 -> -0.0021343356572759114, 
  f6 -> -0.0053193794464599636, f7 -> -2.107851031248286, 
  f8 -> 1.2043480484290372, f9 -> -0.0891021664149287}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -2.107851868107966, 0.000731185391296149, 
     -2882.787174360041, 0.}, {f10, -0.005471615908522895, 
     0.00014170201943831438, -38.61353515081551, 7.06620303702681*^-201}, 
    {f2, 1.1906389430053965, 0.001080607357037383, 1101.823835689661, 0.}, 
    {f3, 0.022448480368943948, 0.000010006099830438245, 2243.4795524082588, 
     0.}, {f4, -0.09593472625375113, 0.0005592261310479958, 
     -171.5490763530102, 0.}, {f5, -0.0021343356572759114, 
     2.9484573823647345*^-6, -723.8821459797131, 0.}, 
    {f6, -0.0053193794464599636, 0.00014678536316995561, -36.23916807223424, 
     9.990397639259661*^-185}, {f7, -2.107851031248286, 
     0.0007311302825262619, -2883.0033191417874, 0.}, 
    {f8, 1.2043480484290372, 0.0010803022132648775, 1114.825123600617, 0.}, 
    {f9, -0.0891021664149287, 0.0005487825024253474, -162.3633516395679, 
     0.}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsALambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 4*\[Eta]^2]*(0.007349833876686359 - 
     0.0012619735607202085*\[Eta] + 0.01042318959002753*\[Eta]^2), 
   {a0 -> 0.007349833876686359, a1 -> -0.0012619735607202085, 
    a2 -> 0.01042318959002753}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.007349833876686359, 0.0000751522692407221, 
       97.79922750095442, 1.2601040464690822*^-60}, 
      {a1, -0.0012619735607202085, 0.0011436899458481982, -1.103422798549031, 
       0.27492390456874005}, {a2, 0.01042318959002753, 0.004074175316512089, 
       2.5583556868021198, 0.013468853838830954}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -1060.4116848760043, -1059.9410966407102, 
   -1052.3823521350744, 0.9999116847741804, 
   ScientificForm[0.000014628424504091548], {0.0000751522692407221, 
   0.0011436899458481982, 0.004074175316512089}, {{a1, -1.103422798549031}, 
    {a2, 2.5583556868021198}, {a0, 97.79922750095442}}, 3, 
   0.000014628424504091548, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.007349833876686359, 0.0000751522692407221, 
       {0.007199029815721328, 0.00750063793765139}}, 
      {a1, -0.0012619735607202085, 0.0011436899458481982, 
       {-0.003556955336537668, 0.001033008215097251}}, 
      {a2, 0.01042318959002753, 0.004074175316512089, {0.0022477587078873623, 
        0.018598620472167697}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{5.647863572029984*^-9, -8.371379447270848*^-8, 2.8137643904725824*^-7}, 
   {-8.371379447270848*^-8, 1.3080266922342544*^-6, -4.570615188507166*^-6}, 
   {2.8137643904725824*^-7, -4.570615188507166*^-6, 
   0.000016598904509676383}}}, "1DSpinFit" -> 
  {0.0016018009303455341 - 0.0014635661636864731*S - 
    0.0001039752322909584*S^2 + 0.00015497748039925232*S^3, 
   {b0 -> -0.000017591683685424187, b1 -> -0.0014635661636864731, 
    b2 -> -0.0001039752322909584, b3 -> 0.00015497748039925232}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.000017591683685424187, 
       0.000011888472344444874, -1.4797261730304863, 0.16974591155363516}, 
      {b1, -0.0014635661636864731, 0.00003649385980234971, 
       -40.10444966942738, 2.2224746847200594*^-12}, 
      {b2, -0.0001039752322909584, 0.000034560169706511174, 
       -3.008527827667737, 0.013150644168539283}, 
      {b3, 0.00015497748039925232, 0.00006975900417780961, 2.221612567808856, 
       0.05055619923519631}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -246.2698651807679, -241.82542073632345, -243.07457853269162, 
   0.9998152355648808, ScientificForm[0.000024995551381113944], 
   {0.000011888472344444874, 0.00003649385980234971, 0.000034560169706511174, 
   0.00006975900417780961}, {{b0, -1.4797261730304863}, 
    {b3, 2.221612567808856}, {b2, -3.008527827667737}, 
    {b1, -40.10444966942738}}, 4, 0.000024995551381113944, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.000017591683685424187, 0.000011888472344444874, 
       {-0.00004408085080684616, 8.897483435997786*^-6}}, 
      {b1, -0.0014635661636864731, 0.00003649385980234971, 
       {-0.0015448795505710287, -0.0013822527768019175}}, 
      {b2, -0.0001039752322909584, 0.000034560169706511174, 
       {-0.000180980089145275, -0.00002697037543664177}}, 
      {b3, 0.00015497748039925232, 0.00006975900417780961, 
       {-4.5526708519809606*^-7, 0.00031041022788370274}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.413357746846306*^-10, 9.492569408631028*^-11, 
   -2.9701334908797844*^-10, -1.4239403026424388*^-10}, 
   {9.492569408631026*^-11, 1.3318018032735562*^-9, -6.666859517977819*^-11, 
   -2.279365794181806*^-9}, {-2.970133490879784*^-10, -6.66685951797782*^-11, 
   1.194405330142853*^-9, 1.1011489515412732*^-10}, 
   {-1.4239403026424385*^-10, -2.279365794181806*^-9, 
   1.1011489515412732*^-10, 4.866318663879659*^-9}}}, 
 "3DFits" -> {{Sqrt[\[Eta] - 4*\[Eta]^2]*(0.007349833876686359 - 
       0.0012619735607202085*\[Eta] + 0.01042318959002753*\[Eta]^2) + 
     Sqrt[\[Eta] - 4*\[Eta]^2]*(S*(-0.0048396457425702024 - 
         0.054621206928483663*\[Eta]^2) + 
       S^3*(0. + 0.020360826886107204*\[Eta]^2) + 
       S^2*(-0.0013927779195756038 + 0.02595660494955219*\[Eta]^2)) - 
     0.018115657394753674*\[Eta]^2*(1 - 10.539795474715346*(1 - 4*\[Eta])^0.5*
        \[Eta]^2)*(\[Chi]1 - \[Chi]2), {d10 -> -0.018115657394753674, 
     d11 -> -10.539795474715346, f10 -> 3.306748859498064, 
     f20 -> 13.395285481816796}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.018115657394753674, 
        0.0001683232442483132, -107.62421717602567, 
        1.5077480917147031*^-193}, {d11, -10.539795474715346, 
        0.8466473509699312, -12.448861338361015, 2.47264599626324*^-27}, 
       {f10, 3.306748859498064, 0.09153958995282212, 36.12370189993536, 
        6.361742076230287*^-95}, {f20, 13.395285481816796, 
        1.8020517303444537, 7.433352359566476, 2.273390546026254*^-12}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -3695.6111063132457, -3695.430110838133, 
    -3678.5084313168845, 0.9976700805295207, ScientificForm[
     0.00006656894074552585], {0.0001683232442483132, 0.8466473509699312, 
    0.09153958995282212, 1.8020517303444537}, {{f20, 7.433352359566476}, 
     {d11, -12.448861338361015}, {f10, 36.12370189993536}, 
     {d10, -107.62421717602567}}, 4, 0.00006656894074552585, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.018115657394753674, 0.0001683232442483132, 
        {-0.018447373256998148, -0.0177839415325092}}, 
       {d11, -10.539795474715346, 0.8466473509699312, {-12.208289670500216, 
         -8.871301278930476}}, {f10, 3.306748859498064, 0.09153958995282212, 
        {3.1263511126134405, 3.4871466063826877}}, {f20, 13.395285481816796, 
        1.8020517303444537, {9.843968810077056, 16.946602153556533}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{2.8332714554277302*^-8, 0.00007668664922287837, 
    2.429736390055334*^-7, -1.2542626432750355*^-6}, {0.00007668664922287837, 
    0.7168117369044017, 0.005015198358798647, 0.018686464165837417}, 
    {2.429736390055334*^-7, 0.0050151983587986455, 0.008379496528730811, 
    0.04243642962544998}, {-1.2542626432750355*^-6, 0.018686464165837417, 
    0.04243642962544998, 3.247390438837439}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(0.007349833876686359 - 0.0012619735607202085*
        \[Eta] + 0.01042318959002753*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-0.004549376352487561 - 0.06287775846861213*\[Eta]^2) + 
       S^3*(0. + 0.020360826886107204*\[Eta]^2) + 
       S^2*(-0.0013662671559525699 + 0.025202521006496996*\[Eta]^2)) - 
     0.0066637970412604395*\[Eta]^2*(1 - 16.31362402797704*(1 - 4*\[Eta])^0.5*
        \[Eta]^2)*(\[Chi]1 - \[Chi]2) - 0.0066637970412604395*\[Eta]^2*
      (1 - 16.31362402797704*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -0.0066637970412604395, 
     d11 -> -16.31362402797704, f10 -> 3.1084186457470833, 
     f20 -> 13.140313571305956}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.0066637970412604395, 
        0.0007280272627466608, -9.153224586837087, 3.706329241224786*^-17}, 
       {d11, -16.31362402797704, 10.722020258083404, -1.5215065477681862, 
        0.1295558272055477}, {f10, 3.1084186457470833, 0.6508512827721885, 
        4.775927662779293, 3.2486453904769713*^-6}, {f20, 13.140313571305956, 
        12.850011539753277, 1.0225915774981673, 0.30761401519115306}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2808.2788371570864, -2808.0978416819735, 
    -2791.1761621607247, 0.8818349136580851, ScientificForm[
     0.00047407360899664856], {0.0007280272627466608, 10.722020258083404, 
    0.6508512827721885, 12.850011539753277}, {{f20, 1.0225915774981673}, 
     {d11, -1.5215065477681862}, {f10, 4.775927662779293}, 
     {d10, -9.153224586837087}}, 4, 0.00047407360899664856, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.0066637970412604395, 0.0007280272627466608, 
        {-0.008098525751950152, -0.005229068330570727}}, 
       {d11, -16.31362402797704, 10.722020258083404, {-37.44358864335715, 
         4.816340587403076}}, {f10, 3.1084186457470833, 0.6508512827721885, 
        {1.8257812095341623, 4.391056081960004}}, {f20, 13.140313571305956, 
        12.850011539753277, {-12.183299200038313, 38.463926342650225}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{5.300236953023955*^-7, 0.003431625216432142, 
    3.5110930793270633*^-6, 0.00003328228485742289}, {0.0034316252164321415, 
    114.96171841475092, 0.2592391920390328, 6.8610371261544465}, 
    {3.5110930793270637*^-6, 0.2592391920390328, 0.42360739228620325, 
    2.1603523898971164}, {0.00003328228485742279, 6.861037126154443, 
    2.160352389897116, 165.12279657179238}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(0.007349833876686359 - 0.0012619735607202085*
        \[Eta] + 0.01042318959002753*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-0.0048373891789356286 - 0.05468539362742265*\[Eta]^2) + 
       S^3*(0. + 0.020360826886107204*\[Eta]^2) + 
       S^2*(-0.0013969864624646525 + 0.026076314613951802*\[Eta]^2)) + 
     0.00048676229793606277*S*\[Eta]^2*(1 - 38.836206647983204*
        (1 - 4*\[Eta])^0.5*\[Eta]^2)*(\[Chi]1 - \[Chi]2) - 
     0.018117089409423543*\[Eta]^2*(1 - 10.607653095456586*(1 - 4*\[Eta])^0.5*
        \[Eta]^2)*(\[Chi]1 - \[Chi]2), {d10 -> -0.018117089409423543, 
     d11 -> -10.607653095456586, d30 -> 0.00048676229793606277, 
     d31 -> -38.836206647983204, f10 -> 3.30520703399638, 
     f20 -> 13.435761879861975}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.018117089409423543, 
        0.00016889517318140117, -107.26824851273254, 
        6.1997411472586606*^-192}, {d11, -10.607653095456586, 
        0.8677347150887016, -12.224534654433239, 1.4477769999615252*^-26}, 
       {d30, 0.00048676229793606277, 0.0007416414384003426, 
        0.6563310418387187, 0.5122970339642159}, {d31, -38.836206647983204, 
        68.706527810611, -0.5652476974973165, 0.5724812701131932}, 
       {f10, 3.30520703399638, 0.09187041412474267, 35.976838305186405, 
        4.0377247569612693*^-94}, {f20, 13.435761879861975, 
        1.8100264016036123, 7.4229645865709015, 2.4795505596649703*^-12}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -3692.1257222631057, -3691.74216061927, 
    -3668.1819772681997, 0.9976758453878712, ScientificForm[
     0.0000664865348523022], {0.00016889517318140117, 0.8677347150887016, 
    0.0007416414384003426, 68.706527810611, 0.09187041412474267, 
    1.8100264016036123}, {{d31, -0.5652476974973165}, 
     {d30, 0.6563310418387187}, {f20, 7.4229645865709015}, 
     {d11, -12.224534654433239}, {f10, 35.976838305186405}, 
     {d10, -107.26824851273254}}, 6, 0.0000664865348523022, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.018117089409423543, 0.00016889517318140117, 
        {-0.018449948961256263, -0.017784229857590823}}, 
       {d11, -10.607653095456586, 0.8677347150887016, {-12.317789524659906, 
         -8.897516666253265}}, {d30, 0.00048676229793606277, 
        0.0007416414384003426, {-0.000974868796407705, 
         0.0019483933922798305}}, {d31, -38.836206647983204, 68.706527810611, 
        {-174.2434158904832, 96.57100259451678}}, {f10, 3.30520703399638, 
        0.09187041412474267, {3.1241483080646217, 3.4862657599281386}}, 
       {f20, 13.435761879861975, 1.8100264016036123, {9.86855172521728, 
         17.00297203450667}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{2.8525579523975503*^-8, 0.00007702525961766145, 
    -1.7909553819658002*^-9, 0.00010367848990705507, 2.470650234057196*^-7, 
    -1.4687241634365715*^-6}, {0.00007702525961766145, 0.7529635357700702, 
    -8.151766529279219*^-6, -10.572774781009887, 0.005397436875335791, 
    0.023974761852026932}, {-1.7909553819658002*^-9, -8.15176652927921*^-6, 
    5.500320231525293*^-7, -0.023383879112975525, -1.0241762614073039*^-6, 
    0.00005865323132832858}, {0.0001036784899070551, -10.572774781009887, 
    -0.023383879112975525, 4720.5869637902615, -0.0708879751940297, 
    -4.551805577483914}, {2.470650234057196*^-7, 0.005397436875335791, 
    -1.0241762614073039*^-6, -0.0708879751940297, 0.008440172991451719, 
    0.042670250514755564}, {-1.468724163436572*^-6, 0.023974761852026932, 
    0.00005865323132832858, -4.551805577483915, 0.042670250514755564, 
    3.276195574502121}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(0.007349833876686359 - 0.0012619735607202085*
        \[Eta] + 0.01042318959002753*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-0.0047426433575226785 - 0.05738038588094654*\[Eta]^2) + 
       S^3*(0. + 0.020360826886107204*\[Eta]^2) + 
       S^2*(-0.001642453891080612 + 0.03305849925013909*\[Eta]^2)) - 
     0.006666109824023763*\[Eta]^2*(1 + 44.23046427446702*(1 - 4*\[Eta])^0.5*
        \[Eta]^2)*(\[Chi]1 - \[Chi]2) + 0.00014976617835562984*S*\[Eta]^2*
      (1 + 12972.79528565573*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.006666109824023763*\[Eta]^2*
      (1 + 44.23046427446702*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -0.006666109824023763, 
     d11 -> 44.23046427446702, d30 -> 0.00014976617835562984, 
     d31 -> 12972.79528565573, f10 -> 3.2404707591604676, 
     f20 -> 15.796587849733887}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.006666109824023763, 
        0.000640974936534527, -10.399953951498514, 7.320939551330073*^-21}, 
       {d11, 44.23046427446702, 15.046167828722055, 2.9396498017278683, 
        0.0036364925844811036}, {d30, 0.00014976617835562984, 
        0.004634276377676747, 0.03231705797199574, 0.9742485059973015}, 
       {d31, 12972.79528565573, 403269.45623351226, 0.03216904996182965, 
        0.9743664036046822}, {f10, 3.2404707591604676, 0.5732863904825047, 
        5.652446688003765, 4.875018353626437*^-8}, {f20, 15.796587849733887, 
        11.328331025272165, 1.3944320495661338, 0.16459370218166258}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2863.864460106987, -2863.4808984631513, 
    -2839.920715112081, 0.9092390427747722, ScientificForm[
     0.0004154805758868457], {0.000640974936534527, 15.046167828722055, 
    0.004634276377676747, 403269.45623351226, 0.5732863904825047, 
    11.328331025272165}, {{d31, 0.03216904996182965}, 
     {d30, 0.03231705797199574}, {f20, 1.3944320495661338}, 
     {d11, 2.9396498017278683}, {f10, 5.652446688003765}, 
     {d10, -10.399953951498514}}, 6, 0.0004154805758868457, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.006666109824023763, 0.000640974936534527, 
        {-0.007929346813524557, -0.0054028728345229685}}, 
       {d11, 44.23046427446702, 15.046167828722055, {14.577392573660006, 
         73.88353597527403}}, {d30, 0.00014976617835562984, 
        0.004634276377676747, {-0.008983491623426884, 0.009283023980138144}}, 
       {d31, 12972.79528565573, 403269.45623351226, {-781792.904297363, 
         807738.4948686745}}, {f10, 3.2404707591604676, 0.5732863904825047, 
        {2.1106347347594006, 4.370306783561535}}, {f20, 15.796587849733887, 
        11.328331025272165, {-6.529350287259726, 38.1225259867275}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{4.1084886926544094*^-7, 0.006388670152047431, 
    -3.075429686432114*^-8, 2.675771191574631, 2.7722356680985804*^-6, 
    0.00002243035078018775}, {0.006388670152047432, 226.3871663300706, 
    -0.0004735297734159915, 53080.75435871427, 0.3469924990292752, 
    7.905503821112428}, {-3.075429686432114*^-8, -0.0004735297734159914, 
    0.00002147651754469271, -1868.8474231298376, -0.000038461898309383215, 
    0.002292115309486103}, {2.6757711915746305, 53080.75435871426, 
    -1868.8474231298376, 1.6262625433087265*^11, 3372.8450735411834, 
    -198937.68230296415}, {2.7722356680985804*^-6, 0.3469924990292752, 
    -0.000038461898309383215, 3372.8450735411834, 0.32865728551245893, 
    1.6755760681769711}, {0.00002243035078018783, 7.905503821112428, 
    0.0022921153094861034, -198937.6823029642, 1.6755760681769711, 
    128.33108381814392}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsDInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {-1.006748988678402 + 12.372469100199902*\[Eta] + 
    1462.5072048836637*\[Eta]^2, {a0 -> -1.006748988678402, 
    a1 -> 12.372469100199902, a2 -> 1462.5072048836637}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -1.006748988678402, 0.15564279786453564, 
       -6.468330064039521, 0.09764797665434577}, {a1, 12.372469100199902, 
       34.434008921195776, 0.35930957468574204, 0.7804016803174298}, 
      {a2, 1462.5072048836637, 1313.8436776860008, 1.1131516098319214, 
       0.4659438424633407}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   0.8076010846524397, ComplexInfinity, -1.647221470867998, 
   0.9908852591566748, ScientificForm[0.07163757313628111], 
   {0.15564279786453564, 34.434008921195776, 1313.8436776860008}, 
   {{a1, 0.35930957468574204}, {a2, 1.1131516098319214}, 
    {a0, -6.468330064039521}}, 3, 0.07163757313628111, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -1.006748988678402, 0.15564279786453564, {-2.984378244056245, 
        0.9708802666994409}}, {a1, 12.372469100199902, 34.434008921195776, 
       {-425.15309813977944, 449.89803634017926}}, {a2, 1462.5072048836637, 
       1313.8436776860008, {-15231.459555123376, 18156.4739648907}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.024224680527100695, -4.31109641645104, 
   141.23555865794978}, {-4.31109641645104, 1185.7009703849901, 
   -43917.3525393447}, {141.23555865794978, -43917.35253934468, 
   1.7261852093954757*^6}}}, "1DSpinFit" -> 
  {-0.9351367679749738 - 1.368080409836226*S - 0.3481326996187159*S^2 + 
    0.8483013421940425*S^3 + 1.2021143725813777*S^4 - 0.5445543194912*S^5 - 
    1.2070906007649638*S^6, {b0 -> 0.05780778770151241, 
    b1 -> -1.368080409836226, b2 -> -0.3481326996187159, 
    b3 -> 0.8483013421940425, b4 -> 1.2021143725813777, 
    b5 -> -0.5445543194912, b6 -> -1.2070906007649638}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.05780778770151241, 0.010316114985461193, 
       5.603639333507105, 0.00011546866714079378}, {b1, -1.368080409836226, 
       0.043388943458043165, -31.530622799311793, 6.524940359607168*^-13}, 
      {b2, -0.3481326996187159, 0.1463081538217416, -2.3794483801830526, 
       0.034797745926216074}, {b3, 0.8483013421940425, 0.2340026741507787, 
       3.625177982570588, 0.0034813573302043487}, {b4, 1.2021143725813777, 
       0.49165344653775894, 2.445044128230382, 0.03087177589983585}, 
      {b5, -0.5445543194912, 0.28352117515675307, -1.9206830642900907, 
       0.07884704403399338}, {b6, -1.2070906007649638, 0.4565072723814307, 
       -2.644187012548597, 0.02140761800890686}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -85.01469915813472, -74.83288097631653, 
   -77.4591873248032, 0.9998305588846114, ScientificForm[
    0.016199486603772583], {0.010316114985461193, 0.043388943458043165, 
   0.1463081538217416, 0.2340026741507787, 0.49165344653775894, 
   0.28352117515675307, 0.4565072723814307}, {{b5, -1.9206830642900907}, 
    {b2, -2.3794483801830526}, {b4, 2.445044128230382}, 
    {b6, -2.644187012548597}, {b3, 3.625177982570588}, 
    {b0, 5.603639333507105}, {b1, -31.530622799311793}}, 7, 
   0.016199486603772583, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.05780778770151241, 0.010316114985461193, {0.03533090401886721, 
        0.08028467138415761}}, {b1, -1.368080409836226, 0.043388943458043165, 
       {-1.4626167965083163, -1.2735440231641357}}, {b2, -0.3481326996187159, 
       0.1463081538217416, {-0.6669107822504527, -0.029354616986979054}}, 
      {b3, 0.8483013421940425, 0.2340026741507787, {0.3384533135778861, 
        1.358149370810199}}, {b4, 1.2021143725813777, 0.49165344653775894, 
       {0.130893535514798, 2.273335209647957}}, {b5, -0.5445543194912, 
       0.28352117515675307, {-1.1622938934050628, 0.07318525442266288}}, 
      {b6, -1.2070906007649638, 0.4565072723814307, {-2.201734502666017, 
        -0.21244669886391077}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.00010642222839325698, 0.000049600559232930146, -0.0011129058782986042, 
   -0.00036029574494196473, 0.0029021164010037638, 0.0004825604226356338, 
   -0.0021744882930742706}, {0.000049600559232930166, 0.0018826004144052663, 
   -0.0017226294079746999, -0.009284355056799582, 0.008142557097416236, 
   0.010046809448978612, -0.009111386718679443}, {-0.0011129058782986042, 
   -0.0017226294079746999, 0.02140607587472639, 0.012604147302710103, 
   -0.06807002711879574, -0.016998174965166674, 0.056959561740063974}, 
   {-0.00036029574494196484, -0.009284355056799582, 0.012604147302710103, 
   0.0547572515097155, -0.05995164933794998, -0.06466677502046604, 
   0.06744584609355267}, {0.002902116401003764, 0.008142557097416236, 
   -0.06807002711879574, -0.05995164933795, 0.24172311149245695, 
   0.08132854020069644, -0.21815504151844342}, {0.00048256042263563383, 
   0.010046809448978613, -0.016998174965166674, -0.06466677502046604, 
   0.08132854020069644, 0.08038425676226624, -0.09195195294829298}, 
   {-0.0021744882930742706, -0.009111386718679443, 0.056959561740063974, 
   0.06744584609355267, -0.21815504151844342, -0.09195195294829296, 
   0.2083988897371337}}}, "3DFits" -> 
  {{-0.8535048463050732 - 93.1876950411214*\[Eta] + 
     13641.071903017495*\[Eta]^2 - 337621.44851304166*\[Eta]^3 + 
     S^2*(-0.26539816223182355 + 189.63365484152848*\[Eta] - 
       8172.057025783848*\[Eta]^2) + S*(-1.2067842398131878 + 
       77.26350785961218*\[Eta] - 1972.284151572111*\[Eta]^2), 
    {f10 -> 1.0664034804956677, f11 -> -68.27572898163596, 
     f20 -> 3.1489059784847875, f21 -> -2249.972435494158}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 1.0664034804956677, 0.026962289181897914, 
        39.551666896727575, 1.0932432256372557*^-33}, 
       {f11, -68.27572898163596, 29.245096592166302, -2.3346043247442907, 
        0.024670329493292054}, {f20, 3.1489059784847875, 0.4190207753037596, 
        7.514916118901406, 3.634312845835416*^-9}, {f21, -2249.972435494158, 
        453.6726870581694, -4.959461963831358, 0.000013471745152796834}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -21.670793350623008, -20.645152324981982, 
    -12.749845181031702, 0.9626560725334617, ScientificForm[
     0.16846378861674322], {0.026962289181897914, 29.245096592166302, 
    0.4190207753037596, 453.6726870581694}, {{f11, -2.3346043247442907}, 
     {f21, -4.959461963831358}, {f20, 7.514916118901406}, 
     {f10, 39.551666896727575}}, 4, 0.16846378861674322, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 1.0664034804956677, 0.026962289181897914, {1.011910661363813, 
         1.1208962996275225}}, {f11, -68.27572898163596, 29.245096592166302, 
        {-127.38227399119307, -9.169183972078848}}, {f20, 3.1489059784847875, 
        0.4190207753037596, {2.302033401491305, 3.99577855547827}}, 
       {f21, -2249.972435494158, 453.6726870581694, {-3166.8791385615427, 
         -1333.0657324267736}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0007269650379282891, -0.788433127684425, -0.009936490438888793, 
    10.804668447589053}, {-0.788433127684425, 855.2756746851371, 
    10.8106739609138, -11756.237685221482}, {-0.009936490438888793, 
    10.8106739609138, 0.17557841013616374, -190.07496358527155}, 
    {10.804668447589053, -11756.237685221482, -190.07496358527155, 
    205818.90698257965}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsInsp1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 4*\[Eta]]*(0.03807670433292696 + 
     0.021438747050439112*\[Eta] + 5.619335067612578*\[Eta]^2 - 
     76.41191612365785*\[Eta]^3 + 528.4001724206651*\[Eta]^4 - 
     1762.4786601141764*\[Eta]^5 + 2297.4689401141927*\[Eta]^6), 
   {a0 -> 0.03807670433292696, a1 -> 0.021438747050439112, 
    a2 -> 5.619335067612578, a3 -> -76.41191612365785, 
    a4 -> 528.4001724206651, a5 -> -1762.4786601141764, 
    a6 -> 2297.4689401141927}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.03807670433292696, 0.00017055990380139625, 
       223.24534362580508, 4.544212546184235*^-74}, 
      {a1, 0.021438747050439112, 0.0398433591489034, 0.5380757925133219, 
       0.5930110995189068}, {a2, 5.619335067612578, 1.5932683154185376, 
       3.5269232515531623, 0.0009367642239632725}, {a3, -76.41191612365785, 
       25.217261092519777, -3.030143354716821, 0.003930047102150738}, 
      {a4, 528.4001724206651, 190.35850036675154, 2.7758160071792446, 
       0.007826639246628408}, {a5, -1762.4786601141764, 684.7334652322364, 
       -2.5739630814106746, 0.01319638464137212}, {a6, 2297.4689401141927, 
       942.9412399641061, 2.4364921616978465, 0.018590059469701322}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -787.1443544582137, -784.7613757348095, 
   -771.0856889763539, 0.9999830882559989, 
   ScientificForm[0.00016252469963565618], {0.00017055990380139625, 
   0.0398433591489034, 1.5932683154185376, 25.217261092519777, 
   190.35850036675154, 684.7334652322364, 942.9412399641061}, 
   {{a1, 0.5380757925133219}, {a6, 2.4364921616978465}, 
    {a5, -2.5739630814106746}, {a4, 2.7758160071792446}, 
    {a3, -3.030143354716821}, {a2, 3.5269232515531623}, 
    {a0, 223.24534362580508}}, 7, 0.00016252469963565618, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.03807670433292696, 0.00017055990380139625, 
       {0.03773377066208683, 0.03841963800376709}}, 
      {a1, 0.021438747050439112, 0.0398433591489034, {-0.05867169571485136, 
        0.10154918981572958}}, {a2, 5.619335067612578, 1.5932683154185376, 
       {2.4158544144106635, 8.822815720814493}}, {a3, -76.41191612365785, 
       25.217261092519777, {-127.11461776836325, -25.709214478952454}}, 
      {a4, 528.4001724206651, 190.35850036675154, {145.65875517404993, 
        911.1415896672802}}, {a5, -1762.4786601141764, 684.7334652322364, 
       {-3139.227565018592, -385.72975520976047}}, {a6, 2297.4689401141927, 
       942.9412399641061, {401.5585086450726, 4193.379371583313}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.9090680784741538*^-8, -4.679351752759679*^-6, 
   0.00016587615730886347, -0.002455424348922476, 0.017631018960641846, 
   -0.06078273284622386, 0.08055454810676678}, {-4.679351752759679*^-6, 
   0.0015874932682685037, -0.06261574868439182, 0.9675906852638856, 
   -7.109587128855517, 24.86196524882424, -33.2680167669838}, 
   {0.00016587615730886344, -0.06261574868439182, 2.538503924916625, 
   -39.92154390412621, 297.08924744359365, -1049.097269848184, 
   1414.7152113683867}, {-0.002455424348922476, 0.9675906852638856, 
   -39.92154390412621, 635.9102570083119, -4780.215444703808, 
   17018.896531906335, -23106.47340184752}, {0.017631018960641846, 
   -7.109587128855518, 297.08924744359365, -4780.215444703809, 
   36236.35866187854, -129935.68948619948, 177497.62576932678}, 
   {-0.06078273284622386, 24.86196524882424, -1049.097269848184, 
   17018.896531906335, -129935.68948619948, 468859.91840894637, 
   -644047.5465933612}, {0.08055454810676678, -33.2680167669838, 
   1414.7152113683867, -23106.47340184752, 177497.62576932678, 
   -644047.5465933612, 889138.182025046}}}, 
 "1DSpinFit" -> {0.030673248060851865 - 0.0025783097150443935*S - 
    0.01253422709614634*S^2 - 0.0013526282568760636*S^3, 
   {b0 -> -0.00006744997950499069, b1 -> -0.0025783097150443935, 
    b2 -> -0.01253422709614634, b3 -> -0.0013526282568760636}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.00006744997950499069, 
       0.00012978829809954316, -0.5196923027163733, 0.6103932255980331}, 
      {b1, -0.0025783097150443935, 0.00039505486856679687, 
       -6.526459791264277, 6.978573140628048*^-6}, {b2, -0.01253422709614634, 
       0.00031055047168596686, -40.36132042594716, 1.5795759158472422*^-17}, 
      {b3, -0.0013526282568760636, 0.0007303493056314785, 
       -1.8520292227929853, 0.08256374174335877}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -259.48967495392225, -256.82300828725556, 
   -254.5110135861523, 0.9998888819841358, 
   ScientificForm[0.000283654904771236], {0.00012978829809954316, 
   0.00039505486856679687, 0.00031055047168596686, 0.0007303493056314785}, 
   {{b0, -0.5196923027163733}, {b3, -1.8520292227929853}, 
    {b1, -6.526459791264277}, {b2, -40.36132042594716}}, 4, 
   0.000283654904771236, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.00006744997950499069, 0.00012978829809954316, 
       {-0.00034258888042312, 0.00020768892141313859}}, 
      {b1, -0.0025783097150443935, 0.00039505486856679687, 
       {-0.003415788624402302, -0.001740830805686485}}, 
      {b2, -0.01253422709614634, 0.00031055047168596686, 
       {-0.01319256468674908, -0.011875889505543599}}, 
      {b3, -0.0013526282568760636, 0.0007303493056314785, 
       {-0.0029008996201667974, 0.00019564310641467038}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.684500232357588*^-8, -1.2289667364864668*^-10, 
   -3.29170719438247*^-8, -1.4483708402554082*^-9}, {-1.22896673648647*^-10, 
   1.560683491783292*^-7, 1.5473741099053227*^-9, -2.7283579713155274*^-7}, 
   {-3.291707194382471*^-8, 1.547374109905324*^-9, 9.64415954643765*^-8, 
   1.8239925362102197*^-8}, {-1.448370840255408*^-9, -2.7283579713155274*^-7, 
   1.8239925362102197*^-8, 5.334101082363828*^-7}}}, 
 "3DFits" -> {{Sqrt[1 - 4*\[Eta]]*(0.037868557189995156 + 
       0.10740090317702103*\[Eta] + 1.963812986867654*\[Eta]^2 - 
       16.706455229589558*\[Eta]^3 + 69.75910808095745*\[Eta]^4 - 
       98.3062466823662*\[Eta]^5) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.008369500491078846 - 0.5919719111465432*\[Eta]^2) + 
       S*(-0.007903832374231512 + 0.11671893855063911*\[Eta] - 
         0.5218149330886347*\[Eta]^2) + 
       S^3*(0. - 0.08217216660522084*\[Eta]^2)) - 0.2066787499511676*\[Eta]^2*
      (1 + 14.867868409575104*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> -0.2066787499511676, d11 -> 14.867868409575104, 
     f10 -> 3.0655092862245303, f11 -> -45.26955697742055, 
     f20 -> 0.6677316779789364}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.2066787499511676, 0.02939363773598022, 
        -7.03141107635602, 2.596738624997235*^-11}, {d11, 14.867868409575104, 
        4.603248219061614, 3.229864587360002, 0.0014298794367513462}, 
       {f10, 3.0655092862245303, 0.25525676483339604, 12.009512414785021, 
        7.796721513779031*^-26}, {f11, -45.26955697742055, 
        11.404212135443595, -3.969547079602766, 0.00009777400595210088}, 
       {f20, 0.6677316779789364, 0.05874133080928063, 11.367322952673733, 
        8.127724694482716*^-24}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2011.9812498114943, -2011.7047521156417, -1991.5382191827337, 
    0.9936204563955036, ScientificForm[0.0025872993317233458], 
    {0.02939363773598022, 4.603248219061614, 0.25525676483339604, 
    11.404212135443595, 0.05874133080928063}, {{d11, 3.229864587360002}, 
     {f11, -3.969547079602766}, {d10, -7.03141107635602}, 
     {f20, 11.367322952673733}, {f10, 12.009512414785021}}, 5, 
    0.0025872993317233458, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.2066787499511676, 0.02939363773598022, {-0.2646108352011126, 
         -0.14874666470122264}}, {d11, 14.867868409575104, 4.603248219061614, 
        {5.795300711467366, 23.940436107682842}}, {f10, 3.0655092862245303, 
        0.25525676483339604, {2.562422298700959, 3.568596273748102}}, 
       {f11, -45.26955697742055, 11.404212135443595, {-67.74618255106506, 
         -22.792931403776034}}, {f20, 0.6677316779789364, 
        0.05874133080928063, {0.5519580600720618, 0.783505295885811}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0008639859393540407, 0.13469401254243812, 
    -0.0005462330198789483, 0.11756423717779964, 0.00004554938522600613}, 
    {0.1346940125424381, 21.189894166293918, -0.0835051375962957, 
    18.036939222313794, 0.006924562248688247}, {-0.0005462330198789488, 
    -0.0835051375962957, 0.06515601599321165, -1.3622709505982482, 
    -0.005936139596923852}, {0.11756423717779968, 18.036939222313794, 
    -1.3622709505982482, 130.056054430199, 0.1571198496737284}, 
    {0.00004554938522600616, 0.006924562248688247, -0.0059361395969238515, 
    0.1571198496737284, 0.0034505439452453416}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.037868557189995156 + 0.10740090317702103*\[Eta] + 
       1.963812986867654*\[Eta]^2 - 16.706455229589558*\[Eta]^3 + 
       69.75910808095745*\[Eta]^4 - 98.3062466823662*\[Eta]^5) + 
     Sqrt[1 - 4*\[Eta]]*(S^2*(-0.008238585843231675 - 0.5946229327654485*
          \[Eta]^2) + S^3*(0. - 0.08217216660522084*\[Eta]^2) + 
       S*(-0.007412989432071244 + 0.0005793436667700248*\[Eta] - 
         0.009126325689969258*\[Eta]^2)) - 0.18956088659574624*\[Eta]^2*
      (1 - 3.3945590952593463*\[Eta]^2)*(\[Chi]1 - \[Chi]2) - 
     0.18956088659574624*\[Eta]^2*(1 - 3.3945590952593463*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -0.18956088659574624, 
     d11 -> -3.3945590952593463, f10 -> 2.8751353605102508, 
     f11 -> -0.22469902021063037, f20 -> 0.6572871051430556}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.18956088659574624, 0.07944790999072657, 
        -2.3859770083048435, 0.01788910833956427}, {d11, -3.3945590952593463, 
        5.873925997613368, -0.5779029386203687, 0.5639260965742887}, 
       {f10, 2.8751353605102508, 1.020617510130805, 2.817054706558744, 
        0.005291667854784391}, {f11, -0.22469902021063037, 43.36629944239722, 
        -0.005181420206469186, 0.9958705816688004}, {f20, 0.6572871051430556, 
        0.23546018212669956, 2.7915000286093963, 0.005712135919240149}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1393.161274460472, -1392.8847767646193, 
    -1372.7182438317113, 0.8976831851593616, ScientificForm[
     0.010361565511852251], {0.07944790999072657, 5.873925997613368, 
    1.020617510130805, 43.36629944239722, 0.23546018212669956}, 
    {{f11, -0.005181420206469186}, {d11, -0.5779029386203687}, 
     {d10, -2.3859770083048435}, {f20, 2.7915000286093963}, 
     {f10, 2.817054706558744}}, 5, 0.010361565511852251, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.18956088659574624, 0.07944790999072657, 
        {-0.3461452173905287, -0.032976555800963786}}, 
       {d11, -3.3945590952593463, 5.873925997613368, {-14.971512744281986, 
         8.182394553763293}}, {f10, 2.8751353605102508, 1.020617510130805, 
        {0.8635945932336404, 4.886676127786862}}, {f11, -0.22469902021063037, 
        43.36629944239722, {-85.69558148932184, 85.24618344890057}}, 
       {f20, 0.6572871051430556, 0.23546018212669956, {0.1932173133583457, 
         1.1213568969277654}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.006311970401894591, 0.45687418988904194, -0.0038577879640242737, 
    0.5993938163564222, 0.0009327434961508204}, {0.45687418988904194, 
    34.5030066254382, -0.2685147680265861, 41.91134476405247, 
    0.06510522211441214}, {-0.0038577879640242746, -0.2685147680265861, 
    1.041660101985604, -20.993440579269794, -0.09530717599264643}, 
    {0.5993938163564223, 41.91134476405247, -20.993440579269794, 
    1880.6359273276612, 2.507268509394356}, {0.0009327434961508204, 
    0.06510522211441214, -0.09530717599264643, 2.507268509394356, 
    0.055441497367138534}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.037868557189995156 + 0.10740090317702103*\[Eta] + 
       1.963812986867654*\[Eta]^2 - 16.706455229589558*\[Eta]^3 + 
       69.75910808095745*\[Eta]^4 - 98.3062466823662*\[Eta]^5) + 
     Sqrt[1 - 4*\[Eta]]*(S^2*(-0.008044970210401221 - 0.5985436493302652*
          \[Eta]^2) + S*(-0.007963757232702217 + 0.10627108779259971*\[Eta] - 
         0.4735861262934256*\[Eta]^2) + 
       S^3*(0. - 0.08217216660522084*\[Eta]^2)) - 0.2597503605427412*S*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 0.257787704938017*\[Eta]^2*
      (1 + 8.75928187268504*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> -0.257787704938017, d11 -> 8.75928187268504, 
     d30 -> -0.2597503605427412, f10 -> 3.0887512024772774, 
     f11 -> -41.217347618290276, f20 -> 0.6418401508677511}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.257787704938017, 0.012702101457548298, 
        -20.294886306771325, 4.843567580963175*^-52}, {d11, 8.75928187268504, 
        1.2942689456339207, 6.767744758331374, 1.20156308098064*^-10}, 
       {d30, -0.2597503605427412, 0.008339263199205383, -31.147878935814358, 
        4.9776108443031276*^-82}, {f10, 3.0887512024772774, 
        0.1093844106892991, 28.237581415972695, 1.3150146277778124*^-74}, 
       {f11, -41.217347618290276, 4.888630239167892, -8.431267165197998, 
        4.77424211608188*^-15}, {f20, 0.6418401508677511, 
        0.025185380818153233, 25.48463156074744, 3.588918564388452*^-67}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2388.932731015594, -2388.5438421267054, 
    -2365.082528615373, 0.9988339182946109, ScientificForm[
     0.0011061559560582152], {0.012702101457548298, 1.2942689456339207, 
    0.008339263199205383, 0.1093844106892991, 4.888630239167892, 
    0.025185380818153233}, {{d11, 6.767744758331374}, 
     {f11, -8.431267165197998}, {d10, -20.294886306771325}, 
     {f20, 25.48463156074744}, {f10, 28.237581415972695}, 
     {d30, -31.147878935814358}}, 6, 0.0011061559560582152, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.257787704938017, 0.012702101457548298, {-0.2828229918357098, 
         -0.23275241804032423}}, {d11, 8.75928187268504, 1.2942689456339207, 
        {6.208334339710941, 11.31022940565914}}, {d30, -0.2597503605427412, 
        0.008339263199205383, {-0.2761866838869711, -0.24331403719851127}}, 
       {f10, 3.0887512024772774, 0.1093844106892991, {2.873159309049729, 
         3.3043430959048257}}, {f11, -41.217347618290276, 4.888630239167892, 
        {-50.852624189126885, -31.58207104745367}}, {f20, 0.6418401508677511, 
        0.025185380818153233, {0.5922008658630308, 0.6914794358724715}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00016134338143785061, 0.016328359564743853, 
    0.000013683468731528818, -0.00010152740460415331, 0.021374480338449253, 
    9.728036789390149*^-6}, {0.016328359564743853, 1.6751321036323408, 
    0.0013112139461031137, -0.010034234510356989, 2.123408607875857, 
    0.0009519437602828912}, {0.000013683468731528822, 0.0013112139461031137, 
    0.00006954331070562122, -6.222589258322233*^-6, -0.0010849034200277133, 
    6.93197310977297*^-6}, {-0.00010152740460415327, -0.010034234510356984, 
    -6.222589258322236*^-6, 0.011964949301845254, -0.25005241814908613, 
    -0.0010906547409158377}, {0.021374480338449253, 2.1234086078758567, 
    -0.001084903420027713, -0.25005241814908613, 23.898705615306728, 
    0.02874327800391139}, {9.728036789390149*^-6, 0.0009519437602828906, 
    6.93197310977297*^-6, -0.0010906547409158377, 0.02874327800391139, 
    0.0006343034069554009}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.037868557189995156 + 0.10740090317702103*\[Eta] + 
       1.963812986867654*\[Eta]^2 - 16.706455229589558*\[Eta]^3 + 
       69.75910808095745*\[Eta]^4 - 98.3062466823662*\[Eta]^5) + 
     Sqrt[1 - 4*\[Eta]]*(S^2*(-0.008267279906281061 - 0.5940418779886985*
          \[Eta]^2) + S*(-0.007508682238075072 + 0.026167337691553782*
          \[Eta] - 0.12233451947991865*\[Eta]^2) + 
       S^3*(0. - 0.08217216660522084*\[Eta]^2)) + 0.11298397038811916*S*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 0.23764177860470553*\[Eta]^2*
      (1 - 5.906798193209055*\[Eta]^2)*(\[Chi]1 - \[Chi]2) - 
     0.23764177860470553*\[Eta]^2*(1 - 5.906798193209055*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -0.23764177860470553, 
     d11 -> -5.906798193209055, d30 -> 0.11298397038811916, 
     f10 -> 2.912249910963775, f11 -> -10.149028077917796, 
     f20 -> 0.6595763618183401}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.23764177860470553, 0.08743703963057657, 
        -2.717861670623197, 0.007101327999035544}, {d11, -5.906798193209055, 
        4.154151044841686, -1.4219026052371582, 0.1564902102251462}, 
       {d30, 0.11298397038811916, 0.08645779702537346, 1.3068106553184655, 
        0.1926602206782042}, {f10, 2.912249910963775, 1.01936049741074, 
        2.8569381669793277, 0.004693380448344031}, {f11, -10.149028077917796, 
        43.95706589985184, -0.2308850208756086, 0.8176216654923879}, 
       {f20, 0.6595763618183401, 0.23508541733244137, 2.805688116696806, 
        0.005477223060456585}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1392.8840887385245, -1392.4951998496356, -1369.0338863383038, 
    0.8984821141211194, ScientificForm[0.010321032692577555], 
    {0.08743703963057657, 4.154151044841686, 0.08645779702537346, 
    1.01936049741074, 43.95706589985184, 0.23508541733244137}, 
    {{f11, -0.2308850208756086}, {d30, 1.3068106553184655}, 
     {d11, -1.4219026052371582}, {d10, -2.717861670623197}, 
     {f20, 2.805688116696806}, {f10, 2.8569381669793277}}, 6, 
    0.010321032692577555, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -0.23764177860470553, 
        0.08743703963057657, {-0.40997636276405225, -0.06530719444535882}}, 
       {d11, -5.906798193209055, 4.154151044841686, {-14.094448368382157, 
         2.2808519819640454}}, {d30, 0.11298397038811916, 
        0.08645779702537346, {-0.057420569388757614, 0.28338851016499594}}, 
       {f10, 2.912249910963775, 1.01936049741074, {0.9031349160833577, 
         4.921364905844193}}, {f11, -10.149028077917796, 43.95706589985184, 
        {-96.78648406592782, 76.48842791009224}}, {f20, 0.6595763618183401, 
        0.23508541733244137, {0.19623327736485735, 1.1229194462718228}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.007645235899359016, 0.35316656787845896, 
    -0.003181002531002864, -0.004890243962417488, 0.8768682475136437, 
    0.0008652722882501726}, {0.35316656787845896, 17.256970903359264, 
    -0.1325801194054654, -0.21639536033258094, 38.65305535616522, 
    0.03924981097491405}, {-0.003181002531002865, -0.13258011940546544, 
    0.007474950666480674, 0.002455476052892053, -0.6565875659126452, 
    0.0001514558273344487}, {-0.004890243962417488, -0.21639536033258092, 
    0.002455476052892054, 1.039095823681471, -21.14118933076209, 
    -0.09494900276475972}, {0.8768682475136437, 38.653055356165225, 
    -0.6565875659126452, -21.14118933076209, 1932.2236425239178, 
    2.485851172712554}, {0.0008652722882501726, 0.03924981097491405, 
    0.00015145582733444877, -0.09494900276475972, 2.4858511727125534, 
    0.055265153442368126}}}}, "Best3DFit" -> 5}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsInsp2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 4*\[Eta]]*(0.05557925515884694 - 
     0.29496484267112244*\[Eta] + 9.278585852391181*\[Eta]^2 - 
     108.95334669145664*\[Eta]^3 + 682.4753951932512*\[Eta]^4 - 
     2134.5149769799827*\[Eta]^5 + 2650.426044287377*\[Eta]^6), 
   {a0 -> 0.05557925515884694, a1 -> -0.29496484267112244, 
    a2 -> 9.278585852391181, a3 -> -108.95334669145664, 
    a4 -> 682.4753951932512, a5 -> -2134.5149769799827, 
    a6 -> 2650.426044287377}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.05557925515884694, 0.00019931364093152862, 
       278.8532430549518, 1.0580600793743001*^-78}, 
      {a1, -0.29496484267112244, 0.04656032749735555, -6.33511099525396, 
       7.698608202771475*^-8}, {a2, 9.278585852391181, 1.8618684805116092, 
       4.98348081484337, 8.528063946856755*^-6}, {a3, -108.95334669145664, 
       29.46849764012325, -3.697282027133602, 0.0005593752520599437}, 
      {a4, 682.4753951932512, 222.44997179725414, 3.0679949728888904, 
       0.003537279104789169}, {a5, -2134.5149769799827, 800.1688379351799, 
       -2.667580735195908, 0.010385756952007974}, {a6, 2650.426044287377, 
       1101.906412544527, 2.405309574491904, 0.0200620250801675}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -770.0071143241533, -767.6241356007491, 
   -753.9484488422936, 0.9999776820313215, 
   ScientificForm[0.0001899238267829073], {0.00019931364093152862, 
   0.04656032749735555, 1.8618684805116092, 29.46849764012325, 
   222.44997179725414, 800.1688379351799, 1101.906412544527}, 
   {{a6, 2.405309574491904}, {a5, -2.667580735195908}, 
    {a4, 3.0679949728888904}, {a3, -3.697282027133602}, 
    {a2, 4.98348081484337}, {a1, -6.33511099525396}, 
    {a0, 278.8532430549518}}, 7, 0.0001899238267829073, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.05557925515884694, 0.00019931364093152862, 
       {0.05517850822472137, 0.055980002092972506}}, 
      {a1, -0.29496484267112244, 0.04656032749735555, {-0.3885806554636726, 
        -0.20134902987857226}}, {a2, 9.278585852391181, 1.8618684805116092, 
       {5.53504837134953, 13.022123333432832}}, {a3, -108.95334669145664, 
       29.46849764012325, {-168.203732301656, -49.70296108125728}}, 
      {a4, 682.4753951932512, 222.44997179725414, {235.2097500651626, 
        1129.7410403213398}}, {a5, -2134.5149769799827, 800.1688379351799, 
       {-3743.362254500244, -525.6676994597215}}, {a6, 2650.426044287377, 
       1101.906412544527, {434.8947115763285, 4865.957376998425}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3.972592746138232*^-8, -6.390073497142972*^-6, 
   0.00022651873435293, -0.003353101644268475, 0.02407673390263483, 
   -0.08300426015537549, 0.11000444295041553}, {-6.390073497142972*^-6, 
   0.0021678640966610032, -0.0855074072890383, 1.3213316546123532, 
   -9.708777345266965, 33.951238038411375, -45.43045350669304}, 
   {0.00022651873435292993, -0.08550740728903829, 3.46655423872261, 
   -54.51644012791699, 405.701949047932, -1432.6361885550307, 
   1931.9202008779669}, {-0.003353101644268475, 1.3213316546123532, 
   -54.51644012791699, 868.3923531659499, -6527.811893136833, 
   23240.825957359564, -31553.956851075807}, {0.02407673390263483, 
   -9.708777345266967, 405.701949047932, -6527.8118931368335, 
   49483.98995259916, -177438.809815716, 242388.88935106472}, 
   {-0.08300426015537549, 33.951238038411375, -1432.6361885550307, 
   23240.825957359564, -177438.809815716, 640270.1692025362, 
   -879504.5501674545}, {0.11000444295041553, -45.43045350669304, 
   1931.9202008779669, -31553.956851075807, 242388.88935106472, 
   -879504.5501674545, 1.2141977420067498*^6}}}, 
 "1DSpinFit" -> {0.03619137761911467 - 0.001493736151481829*S - 
    0.009625998190095414*S^2 - 0.005395255735577118*S^3 + 
    0.0016257840740366897*S^4, {b0 -> 0.0001891739155019367, 
    b1 -> -0.001493736151481829, b2 -> -0.009625998190095414, 
    b3 -> -0.005395255735577118, b4 -> 0.0016257840740366897}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.0001891739155019367, 
       0.00010777148363227505, 1.7553244061055455, 0.11309196925462536}, 
      {b1, -0.001493736151481829, 0.00027016134074128457, -5.52905218556892, 
       0.0003661806990655486}, {b2, -0.009625998190095414, 
       0.0008113791234096862, -11.863748908948697, 8.486004491475934*^-7}, 
      {b3, -0.005395255735577118, 0.0005126904288536872, -10.523418093917313, 
       2.336477990811141*^-6}, {b4, 0.0016257840740366897, 
       0.0010828834616942542, 1.5013472192963644, 0.16750836232107302}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -189.66538279843883, -182.16538279843883, 
   -185.83103882074727, 0.99997474424023, ScientificForm[
    0.0001727580355839461], {0.00010777148363227505, 0.00027016134074128457, 
   0.0008113791234096862, 0.0005126904288536872, 0.0010828834616942542}, 
   {{b4, 1.5013472192963644}, {b0, 1.7553244061055455}, 
    {b1, -5.52905218556892}, {b3, -10.523418093917313}, 
    {b2, -11.863748908948697}}, 5, 0.0001727580355839461, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.0001891739155019367, 0.00010777148363227505, 
       {-0.000054622118142203804, 0.0004329699491460772}}, 
      {b1, -0.001493736151481829, 0.00027016134074128457, 
       {-0.0021048835635508927, -0.0008825887394127657}}, 
      {b2, -0.009625998190095414, 0.0008113791234096862, 
       {-0.011461465285861564, -0.007790531094329263}}, 
      {b3, -0.005395255735577118, 0.0005126904288536872, 
       {-0.00655504206150657, -0.004235469409647666}}, 
      {b4, 0.0016257840740366897, 0.0010828834616942542, 
       {-0.000823868505310683, 0.004075436653384062}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.1614692684301728*^-8, 1.9788297546626143*^-9, 
   -6.523278049821345*^-8, -3.3325358577855187*^-9, 6.944502609954949*^-8}, 
   {1.978829754662615*^-9, 7.298715003112847*^-8, 3.326974404800707*^-8, 
   -1.241986192970872*^-7, -5.168005407782732*^-8}, {-6.523278049821343*^-8, 
   3.326974404800707*^-8, 6.583360819050709*^-7, -4.501306171374027*^-8, 
   -8.352311142017156*^-7}, {-3.3325358577855183*^-9, -1.241986192970872*^-7, 
   -4.501306171374026*^-8, 2.6285147583817765*^-7, 7.140846193502019*^-8}, 
   {6.944502609954948*^-8, -5.168005407782732*^-8, -8.352311142017156*^-7, 
   7.14084619350202*^-8, 1.1726365916109317*^-6}}}, 
 "3DFits" -> 
  {{Sqrt[1 - 4*\[Eta]]*(0.05511628628738656 - 0.12579599745414977*\[Eta] + 
       2.831411618302815*\[Eta]^2 - 14.27268643447161*\[Eta]^3 + 
       28.3307320191161*\[Eta]^4) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.009481865586503472 + 0.08879637931201334*\[Eta] - 
         0.6856096738918968*\[Eta]^2) + S*(-0.008808017434853484 + 
         0.09191132694548658*\[Eta] - 0.3205554241054095*\[Eta]^2) + 
       S^3*(-0.006175360530698976 - 0.13690758488267782*\[Eta]^2)) - 
     0.26498982332685994*\[Eta]^2*(1 + 3.416921438641227*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -0.26498982332685994, 
     d11 -> 3.416921438641227, f10 -> 6.193734288528692, 
     f11 -> -64.63138174020891, f20 -> 1.119728416671566, 
     f21 -> -10.486104058966465, f30 -> 1.1239660592089258}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.26498982332685994, 0.020743158980439835, 
        -12.774805591411475, 3.0857858794220833*^-28}, 
       {d11, 3.416921438641227, 1.6578925957717734, 2.061002894491244, 
        0.040494905859032405}, {f10, 6.193734288528692, 0.9449758608020287, 
        6.554383604330261, 4.010174399826901*^-10}, {f11, -64.63138174020891, 
        21.47511350137737, -3.0095944189567887, 0.0029254802638934486}, 
       {f20, 1.119728416671566, 0.077902678616746, 14.373426389870868, 
        2.337437395559662*^-33}, {f21, -10.486104058966465, 
        5.289495268069555, -1.9824394441312083, 0.04869168126477145}, 
       {f30, 1.1239660592089258, 0.34132762018676865, 3.292924430182095, 
        0.0011575640760695094}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], -2136.7483594664, 
    -2136.2298409478813, -2109.4551910515597, 0.9966733820664403, 
    ScientificForm[0.0019804528344221925], {0.020743158980439835, 
    1.6578925957717734, 0.9449758608020287, 21.47511350137737, 
    0.077902678616746, 5.289495268069555, 0.34132762018676865}, 
    {{f21, -1.9824394441312083}, {d11, 2.061002894491244}, 
     {f11, -3.0095944189567887}, {f30, 3.292924430182095}, 
     {f10, 6.554383604330261}, {d10, -12.774805591411475}, 
     {f20, 14.373426389870868}}, 7, 0.0019804528344221925, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.26498982332685994, 0.020743158980439835, 
        {-0.3058736832121988, -0.22410596344152103}}, 
       {d11, 3.416921438641227, 1.6578925957717734, {0.14928758140716525, 
         6.684555295875289}}, {f10, 6.193734288528692, 0.9449758608020287, 
        {4.3312281618346535, 8.05624041522273}}, {f11, -64.63138174020891, 
        21.47511350137737, {-106.95789200028914, -22.304871480128682}}, 
       {f20, 1.119728416671566, 0.077902678616746, {0.9661856414239312, 
         1.2732711919192008}}, {f21, -10.486104058966465, 5.289495268069555, 
        {-20.91146808417789, -0.060740033755037004}}, 
       {f30, 1.1239660592089258, 0.34132762018676865, {0.4512242356577991, 
         1.7967078827600524}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.00043027864448780175, 0.033960045579019854, -0.00003563845641534653, 
    0.05236620100659816, 8.509544117468964*^-6, -0.0011887958921090454, 
    -0.00004701900323809515}, {0.033960045579019854, 2.748607859114868, 
    -0.00318006679534812, 4.307863793911793, 0.000689095342678837, 
    -0.07849440657784311, -0.003938846970819215}, {-0.000035638456415346875, 
    -0.003180066795348105, 0.8929793774985348, -8.827030855190383, 
    0.012952884598032517, -1.087011313349256, -0.298323624930361}, 
    {0.05236620100659816, 4.3078637939117925, -8.827030855190383, 
    461.1804998970405, -0.1304829720157603, 49.40695732250139, 
    2.2468754865957306}, {8.509544117468968*^-6, 0.000689095342678837, 
    0.012952884598032517, -0.13048297201576034, 0.006068827335664014, 
    -0.1833573928533445, -0.00889835378461237}, {-0.0011887958921090443, 
    -0.07849440657784311, -1.087011313349256, 49.40695732250139, 
    -0.18335739285334446, 27.97876019093021, 0.4372370431280836}, 
    {-0.00004701900323809511, -0.003938846970819215, -0.298323624930361, 
    2.246875486595731, -0.008898353784612368, 0.43723704312808365, 
    0.11650454430236296}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.05511628628738656 - 0.12579599745414977*\[Eta] + 
       2.831411618302815*\[Eta]^2 - 14.27268643447161*\[Eta]^3 + 
       28.3307320191161*\[Eta]^4) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.009305499259849696 + 0.10751938350029144*\[Eta] - 
         0.790482338409754*\[Eta]^2) + S*(-0.008520612827835044 + 
         0.12003598565757347*\[Eta] - 0.4787286682806197*\[Eta]^2) + 
       S^3*(-0.0069954842376135995 - 0.11357962166377296*\[Eta]^2)) - 
     0.19065009310885875*\[Eta]^2*(1 - 5.986463452123703*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.19065009310885875*\[Eta]^2*
      (1 - 5.986463452123703*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -0.19065009310885875, d11 -> -5.986463452123703, 
     f10 -> 5.991633443209367, f11 -> -84.40843875748051, 
     f20 -> 1.0989010398334773, f21 -> -12.697133064156851, 
     f30 -> 1.2732352729402105}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.19065009310885875, 0.06026515459296388, 
        -3.163521182290598, 0.0017820302135743804}, {d11, -5.986463452123703, 
        3.703212411175119, -1.6165595670554724, 0.10742618900477552}, 
       {f10, 5.991633443209367, 4.1204860195075845, 1.4541084267349105, 
        0.14736105354724294}, {f11, -84.40843875748051, 93.16868343073517, 
        -0.9059743644465328, 0.3659542630940237}, {f20, 1.0989010398334773, 
        0.339692144360506, 3.234991029604864, 0.0014065269493000157}, 
       {f21, -12.697133064156851, 23.091849795587642, -0.5498534407833798, 
        0.5829853758413145}, {f30, 1.2732352729402105, 1.4883185555912448, 
        0.8554857212234441, 0.39322588636779676}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1477.0452163845955, -1476.526697866077, 
    -1449.7520479697553, 0.9367522553258066, ScientificForm[
     0.008635461724734957], {0.06026515459296388, 3.703212411175119, 
    4.1204860195075845, 93.16868343073517, 0.339692144360506, 
    23.091849795587642, 1.4883185555912448}, {{f21, -0.5498534407833798}, 
     {f30, 0.8554857212234441}, {f11, -0.9059743644465328}, 
     {f10, 1.4541084267349105}, {d11, -1.6165595670554724}, 
     {d10, -3.163521182290598}, {f20, 3.234991029604864}}, 7, 
    0.008635461724734957, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -0.19065009310885875, 
        0.06026515459296388, {-0.3094300792561172, -0.07187010696160029}}, 
       {d11, -5.986463452123703, 3.703212411175119, {-13.285333286120476, 
         1.312406381873072}}, {f10, 5.991633443209367, 4.1204860195075845, 
        {-2.129664438174072, 14.112931324592807}}, {f11, -84.40843875748051, 
        93.16868343073517, {-268.0398423771285, 99.22296486216744}}, 
       {f20, 1.0989010398334773, 0.339692144360506, {0.42938266766648325, 
         1.7684194120004713}}, {f21, -12.697133064156851, 23.091849795587642, 
        {-58.2101599096021, 32.815893781288395}}, {f30, 1.2732352729402105, 
        1.4883185555912448, {-1.6601755613941562, 4.206646107274578}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.003631888858113835, 0.2150444531421644, 
    0.0005014434885544946, 0.3734328855225697, -0.0001212013971904674, 
    0.06278003520663447, -0.0006079754165280028}, {0.21504445314216442, 
    13.713782162281436, 0.006547136305686813, 23.946314800274322, 
    -0.009529523547837405, 4.283153744127231, -0.029347629731230344}, 
    {0.0005014434885544946, 0.006547136305687934, 16.978405036957458, 
    -167.71644139899664, 0.24632232812677748, -20.671928364585057, 
    -5.6722538774590845}, {0.3734328855225697, 23.946314800274315, 
    -167.71644139899664, 8680.403572216546, -2.518229295548272, 
    948.8743923162663, 42.78882201560219}, {-0.0001212013971904674, 
    -0.009529523547837393, 0.24632232812677746, -2.518229295548272, 
    0.11539075294023884, -3.489185884291759, -0.1691579545566705}, 
    {0.06278003520663447, 4.283153744127231, -20.671928364585053, 
    948.8743923162665, -3.489185884291759, 533.233526981981, 
    8.304854903230051}, {-0.0006079754165280031, -0.02934762973123036, 
    -5.6722538774590845, 42.788822015602186, -0.16915795455667051, 
    8.304854903230051, 2.21509212291721}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.05511628628738656 - 0.12579599745414977*\[Eta] + 
       2.831411618302815*\[Eta]^2 - 14.27268643447161*\[Eta]^3 + 
       28.3307320191161*\[Eta]^4) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.009520793625590234 + 0.11647097598638301*\[Eta] - 
         0.8321002363767337*\[Eta]^2) + S*(-0.008692738851491525 + 
         0.09512553997347648*\[Eta] - 0.34097692884809583*\[Eta]^2) + 
       S^3*(-0.006383232900211555 - 0.13099477081654226*\[Eta]^2)) - 
     0.2962753588645467*\[Eta]^2*(1 + 1.3993978458830476*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.17100612756133535*S*\[Eta]^2*
      (1 + 18.974303741922743*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -0.2962753588645467, 
     d11 -> 1.3993978458830476, d30 -> -0.17100612756133535, 
     d31 -> 18.974303741922743, f10 -> 6.112671220729046, 
     f11 -> -66.8915931429839, f20 -> 1.124325490018903, 
     f21 -> -13.75424069658392, f30 -> 1.1618005284383732}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.2962753588645467, 0.006722655839687951, 
        -44.071177512234364, 1.2595653683271436*^-109}, 
       {d11, 1.3993978458830476, 0.4346947203591075, 3.219265798137565, 
        0.0014841260471553377}, {d30, -0.17100612756133535, 
        0.007134146923452274, -23.97008771983407, 1.1787579847215308*^-62}, 
       {d31, 18.974303741922743, 3.916591523291776, 4.844596029247241, 
        2.426239770153028*^-6}, {f10, 6.112671220729046, 0.30403993131149565, 
        20.104830291079363, 2.7654450134395767*^-51}, 
       {f11, -66.8915931429839, 6.909767340991362, -9.680730166724658, 
        1.256193274336506*^-18}, {f20, 1.124325490018903, 
        0.02506474776312422, 44.85684438736041, 4.0869263826717404*^-111}, 
       {f21, -13.75424069658392, 1.703889658593175, -8.072260211931903, 
        4.856214686488809*^-14}, {f30, 1.1618005284383732, 
        0.10982193304766828, 10.578948086208726, 2.5103649573199477*^-21}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2642.791301987553, -2641.950180492226, 
    -2608.674841469003, 0.9996588223684314, ScientificForm[
     0.0006342395446887706], {0.006722655839687951, 0.4346947203591075, 
    0.007134146923452274, 3.916591523291776, 0.30403993131149565, 
    6.909767340991362, 0.02506474776312422, 1.703889658593175, 
    0.10982193304766828}, {{d11, 3.219265798137565}, 
     {d31, 4.844596029247241}, {f21, -8.072260211931903}, 
     {f11, -9.680730166724658}, {f30, 10.578948086208726}, 
     {f10, 20.104830291079363}, {d30, -23.97008771983407}, 
     {d10, -44.071177512234364}, {f20, 44.85684438736041}}, 9, 
    0.0006342395446887706, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.2962753588645467, 0.006722655839687951, 
        {-0.30952611098232874, -0.28302460674676466}}, 
       {d11, 1.3993978458830476, 0.4346947203591075, {0.5425888519758884, 
         2.256206839790207}}, {d30, -0.17100612756133535, 
        0.007134146923452274, {-0.18506795293344774, -0.15694430218922295}}, 
       {d31, 18.974303741922743, 3.916591523291776, {11.25447029226712, 
         26.694137191578363}}, {f10, 6.112671220729046, 0.30403993131149565, 
        {5.5133905406246315, 6.711951900833461}}, {f11, -66.8915931429839, 
        6.909767340991362, {-80.51115309226616, -53.272033193701624}}, 
       {f20, 1.124325490018903, 0.02506474776312422, {1.0749213902964179, 
         1.1737295897413882}}, {f21, -13.75424069658392, 1.703889658593175, 
        {-17.112707951263207, -10.395773441904636}}, 
       {f30, 1.1618005284383732, 0.10982193304766828, {0.9453350054944146, 
         1.378266051382332}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.000045194101538890504, 0.002877981284411814, 6.67246533275027*^-7, 
    -0.0014336920084623548, -1.9823012427290617*^-6, 0.005480035308757636, 
    8.587436182198328*^-7, -0.00008226202592397455, -5.679326847016611*^-6}, 
    {0.002877981284411814, 0.1889594999080826, 0.0000480311843295742, 
    -0.07640416171969296, -0.00017243009965972204, 0.3652542284262861, 
    0.00005628667688155084, -0.004016896615564089, -0.0003775714425807313}, 
    {6.67246533275027*^-7, 0.00004803118432957418, 0.00005089605232540354, 
    0.023287177745130623, 1.5413117822026746*^-6, -0.00014892066340966626, 
    -1.3003886466003723*^-6, 0.0005171883500455799, -4.659509057549384*^-7}, 
    {-0.001433692008462355, -0.07640416171969297, 0.023287177745130623, 
    15.33968916032099, -0.003838355899509885, -0.23342677630161704, 
    -0.0005813402651373074, 0.14500193238210649, 0.0019584061085703495}, 
    {-1.982301242729086*^-6, -0.00017243009965972204, 1.5413117822026746*^-6, 
    -0.003838355899509884, 0.092440279831899, -0.9135650721382054, 
    0.0013407516915457155, -0.11241630482844524, -0.030882778351315882}, 
    {0.005480035308757636, 0.3652542284262861, -0.00014892066340966626, 
    -0.23342677630161704, -0.9135650721382054, 47.74488470663084, 
    -0.013503484915094241, 5.116029300983446, 0.2325077113571607}, 
    {8.587436182198324*^-7, 0.00005628667688155086, -1.3003886466003725*^-6, 
    -0.0005813402651373071, 0.0013407516915457155, -0.013503484915094241, 
    0.0006282415804290404, -0.018993529792518154, -0.0009210855577594956}, 
    {-0.00008226202592397455, -0.004016896615564095, 0.0005171883500455799, 
    0.14500193238210643, -0.11241630482844524, 5.116029300983445, 
    -0.018993529792518154, 2.903239968660766, 0.04521292398289294}, 
    {-5.67932684701662*^-6, -0.00037757144258073166, -4.6595090575493915*^-7, 
    0.0019584061085703482, -0.030882778351315882, 0.23250771135716075, 
    -0.0009210855577594956, 0.04521292398289294, 0.012060856978326533}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.05511628628738656 - 0.12579599745414977*\[Eta] + 
       2.831411618302815*\[Eta]^2 - 14.27268643447161*\[Eta]^3 + 
       28.3307320191161*\[Eta]^4) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.009357528043433115 + 0.11354220429883274*\[Eta] - 
         0.821124119491157*\[Eta]^2) + S*(-0.008670676613980313 + 
         0.14595063454749144*\[Eta] - 0.612671647998717*\[Eta]^2) + 
       S^3*(-0.0068259715814018955 - 0.118401314996017*\[Eta]^2)) - 
     0.4012089879055228*\[Eta]^2*(1 - 11.157755644433497*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.17923442520147384*S*\[Eta]^2*
      (1 - 231.49471070968596*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.4012089879055228*\[Eta]^2*
      (1 - 11.157755644433497*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -0.4012089879055228, d11 -> -11.157755644433497, 
     d30 -> -0.17923442520147384, d31 -> -231.49471070968596, 
     f10 -> 6.097157214544846, f11 -> -102.63143281849726, 
     f20 -> 1.1050452006984166, f21 -> -13.408377442715281, 
     f30 -> 1.242382584867804}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.4012089879055228, 0.06945632234250686, 
        -5.77642141671508, 2.6520045326052154*^-8}, 
       {d11, -11.157755644433497, 1.0765547638752735, -10.364317746613215, 
        1.1268664106100241*^-20}, {d30, -0.17923442520147384, 
        0.09081605649626873, -1.9735984154832562, 0.04970820009704061}, 
       {d31, -231.49471070968596, 93.18838720399648, -2.4841583555140447, 
        0.013749383488331539}, {f10, 6.097157214544846, 3.87059659464653, 
        1.575249981612111, 0.11666905319315912}, {f11, -102.63143281849726, 
        87.59340948838384, -1.1716798491798368, 0.24262240050310724}, 
       {f20, 1.1050452006984166, 0.31909543366865406, 3.4630555128716947, 
        0.0006443666873089068}, {f21, -13.408377442715281, 
        21.712411361213807, -0.6175443721864756, 0.5375292350354413}, 
       {f30, 1.242382584867804, 1.3980508716767235, 0.8886533459099225, 
        0.375182550088758}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1503.0800986994948, -1502.2389772041677, -1468.9636381809444, 
    0.9447071049804946, ScientificForm[0.008074166600867329], 
    {0.06945632234250686, 1.0765547638752735, 0.09081605649626873, 
    93.18838720399648, 3.87059659464653, 87.59340948838384, 
    0.31909543366865406, 21.712411361213807, 1.3980508716767235}, 
    {{f21, -0.6175443721864756}, {f30, 0.8886533459099225}, 
     {f11, -1.1716798491798368}, {f10, 1.575249981612111}, 
     {d30, -1.9735984154832562}, {d31, -2.4841583555140447}, 
     {f20, 3.4630555128716947}, {d10, -5.77642141671508}, 
     {d11, -10.364317746613215}}, 9, 0.008074166600867329, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.4012089879055228, 0.06945632234250686, {-0.5381115056485769, 
         -0.26430647016246867}}, {d11, -11.157755644433497, 
        1.0765547638752735, {-13.279708732246302, -9.035802556620691}}, 
       {d30, -0.17923442520147384, 0.09081605649626873, 
        {-0.35823824179465014, -0.00023060860829754448}}, 
       {d31, -231.49471070968596, 93.18838720399648, {-415.17453138504686, 
         -47.81489003432506}}, {f10, 6.097157214544846, 3.87059659464653, 
        {-1.5320175114326773, 13.72633194052237}}, {f11, -102.63143281849726, 
        87.59340948838384, {-275.2832216293653, 70.0203559923708}}, 
       {f20, 1.1050452006984166, 0.31909543366865406, {0.4760892353346198, 
         1.7340011660622134}}, {f21, -13.408377442715281, 21.712411361213807, 
        {-56.204823919754276, 29.38806903432371}}, {f30, 1.242382584867804, 
        1.3980508716767235, {-1.5132583389575167, 3.998023508693125}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.004824180713346218, 0.06767267408461265, 
    0.00006145382437269714, 1.271669834885393, -0.0004131844059747313, 
    0.47569402651364456, -0.00011966041818524217, 0.047227163521500345, 
    -0.0002880340234530275}, {0.06767267408461267, 1.1589701596225463, 
    0.0012675924225480284, 14.23702102887957, -0.012878320111440243, 
    7.488972975349894, -0.002779434240008181, 0.9927388494071019, 
    -0.002509658431378104}, {0.00006145382437269689, 0.0012675924225480284, 
    0.008247556117533474, -7.912221920147796, 0.00024286652612446965, 
    -0.032179393067935276, -0.00021670833353862085, 0.08506238634579444, 
    -0.000060122152756457045}, {1.271669834885393, 14.23702102887957, 
    -7.912221920147796, 8684.075509681976, -0.9376718192260339, 
    151.2136890023268, 0.19877286538822975, -88.83700504964959, 
    0.26220501932774265}, {-0.00041318440597473227, -0.012878320111440243, 
    0.00024286652612446965, -0.9376718192260379, 14.981517998489315, 
    -148.06468890103105, 0.21734434131920158, -18.232906268979576, 
    -5.005100586977833}, {0.47569402651364456, 7.488972975349894, 
    -0.03217939306793552, 151.21368900232693, -148.06468890103105, 
    7672.605385799691, -2.222142097313266, 836.1204473539698, 
    37.777865303601104}, {-0.00011966041818524217, -0.0027794342400081808, 
    -0.00021670833353862085, 0.19877286538822964, 0.21734434131920158, 
    -2.222142097313266, 0.10182189578818639, -3.0808909675797898, 
    -0.14925825276995344}, {0.047227163521500345, 0.9927388494071018, 
    0.08506238634579447, -88.83700504964959, -18.232906268979576, 
    836.1204473539698, -3.0808909675797898, 471.4288071185664, 
    7.325894617719236}, {-0.0002880340234530275, -0.0025096584313781074, 
    -0.000060122152756457045, 0.26220501932774365, -5.005100586977832, 
    37.777865303601104, -0.14925825276995344, 7.325894617719236, 
    1.9545462397960465}}}}, "Best3DFit" -> 5}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsInsp3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 4*\[Eta]]*(0.059110044024271766 - 
     0.0024538774422098405*\[Eta] + 0.2428578654261086*\[Eta]^2), 
   {a0 -> 0.059110044024271766, a1 -> -0.0024538774422098405, 
    a2 -> 0.2428578654261086}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.059110044024271766, 0.00013850751707038521, 
       426.76415890289826, 2.7953657812263447*^-92}, 
      {a1, -0.0024538774422098405, 0.0025644483130940515, 
       -0.9568831743187659, 0.3431403816730688}, {a2, 0.2428578654261086, 
       0.011675263832669855, 20.80106016504235, 1.4321025071878176*^-26}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -757.9785255081091, -757.4985255081091, 
   -750.022589321852, 0.9999758031456943, ScientificForm[
    0.00020101445902360985], {0.00013850751707038521, 0.0025644483130940515, 
   0.011675263832669855}, {{a1, -0.9568831743187659}, 
    {a2, 20.80106016504235}, {a0, 426.76415890289826}}, 3, 
   0.00020101445902360985, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.059110044024271766, 0.00013850751707038521, 
       {0.058831978580934516, 0.059388109467609015}}, 
      {a1, -0.0024538774422098405, 0.0025644483130940515, 
       {-0.00760222225539128, 0.0026944673709715984}}, 
      {a2, 0.2428578654261086, 0.011675263832669855, {0.21941879524148514, 
        0.26629693561073203}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.9184332285003047*^-8, -3.1150936255741494*^-7, 1.12854998678438*^-6}, 
   {-3.1150936255741494*^-7, 6.576395150530925*^-6, 
   -0.000028131469642510156}, {1.1285499867843798*^-6, 
   -0.000028131469642510156, 0.0001363117855624488}}}, 
 "1DSpinFit" -> {0.03354758303323778 - 0.0038147227342235*S - 
    0.005708952706166298*S^2 - 0.003761476976472751*S^3, 
   {b0 -> -0.00004637388438424245, b1 -> -0.0038147227342235, 
    b2 -> -0.005708952706166298, b3 -> -0.003761476976472751}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.00004637388438424245, 
       0.00003816213924641596, -1.2151804196510736, 0.25220862312826964}, 
      {b1, -0.0038147227342235, 0.00011716047043065172, -32.559810661407916, 
       1.7603250852837075*^-11}, {b2, -0.005708952706166298, 
       0.00011096412069734592, -51.44863646274851, 1.8614693506155334*^-13}, 
      {b3, -0.003761476976472751, 0.0002240138934637774, -16.791266462590965, 
       1.1772689592799417*^-8}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -213.61483343445923, -209.17038899001477, -210.41954678638294, 
   0.9999939869168554, ScientificForm[0.00008023413101345072], 
   {0.00003816213924641596, 0.00011716047043065172, 0.00011096412069734592, 
   0.0002240138934637774}, {{b0, -1.2151804196510736}, 
    {b3, -16.791266462590965}, {b1, -32.559810661407916}, 
    {b2, -51.44863646274851}}, 4, 0.00008023413101345072, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.00004637388438424245, 0.00003816213924641596, 
       {-0.00013140442951409205, 0.00003865666074560714}}, 
      {b1, -0.0038147227342235, 0.00011716047043065172, 
       {-0.004075772530307024, -0.003553672938139976}}, 
      {b2, -0.005708952706166298, 0.00011096412069734592, 
       {-0.005956196174668549, -0.005461709237664047}}, 
      {b3, -0.003761476976472751, 0.0002240138934637774, 
       {-0.004260611035884107, -0.0032623429170613944}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.456348871862841*^-9, 9.782775963259984*^-10, 
   -3.0612420628693003*^-9, -1.4678732487323331*^-9}, 
   {9.782775963259984*^-10, 1.3726575831531615*^-8, -6.872626648127968*^-10, 
   -2.349928137523398*^-8}, {-3.0612420628693007*^-9, 
   -6.872626648127968*^-10, 1.231303608213515*^-8, 1.135420450811172*^-9}, 
   {-1.4678732487323331*^-9, -2.349928137523398*^-8, 1.135420450811172*^-9, 
   5.018222446480061*^-8}}}, "3DFits" -> 
  {{Sqrt[1 - 4*\[Eta]]*(0.059110044024271766 - 0.0024538774422098405*\[Eta] + 
       0.2428578654261086*\[Eta]^2) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.007061405163589475 - 0.1239182292975821*\[Eta]^2) + 
       S*(-0.007183994702138126 - 0.012670599575007976*\[Eta]^2) + 
       S^3*(-0.007401723118054889 - 0.0034483437479996605*\[Eta]^2)) - 
     0.295308811001626*\[Eta]^2*(1 - 1.9643192835549688*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -0.295308811001626, 
     d11 -> -1.9643192835549688, f10 -> 1.8832285339344468, 
     f20 -> 1.236900273488407, f30 -> 1.9677704168737742}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.295308811001626, 0.014688525437323347, 
        -20.1047281608847, 1.5073086005413375*^-51}, 
       {d11, -1.9643192835549688, 0.7899344072055774, -2.486686572501408, 
        0.013644260876660015}, {f10, 1.8832285339344468, 0.2266647061770431, 
        8.30843304057887, 1.0311093240405446*^-14}, {f20, 1.236900273488407, 
        0.07320533902302082, 16.896312345462125, 1.6947710630843042*^-41}, 
       {f30, 1.9677704168737742, 0.33652646699669486, 5.847297641802124, 
        1.8096168962595256*^-8}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2278.9301263235434, -2278.653628627691, -2258.4870956947825, 
    0.9983615877291875, ScientificForm[0.0014220144893726204], 
    {0.014688525437323347, 0.7899344072055774, 0.2266647061770431, 
    0.07320533902302082, 0.33652646699669486}, {{d11, -2.486686572501408}, 
     {f30, 5.847297641802124}, {f10, 8.30843304057887}, 
     {f20, 16.896312345462125}, {d10, -20.1047281608847}}, 5, 
    0.0014220144893726204, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.295308811001626, 0.014688525437323347, {-0.32425850805764517, 
         -0.2663591139456068}}, {d11, -1.9643192835549688, 
        0.7899344072055774, {-3.521205431201851, -0.4074331359080867}}, 
       {f10, 1.8832285339344468, 0.2266647061770431, {1.436493794963075, 
         2.3299632729058186}}, {f20, 1.236900273488407, 0.07320533902302082, 
        {1.092619460779012, 1.3811810861978018}}, {f30, 1.9677704168737742, 
        0.33652646699669486, {1.304508518158495, 2.6310323155890534}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00021575277952289504, 0.011339048189362688, 
    0.00017618951992260125, -0.000020807107035542165, 
    -0.00018170161744163912}, {0.011339048189362688, 0.6239963676872269, 
    0.009773388276658326, -0.0010662169311642788, -0.01026111883911223}, 
    {0.00017618951992260125, 0.009773388276658327, 0.05137688902632527, 
    0.002652270963446039, -0.07072607025948831}, {-0.000020807107035542165, 
    -0.0010662169311642788, 0.002652270963446039, 0.005359021661475415, 
    -0.007518026183618337}, {-0.00018170161744163906, -0.01026111883911223, 
    -0.07072607025948831, -0.007518026183618338, 0.11325006298927758}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.059110044024271766 - 0.0024538774422098405*\[Eta] + 
       0.2428578654261086*\[Eta]^2) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.006823401802349104 - 0.13068810268397488*\[Eta]^2) + 
       S*(-0.0066766662530887075 - 0.027101275459080334*\[Eta]^2) + 
       S^3*(-0.00835850267346212 + 0.023766719161361586*\[Eta]^2)) - 
     0.1739509852697979*\[Eta]^2*(1 - 7.237237244030821*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.1739509852697979*\[Eta]^2*
      (1 - 7.237237244030821*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -0.1739509852697979, d11 -> -7.237237244030821, 
     f10 -> 1.750236312901458, f20 -> 1.195210777447688, 
     f30 -> 2.2221331476286577}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.1739509852697979, 0.05045232493816608, 
        -3.447828925287203, 0.0006781004306438214}, {d11, -7.237237244030821, 
        3.0489548121831485, -2.373678092935962, 0.0184801595221845}, 
       {f10, 1.750236312901458, 1.15932157041221, 1.5097073646953205, 
        0.1325661267323629}, {f20, 1.195210777447688, 0.3746915651666819, 
        3.189852370751921, 0.0016330252711542319}, {f30, 2.2221331476286577, 
        1.722273958953477, 1.2902321004603212, 0.19833695695784592}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1550.6188662724717, -1550.342368576619, 
    -1530.175835643711, 0.9570645673317827, ScientificForm[
     0.007279479837538183], {0.05045232493816608, 3.0489548121831485, 
    1.15932157041221, 0.3746915651666819, 1.722273958953477}, 
    {{f30, 1.2902321004603212}, {f10, 1.5097073646953205}, 
     {d11, -2.373678092935962}, {f20, 3.189852370751921}, 
     {d10, -3.447828925287203}}, 5, 0.007279479837538183, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.1739509852697979, 0.05045232493816608, {-0.273387755077912, 
         -0.07451421546168377}}, {d11, -7.237237244030821, 
        3.0489548121831485, {-13.246439360800863, -1.2280351272607781}}, 
       {f10, 1.750236312901458, 1.15932157041221, {-0.5346770636762412, 
         4.035149689479157}}, {f20, 1.195210777447688, 0.3746915651666819, 
        {0.4567290729834327, 1.9336924819119434}}, {f30, 2.2221331476286577, 
        1.722273958953477, {-1.1723062446661041, 5.616572539923419}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0025454370916662946, 0.14680606991928735, 
    0.0020584063762130174, 0.00015806059364899535, -0.002711029603292172}, 
    {0.14680606991928735, 9.296125446734777, 0.1228958878417639, 
    0.010165530080590039, -0.16261855069937584}, {0.002058406376213018, 
    0.1228958878417639, 1.3440265036230328, 0.07006940020315572, 
    -1.8514070210222535}, {0.00015806059364899535, 0.010165530080590039, 
    0.07006940020315572, 0.14039376900705783, -0.19763104850532026}, 
    {-0.002711029603292172, -0.1626185506993758, -1.8514070210222535, 
    -0.19763104850532026, 2.9662275896892822}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.059110044024271766 - 0.0024538774422098405*\[Eta] + 
       0.2428578654261086*\[Eta]^2) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.006952154764487412 - 0.1270257962053741*\[Eta]^2) + 
       S*(-0.007044339356171244 - 0.016643018304732624*\[Eta]^2) + 
       S^3*(-0.007685497720848459 + 0.004623467175906347*\[Eta]^2)) - 
     0.3172310538516028*\[Eta]^2*(1 - 2.9155919835488024*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.11975485688200693*S*\[Eta]^2*
      (1 + 17.27626751837825*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -0.3172310538516028, 
     d11 -> -2.9155919835488024, d30 -> -0.11975485688200693, 
     d31 -> 17.27626751837825, f10 -> 1.8466189673428894, 
     f20 -> 1.21776359383365, f30 -> 2.043212750980435}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.3172310538516028, 0.006062671329022035, 
        -52.32529303263007, 1.1701083698092434*^-124}, 
       {d11, -2.9155919835488024, 0.2851407421648145, -10.225097828578836, 
        2.8664598669209*^-20}, {d30, -0.11975485688200693, 
        0.006485143542735751, -18.46603025713267, 2.5623333951103963*^-46}, 
       {d31, 17.27626751837825, 5.01144705400251, 3.447361077990469, 
        0.0006803222987065435}, {f10, 1.8466189673428894, 
        0.09286463981006876, 19.88506035364681, 1.0578639726967627*^-50}, 
       {f20, 1.21776359383365, 0.029995753294733724, 40.59786670026552, 
        4.664860628308787*^-103}, {f30, 2.043212750980435, 
        0.13788214835651016, 14.81854449857768, 9.586867935241711*^-35}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2674.951446467571, -2674.430516235013, 
    -2647.69407229589, 0.9997275603014294, ScientificForm[
     0.0005798659682222086], {0.006062671329022035, 0.2851407421648145, 
    0.006485143542735751, 5.01144705400251, 0.09286463981006876, 
    0.029995753294733724, 0.13788214835651016}, {{d31, 3.447361077990469}, 
     {d11, -10.225097828578836}, {f30, 14.81854449857768}, 
     {d30, -18.46603025713267}, {f10, 19.88506035364681}, 
     {f20, 40.59786670026552}, {d10, -52.32529303263007}}, 7, 
    0.0005798659682222086, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.3172310538516028, 0.006062671329022035, 
        {-0.3291806243414126, -0.30528148336179295}}, 
       {d11, -2.9155919835488024, 0.2851407421648145, {-3.4776065169285566, 
         -2.3535774501690483}}, {d30, -0.11975485688200693, 
        0.006485143542735751, {-0.13253712326176073, -0.10697259050225312}}, 
       {d31, 17.27626751837825, 5.01144705400251, {7.398667929384436, 
         27.153867107372065}}, {f10, 1.8466189673428894, 0.09286463981006876, 
        {1.6635820683922387, 2.02965586629354}}, {f20, 1.21776359383365, 
        0.029995753294733724, {1.1586417399613267, 1.2768854477059732}}, 
       {f30, 2.043212750980435, 0.13788214835651016, {1.7714460063137225, 
         2.314979495647148}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.000036755983643745804, 0.0016845028230471314, 6.923623231388207*^-7, 
    -0.0016167397805513654, 0.00003051635105154206, -3.171551321320508*^-6, 
    -0.0000322070221840061}, {0.0016845028230471314, 0.08130524284230121, 
    0.00003617695644781454, -0.05764296231001629, 0.0014754873437573806, 
    -0.0001428407636257029, -0.001579932702449528}, {6.923623231388204*^-7, 
    0.00003617695644781455, 0.0000420570867698872, 0.026901185765466087, 
    6.082158403242297*^-7, 3.2312938914707105*^-6, -5.24246852938157*^-6}, 
    {-0.0016167397805513654, -0.05764296231001629, 0.026901185765466094, 
    25.11460157507043, -0.00321152872458818, 0.0010411388995122464, 
    0.0028939110252329497}, {0.00003051635105154206, 0.0014754873437573806, 
    6.082158403242285*^-7, -0.00321152872458818, 0.008623841327053806, 
    0.0004456242553776424, -0.011872339555699397}, {-3.171551321320508*^-6, 
    -0.00014284076362570293, 3.231293891470711*^-6, 0.0010411388995122464, 
    0.00044562425537764225, 0.0008997452157185292, -0.001262906350088301}, 
    {-0.0000322070221840061, -0.001579932702449528, -5.24246852938157*^-6, 
    0.0028939110252329497, -0.011872339555699397, -0.001262906350088301, 
    0.019011486835406682}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.059110044024271766 - 0.0024538774422098405*\[Eta] + 
       0.2428578654261086*\[Eta]^2) + Sqrt[1 - 4*\[Eta]]*
      (S^2*(-0.006931282937355996 - 0.12761948373266774*\[Eta]^2) + 
       S*(-0.006344728689271791 - 0.03654305505209483*\[Eta]^2) + 
       S^3*(-0.008596256757477305 + 0.030529501995571296*\[Eta]^2)) - 
     0.3783635099982054*\[Eta]^2*(1 - 11.877818377795906*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.12681257077914154*S*\[Eta]^2*
      (1 - 296.6814431670641*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.3783635099982054*\[Eta]^2*
      (1 - 11.877818377795906*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -0.3783635099982054, d11 -> -11.877818377795906, 
     d30 -> -0.12681257077914154, d31 -> -296.6814431670641, 
     f10 -> 1.6632214531217515, f20 -> 1.2141076120440526, 
     f30 -> 2.285340788005639}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.3783635099982054, 0.05697479681906743, 
        -6.64089265995558, 2.488133727289738*^-10}, 
       {d11, -11.877818377795906, 0.8394960051291207, -14.148749136654928, 
        1.3453876454005335*^-32}, {d30, -0.12681257077914154, 
        0.07463116735622417, -1.699190502727216, 0.09072299015688934}, 
       {d31, -296.6814431670641, 144.68011696180383, -2.050602732408554, 
        0.04151296156151527}, {f10, 1.6632214531217515, 1.067884059960318, 
        1.5574925363934693, 0.12081754550225132}, {f20, 1.2141076120440526, 
        0.34519068541365816, 3.517208497642776, 0.0005314941421123977}, 
       {f30, 2.285340788005639, 1.5863419347052776, 1.4406356775976086, 
        0.1511355929628555}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1585.298703402773, -1584.777773170215, -1558.041329231092, 
    0.9639106722413253, ScientificForm[0.006673932683698754], 
    {0.05697479681906743, 0.8394960051291207, 0.07463116735622417, 
    144.68011696180383, 1.067884059960318, 0.34519068541365816, 
    1.5863419347052776}, {{f30, 1.4406356775976086}, 
     {f10, 1.5574925363934693}, {d30, -1.699190502727216}, 
     {d31, -2.050602732408554}, {f20, 3.517208497642776}, 
     {d10, -6.64089265995558}, {d11, -14.148749136654928}}, 7, 
    0.006673932683698754, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -0.3783635099982054, 
        0.05697479681906743, {-0.4906612602445247, -0.26606575975188607}}, 
       {d11, -11.877818377795906, 0.8394960051291207, {-13.532471276623319, 
         -10.223165478968493}}, {d30, -0.12681257077914154, 
        0.07463116735622417, {-0.2739111592826767, 0.02028601772439359}}, 
       {d31, -296.6814431670641, 144.68011696180383, {-581.8470347492624, 
         -11.5158515848658}}, {f10, 1.6632214531217515, 1.067884059960318, 
        {-0.44158600829452177, 3.768028914538025}}, {f20, 1.2141076120440526, 
        0.34519068541365816, {0.5337341918273825, 1.8944810322607228}}, 
       {f30, 2.285340788005639, 1.5863419347052776, {-0.8413510184525155, 
         5.412032594463794}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.003246127472574017, 0.04207358497847792, 0.00004368305614867695, 
    1.184222338651806, 0.0022078225278934454, -0.000016542252222113822, 
    -0.002564480607256616}, {0.04207358497847792, 0.7047535426277527, 
    0.0008198887838772596, 11.62809170959974, 0.031315305049303514, 
    0.0007828358481266946, -0.03800986771811005}, {0.00004368305614867703, 
    0.0008198887838772596, 0.00556981114095274, -10.410276289845187, 
    0.000027390306666015543, 0.00043695862162926655, -0.0006412864753641048}, 
    {1.184222338651806, 11.62809170959974, -10.410276289845187, 
    20932.33624408124, 0.4864180531913966, -0.9962040769640376, 
    0.8961183267983711}, {0.0022078225278934454, 0.03131530504930351, 
    0.000027390306666015543, 0.4864180531913966, 1.1403763655173322, 
    0.05937881381343651, -1.5707206536952931}, {-0.000016542252222113853, 
    0.0007828358481266946, 0.00043695862162926655, -0.9962040769640375, 
    0.059378813813436494, 0.11915660929635115, -0.167670179209738}, 
    {-0.002564480607256616, -0.03800986771811005, -0.0006412864753641048, 
    0.8961183267983713, -1.5707206536952931, -0.167670179209738, 
    2.5164807338044843}}}}, "Best3DFit" -> 5}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {1.1529970567559074 + 257.6563482002697*\[Eta] - 
    5087.996620845155*\[Eta]^2, {a0 -> 1.1529970567559074, 
    a1 -> 257.6563482002697, a2 -> -5087.996620845155}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.1529970567559074, 0.24898804393928212, 
       4.630732618780184, 0.13539796416135785}, {a1, 257.6563482002697, 
       33.69081811430036, 7.647672648557774, 0.08277397562626178}, 
      {a2, -5087.996620845155, 1293.4132852325884, -3.9337748258324137, 
       0.15847751889991119}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -17.871275820250375, ComplexInfinity, -20.326098375770812, 
   0.999999999999514, ScientificForm[0.12334575818244123], 
   {0.24898804393928212, 33.69081811430036, 1293.4132852325884}, 
   {{a2, -3.9337748258324137}, {a0, 4.630732618780184}, 
    {a1, 7.647672648557774}}, 3, 0.12334575818244123, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.1529970567559074, 0.24898804393928212, {-2.0106960063962713, 
        4.3166901199080865}}, {a1, 257.6563482002697, 33.69081811430036, 
       {-170.4260844892537, 685.7387808897931}}, {a2, -5087.996620845155, 
       1293.4132852325884, {-21522.370631498736, 11346.377389808426}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.06199504602470988, -7.9458327122698424, 
   234.77635758021282}, {-7.9458327122698424, 1135.07122521087, 
   -39653.56244257123}, {234.77635758021285, -39653.56244257124, 
   1.6729179264161566*^6}}}, "1DSpinFit" -> 
  {1.2918433064481765 - 0.08376609468586838*S - 0.27004935374715844*S^2 - 
    0.5125330596081633*S^3 - 0.10880594610940159*S^4 + 
    0.33999665317683714*S^5, {b0 -> -0.11322786233856025, 
    b1 -> -0.08376609468586838, b2 -> -0.27004935374715844, 
    b3 -> -0.5125330596081633, b4 -> -0.10880594610940159, 
    b5 -> 0.33999665317683714}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.11322786233856025, 0.0019807549772398562, 
       -57.16399233606425, 5.299101833232792*^-17}, 
      {b1, -0.08376609468586838, 0.00833939825226622, -10.04462098486603, 
       1.7086166965627462*^-7}, {b2, -0.27004935374715844, 
       0.0165390448809021, -16.327989656705554, 4.826902276891215*^-10}, 
      {b3, -0.5125330596081633, 0.03928012606225324, -13.048152106128008, 
       7.606691884005795*^-9}, {b4, -0.10880594610940159, 
       0.025015389338503384, -4.349560370101008, 0.0007876361313049797}, 
      {b5, 0.33999665317683714, 0.04319074008963179, 7.87198025482447, 
       2.6669439413370665*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -144.16757411156738, -137.16757411156738, -137.5565012574023, 
   0.9999904507429918, ScientificForm[0.0036497624740850897], 
   {0.0019807549772398562, 0.00833939825226622, 0.0165390448809021, 
   0.03928012606225324, 0.025015389338503384, 0.04319074008963179}, 
   {{b4, -4.349560370101008}, {b5, 7.87198025482447}, 
    {b1, -10.04462098486603}, {b3, -13.048152106128008}, 
    {b2, -16.327989656705554}, {b0, -57.16399233606425}}, 6, 
   0.0036497624740850897, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.11322786233856025, 0.0019807549772398562, 
       {-0.1175070233075219, -0.1089487013695986}}, 
      {b1, -0.08376609468586838, 0.00833939825226622, {-0.1017822692838249, 
        -0.06574992008791185}}, {b2, -0.27004935374715844, 
       0.0165390448809021, {-0.3057797879156907, -0.23431891957862616}}, 
      {b3, -0.5125330596081633, 0.03928012606225324, {-0.5973926127749625, 
        -0.4276735064413642}}, {b4, -0.10880594610940159, 
       0.025015389338503384, {-0.16284840916551777, -0.0547634830532854}}, 
      {b5, 0.33999665317683714, 0.04319074008963179, {0.2466887320377657, 
        0.4333045743159086}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3.923390279860464*^-6, -2.1305403677189313*^-6, 
   -0.000024298314596187856, 0.00001609275374523104, 0.00002932384321355097, 
   -0.000022345135661520785}, {-2.1305403677189313*^-6, 
   0.00006954556320990088, 0.0000359710102619849, -0.0002968586747212593, 
   -0.00006538170804178666, 0.0002823813804795376}, 
   {-0.000024298314596187856, 0.000035971010261984884, 0.000273540005572494, 
   -0.0002731768383176437, -0.0003956475217808809, 0.0003811319149288377}, 
   {0.000016092753745231047, -0.0002968586747212593, -0.00027317683831764374, 
   0.0015429283034665065, 0.0004990934900892194, -0.0016356285820855155}, 
   {0.00002932384321355097, -0.00006538170804178665, -0.0003956475217808809, 
   0.0004990934900892194, 0.0006257697037569087, -0.000699471222493787}, 
   {-0.00002234513566152078, 0.00028238138047953753, 0.0003811319149288376, 
   -0.0016356285820855153, -0.000699471222493787, 0.001865440029490127}}}, 
 "3DFits" -> {{0.872895771366973 + 441.76285124642845*\[Eta] - 
     24617.068739152524*\[Eta]^2 + 518054.9485981792*\[Eta]^3 + 
     S^2*(-0.2687302438646897 - 113.2972558250989*\[Eta] + 
       2640.9199254296354*\[Eta]^2) + S*(-0.07204945394855851 - 
       173.67847091983126*\[Eta] + 3571.039358823004*\[Eta]^2), 
    {f10 -> 0.29794133474168455, f11 -> 718.2010772586106, 
     f20 -> 0.7087312628310581, f21 -> 298.8026432806234}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 0.29794133474168455, 0.06545924866615946, 
        4.551554452773785, 0.00005096637944395846}, {f11, 718.2010772586106, 
        71.06175082792107, 10.106718014839851, 1.8928955964041126*^-12}, 
       {f20, 0.7087312628310581, 0.048164400840708076, 14.71483607104369, 
        1.6537135134482155*^-17}, {f21, 298.8026432806234, 52.17788140462155, 
        5.726615095072786, 1.2415602681856427*^-6}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -77.88502124309298, -76.83238966414561, 
    -69.07902066462516, 0.9988563296700914, ScientificForm[
     0.08688542417920027], {0.06545924866615946, 71.06175082792107, 
    0.048164400840708076, 52.17788140462155}, {{f10, 4.551554452773785}, 
     {f21, 5.726615095072786}, {f11, 10.106718014839851}, 
     {f20, 14.71483607104369}}, 4, 0.08688542417920027, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 0.29794133474168455, 0.06545924866615946, {0.16553750683221544, 
         0.43034516265115363}}, {f11, 718.2010772586106, 71.06175082792107, 
        {574.4651190970599, 861.9370354201612}}, {f20, 0.7087312628310581, 
        0.048164400840708076, {0.611309566581547, 0.8061529590805693}}, 
       {f21, 298.8026432806234, 52.17788140462155, {193.2629163367405, 
         404.3423702245063}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0042849132359380985, -4.651010731073112, -0.002772366050556214, 
    3.01778417633979}, {-4.651010731073111, 5049.772430729543, 
    3.017772025344942, -3285.4792209554557}, {-0.002772366050556214, 
    3.0177720253449416, 0.002319809508344401, -2.512687842765735}, 
    {3.01778417633979, -3285.4792209554557, -2.512687842765735, 
    2722.531307874751}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsInt1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 4*\[Eta]^2]*(21.256776327599113 - 
     25.594352690383843*\[Eta] + 30.14761650482866*\[Eta]^2), 
   {a0 -> 21.256776327599113, a1 -> -25.594352690383843, 
    a2 -> 30.14761650482866}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 21.256776327599113, 0.13567749478406207, 
       156.67135040656817, 4.1883637686264324*^-70}, 
      {a1, -25.594352690383843, 2.065822421374529, -12.389425356974401, 
       5.322460533865231*^-17}, {a2, 30.14761650482866, 7.341218360070749, 
       4.1066230462239135, 0.00014537301709363566}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -231.94883564021416, -231.46883564021417, 
   -223.99289945395705, 0.9999551418822294, 
   ScientificForm[0.026213297979810278], {0.13567749478406207, 
   2.065822421374529, 7.341218360070749}, {{a2, 4.1066230462239135}, 
    {a1, -12.389425356974401}, {a0, 156.67135040656817}}, 3, 
   0.026213297979810278, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 21.256776327599113, 0.13567749478406207, {20.98439239107352, 
        21.529160264124705}}, {a1, -25.594352690383843, 2.065822421374529, 
       {-29.74166425588991, -21.447041124877778}}, {a2, 30.14761650482866, 
       7.341218360070749, {15.409505670805997, 44.885727338851325}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.01840838259087919, -0.2730920048441429, 
   0.9161406892998146}, {-0.2730920048441429, 4.2676222766537215, 
   -14.876014338001767}, {0.9161406892998146, -14.876014338001767, 
   53.893487010239866}}}, "1DSpinFit" -> 
  {2.6785107700400483 - 1.8105911643479422*S + 0.16024127151966544*S^2 - 
    0.1673925314048643*S^3 - 0.32367421651675926*S^4, 
   {b0 -> -0.0018817558718437185, b1 -> -1.8105911643479422, 
    b2 -> 0.16024127151966544, b3 -> -0.1673925314048643, 
    b4 -> -0.32367421651675926}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.0018817558718437185, 0.016716687446263746, 
       -0.1125675094358661, 0.9118660969154182}, {b1, -1.8105911643479422, 
       0.041038892433445065, -44.118909088111316, 2.719194177974593*^-17}, 
      {b2, 0.16024127151966544, 0.1154557810043361, 1.3879016721877908, 
       0.1854388805474283}, {b3, -0.1673925314048643, 0.07589708402547733, 
       -2.2055199294438443, 0.043435412204245655}, {b4, -0.32367421651675926, 
       0.160072917369608, -2.0220423406752577, 0.061382808665971615}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -72.76012638359802, -68.47441209788373, 
   -66.78573274227408, 0.9999215616109584, 
   ScientificForm[0.028530467460353804], {0.016716687446263746, 
   0.041038892433445065, 0.1154557810043361, 0.07589708402547733, 
   0.160072917369608}, {{b0, -0.1125675094358661}, {b2, 1.3879016721877908}, 
    {b4, -2.0220423406752577}, {b3, -2.2055199294438443}, 
    {b1, -44.118909088111316}}, 5, 0.028530467460353804, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.0018817558718437185, 0.016716687446263746, 
       {-0.03751253173244736, 0.03374901998875992}}, 
      {b1, -1.8105911643479422, 0.041038892433445065, {-1.8980634929754852, 
        -1.7231188357203993}}, {b2, 0.16024127151966544, 0.1154557810043361, 
       {-0.08584690043427554, 0.40632944347360644}}, 
      {b3, -0.1673925314048643, 0.07589708402547733, {-0.32916333666027997, 
        -0.0056217261494486415}}, {b4, -0.32367421651675926, 
       0.160072917369608, {-0.6648615635006375, 0.017513130467118998}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00027944763917607193, -2.6600911516195478*^-6, 
   -0.0014507591510096551, -0.000030463750348801416, 0.0015817959990828705}, 
   {-2.6600911516195474*^-6, 0.0016841906921638743, 0.000031755558220980965, 
   -0.0029445379961249452, -0.000021158010687267535}, 
   {-0.0014507591510096553, 0.000031755558220980965, 0.013330037367321215, 
   0.0003636825651911341, -0.017744987403153355}, {-0.000030463750348801423, 
   -0.0029445379961249452, 0.0003636825651911341, 0.005760367363570364, 
   -0.00024234620818177816}, {0.0015817959990828705, 
   -0.000021158010687267535, -0.017744987403153355, -0.00024234620818177816, 
   0.025623338875217345}}}, "3DFits" -> 
  {{Sqrt[\[Eta] - 4*\[Eta]^2]*(21.256776327599113 - 25.594352690383843*
        \[Eta] + 30.14761650482866*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^3*(0. - 4.881427482271166*\[Eta]) + 
       S*(-11.191528391942958 - 1.4971684706486197*\[Eta]) + 
       S^2*(-3.195699266591218 + 12.550301727025976*\[Eta])) - 
     29.68064885689211*\[Eta]^2*(1 + 3.3082741242425784*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -29.68064885689211, 
     d11 -> 3.3082741242425784, f10 -> 6.180233744980214, 
     f20 -> 50.00034231846182}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -29.68064885689211, 1.7107444163126757, 
        -17.349551793870845, 3.976500850155761*^-43}, 
       {d11, 3.3082741242425784, 1.2093687040669543, 2.735538064708695, 
        0.006733634034025149}, {f10, 6.180233744980214, 0.21766657761089178, 
        28.393122236837897, 1.1226021786922273*^-75}, 
       {f20, 50.00034231846182, 8.159559172051468, 6.127823974820295, 
        4.04162578833157*^-9}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -180.70800390530079, -180.5261857234826, -163.62750189427868, 
    0.9974782650858526, ScientificForm[0.15837113275899822], 
    {1.7107444163126757, 1.2093687040669543, 0.21766657761089178, 
    8.159559172051468}, {{d11, 2.735538064708695}, {f20, 6.127823974820295}, 
     {d10, -17.349551793870845}, {f10, 28.393122236837897}}, 4, 
    0.15837113275899822, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -29.68064885689211, 1.7107444163126757, 
        {-33.05210914254515, -26.30918857123907}}, {d11, 3.3082741242425784, 
        1.2093687040669543, {0.9249031673689148, 5.691645081116242}}, 
       {f10, 6.180233744980214, 0.21766657761089178, {5.751265972277568, 
         6.60920151768286}}, {f20, 50.00034231846182, 8.159559172051468, 
        {33.91983991571159, 66.08084472121205}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{2.9266464579449982, 2.0444497144330254, 
    0.10977426703496825, -0.6666291661708489}, {2.044449714433026, 
    1.4625726623765845, 0.07459671468456673, -0.46232270687686605}, 
    {0.10977426703496825, 0.07459671468456672, 0.04737873900883838, 
    0.20526593319943365}, {-0.6666291661708489, -0.46232270687686605, 
    0.20526593319943365, 66.57840588220924}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(21.256776327599113 - 25.594352690383843*
        \[Eta] + 30.14761650482866*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^3*(0. - 4.881427482271166*\[Eta]) + 
       S*(-11.26204498563276 - 1.1798437990445072*\[Eta]) + 
       S^2*(-1.8167045597937679 + 6.344825546437451*\[Eta])) - 
     31.60048733143782*\[Eta]^2*(1 + 2.1502870640831855*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 3.6366100759176696*(1 - 4*\[Eta])*\[Eta]*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -31.60048733143782, 
     d11 -> 2.1502870640831855, d20 -> -3.6366100759176696, 
     f10 -> 6.219174720389482, f20 -> 28.424404896550694}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -31.60048733143782, 1.3948131748831738, 
        -22.655713252840904, 1.9659988846957485*^-59}, 
       {d11, 2.1502870640831855, 0.8743441702103504, 2.4593142349949764, 
        0.014691707588016493}, {d20, -3.6366100759176696, 0.334942759801738, 
        -10.85740763009859, 2.8672749542687538*^-22}, 
       {f10, 6.219174720389482, 0.17607376094324279, 35.321416928182884, 
        1.2726922276258729*^-92}, {f20, 28.424404896550694, 
        6.891739202269021, 4.124416792671479, 0.00005270499506675483}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -275.22902451924347, -274.95505191650375, 
    -254.73242210601694, 0.9983580671776913, ScientificForm[
     0.1277920978418915], {1.3948131748831738, 0.8743441702103504, 
    0.334942759801738, 0.17607376094324279, 6.891739202269021}, 
    {{d11, 2.4593142349949764}, {f20, 4.124416792671479}, 
     {d20, -10.85740763009859}, {d10, -22.655713252840904}, 
     {f10, 35.321416928182884}}, 5, 0.1277920978418915, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -31.60048733143782, 1.3948131748831738, {-34.3493929368297, 
         -28.85158172604594}}, {d11, 2.1502870640831855, 0.8743441702103504, 
        {0.42712468376350254, 3.873449444402868}}, {d20, -3.6366100759176696, 
        0.334942759801738, {-4.296717140063763, -2.9765030117715763}}, 
       {f10, 6.219174720389482, 0.17607376094324279, {5.872167567650299, 
         6.566181873128665}}, {f20, 28.424404896550694, 6.891739202269021, 
        {14.84212673546074, 42.00668305764065}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.94550379282768, 1.2035434109790417, 
    0.05922555539457702, 0.07116608264285948, -0.08463938240169447}, 
    {1.2035434109790417, 0.7644777279808261, 0.03355272275591554, 
    0.04283698606373223, -0.06897539350298298}, {0.059225555394577044, 
    0.03355272275591554, 0.11218665234360474, -0.001201299446176703, 
    0.6656012440180337}, {0.07116608264285948, 0.04283698606373223, 
    -0.001201299446176704, 0.031001969292698214, 0.1271314093219208}, 
    {-0.08463938240169444, -0.06897539350298297, 0.6656012440180336, 
    0.1271314093219208, 47.496069232091656}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(21.256776327599113 - 25.594352690383843*
        \[Eta] + 30.14761650482866*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^3*(0. - 4.881427482271166*\[Eta]) + 
       S*(-11.19440106665003 - 1.4842414344667907*\[Eta]) + 
       S^2*(-2.5213145941593633 + 9.515570701082629*\[Eta])) - 
     8.019755412899213*S*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     31.12044469026285*\[Eta]^2*(1 + 2.449010788931523*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -31.12044469026285, 
     d11 -> 2.449010788931523, d30 -> -8.019755412899213, 
     f10 -> 6.181820105711406, f20 -> 39.44882865494858}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -31.12044469026285, 1.4240859264264063, 
        -21.852926226408492, 4.839467309504972*^-57}, 
       {d11, 2.449010788931523, 0.9202685985063783, 2.6611913010031376, 
        0.008360586383584757}, {d30, -8.019755412899213, 0.7934915532819502, 
        -10.106919701575658, 5.697109034673181*^-20}, 
       {f10, 6.181820105711406, 0.18028479476950673, 34.289192905119, 
        3.197524876147916*^-90}, {f20, 39.44882865494858, 6.838404661014207, 
        5.76871808710687, 2.6891358970843353*^-8}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -264.5001614411787, -264.226188838439, 
    -244.00355902795218, 0.9982778768244198, ScientificForm[
     0.1308755178170218], {1.4240859264264063, 0.9202685985063783, 
    0.7934915532819502, 0.18028479476950673, 6.838404661014207}, 
    {{d11, 2.6611913010031376}, {f20, 5.76871808710687}, 
     {d30, -10.106919701575658}, {d10, -21.852926226408492}, 
     {f10, 34.289192905119}}, 5, 0.1308755178170218, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -31.12044469026285, 1.4240859264264063, {-33.927041198100625, 
         -28.313848182425076}}, {d11, 2.449010788931523, 0.9202685985063783, 
        {0.6353402884989496, 4.262681289364097}}, {d30, -8.019755412899213, 
        0.7934915532819502, {-9.583573003617452, -6.4559378221809745}}, 
       {f10, 6.181820105711406, 0.18028479476950673, {5.826513823957701, 
         6.537126387465111}}, {f20, 39.44882865494858, 6.838404661014207, 
        {25.971662506030896, 52.92599480386626}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{2.028020725845756, 1.2937531977159813, 
    0.11303798446643631, 0.07528456608422832, -0.3085954394625802}, 
    {1.2937531977159813, 0.8468942933968937, 0.06433945390984039, 
    0.04671493179391888, -0.20520957361054912}, {0.11303798446643636, 
    0.0643394539098404, 0.6296288451298022, -0.00012454475525944234, 
    0.8283965059138225}, {0.07528456608422832, 0.04671493179391889, 
    -0.00012454475525944234, 0.03250260722508316, 0.14065189357385874}, 
    {-0.3085954394625802, -0.20520957361054912, 0.8283965059138225, 
    0.14065189357385874, 46.763778307780825}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(21.256776327599113 - 25.594352690383843*
        \[Eta] + 30.14761650482866*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^3*(0. - 4.881427482271166*\[Eta]) + 
       S*(-11.238916904314614 - 1.2839201649761693*\[Eta]) + 
       S^2*(-1.9537605976562495 + 6.96157771681862*\[Eta])) - 
     4.089318125475948*S*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     31.665097832898578*\[Eta]^2*(1 + 2.1250703681751726*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 2.3683313704457065*(1 - 4*\[Eta])*\[Eta]*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -31.665097832898578, 
     d11 -> 2.1250703681751726, d20 -> -2.3683313704457065, 
     d30 -> -4.089318125475948, f10 -> 6.206402832260068, 
     f20 -> 30.56880217497356}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -31.665097832898578, 1.3544689223929631, 
        -23.37823873947238, 1.9392364572300094*^-61}, 
       {d11, 2.1250703681751726, 0.846216254827966, 2.511261578882333, 
        0.012751996018972528}, {d20, -2.3683313704457065, 0.4668617046967291, 
        -5.07287564308613, 8.347152421645476*^-7}, {d30, -4.089318125475948, 
        1.0799547319384957, -3.786564385097614, 0.00019728845076791532}, 
       {f10, 6.206402832260068, 0.17100061879577735, 36.29462206608885, 
        1.329871597349751*^-94}, {f20, 30.56880217497356, 6.7157884495320745, 
        4.55178158226581, 8.818840180088736*^-6}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -287.4727043261621, -287.08738322524465, 
    -263.5600015107312, 0.9984589600474182, ScientificForm[
     0.12380359516945233], {1.3544689223929631, 0.846216254827966, 
    0.4668617046967291, 1.0799547319384957, 0.17100061879577735, 
    6.7157884495320745}, {{d11, 2.511261578882333}, 
     {d30, -3.786564385097614}, {f20, 4.55178158226581}, 
     {d20, -5.07287564308613}, {d10, -23.37823873947238}, 
     {f10, 36.29462206608885}}, 6, 0.12380359516945233, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -31.665097832898578, 1.3544689223929631, {-34.33456017824748, 
         -28.99563548754968}}, {d11, 2.1250703681751726, 0.846216254827966, 
        {0.45730052056987547, 3.79284021578047}}, {d20, -2.3683313704457065, 
        0.4668617046967291, {-3.2884482668684827, -1.4482144740229304}}, 
       {d30, -4.089318125475948, 1.0799547319384957, {-6.217752705206218, 
         -1.9608835457456788}}, {f10, 6.206402832260068, 0.17100061879577735, 
        {5.8693853449188165, 6.543420319601319}}, {f20, 30.56880217497356, 
        6.7157884495320745, {17.33295446450558, 43.804649885441535}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.8345860617283545, 1.1310837414456887, 
    0.05012496117185721, 0.018427368371199904, 0.06715564024472737, 
    -0.08946435291174618}, {1.1310837414456887, 0.7160819499350691, 
    0.02929976501315911, 0.007177303863343072, 0.04027491115333426, 
    -0.06860008336685357}, {0.05012496117185722, 0.02929976501315911, 
    0.2179598513123359, -0.36172198597277055, -0.002262372356445233, 
    0.8172375181014969}, {0.018427368371199904, 0.00717730386334307, 
    -0.36172198597277055, 1.166302223036348, 0.0036426321114285355, 
    -0.6115971504678517}, {0.06715564024472738, 0.040274911153334265, 
    -0.002262372356445233, 0.0036426321114285346, 0.029241211628538762, 
    0.11795416456860527}, {-0.08946435291174616, -0.06860008336685355, 
    0.8172375181014968, -0.6115971504678517, 0.11795416456860526, 
    45.10181449886842}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsInt2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 4*\[Eta]^2]*(19.154450657080044 - 
     21.135962294383088*\[Eta] + 29.74256594428577*\[Eta]^2), 
   {a0 -> 19.154450657080044, a1 -> -21.135962294383088, 
    a2 -> 29.74256594428577}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 19.154450657080044, 0.0957092291973805, 
       200.13169908178816, 9.44349107752319*^-77}, {a1, -21.135962294383088, 
       1.4565319751996502, -14.511155713890822, 6.35868121562583*^-20}, 
      {a2, 29.74256594428577, 5.188614836224725, 5.7322747752705965, 
       5.080205590946362*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -273.9607779044425, -273.4901896691484, -265.93144516351265, 
   0.9999731212923145, ScientificForm[0.018629846414538194], 
   {0.0957092291973805, 1.4565319751996502, 5.188614836224725}, 
   {{a2, 5.7322747752705965}, {a1, -14.511155713890822}, 
    {a0, 200.13169908178816}}, 3, 0.018629846414538194, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 19.154450657080044, 0.0957092291973805, {18.962396038096205, 
        19.346505276063883}}, {a1, -21.135962294383088, 1.4565319751996502, 
       {-24.058707528887652, -18.213217059878524}}, {a2, 29.74256594428577, 
       5.188614836224725, {19.330848560479758, 40.15428332809178}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.009160256553556708, -0.13577520502431428, 
   0.4563637802024113}, {-0.13577520502431428, 2.1214853947789947, 
   -7.413069951202837}, {0.4563637802024113, -7.413069951202837, 
   26.92172391869133}}}, "1DSpinFit" -> 
  {3.5368176636906776 - 2.8823570132957865*S - 0.2159834415840388*S^2, 
   {b0 -> 0.021383516224930833, b1 -> -2.8823570132957865, 
    b2 -> -0.2159834415840388}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.021383516224930833, 0.01554150638234523, 
       1.3758972714010518, 0.19398957110467885}, {b1, -2.8823570132957865, 
       0.01991324163461013, -144.74574588027482, 7.938607434141357*^-21}, 
      {b2, -0.2159834415840388, 0.04276569624112562, -5.05038992856004, 
       0.00028433337389695653}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -49.503044197514456, -47.321226015696276, -46.67084339310561, 
   0.9999178045391768, ScientificForm[0.035179968017658374], 
   {0.01554150638234523, 0.01991324163461013, 0.04276569624112562}, 
   {{b0, 1.3758972714010518}, {b2, -5.05038992856004}, 
    {b1, -144.74574588027482}}, 3, 0.035179968017658374, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.021383516224930833, 0.01554150638234523, {-0.012478517273278065, 
        0.055245549723139734}}, {b1, -2.8823570132957865, 
       0.01991324163461013, {-2.925744239649539, -2.8389697869420343}}, 
      {b2, -0.2159834415840388, 0.04276569624112562, {-0.30916188922385485, 
        -0.12280499394422274}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.00024153842063247752, 0.00005861873722742389, -0.0005023451758007601}, 
   {0.00005861873722742389, 0.0003965371923983702, -0.00016715560421112357}, 
   {-0.0005023451758007601, -0.00016715560421112357, 
   0.0018289047749882252}}}, "3DFits" -> 
  {{Sqrt[\[Eta] - 4*\[Eta]^2]*(19.154450657080044 - 21.135962294383088*
        \[Eta] + 29.74256594428577*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-12.766814596085732 - 2.9131849820250415*\[Eta]) + 
       S^2*(-2.123816950673979 + 6.0065715496619*\[Eta])) - 
     25.856046423804255*\[Eta]^2*(1 + 5.7871199275552*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> -25.856046423804255, 
     d11 -> 5.7871199275552, f10 -> 4.429296765527222, 
     f20 -> 9.833239692347458}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -25.856046423804255, 0.8430149517345386, 
        -30.67092270499397, 5.855003151109683*^-82}, {d11, 5.7871199275552, 
        0.7624851807225074, 7.589812987672107, 8.654643948288735*^-13}, 
       {f10, 4.429296765527222, 0.07472707877109351, 59.27298160677727, 
        1.776056526392502*^-138}, {f20, 9.833239692347458, 1.341881013644522, 
        7.327952025821258, 4.244337043974338*^-12}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -492.7194096505393, -492.53922947035915, 
    -475.5946595631323, 0.9992598678300294, ScientificForm[
     0.07995202125532277], {0.8430149517345386, 0.7624851807225074, 
    0.07472707877109351, 1.341881013644522}, {{f20, 7.327952025821258}, 
     {d11, 7.589812987672107}, {d10, -30.67092270499397}, 
     {f10, 59.27298160677727}}, 4, 0.07995202125532277, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -25.856046423804255, 0.8430149517345386, {-27.517341392558464, 
         -24.194751455050046}}, {d11, 5.7871199275552, 0.7624851807225074, 
        {4.284521673659905, 7.289718181450495}}, {f10, 4.429296765527222, 
        0.07472707877109351, {4.2820351781298855, 4.576558352924558}}, 
       {f20, 9.833239692347458, 1.341881013644522, {7.188849848433486, 
         12.47762953626143}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.7106742088479865, 0.6360788243905832, 0.007257988945548361, 
    -0.06065872017389594}, {0.6360788243905832, 0.5813836508214346, 
    0.006640770515418187, -0.05332219085711228}, {0.007257988945548362, 
    0.006640770515418187, 0.005584136301661215, 0.007176608872477229}, 
    {-0.06065872017389594, -0.05332219085711228, 0.007176608872477229, 
    1.8006446547796502}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(19.154450657080044 - 21.135962294383088*
        \[Eta] + 29.74256594428577*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-12.960795866525674 - 1.8786182063453467*\[Eta]) + 
       S^2*(-1.6033224283909209 + 3.230600764152257*\[Eta])) - 
     12.821448169791124*\[Eta]^2*(1 + 0.3713210654905126*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 12.821448169791124*\[Eta]^2*
      (1 + 0.3713210654905126*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -12.821448169791124, d11 -> 0.3713210654905126, 
     f10 -> 4.4965962948864036, f20 -> 7.4233580900092795}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -12.821448169791124, 6.239553029797797, 
        -2.0548664477344176, 0.04105740629288467}, {d11, 0.3713210654905126, 
        8.709616696137314, 0.04263345660839383, 0.9660318734552362}, 
       {f10, 4.4965962948864036, 0.8352754663882925, 5.383369290528259, 
        1.8480429228774548*^-7}, {f20, 7.4233580900092795, 
        15.070384586365284, 0.49257920708443353, 0.6227945690143444}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], 605.8965281670855, 606.0767083472657, 623.0212782544926, 
    0.9064223767482744, ScientificForm[0.8990023192905326], 
    {6.239553029797797, 8.709616696137314, 0.8352754663882925, 
    15.070384586365284}, {{d11, 0.04263345660839383}, 
     {f20, 0.49257920708443353}, {d10, -2.0548664477344176}, 
     {f10, 5.383369290528259}}, 4, 0.8990023192905326, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -12.821448169791124, 6.239553029797797, {-25.117479259572168, 
         -0.5254170800100795}}, {d11, 0.3713210654905126, 8.709616696137314, 
        {-16.79236312219737, 17.535005253178394}}, {f10, 4.4965962948864036, 
        0.8352754663882925, {2.850553212282033, 6.142639377490774}}, 
       {f20, 7.4233580900092795, 15.070384586365284, {-22.275230338352824, 
         37.12194651837138}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{38.93202201165887, 53.50093020031486, 0.2057897273447281, 
    1.776421788093169}, {53.50093020031486, 75.85742299363383, 
    0.3024538706089129, 2.7382467239316104}, {0.20578972734472806, 
    0.3024538706089128, 0.6976851047501796, 0.996111304520397}, 
    {1.776421788093169, 2.7382467239316095, 0.9961113045203969, 
    227.11649158095636}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(19.154450657080044 - 21.135962294383088*
        \[Eta] + 29.74256594428577*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-12.816584678521146 - 2.6477445423694954*\[Eta]) + 
       S^2*(-2.0066040690560825 + 5.38143618103312*\[Eta])) - 
     2.011424572732017*^-6*S*(1 + 2.8125732477458734*^6*(1 - 4*\[Eta])^0.5)*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 26.16958730777814*\[Eta]^2*
      (1 + 5.516757218628955*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> -26.16958730777814, d11 -> 5.516757218628955, 
     d30 -> -2.011424572732017*^-6, d31 -> 2.8125732477458734*^6, 
     f10 -> 4.446563912589794, f20 -> 9.290545860087688}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -26.16958730777814, 0.816364120824351, 
        -32.0562683246693, 4.6939202026106225*^-85}, {d11, 5.516757218628955, 
        0.7209894933465361, 7.651647173140405, 6.076108259104108*^-13}, 
       {d30, -2.011424572732017*^-6, 4.652761212334852*^-7, 
        -4.323077159858463, 0.00002327712759221283}, 
       {d31, 2.8125732477458734*^6, 1.0531987210111817*^-13, 
        2.6705057570194416*^19, 0.}, {f10, 4.446563912589794, 
        0.07218911735564065, 61.596042110942264, 3.878472951653717*^-141}, 
       {f20, 9.290545860087688, 1.3003941976595328, 7.1444073472558856, 
        1.2957422205567247*^-11}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -507.10254512080473, -506.72072693898656, -483.1278949984349, 
    0.9993175786342364, ScientificForm[0.07677169242601131], 
    {0.816364120824351, 0.7209894933465361, 4.652761212334852*^-7, 
    1.0531987210111817*^-13, 0.07218911735564065, 1.3003941976595328}, 
    {{d30, -4.323077159858463}, {f20, 7.1444073472558856}, 
     {d11, 7.651647173140405}, {d10, -32.0562683246693}, 
     {f10, 61.596042110942264}, {d31, 2.6705057570194416*^19}}, 6, 
    0.07677169242601131, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -26.16958730777814, 0.816364120824351, 
        {-27.778442017895348, -24.560732597660934}}, {d11, 5.516757218628955, 
        0.7209894933465361, {4.09586265365925, 6.93765178359866}}, 
       {d30, -2.011424572732017*^-6, 4.652761212334852*^-7, 
        {-2.9283704061619224*^-6, -1.0944787393021114*^-6}}, 
       {d31, 2.8125732477458734*^6, 1.0531987210111817*^-13, 
        {2.8125732477458734*^6, 2.8125732477458734*^6}}, 
       {f10, 4.446563912589794, 0.07218911735564065, {4.304296756900066, 
         4.588831068279522}}, {f20, 9.290545860087688, 1.3003941976595328, 
        {6.727785840942053, 11.853305879233323}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.6664503777693155, 0.5823491505015016, 
    3.374477610996456*^-8, 1.1862285414012798*^-14, 0.0064629390367789245, 
    -0.0473306628945313}, {0.5823491505015016, 0.5198258495160949, 
    2.8749110148362053*^-8, 1.0537294662652448*^-14, 0.005787795796747916, 
    -0.04067539807654885}, {3.374477610996457*^-8, 2.8749110148362053*^-8, 
    2.1648186899007685*^-13, 5.478190403240294*^-21, -1.8583733122835803*^-9, 
    5.840731717406689*^-8}, {1.1862285414012793*^-14, 
    1.0537294662652448*^-14, 5.478190403240293*^-21, 1.1092275459395891*^-26, 
    6.410848078959407*^-16, 1.346624025999535*^-13}, {0.0064629390367789245, 
    0.005787795796747917, -1.8583733122835803*^-9, 6.410848078959408*^-16, 
    0.005211268664586459, 0.006175511577251058}, {-0.04733066289453128, 
    -0.040675398076548845, 5.8407317174066885*^-8, 1.346624025999535*^-13, 
    0.006175511577251058, 1.6910250693065798}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(19.154450657080044 - 21.135962294383088*
        \[Eta] + 29.74256594428577*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(-11.257936556178466 - 10.960534528197122*\[Eta]) + 
       S^2*(-4.01491335353362 + 16.09241903157999*\[Eta])) + 
     3.2919192075704*S*(1 + 35.94493687201342*(1 - 4*\[Eta])^0.5)*\[Eta]^2*
      (\[Chi]1 - \[Chi]2) - 45.662480247261016*\[Eta]^2*
      (1 - 11.402593064930073*\[Eta]^2)*(\[Chi]1 - \[Chi]2) - 
     45.662480247261016*\[Eta]^2*(1 - 11.402593064930073*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -45.662480247261016, 
     d11 -> -11.402593064930073, d30 -> 3.2919192075704, 
     d31 -> 35.94493687201342, f10 -> 3.905809205538266, 
     f20 -> 18.58898684125016}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -45.662480247261016, 7.63158807374164, 
        -5.983352325366464, 8.726018190588874*^-9}, 
       {d11, -11.402593064930073, 0.9765395722108441, -11.676529440701605, 
        7.499363911492859*^-25}, {d30, 3.2919192075704, 8.842124557800723, 
        0.3722995741635639, 0.7100265788414283}, {d31, 35.94493687201342, 
        102.38973251873102, 0.35105997435277714, 0.7258777877107422}, 
       {f10, 3.905809205538266, 0.7738070177117916, 5.047523628162551, 
        9.343489323921239*^-7}, {f20, 18.58898684125016, 14.004082071989393, 
        1.3273977362951461, 0.18574674066949337}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], 569.8242092499477, 570.2060274317658, 593.7988593723175, 
    0.9215812740263035, ScientificForm[0.8229713151462983], 
    {7.63158807374164, 0.9765395722108441, 8.842124557800723, 
    102.38973251873102, 0.7738070177117916, 14.004082071989393}, 
    {{d31, 0.35105997435277714}, {d30, 0.3722995741635639}, 
     {f20, 1.3273977362951461}, {f10, 5.047523628162551}, 
     {d10, -5.983352325366464}, {d11, -11.676529440701605}}, 6, 
    0.8229713151462983, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -45.662480247261016, 7.63158807374164, 
        {-60.70248029737994, -30.62248019714209}}, {d11, -11.402593064930073, 
        0.9765395722108441, {-13.32711455024569, -9.478071579614456}}, 
       {d30, 3.2919192075704, 8.842124557800723, {-14.133753209164228, 
         20.71759162430503}}, {d31, 35.94493687201342, 102.38973251873102, 
        {-165.84027052301442, 237.73014426704125}}, {f10, 3.905809205538266, 
        0.7738070177117916, {2.3808241732340036, 5.4307942378425285}}, 
       {f20, 18.58898684125016, 14.004082071989393, {-9.009645714571977, 
         46.1876193970723}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{58.24113652727563, 6.769618818959189, -0.12085545237142199, 
    -27.94981511988216, 0.635137816382684, -7.373809942344882}, 
    {6.76961881895919, 0.9536295360937386, 0.19371676893779052, 
    -5.2015398388686025, 0.07395756257725938, -0.6556678511050776}, 
    {-0.12085545237142199, 0.19371676893779058, 78.18316669566266, 
    -903.8728923227326, 0.1797218580920036, -8.59964876866504}, 
    {-27.949815119882157, -5.2015398388686025, -903.8728923227324, 
    10483.657325257285, -2.612535482779438, 109.72310499896669}, 
    {0.635137816382684, 0.07395756257725938, 0.1797218580920036, 
    -2.612535482779438, 0.5987773006600171, 0.6605501677488684}, 
    {-7.373809942344879, -0.6556678511050776, -8.599648768665038, 
    109.72310499896669, 0.6605501677488684, 196.11431467901474}}}}, 
 "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsLambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.5566284518926176 + 0.12651770333481904*\[Eta] + 
    1.8084545267208734*\[Eta]^2, {a0 -> 0.5566284518926176, 
    a1 -> 0.12651770333481904, a2 -> 1.8084545267208734}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.5566284518926176, 0.0034553142655496714, 
       161.09343727207084, 8.612519379114688*^-64}, {a1, 0.12651770333481904, 
       0.0535194832369624, 2.3639559966349144, 0.022457820171120527}, 
      {a2, 1.8084545267208734, 0.1940135160043769, 9.321281135279643, 
       4.484037990064687*^-12}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -355.09815078021836, -354.5526962347638, -347.6133467365868, 
   0.9999187571184716, ScientificForm[0.005504275100190905], 
   {0.0034553142655496714, 0.0535194832369624, 0.1940135160043769}, 
   {{a1, 2.3639559966349144}, {a2, 9.321281135279643}, 
    {a0, 161.09343727207084}}, 3, 0.005504275100190905, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.5566284518926176, 0.0034553142655496714, 
       {0.5496690917207256, 0.5635878120645095}}, {a1, 0.12651770333481904, 
       0.0535194832369624, {0.01872393077610157, 0.2343114758935365}}, 
      {a2, 1.8084545267208734, 0.1940135160043769, {1.41769124664777, 
        2.1992178067939765}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.000011939196673711061, -0.00017061372863521468, 
   0.0005412194158457077}, {-0.00017061372863521462, 0.0028643350859514994, 
   -0.010003424339958156}, {0.0005412194158457077, -0.010003424339958157, 
   0.037641244392380604}}}, "1DSpinFit" -> 
  {0.6853445168525027 + 0.18887088384613449*S, {b0 -> 0.011294623393092217, 
    b1 -> 0.18887088384613449}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.011294623393092217, 0.006247022084685956, 
       1.8080011948060863, 0.09213246542158693}, {b1, 0.18887088384613449, 
       0.010521789275046694, 17.95045299890748, 4.631621374671913*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -76.6296983861886, -75.70662146311167, 
   -74.31193221946926, 0.9991408965717969, 
   ScientificForm[0.0182173233700702], {0.006247022084685956, 
   0.010521789275046694}, {{b0, 1.8080011948060863}, 
    {b1, 17.95045299890748}}, 2, 0.0182173233700702, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.011294623393092217, 0.006247022084685956, 
       {-0.0021039064132707414, 0.024693153199455177}}, 
      {b1, 0.18887088384613449, 0.010521789275046694, {0.16630389027593803, 
        0.21143787741633094}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.00003902528492655408, 0.00004118339443203742}, 
   {0.00004118339443203742, 0.00011070804954848764}}}, 
 "3DFits" -> {{0.5566284518926176 + 0.12651770333481904*\[Eta] + 
     1.8084545267208734*\[Eta]^2 + S^2*(0.2742026346233667 - 
       0.319247481175182*\[Eta] - 3.496995664461796*\[Eta]^2) + 
     S*(0.2907492222665154 + 0.05931724360647139*\[Eta] - 
       2.1011113994370345*\[Eta]^2) + 1.0122975748481835*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 1.0122975748481835, 
     f10 -> 1.4524951910252055, f11 -> 0.2963310113493392, 
     f20 -> 8.970366690790192, f21 -> -10.443980508013981}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.0122975748481835, 0.4548477559275974, 
        2.225574517310185, 0.02725049083196755}, {f10, 1.4524951910252055, 
        0.05844346149777212, 24.852997303737308, 7.372253199705927*^-61}, 
       {f11, 0.2963310113493392, 1.6916491075624578, 0.1751728594450243, 
        0.8611353834110584}, {f20, 8.970366690790192, 0.46488860029082585, 
        19.295733827799808, 3.568908987699387*^-46}, 
       {f21, -10.443980508013981, 15.827299018812234, -0.6598713081493139, 
        0.5101570893930152}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -608.8065274146603, -608.4804404581386, -589.3243829816973, 
    0.9953009417722423, ScientificForm[0.04722574217751344], 
    {0.4548477559275974, 0.05844346149777212, 1.6916491075624578, 
    0.46488860029082585, 15.827299018812234}, {{f11, 0.1751728594450243}, 
     {f21, -0.6598713081493139}, {d10, 2.225574517310185}, 
     {f20, 19.295733827799808}, {f10, 24.852997303737308}}, 5, 
    0.04722574217751344, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 1.0122975748481835, 0.4548477559275974, 
        {0.11494210707715813, 1.9096530426192089}}, {f10, 1.4524951910252055, 
        0.05844346149777212, {1.3371938422837173, 1.5677965397666938}}, 
       {f11, 0.2963310113493392, 1.6916491075624578, {-3.0410726724951154, 
         3.6337346951937937}}, {f20, 8.970366690790192, 0.46488860029082585, 
        {8.053201942940373, 9.88753143864001}}, {f21, -10.443980508013981, 
        15.827299018812234, {-41.66918307192182, 20.781222055893863}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.2068864810723712, 0.0013955578822230168, 
    -0.2699262760927495, -0.0043559323174062895, 0.14405537820604916}, 
    {0.0013955578822230168, 0.003415638191841572, -0.047898223101913266, 
    -0.010539384903679902, 0.125286488347955}, {-0.26992627609274944, 
    -0.047898223101913266, 2.861676703116859, 0.11502785776294079, 
    5.890775062463078}, {-0.004355932317406285, -0.010539384903679904, 
    0.11502785776294083, 0.2161214106803632, -3.290920762943672}, 
    {0.14405537820604916, 0.125286488347955, 5.890775062463078, 
    -3.290920762943672, 250.50339423089466}}}, 
   {0.5566284518926176 + 0.12651770333481904*\[Eta] + 
     1.8084545267208734*\[Eta]^2 + S*(0.28965873585070645 + 
       0.2175404039114598*\[Eta] - 2.791033270889351*\[Eta]^2) + 
     S^2*(0.2754578433205593 - 0.5061562473455308*\[Eta] - 
       2.681324192813377*\[Eta]^2) + 0.4754658241640895*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.4754658241640895*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2)^2, {d10 -> 0.4754658241640895, 
     f10 -> 1.4470474506581172, f11 -> 1.0867660730849222, 
     f20 -> 9.011430053666892, f21 -> -16.558583208947734}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4754658241640895, 0.33598386935732827, 
        1.4151447957116603, 0.15870713249501822}, {f10, 1.4470474506581172, 
        0.05882958568201648, 24.597274209606798, 3.210374492608101*^-60}, 
       {f11, 1.0867660730849222, 1.6399786924229862, 0.6626708493872441, 
        0.5083661316858341}, {f20, 9.011430053666892, 0.46865019643023914, 
        19.22847813210783, 5.4982674071745075*^-46}, 
       {f21, -16.558583208947734, 16.40022430149164, -1.0096558988794861, 
        0.31397889848298444}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -605.8320917870014, -605.5060048304797, -586.3499473540385, 
    0.9952267995398264, ScientificForm[0.047596850411281144], 
    {0.33598386935732827, 0.05882958568201648, 1.6399786924229862, 
    0.46865019643023914, 16.40022430149164}, {{f11, 0.6626708493872441}, 
     {f21, -1.0096558988794861}, {d10, 1.4151447957116603}, 
     {f20, 19.22847813210783}, {f10, 24.597274209606798}}, 5, 
    0.047596850411281144, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.4754658241640895, 
        0.33598386935732827, {-0.18738665410263106, 1.1383183024308101}}, 
       {f10, 1.4470474506581172, 0.05882958568201648, {1.330984329118028, 
         1.5631105721982064}}, {f11, 1.0867660730849222, 1.6399786924229862, 
        {-2.1486986016226286, 4.322230747792473}}, {f20, 9.011430053666892, 
        0.46865019643023914, {8.086844165843841, 9.936015941489943}}, 
       {f21, -16.558583208947734, 16.40022430149164, {-48.91409284447816, 
         15.79692642658269}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.11288516046832221, 0.000327815002436359, -0.12590789764545518, 
    0.004688986770022387, -1.2843808073564298}, {0.000327815002436359, 
    0.0034609201515177187, -0.04717007583982588, -0.010662213091294583, 
    0.12254640850354574}, {-0.12590789764545518, -0.04717007583982589, 
    2.689530111601408, 0.10583997185973874, 7.607186357588767}, 
    {0.004688986770022391, -0.010662213091294585, 0.10583997185973872, 
    0.2196330066141017, -3.3931145457025815}, {-1.2843808073564298, 
    0.12254640850354574, 7.607186357588767, -3.3931145457025815, 
    268.9673571392369}}}, {0.5566284518926176 + 0.12651770333481904*\[Eta] + 
     1.8084545267208734*\[Eta]^2 + S^2*(0.27442057112251905 - 
       0.3709280875017057*\[Eta] - 3.2688461501002744*\[Eta]^2) + 
     S*(0.29070450122216557 + 0.05619314076239697*\[Eta] - 
       2.0861473354906153*\[Eta]^2) + 1.042815008825545*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.24515422884302646*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 1.042815008825545, 
     d30 -> 0.24515422884302646, f10 -> 1.4522717782114087, 
     f11 -> 0.2807239382782142, f20 -> 8.97749634625608, 
     f21 -> -12.134679031710014}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.042815008825545, 0.4743747842987775, 
        2.1982935083006954, 0.029175835469374176}, {d30, 0.24515422884302646, 
        1.0499367075465353, 0.2334942926377881, 0.8156371653879564}, 
       {f10, 1.4522717782114087, 0.05860119191911067, 24.782290780297295, 
        1.5704167035584333*^-60}, {f11, 0.2807239382782142, 
        1.697305153194075, 0.16539391148959492, 0.8688155220241949}, 
       {f20, 8.97749634625608, 0.46708027077377084, 19.220457184765802, 
        7.199692647654824*^-46}, {f21, -12.134679031710014, 
        17.44190969319993, -0.6957196342118981, 0.4874822082567196}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -606.8330036538536, -606.3739872604109, 
    -584.1038351487301, 0.9953023337005884, ScientificForm[
     0.04721874718887564], {0.4743747842987775, 1.0499367075465353, 
    0.05860119191911067, 1.697305153194075, 0.46708027077377084, 
    17.44190969319993}, {{f11, 0.16539391148959492}, 
     {d30, 0.2334942926377881}, {f21, -0.6957196342118981}, 
     {d10, 2.1982935083006954}, {f20, 19.220457184765802}, 
     {f10, 24.782290780297295}}, 6, 0.04721874718887564, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.042815008825545, 0.4743747842987775, {0.10690176459528744, 
         1.9787282530558026}}, {d30, 0.24515422884302646, 1.0499367075465353, 
        {-1.8263084684183155, 2.3166169261043685}}, {f10, 1.4522717782114087, 
        0.05860119191911067, {1.3366551108418565, 1.567888445580961}}, 
       {f11, 0.2807239382782142, 1.697305153194075, {-3.0679582112647306, 
         3.629406087821159}}, {f20, 8.97749634625608, 0.46708027077377084, 
        {8.055974743496316, 9.899017949015844}}, {f21, -12.134679031710014, 
        17.44190969319993, {-46.54652980211782, 22.27717173869779}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.22503143597851166, 0.13722551327045981, 
    0.0012776710873064624, -0.2800489629115742, -0.0003874713012954444, 
    -0.8015761047742297}, {0.1372255132704598, 1.1023670898536588, 
    -0.001004604059027524, -0.07017918395186117, 0.03205940025875279, 
    -7.602440391026298}, {0.0012776710873064624, -0.0010046040590275243, 
    0.003434099694340441, -0.048080318914548024, -0.010622741509591315, 
    0.13285830051585765}, {-0.2800489629115742, -0.07017918395186115, 
    -0.048080318914548024, 2.880844783059162, 0.11357777710493043, 
    6.405024291122438}, {-0.00038747130129544645, 0.032059400258752785, 
    -0.010622741509591315, 0.11357777710493043, 0.21816397934609913, 
    -3.5289227440725615}, {-0.8015761047742297, -7.602440391026298, 
    0.13285830051585765, 6.405024291122438, -3.5289227440725615, 
    304.2202137457416}}}, {0.5566284518926176 + 0.12651770333481904*\[Eta] + 
     1.8084545267208734*\[Eta]^2 + S^2*(0.2740750791951585 - 
       0.2273431298514232*\[Eta] - 3.907982247997494*\[Eta]^2) + 
     S*(0.2905523903204004 + 0.09510036780316637*\[Eta] - 
       2.2581496114133333*\[Eta]^2) + 0.8536705754497985*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1.9223885283249902*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.8536705754497985*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2)^2, {d10 -> 0.8536705754497985, 
     d30 -> -1.9223885283249902, f10 -> 1.4515118781449734, 
     f11 -> 0.4750926789142291, f20 -> 8.966193795201496, 
     f21 -> -7.437387471496631}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.8536705754497985, 0.41619095393617633, 
        2.051151202053062, 0.041669574062286024}, {d30, -1.9223885283249902, 
        1.2568435276139027, -1.529536880358221, 0.12784874367854349}, 
       {f10, 1.4515118781449734, 0.05869038352754013, 24.731681595910164, 
        2.0982392549668652*^-60}, {f11, 0.4750926789142291, 
        1.682296870978799, 0.2824071583975599, 0.7779487427537475}, 
       {f20, 8.966193795201496, 0.4678983702514964, 19.162695074962855, 
        1.0426269125080453*^-45}, {f21, -7.437387471496631, 
        17.39527821911713, -0.42755208498608904, 0.6694772027374962}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -606.2028207206771, -605.7438043272344, 
    -583.4736522155537, 0.9952867268374376, ScientificForm[
     0.04729711859924846], {0.41619095393617633, 1.2568435276139027, 
    0.05869038352754013, 1.682296870978799, 0.4678983702514964, 
    17.39527821911713}, {{f11, 0.2824071583975599}, 
     {f21, -0.42755208498608904}, {d30, -1.529536880358221}, 
     {d10, 2.051151202053062}, {f20, 19.162695074962855}, 
     {f10, 24.731681595910164}}, 6, 0.04729711859924846, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.8536705754497985, 0.41619095393617633, {0.0325505690534208, 
         1.6747905818461764}}, {d30, -1.9223885283249902, 1.2568435276139027, 
        {-4.402066079394098, 0.5572890227441181}}, {f10, 1.4515118781449734, 
        0.05869038352754013, {1.3357192410351098, 1.567304515254837}}, 
       {f11, 0.4750926789142291, 1.682296870978799, {-2.843979022174577, 
         3.7941643800030347}}, {f20, 8.966193795201496, 0.4678983702514964, 
        {8.04305813081442, 9.889329459588573}}, {f21, -7.437387471496631, 
        17.39527821911713, {-41.7572371161351, 26.882462173141842}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.17321491013830445, -0.31077654934018056, 
    0.0010471853615889534, -0.22388696649915668, -0.002657688861462868, 
    0.19939961811125137}, {-0.31077654934018056, 1.579655652904959, 
    -0.0036684874117201265, 0.5026212550670716, 0.03717131596877702, 
    -7.495024130461073}, {0.0010471853615889538, -0.0036684874117201287, 
    0.003444561118609754, -0.04799825261626532, -0.010671893016250539, 
    0.13907144211528258}, {-0.22388696649915668, 0.5026212550670716, 
    -0.04799825261626532, 2.8301227621050584, 0.11690647199179165, 
    5.1677056095643765}, {-0.002657688861462866, 0.03717131596877704, 
    -0.010671893016250537, 0.11690647199179162, 0.2189288848840064, 
    -3.545090969922769}, {0.19939961811125137, -7.495024130461073, 
    0.13907144211528258, 5.167705609564375, -3.545090969922769, 
    302.5957043204909}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/21/CoefficientStatsSigma.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {1.2922261617161441 + 0.0019318405961363861*\[Eta], 
   {a0 -> 1.2922261617161441, a1 -> 0.0019318405961363861}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.2922261617161441, 0.0017756490229782463, 
       727.7486400711833, 1.6841336069966297*^-100}, 
      {a1, 0.0019318405961363861, 0.012162341089797624, 0.1588378899977497, 
       0.8744494616835402}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -388.1784027773152, -387.9284027773152, -382.38292587914225, 
   0.9999845947432628, ScientificForm[0.005072976756316418], 
   {0.0017756490229782463, 0.012162341089797624}, 
   {{a1, 0.1588378899977497}, {a0, 727.7486400711833}}, 2, 
   0.005072976756316418, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.2922261617161441, 0.0017756490229782463, 
       {1.2886578614097344, 1.2957944620225539}}, {a1, 0.0019318405961363861, 
       0.012162341089797624, {-0.022509298883440294, 0.02637298007571307}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3.1529294528035997*^-6, -0.000019715464288805915}, 
   {-0.000019715464288805915, 0.00014792254078457967}}}, 
 "1DSpinFit" -> {1.2906500911391239 + 0.017187546560457203*S, 
   {b0 -> -0.0019382906887958967, b1 -> 0.017187546560457203}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.0019382906887958967, 
       0.0036936695137983195, -0.5247601826733789, 0.6101625667810316}, 
      {b1, 0.017187546560457203, 0.008086907269820715, 2.1253547230099805, 
       0.057037637486820884}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -73.21941646711821, -72.0194164671182, -71.52456839473359, 
   0.9999213796480443, ScientificForm[0.01141938268335165], 
   {0.0036936695137983195, 0.008086907269820715}, 
   {{b0, -0.5247601826733789}, {b1, 2.1253547230099805}}, 2, 
   0.01141938268335165, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.0019382906887958967, 0.0036936695137983195, 
       {-0.010068002474948896, 0.006191421097357103}}, 
      {b1, 0.017187546560457203, 0.008086907269820715, 
       {-0.0006116163314553828, 0.034986709452369785}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.000013643194477163113, 0.000010814828395855546}, 
   {0.000010814828395855546, 0.00006539806919067915}}}, 
 "3DFits" -> {{1.2922261617161441 + 0.0019318405961363861*\[Eta] + 
     S*(0.04876372808263571 - 0.6372606416556765*\[Eta] + 
       2.500556481088308*\[Eta]^2) + 1.4100969392358869*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 1.4100969392358869, 
     f10 -> 2.8371546753987995, f11 -> -37.07688234700118}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.4100969392358869, 0.2670535493145358, 
        5.2802029512630595, 3.524830634401124*^-7}, {f10, 2.8371546753987995, 
        0.4441707566399132, 6.387531445927372, 1.2778358128018032*^-9}, 
       {f11, -37.07688234700118, 9.355096537719808, -3.9632816398534167, 
        0.00010473736468445426}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -755.6799691880382, -755.5523096135701, -742.649987699927, 
    0.9993424125987759, ScientificForm[0.033115622422008786], 
    {0.2670535493145358, 0.4441707566399132, 9.355096537719808}, 
    {{f11, -3.9632816398534167}, {d10, 5.2802029512630595}, 
     {f10, 6.387531445927372}}, 3, 0.033115622422008786, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.4100969392358869, 0.2670535493145358, {0.8833084220019377, 
         1.936885456469836}}, {f10, 2.8371546753987995, 0.4441707566399132, 
        {1.9609856265709382, 3.713323724226661}}, {f11, -37.07688234700118, 
        9.355096537719808, {-55.53069974180946, -18.62306495219291}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.07131759820149118, -0.0024127944587770365, 
    0.0936388712047072}, {-0.002412794458777037, 0.197287661054073, 
    -2.280138958262412}, {0.09363887120470718, -2.280138958262411, 
    87.51783123005715}}}, {1.2922261617161441 + 0.0019318405961363861*
      \[Eta] + S*(0.0492798255110865 - 0.6703778360948939*\[Eta] + 
       2.6625014134659777*\[Eta]^2) + 1.2001101665670462*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1.2001101665670462*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2)^2, {d10 -> 1.2001101665670462, 
     f10 -> 2.867182080801625, f11 -> -39.00369571287208}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.2001101665670462, 0.1907817607332325, 
        6.290486899558201, 2.147751603121641*^-9}, {f10, 2.867182080801625, 
        0.4325832814195973, 6.628046445513262, 3.457280916293187*^-10}, 
       {f11, -39.00369571287208, 9.10633978634754, -4.283136433295343, 
        0.000029299434775784614}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -765.7593520236438, -765.6316924491757, -752.7293705355327, 
    0.999376043347235, ScientificForm[0.03225769936448064], 
    {0.1907817607332325, 0.4325832814195973, 9.10633978634754}, 
    {{f11, -4.283136433295343}, {d10, 6.290486899558201}, 
     {f10, 6.628046445513262}}, 3, 0.03225769936448064, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.2001101665670462, 0.1907817607332325, {0.8237750041627048, 
         1.5764453289713876}}, {f10, 2.867182080801625, 0.4325832814195973, 
        {2.013870428572548, 3.720493733030702}}, {f11, -39.00369571287208, 
        9.10633978634754, {-56.966816764030604, -21.040574661713556}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.03639768022847238, -0.0005361659187351674, 
    -0.0022861264979713854}, {-0.0005361659187351674, 0.1871282953637465, 
    -2.160487038293711}, {-0.0022861264979713854, -2.160487038293711, 
    82.92542430441615}}}, {1.2922261617161441 + 0.0019318405961363861*
      \[Eta] + S*(0.04887504085636353 - 0.6481498994000674*\[Eta] + 
       2.5554662923834677*\[Eta]^2) + 0.7110526615724468*S*\[Eta]^2*
      (\[Chi]1 - \[Chi]2) + 1.6481290870050052*(1 - 4*\[Eta])^0.5*\[Eta]^2*
      (\[Chi]1 - \[Chi]2), {d10 -> 1.6481290870050052, 
     d30 -> 0.7110526615724468, f10 -> 2.843631037416862, 
     f11 -> -37.71043744493723}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.6481290870050052, 0.2688946753613222, 
        6.129273793876217, 5.075660427953493*^-9}, {d30, 0.7110526615724468, 
        0.20746839719605734, 3.427281798974439, 0.0007488945234174972}, 
       {f10, 2.843631037416862, 0.4320616192923957, 6.58154048043885, 
        4.508482424578113*^-10}, {f11, -37.71043744493723, 9.101845004954646, 
        -4.143164097434017, 0.00005173437603437018}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -765.2977321304647, -765.0838283871492, 
    -749.0102552703258, 0.9993810826240133, ScientificForm[
     0.03212717345420383], {0.2688946753613222, 0.20746839719605734, 
    0.4320616192923957, 9.101845004954646}, {{d30, 3.427281798974439}, 
     {f11, -4.143164097434017}, {d10, 6.129273793876217}, 
     {f10, 6.58154048043885}}, 4, 0.03212717345420383, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.6481290870050052, 0.2688946753613222, {1.1176905927397478, 
         2.1785675812702623}}, {d30, 0.7110526615724468, 0.20746839719605734, 
        {0.30178749457564263, 1.120317828569251}}, {f10, 2.843631037416862, 
        0.4320616192923957, {1.991319200228907, 3.6959428746048166}}, 
       {f11, -37.71043744493723, 9.101845004954646, {-55.6653075180482, 
         -19.755567371826253}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.07230434643767089, 0.014409129763876243, -0.002151746916957066, 
    0.07576246127451247}, {0.014409129763876243, 0.04304313583510101, 
    0.00039204259420717874, -0.03835186845257983}, {-0.0021517469169570654, 
    0.00039204259420717874, 0.1866772428655671, -2.1578178040268394}, 
    {0.07576246127451247, -0.03835186845257983, -2.1578178040268394, 
    82.84358249421784}}}, {1.2922261617161441 + 0.0019318405961363861*
      \[Eta] + S*(0.04907056365037479 - 0.6606979383280562*\[Eta] + 
       2.6168276294141983*\[Eta]^2) - 0.43388471842647675*S*\[Eta]^2*
      (\[Chi]1 - \[Chi]2) + 1.4247664640337094*(1 - 4*\[Eta])^0.5*\[Eta]^2*
      (\[Chi]1 - \[Chi]2) + 1.4247664640337094*(1 - 4*\[Eta])^0.5*\[Eta]^2*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 1.4247664640337094, 
     d30 -> -0.43388471842647675, f10 -> 2.8550068782515914, 
     f11 -> -38.44050318665616}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.4247664640337094, 0.22610833533843192, 
        6.301255820141098, 2.0463822380578893*^-9}, 
       {d30, -0.43388471842647675, 0.23787472085416236, -1.824005160651288, 
        0.06973900802776967}, {f10, 2.8550068782515914, 0.4299964211223545, 
        6.639606140906009, 3.279666763422686*^-10}, {f11, -38.44050318665616, 
        9.05605816156097, -4.244727949056179, 0.00003435148569421966}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -767.1088491032707, -766.8949453599552, 
    -750.8213722431318, 0.9993868933611461, ScientificForm[
     0.03197600400434699], {0.22610833533843192, 0.23787472085416236, 
    0.4299964211223545, 9.05605816156097}, {{d30, -1.824005160651288}, 
     {f11, -4.244727949056179}, {d10, 6.301255820141098}, 
     {f10, 6.639606140906009}}, 4, 0.03197600400434699, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.4247664640337094, 0.22610833533843192, {0.978730986475148, 
         1.870801941592271}}, {d30, -0.43388471842647675, 
        0.23787472085416236, {-0.9031313057160951, 0.03536186886314163}}, 
       {f10, 2.8550068782515914, 0.4299964211223545, {2.006768980446051, 
         3.7032447760571316}}, {f11, -38.44050318665616, 9.05605816156097, 
        {-56.30505126200252, -20.575955111309792}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.05112497930951679, -0.029298192352115178, 
    -0.0013517789647325747, 0.03577141812428336}, {-0.029298192352115178, 
    0.056584382821445664, 0.0015878096018642374, -0.0734478541239006}, 
    {-0.001351778964732575, 0.0015878096018642376, 0.18489692217803322, 
    -2.1362713517428955}, {0.03577141812428337, -0.07344785412390062, 
    -2.1362713517428955, 82.01218942557506}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsALambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.0000961373238758885 + 0.051931503056087645*\[Eta] - 
    1.9588543209748939*\[Eta]^2 + 45.48261444575759*\[Eta]^3 - 
    624.503508952714*\[Eta]^4 + 5023.975867265672*\[Eta]^5 - 
    23254.883056784765*\[Eta]^6 + 57103.54590319375*\[Eta]^7 - 
    57373.109075418375*\[Eta]^8, {a0 -> 0.0000961373238758885, 
    a1 -> 0.051931503056087645, a2 -> -1.9588543209748939, 
    a3 -> 45.48261444575759, a4 -> -624.503508952714, 
    a5 -> 5023.975867265672, a6 -> -23254.883056784765, 
    a7 -> 57103.54590319375, a8 -> -57373.109075418375}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.0000961373238758885, 
       0.000013309426665130444, 7.223250579813483, 2.6862303855909508*^-9}, 
      {a1, 0.051931503056087645, 0.003147918454683629, 16.497092857923747, 
       7.211837543662517*^-22}, {a2, -1.9588543209748939, 0.1775905574120932, 
       -11.030171589750884, 5.356711844645583*^-15}, 
      {a3, 45.48261444575759, 4.548376881583844, 9.999746201752645, 
       1.6091070450124216*^-13}, {a4, -624.503508952714, 63.101908177157874, 
       -9.896745233114467, 2.277067240262653*^-13}, {a5, 5023.975867265672, 
       502.14521263386973, 10.00502591852611, 1.580775508243818*^-13}, 
      {a6, -23254.883056784765, 2283.4845013599147, -10.183946088942346, 
       8.675290840770945*^-14}, {a7, 57103.54590319375, 5505.548096760069, 
       10.372000189553937, 4.636617601855627*^-14}, {a8, -57373.109075418375, 
       5450.648353818835, -10.525923771109102, 2.7854659534510077*^-14}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -1158.0188407359844, -1154.3453713482293, 
   -1137.2434662969272, 0.9997134146413965, 
   ScientificForm[0.00001109922712204781], {0.000013309426665130444, 
   0.003147918454683629, 0.1775905574120932, 4.548376881583844, 
   63.101908177157874, 502.14521263386973, 2283.4845013599147, 
   5505.548096760069, 5450.648353818835}, {{a0, 7.223250579813483}, 
    {a4, -9.896745233114467}, {a3, 9.999746201752645}, 
    {a5, 10.00502591852611}, {a6, -10.183946088942346}, 
    {a7, 10.372000189553937}, {a8, -10.525923771109102}, 
    {a2, -11.030171589750884}, {a1, 16.497092857923747}}, 9, 
   0.00001109922712204781, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.0000961373238758885, 0.000013309426665130444, 
       {0.00006940455367080395, 0.00012287009408097307}}, 
      {a1, 0.051931503056087645, 0.003147918454683629, 
       {0.045608722759782706, 0.058254283352392584}}, 
      {a2, -1.9588543209748939, 0.1775905574120932, {-2.3155554532880065, 
        -1.6021531886617812}}, {a3, 45.48261444575759, 4.548376881583844, 
       {36.34693061498393, 54.61829827653125}}, {a4, -624.503508952714, 
       63.101908177157874, {-751.2474216128898, -497.7595962925382}}, 
      {a5, 5023.975867265672, 502.14521263386973, {4015.38752483214, 
        6032.564209699203}}, {a6, -23254.883056784765, 2283.4845013599147, 
       {-27841.396659332077, -18668.369454237454}}, {a7, 57103.54590319375, 
       5505.548096760069, {46045.327106337325, 68161.76470005017}}, 
      {a8, -57373.109075418375, 5450.648353818835, {-68321.05849333819, 
        -46425.15965749856}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.7714083815448534*^-10, -3.416544583585842*^-8, 1.6632009836430974*^-6, 
   -0.00003681188228128067, 0.0004431486975803728, -0.0030937792617348357, 
   0.012514180141096594, -0.027210097104051006, 0.024600430452282454}, 
   {-3.416544583585842*^-8, 9.909390597337765*^-6, -0.0005364470294825907, 
   0.012597619092284358, -0.15805557680271723, 1.1390632815609016, 
   -4.726946243465571, 10.498266060377517, -9.662569728707554}, 
   {1.6632009836430974*^-6, -0.0005364470294825907, 0.03153840608193797, 
   -0.7886562884844641, 10.39751960558476, -77.98595318096046, 
   334.3890133773376, -763.0621643747393, 718.4463500633582}, 
   {-0.00003681188228128067, 0.012597619092284358, -0.7886562884844641, 
   20.687732256926378, -283.02026220831414, 2185.5528680504535, 
   -9592.65539081333, 22309.6849724841, -21336.445207823515}, 
   {0.0004431486975803728, -0.15805557680271723, 10.397519605584764, 
   -283.02026220831414, 3981.850815598464, -31423.55842611527, 
   140311.28163157677, -330869.96164770925, 320040.1237493881}, 
   {-0.0030937792617348357, 1.1390632815609016, -77.98595318096046, 
   2185.5528680504535, -31423.55842611527, 252149.8145711143, 
   -1.140745901743042*^6, 2.718503000837536*^6, -2.6522865779302265*^6}, 
   {0.012514180141096594, -4.726946243465571, 334.3890133773376, 
   -9592.65539081333, 140311.28163157677, -1.140745901743042*^6, 
   5.214301467950938*^6, -1.2529732662778879*^7, 1.2308087983336795*^7}, 
   {-0.027210097104051006, 10.498266060377517, -763.0621643747393, 
   22309.6849724841, -330869.96164770925, 2.718503000837536*^6, 
   -1.2529732662778877*^7, 3.031105984573842*^7, -2.9940052526864886*^7}, 
   {0.024600430452282454, -9.662569728707558, 718.4463500633583, 
   -21336.445207823523, 320040.1237493881, -2.6522865779302265*^6, 
   1.2308087983336797*^7, -2.994005252686489*^7, 2.970956747698798*^7}}}, 
 "1DSpinFit" -> {0.0003232803830816552 - 0.00008663364628780255*S - 
    0.00007616650213192025*S^2 - 0.00008835771043052484*S^3 - 
    0.00007208562208496515*S^4, {b0 -> 0.000010721706379442624, 
    b1 -> -0.00008663364628780255, b2 -> -0.00007616650213192025, 
    b3 -> -0.00008835771043052484, b4 -> -0.00007208562208496515}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.000010721706379442624, 
       2.8932997315106074*^-6, 3.705701923196448, 0.004070047484753944}, 
      {b1, -0.00008663364628780255, 7.029073852928876*^-6, 
       -12.325044251982646, 2.2712466725528533*^-7}, 
      {b2, -0.00007616650213192025, 0.00002255296434706674, 
       -3.3772279758792125, 0.007035338564610376}, 
      {b3, -0.00008835771043052484, 0.000013606557104842777, 
       -6.493759571190644, 0.00006950202292687543}, 
      {b4, -0.00007208562208496515, 0.000030076614206998797, 
       -2.396733275522446, 0.03752449995901504}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -311.1839939333644, -304.5173272666977, 
   -306.93569272675114, 0.9997550627695664, 
   ScientificForm[4.892514282721934*^-6], {2.8932997315106074*^-6, 
   7.029073852928876*^-6, 0.00002255296434706674, 0.000013606557104842777, 
   0.000030076614206998797}, {{b4, -2.396733275522446}, 
    {b2, -3.3772279758792125}, {b0, 3.705701923196448}, 
    {b3, -6.493759571190644}, {b1, -12.325044251982646}}, 5, 
   4.892514282721934*^-6, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.000010721706379442624, 2.8932997315106074*^-6, 
       {4.2750328372223836*^-6, 0.000017168379921662864}}, 
      {b1, -0.00008663364628780255, 7.029073852928876*^-6, 
       {-0.00010229539883299424, -0.00007097189374261087}}, 
      {b2, -0.00007616650213192025, 0.00002255296434706674, 
       {-0.00012641763822108092, -0.000025915366042759585}}, 
      {b3, -0.00008835771043052484, 0.000013606557104842777, 
       {-0.00011867500895759492, -0.00005804041190345477}}, 
      {b4, -0.00007208562208496515, 0.000030076614206998797, 
       {-0.00013910049473578152, -5.070749434148776*^-6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{8.371183336359353*^-12, -5.406551576573616*^-13, 
   -5.0075001280825666*^-11, 7.373053550397479*^-13, 
   5.4551963315414175*^-11}, {-5.406551576573616*^-13, 
   4.940787922992838*^-11, 2.692941026420148*^-11, -8.476192135989146*^-11, 
   -3.6959846020181445*^-11}, {-5.0075001280825666*^-11, 
   2.692941026420148*^-11, 5.086362008400636*^-10, -3.672433454367765*^-11, 
   -6.459067612666657*^-10}, {7.373053550397474*^-13, 
   -8.476192135989146*^-11, -3.672433454367764*^-11, 1.8513839624734745*^-10, 
   5.0403099978590725*^-11}, {5.4551963315414175*^-11, 
   -3.6959846020181445*^-11, -6.459067612666657*^-10, 
   5.0403099978590725*^-11, 9.046027221566416*^-10}}}, 
 "3DFits" -> {{0.0000961373238758885 + 0.051931503056087645*\[Eta] - 
     1.9588543209748939*\[Eta]^2 + 45.48261444575759*\[Eta]^3 - 
     624.503508952714*\[Eta]^4 + 5023.975867265672*\[Eta]^5 - 
     23254.883056784765*\[Eta]^6 + 57103.54590319375*\[Eta]^7 - 
     57373.109075418375*\[Eta]^8 + S^2*(-0.00007174877839565822 - 
       0.0023073424779223245*\[Eta] - 0.060969388124708514*\[Eta]^2 + 
       0.6581119289038906*\[Eta]^3 - 1.4708761287327894*\[Eta]^4) + 
     S*(-0.00003582844045302997 - 0.008816436569160955*\[Eta] + 
       0.07044419250096498*\[Eta]^2 - 0.7097485960238937*\[Eta]^4) + 
     S^3*(-0.00003158996803034829 - 0.010072490277446923*\[Eta] + 
       0.09684619266516933*\[Eta]^2 - 0.29161847425617937*\[Eta]^3 + 
       0.28591615097707296*\[Eta]^4) + \[Eta]^6*(-4.647290620291569 - 
       932.279442083089*\[Eta] + 8410.991937597104*\[Eta]^2 - 
       18430.06405936433*\[Eta]^3)*(\[Chi]1 - \[Chi]2), 
    {d10 -> -4.647290620291569, d11 -> -932.279442083089, 
     d12 -> 8410.991937597104, d13 -> -18430.06405936433, 
     f10 -> 0.39996522988334005, f11 -> 98.42092021167319, 
     f12 -> -786.3928011193121, f20 -> 0.5621303412621615, 
     f21 -> 18.077342130770628, f22 -> 477.67702418695876, 
     f23 -> -5156.111246150918, f30 -> 0.37454962633723243, 
     f31 -> 119.42549185484432, f32 -> -1148.2666028681913, 
     f33 -> 3457.603706998167}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -4.647290620291569, 111.93555720624937, 
        -0.04151755470988186, 0.9669181062726645}, {d11, -932.279442083089, 
        1564.7468031843898, -0.5958021068877232, 0.5518736026571605}, 
       {d12, 8410.991937597104, 7235.329889234922, 1.1624890732503281, 
        0.24620119148278596}, {d13, -18430.06405936433, 11070.240231321646, 
        -1.6648296400306766, 0.09726260261262865}, {f10, 0.39996522988334005, 
        0.5165863130582986, 0.7742466646386014, 0.43955337731173605}, 
       {f11, 98.42092021167319, 26.197902597737713, 3.7568244192255382, 
        0.0002164676083165152}, {f12, -786.3928011193121, 173.56565366297986, 
        -4.53080885833718, 9.301765737188731*^-6}, {f20, 0.5621303412621615, 
        0.2753568379832635, 2.041461346590305, 0.042308040120820525}, 
       {f21, 18.077342130770628, 30.673450750028497, 0.5893481720752868, 
        0.5561867448663586}, {f22, 477.67702418695876, 534.7460621416291, 
        0.8932782455169246, 0.3726105337977298}, {f23, -5156.111246150918, 
        3146.4579262332463, -1.638703382353347, 0.10259628748637195}, 
       {f30, 0.37454962633723243, 0.9548138710458047, 0.39227501578604984, 
        0.6952060807597316}, {f31, 119.42549185484432, 71.36821171664587, 
        1.6733709446020715, 0.095568081404795}, {f32, -1148.2666028681913, 
        1084.546348670269, -1.0587529101693514, 0.2907856811401063}, 
       {f33, 3457.603706998167, 6337.935396355616, 0.545541014663281, 
        0.5858924017291331}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -4126.879256225554, -4124.853939769858, -4070.3450244059136, 
    0.9812745302481668, ScientificForm[0.00006513929136439583], 
    {111.93555720624937, 1564.7468031843898, 7235.329889234922, 
    11070.240231321646, 0.5165863130582986, 26.197902597737713, 
    173.56565366297986, 0.2753568379832635, 30.673450750028497, 
    534.7460621416291, 3146.4579262332463, 0.9548138710458047, 
    71.36821171664587, 1084.546348670269, 6337.935396355616}, 
    {{d10, -0.04151755470988186}, {f30, 0.39227501578604984}, 
     {f33, 0.545541014663281}, {f21, 0.5893481720752868}, 
     {d11, -0.5958021068877232}, {f10, 0.7742466646386014}, 
     {f22, 0.8932782455169246}, {f32, -1.0587529101693514}, 
     {d12, 1.1624890732503281}, {f23, -1.638703382353347}, 
     {d13, -1.6648296400306766}, {f31, 1.6733709446020715}, 
     {f20, 2.041461346590305}, {f11, 3.7568244192255382}, 
     {f12, -4.53080885833718}}, 15, 0.00006513929136439583, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -4.647290620291569, 111.93555720624937, {-225.15827081424447, 
         215.86368957366136}}, {d11, -932.279442083089, 1564.7468031843898, 
        {-4014.8017427473533, 2150.242858581175}}, {d12, 8410.991937597104, 
        7235.329889234922, {-5842.474304251578, 22664.458179445784}}, 
       {d13, -18430.06405936433, 11070.240231321646, {-40238.23284252719, 
         3378.104723798533}}, {f10, 0.39996522988334005, 0.5165863130582986, 
        {-0.6177002652494781, 1.4176307250161582}}, {f11, 98.42092021167319, 
        26.197902597737713, {46.81153598170554, 150.03030444164085}}, 
       {f12, -786.3928011193121, 173.56565366297986, {-1128.3139329961725, 
         -444.47166924245175}}, {f20, 0.5621303412621615, 0.2753568379832635, 
        {0.019682456405365034, 1.104578226118958}}, {f21, 18.077342130770628, 
        30.673450750028497, {-42.34878929373171, 78.50347355527296}}, 
       {f22, 477.67702418695876, 534.7460621416291, {-575.7628412209185, 
         1531.116889594836}}, {f23, -5156.111246150918, 3146.4579262332463, 
        {-11354.575244273483, 1042.3527519716463}}, 
       {f30, 0.37454962633723243, 0.9548138710458047, {-1.5064160637619821, 
         2.255515316436447}}, {f31, 119.42549185484432, 71.36821171664587, 
        {-21.168567022530112, 260.01955073221876}}, 
       {f32, -1148.2666028681913, 1084.546348670269, {-3284.8028776677565, 
         988.2696719313738}}, {f33, 3457.603706998167, 6337.935396355616, 
        {-9028.011959176398, 15943.219373172731}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{12529.568967073526, -175076.3714828746, 
    808640.4603741376, -1.23523705945748*^6, -5.573923601278049, 
    913.6533907292795, -6217.632537809348, -1.8100934776347795, 
    366.4583931710282, -6876.182765764376, 40967.290168262916, 
    11.155477967669661, -2125.3562234652272, 33243.038102929546, 
    -175064.0339528959}, {-175076.3714828746, 2.448432558075767*^6, 
    -1.1317488578798452*^7, 1.7299997641513642*^7, 77.0350120951292, 
    -12635.664910646443, 86010.0775329954, 25.09016375384146, 
    -5090.513936985518, 95499.23998683551, -568875.1774962968, 
    -153.76580610801136, 29298.640030534953, -458758.8246018066, 
    2.417676656358273*^6}, {808640.4603741377, -1.1317488578798452*^7, 
    5.2349998606056236*^7, -8.00735735437788*^7, -352.0951967812419, 
    57792.33420895517, -393489.3970986832, -115.04498864092724, 
    23391.90613101014, -438783.42349894374, 2.613436442604398*^6, 
    700.9998234303366, -133587.91573278626, 2.0940357776375737*^6, 
    -1.1043888229390709*^7}, {-1.2352370594574802*^6, 1.7299997641513646*^7, 
    -8.007357354377879*^7, 1.2255021877917233*^8, 532.5525207639752, 
    -87472.6494818284, 595725.7431102346, 174.58333133121616, 
    -35572.74419204132, 667221.4734355713, -3.9736484348708494*^6, 
    -1057.6979423290913, 201596.38959645593, -3.1635589740318954*^6, 
    1.6696838314818477*^7}, {-5.573923601278051, 77.03501209512922, 
    -352.0951967812419, 532.5525207639752, 0.26686141883916653, 
    -7.7064957023109395, 42.583365446122606, 0.04516618040210039, 
    -2.3680655133237876, 36.24393577345945, -201.39711359890129, 
    -0.43147620346637416, 10.150371210056623, -24.87704130351606, 
    -258.1987644819387}, {913.6533907292795, -12635.664910646443, 
    57792.33420895516, -87472.64948182838, -7.7064957023109395, 
    686.3301005205522, -4515.760058118427, -0.9147422874713013, 
    61.68098712705425, -1641.958721651338, 11666.227402289644, 
    12.340403107516275, -1087.5376180344408, 6489.632300488425, 
    6115.064271897336}, {-6217.632537809347, 86010.0775329954, 
    -393489.3970986832, 595725.7431102345, 42.583365446122606, 
    -4515.760058118427, 30125.03613145747, 4.455728958162765, 
    -331.06280503525596, 9982.039751186947, -73347.77026619617, 
    -68.05963705390047, 7261.7073220621105, -45247.26764931497, 
    -29629.365833485812}, {-1.8100934776347795, 25.090163753841463, 
    -115.04498864092724, 174.58333133121616, 0.04516618040210039, 
    -0.9147422874713009, 4.455728958162766, 0.07582138822414122, 
    -5.801760258205517, 87.64829735307306, -468.4224775934995, 
    -0.1414295127644135, 3.3695837998393428, -28.44046217317549, 
    102.94250234751247}, {366.45839317102815, -5090.513936985519, 
    23391.90613101014, -35572.74419204132, -2.3680655133237876, 
    61.68098712705424, -331.062805035256, -5.801760258205517, 
    940.8605809144235, -15871.492270270213, 88765.04574717648, 
    6.414527597155206, -91.48436001457101, 285.4723531353837, 
    579.0700469451173}, {-6876.182765764376, 95499.23998683551, 
    -438783.42349894374, 667221.4734355712, 36.24393577345944, 
    -1641.9587216513376, 9982.039751186947, 87.64829735307306, 
    -15871.492270270213, 285953.350975979, -1.6637089528437776*^6, 
    -89.43105425750859, 2037.1754791052813, 9084.119311243769, 
    -179310.76685635245}, {40967.290168262916, -568875.1774962968, 
    2.613436442604397*^6, -3.9736484348708494*^6, -201.39711359890123, 
    11666.227402289644, -73347.77026619617, -468.42247759349937, 
    88765.04574717648, -1.6637089528437776*^6, 9.900197481556019*^6, 
    472.3433582244971, -14553.69461463182, -89016.72405730066, 
    1.5763233242394128*^6}, {11.155477967669663, -153.76580610801136, 
    700.9998234303366, -1057.6979423290913, -0.4314762034663743, 
    12.340403107516275, -68.05963705390047, -0.1414295127644135, 
    6.414527597155207, -89.43105425750859, 472.3433582244972, 
    0.9116695283414745, -34.09844140362016, 319.64262136918563, 
    -1116.6297055900852}, {-2125.3562234652272, 29298.64003053495, 
    -133587.91573278623, 201596.38959645588, 10.150371210056623, 
    -1087.5376180344408, 7261.70732206211, 3.3695837998393428, 
    -91.484360014571, 2037.1754791052813, -14553.694614631811, 
    -34.09844140362016, 5093.421643631988, -69339.50375435979, 
    325985.94495440985}, {33243.038102929546, -458758.8246018066, 
    2.0940357776375737*^6, -3.1635589740318954*^6, -24.87704130351606, 
    6489.632300488425, -45247.26764931496, -28.440462173175483, 
    285.47235313538397, 9084.119311243761, -89016.72405730064, 
    319.64262136918563, -69339.50375435979, 1.1762407824140128*^6, 
    -6.549041013382085*^6}, {-175064.0339528959, 2.417676656358273*^6, 
    -1.1043888229390709*^7, 1.6696838314818481*^7, -258.1987644819387, 
    6115.064271897333, -29629.365833485794, 102.94250234751247, 
    579.0700469451173, -179310.76685635245, 1.5763233242394128*^6, 
    -1116.6297055900852, 325985.94495440985, -6.549041013382086*^6, 
    4.016942508837742*^7}}}, {0.0000961373238758885 + 
     0.051931503056087645*\[Eta] - 1.9588543209748939*\[Eta]^2 + 
     45.48261444575759*\[Eta]^3 - 624.503508952714*\[Eta]^4 + 
     5023.975867265672*\[Eta]^5 - 23254.883056784765*\[Eta]^6 + 
     57103.54590319375*\[Eta]^7 - 57373.109075418375*\[Eta]^8 + 
     S*(-0.00004417359936607313 - 0.0073766385691344*\[Eta] + 
       0.06065029732167122*\[Eta]^2 - 0.6428374231437496*\[Eta]^4) + 
     S^2*(-0.00006883291310488814 - 0.0028855234121625277*\[Eta] + 
       0.009419959798211542*\[Eta]^2 + 0.04193754675032436*\[Eta]^3 - 
       0.10144565159475852*\[Eta]^4) + S^3*(-0.000018360479857370148 - 
       0.013115269982843644*\[Eta] + 0.16274857192110773*\[Eta]^2 - 
       0.7136987147009525*\[Eta]^3 + 1.113351352822388*\[Eta]^4) + 
     \[Eta]^6*(-274.74920710168215 + 2808.470672358828*\[Eta] - 
       8733.101346696483*\[Eta]^2 + 7580.830238637948*\[Eta]^3)*
      (\[Chi]1 - \[Chi]2) - 0.058913380200227565*\[Eta]^2*
      (1 - 9.100842042754335*\[Eta] + 20.075687177868108*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -274.74920710168215, 
     d11 -> 2808.470672358828, d12 -> -8733.101346696483, 
     d13 -> 7580.830238637948, d20 -> -0.058913380200227565, 
     d21 -> -9.100842042754335, d22 -> 20.075687177868108, 
     f10 -> 0.4931251151829537, f11 -> 82.34795887747441, 
     f12 -> -677.0601735388592, f20 -> 0.5392854038621644, 
     f21 -> 22.607217804519916, f22 -> -73.80258360419599, 
     f23 -> -328.5682069241231, f30 -> 0.21769287209609284, 
     f31 -> 155.50251480681376, f32 -> -1929.6447765128376, 
     f33 -> 8462.040438021222}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -274.74920710168215, 74.9598272068502, 
        -3.6652860250533523, 0.00030544318347413597}, 
       {d11, 2808.470672358828, 1045.7280130299782, 2.68566074291281, 
        0.007754826805001436}, {d12, -8733.101346696483, 4826.225235376296, 
        -1.8095096935556865, 0.07164952767258911}, {d13, 7580.830238637948, 
        7371.252383183309, 1.0284317839846004, 0.3048041226639002}, 
       {d20, -0.058913380200227565, 0.006642804202063732, -8.868751570597977, 
        1.8983327746487626*^-16}, {d21, -9.100842042754335, 
        0.05833322544636375, -156.01472356645837, 2.718090740853255*^-239}, 
       {d22, 20.075687177868108, 0.2557453414434846, 78.49874044452339, 
        1.3238455345655528*^-170}, {f10, 0.4931251151829537, 
        0.3132803670246323, 1.5740696420474403, 0.11681664905891231}, 
       {f11, 82.34795887747441, 16.039945038475427, 5.133930239782259, 
        5.949607379260629*^-7}, {f12, -677.0601735388592, 106.31398354900452, 
        -6.368495948858638, 9.94178716354271*^-10}, {f20, 0.5392854038621644, 
        0.16681939684070496, 3.2327499923592544, 0.0014018872008916116}, 
       {f21, 22.607217804519916, 18.592145007543415, 1.2159553292719834, 
        0.22522195945519152}, {f22, -73.80258360419599, 327.03918802056404, 
        -0.22566892992516643, 0.8216550608051367}, {f23, -328.5682069241231, 
        1954.7613325725035, -0.16808609902863234, 0.8666601130705451}, 
       {f30, 0.21769287209609284, 0.5787919921059089, 0.37611590185280036, 
        0.7071700590166639}, {f31, 155.50251480681376, 43.41072013095727, 
        3.5821224420536857, 0.00041418306296304297}, 
       {f32, -1929.6447765128376, 660.8653258377649, -2.919875958186591, 
        0.0038422186471354872}, {f33, 8462.040438021222, 3862.9578581526926, 
        2.1905598633860994, 0.0294666968167081}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -4377.587579902598, -4374.664502979521, 
    -4310.453179616775, 0.9932171337855592, ScientificForm[
     0.00003920426305184003], {74.9598272068502, 1045.7280130299782, 
    4826.225235376296, 7371.252383183309, 0.006642804202063732, 
    0.05833322544636375, 0.2557453414434846, 0.3132803670246323, 
    16.039945038475427, 106.31398354900452, 0.16681939684070496, 
    18.592145007543415, 327.03918802056404, 1954.7613325725035, 
    0.5787919921059089, 43.41072013095727, 660.8653258377649, 
    3862.9578581526926}, {{f23, -0.16808609902863234}, 
     {f22, -0.22566892992516643}, {f30, 0.37611590185280036}, 
     {d13, 1.0284317839846004}, {f21, 1.2159553292719834}, 
     {f10, 1.5740696420474403}, {d12, -1.8095096935556865}, 
     {f33, 2.1905598633860994}, {d11, 2.68566074291281}, 
     {f32, -2.919875958186591}, {f20, 3.2327499923592544}, 
     {f31, 3.5821224420536857}, {d10, -3.6652860250533523}, 
     {f11, 5.133930239782259}, {f12, -6.368495948858638}, 
     {d20, -8.868751570597977}, {d22, 78.49874044452339}, 
     {d21, -156.01472356645837}}, 18, 0.00003920426305184003, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -274.74920710168215, 74.9598272068502, {-422.42831694777726, 
         -127.07009725558706}}, {d11, 2808.470672358828, 1045.7280130299782, 
        {748.2713914928213, 4868.669953224835}}, {d12, -8733.101346696483, 
        4826.225235376296, {-18241.296245683643, 775.0935522906766}}, 
       {d13, 7580.830238637948, 7371.252383183309, {-6941.348252989338, 
         22103.008730265235}}, {d20, -0.058913380200227565, 
        0.006642804202063732, {-0.07200043560039027, -0.04582632480006486}}, 
       {d21, -9.100842042754335, 0.05833322544636375, {-9.215764917170771, 
         -8.9859191683379}}, {d22, 20.075687177868108, 0.2557453414434846, 
        {19.571840707312102, 20.579533648424114}}, {f10, 0.4931251151829537, 
        0.3132803670246323, {-0.12407168820332376, 1.1103219185692312}}, 
       {f11, 82.34795887747441, 16.039945038475427, {50.747501758946385, 
         113.94841599600244}}, {f12, -677.0601735388592, 106.31398354900452, 
        {-886.5104222885602, -467.6099247891582}}, {f20, 0.5392854038621644, 
        0.16681939684070496, {0.21063283156479312, 0.8679379761595356}}, 
       {f21, 22.607217804519916, 18.592145007543415, {-14.021354153989332, 
         59.23578976302916}}, {f22, -73.80258360419599, 327.03918802056404, 
        {-718.1057786795044, 570.5006114711124}}, {f23, -328.5682069241231, 
        1954.7613325725035, {-4179.663177557849, 3522.5267637096026}}, 
       {f30, 0.21769287209609284, 0.5787919921059089, {-0.9225910555119679, 
         1.3579767997041536}}, {f31, 155.50251480681376, 43.41072013095727, 
        {69.97861826650966, 241.02641134711786}}, {f32, -1929.6447765128376, 
        660.8653258377649, {-3231.622204749917, -627.6673482757581}}, 
       {f33, 8462.040438021222, 3862.9578581526926, {851.5882915569027, 
         16072.492584485542}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{5618.975694880843, -78359.51767711138, 361301.02832783904, 
    -551068.03406684, 0.19880124823693437, -0.14164941850339313, 
    -0.600457936364341, -2.5331898137920743, 409.1644602543644, 
    -2781.3574458092744, -0.7321836394818473, 149.04512940556054, 
    -1260.6937209863754, 2306.7931507667736, 4.833116058809219, 
    -907.3702709712358, 14432.83316401572, -77001.1854797706}, 
    {-78359.51767711138, 1.0935470772356268*^6, -5.045418550676412*^6, 
    7.699958395042371*^6, -2.7496387603591135, 1.9136898216638965, 
    8.485908735230927, 35.00771997225508, -5657.749468190862, 
    38467.30665279518, 10.143877639191077, -2068.9719095171577, 
    17574.355698321553, -32702.218889158554, -66.64366147377397, 
    12513.107852202438, -199239.07868808458, 1.063689383205906*^6}, 
    {361301.02832783904, -5.045418550676412*^6, 2.329245002258299*^7, 
    -3.5566519464995824*^7, 12.586074796027859, -8.573381049196538, 
    -39.58286123569489, -160.02011549640318, 25876.62339479189, 
    -175973.6660860408, -46.492288975937385, 9501.440077947644, 
    -81019.94473653001, 153047.021694153, 303.9666961274029, 
    -57080.808250854185, 909814.3139076028, -4.860642694203909*^6}, 
    {-551068.03406684, 7.699958395042371*^6, -3.556651946499582*^7, 
    5.433536169658561*^7, -19.073360951829923, 12.74008421298231, 
    60.98608712872188, 242.0814005043709, -39169.07825996655, 
    266424.9792851046, 70.5268746052442, -14441.100580292596, 
    123574.44886861827, -236586.84197004436, -458.8879945324849, 
    86185.26876071974, -1.3751343070865315*^6, 7.351621674332531*^6}, 
    {0.19880124823693437, -2.749638760359113, 12.586074796027859, 
    -19.073360951829923, 0.00004412684766695559, 0.00010767210908519885, 
    -0.000703653419777588, -0.00008726985571070583, 0.013554365439804268, 
    -0.09177923194578202, -7.773162202077087*^-6, 0.0019593492577231523, 
    0.29308538979483956, -2.8640301114772053, 0.00013515559705750606, 
    -0.02501727622408897, 0.47411872954238315, -2.8322685873148874}, 
    {-0.14164941850339313, 1.9136898216638965, -8.573381049196538, 
    12.74008421298231, 0.00010767210908519882, 0.003402765190976299, 
    -0.014717359551463655, 0.00024785175033383987, -0.029883778021310547, 
    0.19963858018307706, 0.0001323162086998555, -0.021138118498310668, 
    0.9460929577456302, -7.5188081888554645, -0.00031123173736456353, 
    0.013700341438909558, 0.6028864853229307, -6.377918190184916}, 
    {-0.600457936364341, 8.485908735230925, -39.58286123569489, 
    60.98608712872188, -0.0007036534197775878, -0.014717359551463659, 
    0.06540567967004454, -0.0004695890734482845, 0.039375110378506675, 
    -0.256048907544989, -0.000460318003414143, 0.06733425861985576, 
    -5.4508108251871805, 46.78888017622103, 0.0004432675904206343, 
    0.09025481292384208, -5.137810488521273, 41.70095875947844}, 
    {-2.5331898137920743, 35.00771997225508, -160.02011549640318, 
    242.0814005043709, -0.00008726985571070586, 0.00024785175033383987, 
    -0.0004695890734482835, 0.09814458836308831, -2.8638442127308097, 
    15.869829524443466, 0.01661226081178066, -0.8775329632599342, 
    12.773479169474008, -68.43544569305084, -0.15865597470488302, 
    3.7842192581461096, -10.128484913025488, -89.20303206170023}, 
    {409.1644602543644, -5657.749468190862, 25876.62339479189, 
    -39169.078259966554, 0.013554365439804268, -0.02988377802131054, 
    0.039375110378506675, -2.8638442127308097, 257.2798368373124, 
    -1693.7819268312785, -0.34159442361918557, 23.873667718947708, 
    -519.5077391376482, 3426.0131007313353, 4.582246600161364, 
    -408.1584288349731, 2535.632292750668, 1380.5467086147028}, 
    {-2781.357445809274, 38467.30665279518, -175973.66608604076, 
    266424.9792851046, -0.09177923194578204, 0.199638580183077, 
    -0.256048907544989, 15.869829524443466, -1693.7819268312785, 
    11302.663098058005, 1.6751465846595308, -129.8490133686317, 
    3100.4284824318524, -21124.359897268238, -25.34057453295272, 
    2726.154150193001, -17647.64691390031, -5025.76048533003}, 
    {-0.7321836394818472, 10.143877639191075, -46.492288975937385, 
    70.5268746052442, -7.773162202077087*^-6, 0.0001323162086998555, 
    -0.00046031800341414265, 0.016612260811780664, -0.3415944236191855, 
    1.6751465846595306, 0.0278287111622966, -2.130993319283121, 
    32.134225416562415, -171.48790197842942, -0.05194470912114009, 
    1.2442340008451522, -10.528584503951029, 38.14265974472615}, 
    {149.04512940556054, -2068.9719095171577, 9501.440077947644, 
    -14441.100580292597, 0.0019593492577231523, -0.021138118498310668, 
    0.06733425861985566, -0.8775329632599342, 23.8736677189477, 
    -129.84901336863166, -2.1309933192831214, 345.66785598152165, 
    -5815.695098695804, 32466.822128581287, 2.3658104524014427, 
    -35.30781918754344, 127.23055377295826, 112.67486796495025}, 
    {-1260.6937209863752, 17574.355698321553, -81019.94473653001, 
    123574.44886861827, 0.29308538979483967, 0.9460929577456304, 
    -5.4508108251871805, 12.773479169474012, -519.5077391376482, 
    3100.4284824318524, 32.13422541656242, -5815.6950986958045, 
    106954.63050114985, -629929.1001326023, -31.984837400267175, 
    587.0625322041849, 6504.756747287305, -85175.75654923705}, 
    {2306.793150766774, -32702.218889158554, 153047.021694153, 
    -236586.84197004436, -2.8640301114772053, -7.5188081888554645, 
    46.78888017622103, -68.43544569305085, 3426.0131007313357, 
    -21124.359897268238, -171.48790197842942, 32466.822128581294, 
    -629929.1001326023, 3.8210918673206293*^6, 164.7813260310089, 
    -3730.2604164142754, -63719.70562269841, 765763.717357295}, 
    {4.83311605880922, -66.64366147377397, 303.9666961274029, 
    -458.88799453248504, 0.000135155597057506, -0.0003112317373645636, 
    0.00044326759042063503, -0.15865597470488305, 4.582246600161364, 
    -25.340574532952722, -0.05194470912114009, 2.3658104524014427, 
    -31.98483740026717, 164.7813260310089, 0.33500017012592653, 
    -12.601048639292246, 118.80663705472668, -418.2272322770018}, 
    {-907.3702709712355, 12513.107852202436, -57080.808250854185, 
    86185.26876071976, -0.02501727622408897, 0.013700341438909545, 
    0.09025481292384212, 3.7842192581461096, -408.1584288349731, 
    2726.154150193001, 1.2442340008451522, -35.30781918754345, 
    587.0625322041847, -3730.2604164142735, -12.601048639292246, 
    1884.4906222882994, -25718.966240498074, 121203.94168116625}, 
    {14432.83316401572, -199239.07868808456, 909814.3139076027, 
    -1.3751343070865315*^6, 0.47411872954238315, 0.6028864853229309, 
    -5.137810488521272, -10.128484913025485, 2535.632292750668, 
    -17647.64691390031, -10.528584503951029, 127.23055377295836, 
    6504.756747287309, -63719.70562269844, 118.8066370547267, 
    -25718.966240498077, 436742.9788946552, -2.4334958672705544*^6}, 
    {-77001.1854797706, 1.063689383205906*^6, -4.860642694203908*^6, 
    7.351621674332532*^6, -2.8322685873148865, -6.377918190184916, 
    41.70095875947845, -89.20303206170023, 1380.5467086147053, 
    -5025.760485330036, 38.14265974472615, 112.67486796495025, 
    -85175.75654923708, 765763.7173572952, -418.2272322770018, 
    121203.94168116625, -2.4334958672705544*^6, 1.492244341386364*^7}}}, 
   {0.0000961373238758885 + 0.051931503056087645*\[Eta] - 
     1.9588543209748939*\[Eta]^2 + 45.48261444575759*\[Eta]^3 - 
     624.503508952714*\[Eta]^4 + 5023.975867265672*\[Eta]^5 - 
     23254.883056784765*\[Eta]^6 + 57103.54590319375*\[Eta]^7 - 
     57373.109075418375*\[Eta]^8 + S^2*(-0.00007441719765197938 - 
       0.001708355592920917*\[Eta] - 0.043714797909630836*\[Eta]^2 + 
       0.4586394311357492*\[Eta]^3 - 0.9865295872292947*\[Eta]^4) + 
     S*(-0.000039032404567978356 - 0.00836983138525057*\[Eta] + 
       0.0674458999218294*\[Eta]^2 - 0.6896232059661799*\[Eta]^4) + 
     S^3*(-0.00002593333192366475 - 0.011013597301385939*\[Eta] + 
       0.11648533788632015*\[Eta]^2 - 0.41535488426978884*\[Eta]^3 + 
       0.5254118095279717*\[Eta]^4) - 0.03122469870048538*S*\[Eta]^2*
      (1 - 8.869901430518972*\[Eta] + 18.810133308737356*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + \[Eta]^6*(-73.38886892635618 + 
       19.69208324494114*\[Eta] + 4049.279179941114*\[Eta]^2 - 
       11815.164683009154*\[Eta]^3)*(\[Chi]1 - \[Chi]2), 
    {d10 -> -73.38886892635618, d11 -> 19.69208324494114, 
     d12 -> 4049.279179941114, d13 -> -11815.164683009154, 
     d30 -> -0.03122469870048538, d31 -> -8.869901430518972, 
     d32 -> 18.810133308737356, f10 -> 0.4357321856193364, 
     f11 -> 93.435312610807, f12 -> -752.9218276270775, 
     f20 -> 0.5830366125705676, f21 -> 13.384458020317593, 
     f22 -> 342.4924412181244, f23 -> -3593.3035475378024, 
     f30 -> 0.30748115263543563, f31 -> 130.5838217341613, 
     f32 -> -1381.120099177462, f33 -> 4924.696870574156}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -73.38886892635618, 121.0045067750726, 
        -0.6064969882714697, 0.5447702214518372}, {d11, 19.69208324494114, 
        1688.6042908714498, 0.011661751276717713, 0.9907053736313971}, 
       {d12, 4049.279179941114, 7795.300511311941, 0.5194513250727295, 
        0.6039349451328264}, {d13, -11815.164683009154, 11908.764349631123, 
        -0.9921402704870158, 0.3221495609644227}, {d30, -0.03122469870048538, 
        0.02485191556234322, -1.256430258752307, 0.21020754609104397}, 
       {d31, -8.869901430518972, 0.6838219911614126, -12.971067829296057, 
        2.2330238349171586*^-29}, {d32, 18.810133308737356, 
        3.3200425401654696, 5.665630208400843, 4.2650908051922974*^-8}, 
       {f10, 0.4357321856193364, 0.5128898084757871, 0.8495629634643184, 
        0.3964327660729263}, {f11, 93.435312610807, 26.271024601413544, 
        3.556591873686556, 0.0004542756974987067}, {f12, -752.9218276270775, 
        174.10320335151815, -4.324571938558258, 0.000022595045086336153}, 
       {f20, 0.5830366125705676, 0.2744125938050166, 2.124671482770369, 
        0.03465832029082307}, {f21, 13.384458020317593, 31.090450950669318, 
        0.43050060745514696, 0.6672260829291217}, {f22, 342.4924412181244, 
        532.6050783002182, 0.6430513999437847, 0.5208176999076071}, 
       {f23, -3593.3035475378024, 3217.437604703047, -1.1168215173109617, 
        0.26521120863831193}, {f30, 0.30748115263543563, 0.9480777818588757, 
        0.3243205974435599, 0.7459838159702583}, {f31, 130.5838217341613, 
        71.24061554508125, 1.8329968197920399, 0.06806812080998485}, 
       {f32, -1381.120099177462, 1087.187769038399, -1.2703602252617703, 
        0.20521262375967264}, {f33, 4924.696870574156, 6360.102539084358, 
        0.7743109234970207, 0.4395252608778968}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -4128.4220813057955, -4125.499004382718, 
    -4061.2876810199728, 0.9818395958826264, ScientificForm[
     0.00006414893095749733], {121.0045067750726, 1688.6042908714498, 
    7795.300511311941, 11908.764349631123, 0.02485191556234322, 
    0.6838219911614126, 3.3200425401654696, 0.5128898084757871, 
    26.271024601413544, 174.10320335151815, 0.2744125938050166, 
    31.090450950669318, 532.6050783002182, 3217.437604703047, 
    0.9480777818588757, 71.24061554508125, 1087.187769038399, 
    6360.102539084358}, {{d11, 0.011661751276717713}, 
     {f30, 0.3243205974435599}, {f21, 0.43050060745514696}, 
     {d12, 0.5194513250727295}, {d10, -0.6064969882714697}, 
     {f22, 0.6430513999437847}, {f33, 0.7743109234970207}, 
     {f10, 0.8495629634643184}, {d13, -0.9921402704870158}, 
     {f23, -1.1168215173109617}, {d30, -1.256430258752307}, 
     {f32, -1.2703602252617703}, {f31, 1.8329968197920399}, 
     {f20, 2.124671482770369}, {f11, 3.556591873686556}, 
     {f12, -4.324571938558258}, {d32, 5.665630208400843}, 
     {d31, -12.971067829296057}}, 18, 0.00006414893095749733, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -73.38886892635618, 121.0045067750726, {-311.78106530371747, 
         165.00332745100508}}, {d11, 19.69208324494114, 1688.6042908714498, 
        {-3307.0442213900237, 3346.4283878799056}}, {d12, 4049.279179941114, 
        7795.300511311941, {-11308.320795798352, 19406.87915568058}}, 
       {d13, -11815.164683009154, 11908.764349631123, {-35276.74115739728, 
         11646.411791378969}}, {d30, -0.03122469870048538, 
        0.02485191556234322, {-0.0801857076164954, 0.017736310215524645}}, 
       {d31, -8.869901430518972, 0.6838219911614126, {-10.217106016106293, 
         -7.5226968449316525}}, {d32, 18.810133308737356, 3.3200425401654696, 
        {12.269284093199161, 25.35098252427555}}, {f10, 0.4357321856193364, 
        0.5128898084757871, {-0.5747171868935801, 1.4461815581322528}}, 
       {f11, 93.435312610807, 26.271024601413544, {41.678502697468886, 
         145.19212252414513}}, {f12, -752.9218276270775, 174.10320335151815, 
        {-1095.924300423016, -409.9193548311392}}, {f20, 0.5830366125705676, 
        0.2744125938050166, {0.04241360030221042, 1.1236596248389248}}, 
       {f21, 13.384458020317593, 31.090450950669318, {-47.86715223804943, 
         74.63606827868462}}, {f22, 342.4924412181244, 532.6050783002182, 
        {-706.7981827562346, 1391.7830651924835}}, {f23, -3593.3035475378024, 
        3217.437604703047, {-9932.00974728311, 2745.402652207504}}, 
       {f30, 0.30748115263543563, 0.9480777818588757, {-1.560336425217574, 
         2.175298730488445}}, {f31, 130.5838217341613, 71.24061554508125, 
        {-9.768031793377844, 270.93567526170045}}, {f32, -1381.120099177462, 
        1087.187769038399, {-3522.9996625348394, 760.7594641799153}}, 
       {f33, 4924.696870574156, 6360.102539084358, {-7605.405138732948, 
         17454.79887988126}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{14642.090659878588, -204253.8744871125, 942007.9675603306, 
    -1.4370682460555455*^6, 1.100044254249634, 10.816643940266962, 
    -68.11062223178753, -6.943993632622738, 1089.4768548823504, 
    -7396.095222116799, -3.0524317981903843, 642.2078797079896, 
    -4788.257114874225, 3779.1089115061413, 13.742290708906168, 
    -2487.684827943009, 39967.537474264645, -215002.16837548965}, 
    {-204253.8744871125, 2.8513844511494725*^6, -1.3159176863237275*^7, 
    2.0086877957883377*^7, -15.227404054466826, -150.57042015564875, 
    946.2108131494515, 95.97256957468346, -15065.85062000197, 
    102298.06292678413, 42.27814135033824, -8906.127495276944, 
    66607.70483421233, -54289.95424827567, -189.54957122939868, 
    34313.393986080075, -551865.529411189, 2.970780752789316*^6}, 
    {942007.9675603306, -1.3159176863237275*^7, 6.07667100616602*^7, 
    -9.280891376982555*^7, 69.73719793925409, 692.7096626602323, 
    -4345.976602514727, -438.7235727213232, 68908.66775271276, 
    -467993.21529353736, -193.72534403316297, 40860.390184762975, 
    -306498.36089102854, 257445.46963486203, 864.8002841857639, 
    -156553.4494416072, 2.520554217083854*^6, -1.35780673575681*^7}, 
    {-1.4370682460555455*^6, 2.0086877957883377*^7, -9.280891376982555*^7, 
    1.418186683350452*^8, -105.71281453702933, -1053.9515307757442, 
    6603.481611545486, 663.7493996045215, -104307.69764281233, 
    708554.7520245495, 293.8060420976115, -62044.66096365985, 
    466716.54272211227, -402996.72352807014, -1305.9148707961244, 
    236411.40352863914, -3.8102918654333805*^6, 2.0539920992396384*^7}, 
    {1.100044254249634, -15.227404054466826, 69.73719793925409, 
    -105.71281453702933, 0.0006176177071178371, 0.011451435139267942, 
    -0.06117630853882722, -0.0006644517338097957, 0.08653469298386988, 
    -0.5805935816980075, -0.0006944052431037652, 0.15796183175348658, 
    0.8659977108540322, -18.218441333718072, 0.0013795639896664713, 
    -0.2080597082590268, 4.047442048740572, -24.635098355974964}, 
    {10.81664394026696, -150.57042015564875, 692.7096626602321, 
    -1053.951530775744, 0.011451435139267942, 0.46761251559595907, 
    -2.2518744234192605, -0.005403712522058146, 0.671067349006909, 
    -4.492991078950035, -0.012633874307342793, 3.059528530238756, 
    1.7276010321945696, -212.40365375840207, 0.017877338414739586, 
    -3.1228204609286747, 71.18062608176152, -466.14381652638014}, 
    {-68.11062223178753, 946.2108131494516, -4345.976602514727, 
    6603.481611545486, -0.06117630853882722, -2.2518744234192605, 
    11.022682468508382, 0.03724498837613212, -4.675502860218438, 
    31.328419900012648, 0.06958881978842778, -16.59720194282837, 
    -15.608635644209178, 1210.5052321016665, -0.10547760982100286, 
    17.521372399780518, -381.53218737578214, 2450.52648256584}, 
    {-6.943993632622738, 95.97256957468346, -438.7235727213233, 
    663.7493996045215, -0.0006644517338097956, -0.005403712522058139, 
    0.037244988376132125, 0.2630559556383296, -7.692340558064519, 
    42.65098997205753, 0.04516109297595191, -2.501481877715001, 
    34.459122641557585, -175.90843546884128, -0.42555221624491574, 
    10.216623932167902, -28.833897919062814, -228.09713895493124}, 
    {1089.4768548823504, -15065.850620001971, 68908.66775271276, 
    -104307.69764281233, 0.08653469298386988, 0.6710673490069091, 
    -4.675502860218438, -7.692340558064519, 690.1667336080756, 
    -4543.121594985884, -1.0016641807719981, 83.258510636743, 
    -1459.082425664364, 8569.328870878322, 12.349111545779506, 
    -1100.3724016034, 6948.731231840643, 2671.6462231790356}, 
    {-7396.095222116799, 102298.06292678413, -467993.21529353736, 
    708554.7520245494, -0.5805935816980075, -4.492991078950036, 
    31.328419900012644, 42.65098997205752, -4543.121594985884, 
    30311.92541726008, 5.068857276821922, -477.30323145756955, 
    8772.943158135944, -52652.58969119564, -68.38060265767547, 
    7348.470707638522, -48297.316083107944, -6729.426631800272}, 
    {-3.0524317981903843, 42.27814135033824, -193.725344033163, 
    293.8060420976115, -0.000694405243103765, -0.012633874307342793, 
    0.06958881978842778, 0.04516109297595191, -1.0016641807719981, 
    5.068857276821922, 0.07530227163879705, -5.885989645570974, 
    85.29785976718185, -440.6768924856113, -0.14053825740843442, 
    3.5476686082151887, -32.42371570740506, 127.98933136518768}, 
    {642.2078797079896, -8906.127495276944, 40860.390184762975, 
    -62044.660963659844, 0.15796183175348658, 3.0595285302387563, 
    -16.59720194282837, -2.501481877715001, 83.258510636743, 
    -477.30323145756944, -5.885989645570974, 966.6161403159746, 
    -15414.832453522371, 82832.34751340438, 6.662926570190684, 
    -143.3896443915066, 1300.3915098836046, -5572.0485848343615}, 
    {-4788.257114874225, 66607.70483421235, -306498.3608910286, 
    466716.5427221122, 0.8659977108540322, 1.7276010321945658, 
    -15.608635644209144, 34.45912264155759, -1459.082425664364, 
    8772.943158135942, 85.29785976718182, -15414.832453522371, 
    283668.1694311815, -1.671447845267042*^6, -85.74135266755088, 
    1681.628176405817, 15073.896330473375, -213372.49389139883}, 
    {3779.1089115061413, -54289.95424827567, 257445.46963486203, 
    -402996.72352807014, -18.218441333718072, -212.40365375840207, 
    1210.5052321016665, -175.90843546884128, 8569.328870878322, 
    -52652.58969119564, -440.6768924856113, 82832.34751340438, 
    -1.671447845267042*^6, 1.0351904740157278*^7, 421.0891924028952, 
    -7879.455983309757, -210295.41818399515, 2.2899870173263196*^6}, 
    {13.742290708906168, -189.54957122939868, 864.8002841857639, 
    -1305.9148707961244, 0.0013795639896664713, 0.017877338414739586, 
    -0.10547760982100284, -0.4255522162449157, 12.349111545779504, 
    -68.38060265767545, -0.14053825740843442, 6.662926570190684, 
    -85.74135266755088, 421.0891924028951, 0.898851480454446, 
    -33.98322966380313, 323.0229865468873, -1150.396009297994}, 
    {-2487.684827943009, 34313.39398608007, -156553.44944160717, 
    236411.40352863912, -0.20805970825902678, -3.1228204609286747, 
    17.521372399780518, 10.2166239321679, -1100.3724016033998, 
    7348.470707638519, 3.5476686082151887, -143.3896443915066, 
    1681.6281764058167, -7879.455983309753, -33.98322966380313, 
    5075.225303242074, -69475.6482734173, 328400.3479452329}, 
    {39967.537474264645, -551865.529411189, 2.520554217083854*^6, 
    -3.8102918654333805*^6, 4.047442048740572, 71.18062608176152, 
    -381.5321873757822, -28.83389791906283, 6948.731231840645, 
    -48297.316083107944, -32.42371570740506, 1300.3915098836046, 
    15073.896330473366, -210295.41818399527, 323.0229865468873, 
    -69475.64827341732, 1.1819772451466909*^6, -6.594866086891351*^6}, 
    {-215002.16837548965, 2.9707807527893167*^6, -1.35780673575681*^7, 
    2.0539920992396384*^7, -24.635098355974968, -466.14381652638014, 
    2450.5264825658405, -228.09713895493124, 2671.6462231790356, 
    -6729.426631800255, 127.98933136518765, -5572.048584834363, 
    -213372.49389139877, 2.2899870173263205*^6, -1150.3960092979937, 
    328400.3479452329, -6.59486608689135*^6, 4.045090430766729*^7}}}, 
   {0.0000961373238758885 + 0.051931503056087645*\[Eta] - 
     1.9588543209748939*\[Eta]^2 + 45.48261444575759*\[Eta]^3 - 
     624.503508952714*\[Eta]^4 + 5023.975867265672*\[Eta]^5 - 
     23254.883056784765*\[Eta]^6 + 57103.54590319375*\[Eta]^7 - 
     57373.109075418375*\[Eta]^8 + S^2*(-0.000043667015308654945 - 
       0.008613637625472218*\[Eta] + 0.023899142473578886*\[Eta]^2 + 
       0.27415927607062834*\[Eta]^3 - 0.9031990932644143*\[Eta]^4) + 
     S*(-0.00003549735163676504 - 0.008295846576936152*\[Eta] + 
       0.06672653429702645*\[Eta]^2 - 0.6832451831750879*\[Eta]^4) + 
     S^3*(-0.00004006237792974902 - 0.010228849304319637*\[Eta] + 
       0.10609858524315585*\[Eta]^2 - 0.36612035981284025*\[Eta]^3 + 
       0.4506555292261545*\[Eta]^4) + 0.18527682139719162*S*\[Eta]^2*
      (1 - 9.588465932644539*\[Eta] + 22.385733051197636*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + \[Eta]^6*(-175.70216708421992 + 
       1434.281911022591*\[Eta] - 2431.323183673857*\[Eta]^2 - 
       1978.252612764647*\[Eta]^3)*(\[Chi]1 - \[Chi]2) - 
     0.1129183488923664*\[Eta]^2*(1 - 9.302928432401565*\[Eta] + 
       21.04582020713889*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -175.70216708421992, d11 -> 1434.281911022591, 
     d12 -> -2431.323183673857, d13 -> -1978.252612764647, 
     d20 -> -0.1129183488923664, d21 -> -9.302928432401565, 
     d22 -> 21.04582020713889, d30 -> 0.18527682139719162, 
     d31 -> -9.588465932644539, d32 -> 22.385733051197636, 
     f10 -> 0.3962691713099056, f11 -> 92.60939469500644, 
     f12 -> -744.8913012112912, f20 -> 0.34211807874961164, 
     f21 -> 67.48528917404256, f22 -> -187.24267388166268, 
     f23 -> -2147.95639540945, f30 -> 0.475003604604884, 
     f31 -> 121.27937834923286, f32 -> -1257.9685240439571, 
     f33 -> 4340.942790148196}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -175.70216708421992, 61.9311071537069, 
        -2.8370583888988854, 0.004955958865713586}, {d11, 1434.281911022591, 
        863.8485231740574, 1.6603395995313828, 0.09819707876101857}, 
       {d12, -2431.323183673857, 3986.1575043629964, -0.6099415743137806, 
        0.5424974569455673}, {d13, -1978.252612764647, 6087.103971052579, 
        -0.3249907710090532, 0.7454809289015851}, {d20, -0.1129183488923664, 
        0.008815628211983903, -12.80888283592382, 9.181126501091872*^-29}, 
       {d21, -9.302928432401565, 0.05696689040756045, -163.30412922041663, 
        1.8428403740278844*^-241}, {d22, 21.04582020713889, 
        0.22437158624081435, 93.79895449217332, 1.8188530607151203*^-186}, 
       {d30, 0.18527682139719162, 0.018267681057273454, 10.14232845517203, 
        3.036516867689965*^-20}, {d31, -9.588465932644539, 
        0.09761341579422732, -98.22897656667787, 5.295320567933315*^-191}, 
       {d32, 22.385733051197636, 0.4011437709133148, 55.80476296623109, 
        1.9195844789707303*^-136}, {f10, 0.3962691713099056, 
        0.2551827515184157, 1.5528838409021863, 0.1218139489380724}, 
       {f11, 92.60939469500644, 13.091297815282841, 7.074118700965905, 
        1.7619604867224116*^-11}, {f12, -744.8913012112912, 
        86.76994637597679, -8.584669373698295, 1.333196682265427*^-15}, 
       {f20, 0.34211807874961164, 0.1371446964741303, 2.4945775341312277, 
        0.013307759696506103}, {f21, 67.48528917404256, 15.732541203635487, 
        4.289535193363932, 0.000026287715053987278}, 
       {f22, -187.24267388166268, 266.59970909769805, -0.702336377317823, 
        0.48317346828275276}, {f23, -2147.95639540945, 1604.150922396175, 
        -1.3389989466832548, 0.1818814731399101}, {f30, 0.475003604604884, 
        0.47175602496788366, 1.0068840236586727, 0.3150395049918352}, 
       {f31, 121.27937834923286, 35.482467029554265, 3.4180086251673574, 
        0.0007449103200996255}, {f32, -1257.9685240439571, 541.6132447497168, 
        -2.3226324988143023, 0.021065094631223823}, {f33, 4340.942790148196, 
        3167.980189767953, 1.370255661373362, 0.17193157555664196}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -4478.696425121792, -4474.696425121792, 
    -4400.961856369787, 0.9955626639674752, ScientificForm[
     0.00003170938567067729], {61.9311071537069, 863.8485231740574, 
    3986.1575043629964, 6087.103971052579, 0.008815628211983903, 
    0.05696689040756045, 0.22437158624081435, 0.018267681057273454, 
    0.09761341579422732, 0.4011437709133148, 0.2551827515184157, 
    13.091297815282841, 86.76994637597679, 0.1371446964741303, 
    15.732541203635487, 266.59970909769805, 1604.150922396175, 
    0.47175602496788366, 35.482467029554265, 541.6132447497168, 
    3167.980189767953}, {{d13, -0.3249907710090532}, 
     {d12, -0.6099415743137806}, {f22, -0.702336377317823}, 
     {f30, 1.0068840236586727}, {f23, -1.3389989466832548}, 
     {f33, 1.370255661373362}, {f10, 1.5528838409021863}, 
     {d11, 1.6603395995313828}, {f32, -2.3226324988143023}, 
     {f20, 2.4945775341312277}, {d10, -2.8370583888988854}, 
     {f31, 3.4180086251673574}, {f21, 4.289535193363932}, 
     {f11, 7.074118700965905}, {f12, -8.584669373698295}, 
     {d30, 10.14232845517203}, {d20, -12.80888283592382}, 
     {d32, 55.80476296623109}, {d22, 93.79895449217332}, 
     {d31, -98.22897656667787}, {d21, -163.30412922041663}}, 21, 
    0.00003170938567067729, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -175.70216708421992, 61.9311071537069, {-297.7214315538481, 
         -53.682902614591725}}, {d11, 1434.281911022591, 863.8485231740574, 
        {-267.7086758607559, 3136.2724979059376}}, {d12, -2431.323183673857, 
        3986.1575043629964, {-10285.017863074543, 5422.3714957268285}}, 
       {d13, -1978.252612764647, 6087.103971052579, {-13971.320126551724, 
         10014.81490102243}}, {d20, -0.1129183488923664, 
        0.008815628211983903, {-0.130287269289579, -0.0955494284951538}}, 
       {d21, -9.302928432401565, 0.05696689040756045, {-9.41516698885754, 
         -9.190689875945589}}, {d22, 21.04582020713889, 0.22437158624081435, 
        {20.603753898635162, 21.487886515642614}}, {d30, 0.18527682139719162, 
        0.018267681057273454, {0.1492850701009959, 0.22126857269338734}}, 
       {d31, -9.588465932644539, 0.09761341579422732, {-9.780787977978209, 
         -9.396143887310869}}, {d32, 22.385733051197636, 0.4011437709133148, 
        {21.595382771298176, 23.176083331097097}}, {f10, 0.3962691713099056, 
        0.2551827515184157, {-0.10650258712698935, 0.8990409297468005}}, 
       {f11, 92.60939469500644, 13.091297815282841, {66.81637074003181, 
         118.40241864998107}}, {f12, -744.8913012112912, 86.76994637597679, 
        {-915.8490883632046, -573.9335140593778}}, {f20, 0.34211807874961164, 
        0.1371446964741303, {0.07190984642864051, 0.6123263110705828}}, 
       {f21, 67.48528917404256, 15.732541203635487, {36.48837673162034, 
         98.48220161646478}}, {f22, -187.24267388166268, 266.59970909769805, 
        {-712.5086009250944, 338.02325316176905}}, {f23, -2147.95639540945, 
        1604.150922396175, {-5308.521814710872, 1012.609023891971}}, 
       {f30, 0.475003604604884, 0.47175602496788366, {-0.45446989944260907, 
         1.404477108652377}}, {f31, 121.27937834923286, 35.482467029554265, 
        {51.37033380771446, 191.18842289075127}}, {f32, -1257.9685240439571, 
        541.6132447497168, {-2325.07765205207, -190.85939603584438}}, 
       {f33, 4340.942790148196, 3167.980189767953, {-1900.7446327885264, 
         10582.630213084918}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{3835.4620332839254, -53480.472046859824, 246553.95627118467, 
    -375998.89267954626, 0.11589984757226318, -0.6246810082405614, 
    2.310890227138921, 0.11214430150691052, -0.5382344857599757, 
    2.2410558233655395, -1.7505254783707245, 280.1376394616303, 
    -1903.2056880193977, -0.6181466198297881, 130.33403302815478, 
    -966.8870765129708, 731.380889350433, 3.402951572794133, 
    -633.4239193687523, 10196.00790352114, -54893.196121462555}, 
    {-53480.472046859824, 746234.2709899999, -3.4424403300087806*^6, 
    5.25278034705181*^6, -1.6033489551934428, 8.651734275873954, 
    -32.0089649112832, -1.554084395909728, 7.4885911340509255, 
    -31.174394443740063, 24.194874725157945, -3874.032983804393, 
    26324.702882104037, 8.564647122411667, -1808.6069266841876, 
    13469.66728156685, -10632.222517250068, -46.93898686406665, 
    8738.021470887743, -140797.70141593996, 758538.5216354216}, 
    {246553.9562711847, -3.442440330008781*^6, 1.5889451649589429*^7, 
    -2.4258306838962387*^7, 7.3416585849947325, -39.63087744697991, 
    146.62996369455033, 7.119164255397374, -34.43224111885993, 
    143.31733697752503, -110.60696188386854, 17720.019976626485, 
    -120435.12050151883, -39.25110411827753, 8301.356220763555, 
    -62052.71249507581, 50899.633548722115, 214.15628026009276, 
    -39871.28519178142, 643125.4726612682, -3.4671616069758236*^6}, 
    {-375998.89267954626, 5.25278034705181*^6, -2.4258306838962384*^7, 
    3.7052834754404075*^7, -11.130586465278359, 60.075201079178804, 
    -222.27288892408683, -10.788541157566582, 52.357448289966584, 
    -217.90141210096698, 167.34363477731324, -26824.38698207323, 
    182350.57573843503, 59.531351629191704, -12609.068988761162, 
    94576.59159283036, -80289.52979113089, -323.39032682593296, 
    60215.94483324788, -972283.379396293, 5.245195494976022*^6}, 
    {0.11589984757226318, -1.6033489551934428, 7.3416585849947325, 
    -11.130586465278359, 0.00007771530077192651, -0.00020771003270121272, 
    0.0007044177595241454, -0.00011652937464333133, -0.00048379226829853164, 
    0.001993289239360276, -8.102005488127539*^-6, 0.004977131546862234, 
    -0.03488408870208745, 0.0001086076766206116, -0.02340963366951514, 
    0.21478062948459412, -0.5050189532574889, -0.00003387842146269592, 
    -0.005250386389847856, 0.09436139740038572, -0.524305420176532}, 
    {-0.6246810082405615, 8.651734275873956, -39.63087744697991, 
    60.075201079178804, -0.00020771003270121272, 0.0032452266027070027, 
    -0.012747870706200615, 0.000212974655046095, 0.004798050424574921, 
    -0.01932737816086114, 0.00017348186712826902, -0.03765769687785199, 
    0.257300865832055, -0.0001117104423435158, 0.016294084008140218, 
    0.23388689250058858, -3.242349972162472, -0.0003191860881372192, 
    0.09451639498440033, -1.591378128101693, 8.812815456621472}, 
    {2.3108902271389207, -32.0089649112832, 146.6299636945503, 
    -222.27288892408683, 0.0007044177595241454, -0.012747870706200615, 
    0.05034260871221918, -0.0006720927491092291, -0.018470864086767562, 
    0.07434067538974862, -0.0006737994952509522, 0.14210177844123778, 
    -0.9697292106159111, 0.0002869355787352903, -0.030894978422481338, 
    -1.2686467956446639, 13.896048825374654, 0.001320616739879458, 
    -0.3696884217077767, 6.222823949789225, -34.493856873172604}, 
    {0.11214430150691052, -1.5540843959097281, 7.119164255397373, 
    -10.788541157566582, -0.00011652937464333133, 0.00021297465504609495, 
    -0.0006720927491092291, 0.0003337081712102673, 0.0006991823811631284, 
    -0.0028243143172115986, -0.00016024072655114143, 0.01510156822797908, 
    -0.09908336325191981, -0.0003456409018088578, 0.07692701416558931, 
    -0.14612617211114196, -3.570074010146009, 0.00041227182632132546, 
    -0.047118292700427736, 0.9169309019187881, -5.61810858331014}, 
    {-0.5382344857599757, 7.488591134050927, -34.43224111885993, 
    52.357448289966584, -0.0004837922682985317, 0.004798050424574922, 
    -0.018470864086767562, 0.0006991823811631284, 0.009528378943016705, 
    -0.039068426799231656, -0.00015172949686096854, -0.008977941247052344, 
    0.06983399063980711, -0.0005601193876508351, 0.1040398339639394, 
    0.5209529574241031, -11.53877448185907, 0.00022932567272863674, 
    0.0709619577988774, -1.4561655038984573, 8.903764932842115}, 
    {2.241055823365539, -31.174394443740063, 143.317336977525, 
    -217.90141210096698, 0.001993289239360276, -0.01932737816086114, 
    0.07434067538974862, -0.0028243143172115986, -0.039068426799231656, 
    0.160916324942554, 0.000574629354555005, 0.04121289704641647, 
    -0.31589228389855073, 0.0021826994768021704, -0.4010844862443296, 
    -2.3579562489565142, 47.746419479792536, -0.0008257226996463822, 
    -0.3015762843501168, 6.124606813541943, -37.28105783983538}, 
    {-1.7505254783707245, 24.194874725157952, -110.60696188386854, 
    167.34363477731324, -8.102005488127515*^-6, 0.0001734818671282691, 
    -0.0006737994952509527, -0.00016024072655114143, -0.0001517294968609685, 
    0.0005746293545550037, 0.06511823667250947, -1.905996085726992, 
    10.570648926529037, 0.011180316786478467, -0.6202705655175037, 
    8.560231748326846, -43.75694270613413, -0.1053488880976666, 
    2.5342331949300365, -7.229076502880524, -55.94743113945355}, 
    {280.1376394616303, -3874.032983804393, 17720.01997662648, 
    -26824.38698207323, 0.0049771315468622335, -0.03765769687785198, 
    0.14210177844123778, 0.01510156822797908, -0.008977941247052342, 
    0.04121289704641646, -1.905996085726992, 171.3820784884293, 
    -1128.3173741985688, -0.24301982933061045, 19.631583112964197, 
    -355.58177568204184, 2131.537428530984, 3.05846686689113, 
    -273.46390934748655, 1738.7624423285113, 556.9202184050483}, 
    {-1903.2056880193977, 26324.70288210404, -120435.12050151883, 
    182350.57573843503, -0.034884088702087444, 0.257300865832055, 
    -0.9697292106159112, -0.09908336325191983, 0.06983399063980714, 
    -0.31589228389855084, 10.570648926529037, -1128.3173741985688, 
    7529.023594089887, 1.2196303806356572, -111.14242885148197, 
    2130.105734944046, -13094.107786950834, -16.937415048479195, 
    1826.386975411958, -12082.792655310726, -954.1793073433016}, 
    {-0.6181466198297881, 8.564647122411667, -39.25110411827753, 
    59.53135162919171, 0.00010860767662061162, -0.00011171044234351575, 
    0.0002869355787352903, -0.0003456409018088578, -0.0005601193876508352, 
    0.0021826994768021695, 0.011180316786478463, -0.24301982933061042, 
    1.219630380635657, 0.018808667770981325, -1.4943826456820677, 
    21.480501961690212, -110.10233600809974, -0.034866662463087505, 
    0.8770155887204595, -7.995277251917801, 31.499131803868703}, 
    {130.33403302815478, -1808.6069266841876, 8301.356220763555, 
    -12609.068988761162, -0.02340963366951514, 0.01629408400814022, 
    -0.03089497842248137, 0.07692701416558931, 0.1040398339639394, 
    -0.40108448624432963, -0.6202705655175037, 19.6315831129642, 
    -111.14242885148198, -1.4943826456820681, 247.51285272408833, 
    -3897.4201830083607, 20737.8201680355, 1.6684065829917354, 
    -35.518547174464494, 319.6139533296669, -1363.379891348986}, 
    {-966.8870765129708, 13469.66728156685, -62052.71249507579, 
    94576.59159283036, 0.21478062948459417, 0.23388689250058867, 
    -1.268646795644664, -0.14612617211114193, 0.5209529574241031, 
    -2.3579562489565165, 8.560231748326846, -355.5817756820419, 
    2130.105734944046, 21.480501961690216, -3897.420183008361, 
    71075.40489097722, -416507.6656691709, -21.455428175661186, 
    427.7985572842011, 3562.4852460269694, -51907.25577857319}, 
    {731.3808893504331, -10632.222517250068, 50899.63354872212, 
    -80289.5297911309, -0.5050189532574889, -3.242349972162472, 
    13.896048825374653, -3.570074010146009, -11.538774481859067, 
    47.746419479792536, -43.75694270613413, 2131.537428530984, 
    -13094.107786950834, -110.10233600809974, 20737.820168035498, 
    -416507.66566917085, 2.573300181824499*^6, 105.16686057061578, 
    -2056.430876099813, -50333.8493737109, 557334.6731202678}, 
    {3.402951572794133, -46.93898686406666, 214.15628026009276, 
    -323.39032682593296, -0.00003387842146269592, -0.00031918608813721926, 
    0.0013206167398794582, 0.00041227182632132525, 0.00022932567272863645, 
    -0.0008257226996463811, -0.1053488880976666, 3.05846686689113, 
    -16.937415048479192, -0.034866662463087505, 1.6684065829917352, 
    -21.455428175661186, 105.16686057061578, 0.22255374709349848, 
    -8.421948267015463, 80.12661673234877, -285.69585533093345}, 
    {-633.4239193687523, 8738.021470887743, -39871.285191781426, 
    60215.944833247886, -0.0052503863898478555, 0.09451639498440034, 
    -0.36968842170777677, -0.047118292700427736, 0.07096195779887741, 
    -0.30157628435011685, 2.5342331949300365, -273.46390934748655, 
    1826.386975411958, 0.8770155887204595, -35.518547174464494, 
    427.79855728420085, -2056.4308760998138, -8.421948267015463, 
    1259.0054665034052, -17243.396723646583, 81544.34810851015}, 
    {10196.00790352114, -140797.70141593996, 643125.4726612682, 
    -972283.3793962931, 0.09436139740038572, -1.591378128101693, 
    6.222823949789225, 0.9169309019187881, -1.4561655038984573, 
    6.124606813541944, -7.229076502880522, 1738.7624423285113, 
    -12082.792655310725, -7.995277251917799, 319.6139533296669, 
    3562.485246026967, -50333.849373710895, 80.12661673234877, 
    -17243.396723646583, 293344.9068883167, -1.6366699947094386*^6}, 
    {-54893.19612146256, 758538.5216354217, -3.4671616069758236*^6, 
    5.245195494976024*^6, -0.524305420176532, 8.812815456621472, 
    -34.493856873172604, -5.61810858331014, 8.903764932842115, 
    -37.28105783983538, -55.94743113945355, 556.9202184050481, 
    -954.1793073433006, 31.499131803868703, -1363.3798913489861, 
    -51907.255778573184, 557334.6731202677, -285.69585533093345, 
    81544.34810851015, -1.6366699947094386*^6, 1.0036098482762193*^7}}}}, 
 "Best3DFit" -> 6}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsDInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {-0.40297240754460734 + 21.608958436894778*\[Eta], 
   {a0 -> -0.40297240754460734, a1 -> 21.608958436894778}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -0.40297240754460734, 0.02712814458628369, 
       -14.854403560955468, 0.004501418857743689}, {a1, 21.608958436894778, 
       1.992778117879851, 10.84363494511115, 0.008397552878405712}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -11.57543484087773, 0.42456515912227033, 
   -13.416551757518057, 0.9910547776909755, 
   ScientificForm[0.024417834816234395], {0.02712814458628369, 
   1.992778117879851}, {{a1, 10.84363494511115}, {a0, -14.854403560955468}}, 
   2, 0.024417834816234395, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -0.40297240754460734, 0.02712814458628369, 
       {-0.519695392901819, -0.2862494221873957}}, {a1, 21.608958436894778, 
       1.992778117879851, {13.034726228214039, 30.183190645575515}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0007359362286943131, -0.041697228584557995}, 
   {-0.04169722858455799, 3.9711646271007606}}}, 
 "1DSpinFit" -> {-0.3506154075868508 - 0.8901632177301594*S - 
    1.362153848606555*S^2 - 0.8922481075967653*S^3 + 
    0.46039418596030934*S^4 + 0.574570275146956*S^5, 
   {b0 -> 0.030791194697188152, b1 -> -0.8901632177301594, 
    b2 -> -1.362153848606555, b3 -> -0.8922481075967653, 
    b4 -> 0.46039418596030934, b5 -> 0.574570275146956}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.030791194697188152, 0.013025340773212874, 
       2.3639454224884044, 0.03432167548938315}, {b1, -0.8901632177301594, 
       0.054839445225410025, -16.232170366991596, 5.193348381695759*^-10}, 
      {b2, -1.362153848606555, 0.10875989110849275, -12.52441350136832, 
       1.2490116226714513*^-8}, {b3, -0.8922481075967653, 0.2583040474236572, 
       -3.454255233303972, 0.004273073790142798}, {b4, 0.46039418596030934, 
       0.16449988739275873, 2.798750766686396, 0.015065702988703883}, 
      {b5, 0.574570275146956, 0.28402004002466624, 2.0229920223131312, 
       0.06414000222917159}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -72.59766439917023, -65.59766439917023, -65.98659154500515, 
   0.9995405998347276, ScientificForm[0.024000646476975186], 
   {0.013025340773212874, 0.054839445225410025, 0.10875989110849275, 
   0.2583040474236572, 0.16449988739275873, 0.28402004002466624}, 
   {{b5, 2.0229920223131312}, {b0, 2.3639454224884044}, 
    {b4, 2.798750766686396}, {b3, -3.454255233303972}, 
    {b2, -12.52441350136832}, {b1, -16.232170366991596}}, 6, 
   0.024000646476975186, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.030791194697188152, 0.013025340773212874, 
       {0.0026516567509922394, 0.05893073264338407}}, 
      {b1, -0.8901632177301594, 0.054839445225410025, {-1.0086366363329433, 
        -0.7716897991273755}}, {b2, -1.362153848606555, 0.10875989110849275, 
       {-1.597115308437649, -1.127192388775461}}, {b3, -0.8922481075967653, 
       0.2583040474236572, {-1.4502800754883127, -0.3342161397052179}}, 
      {b4, 0.46039418596030934, 0.16449988739275873, {0.10501378524533472, 
        0.8157745866752839}}, {b5, 0.574570275146956, 0.28402004002466624, 
       {-0.03901771712964042, 1.1881582674235525}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00016965950225832178, -0.00009213113979099508, 
   -0.0010507341013884456, 0.0006959003299765389, 0.001268053466271284, 
   -0.0009662726172536478}, {-0.00009213113979099508, 0.0030073647526307466, 
   0.0015554974808660612, -0.012837085123243244, -0.0028273068065925245, 
   0.012211042247084327}, {-0.0010507341013884456, 0.0015554974808660608, 
   0.011828713913931201, -0.011813009441192226, -0.01710901970666811, 
   0.01648132007501619}, {0.0006959003299765391, -0.012837085123243244, 
   -0.01181300944119223, 0.06672098091544294, 0.021582342583546677, 
   -0.07072962701176455}, {0.001268053466271284, -0.002827306806592524, 
   -0.01710901970666811, 0.021582342583546677, 0.027060212952230305, 
   -0.03024729404604029}, {-0.0009662726172536477, 0.012211042247084325, 
   0.016481320075016185, -0.07072962701176455, -0.03024729404604029, 
   0.08066738313561303}}}, "3DFits" -> 
  {{-0.3391808620221253 - 14.604141885467747*\[Eta] + 
     3694.1706648870427*\[Eta]^2 - 95482.02951271653*\[Eta]^3 + 
     S^2*(-1.2356159239385598 + 188.2052849646004*\[Eta] - 
       6332.389157828061*\[Eta]^2) + S*(-1.284450209079395 + 
       149.04865679660236*\[Eta] - 5018.762853306417*\[Eta]^2), 
    {f10 -> 1.1260213269310837, f11 -> -130.66443924182644, 
     f20 -> 1.1722070165305174, f21 -> -178.5470317349196}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 1.1260213269310837, 0.02630359927783709, 
        42.80864056045165, 2.1167479689134493*^-34}, 
       {f11, -130.66443924182644, 28.554862083619703, -4.575908609160511, 
        0.00004725887937385036}, {f20, 1.1722070165305174, 
        0.032839521794928106, 35.69500871086249, 2.130998523923643*^-31}, 
       {f21, -178.5470317349196, 35.57599894718148, -5.018749635112215, 
        0.00001180443117940785}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -22.891275705818785, -21.838644126871415, -14.085275127350972, 
    0.9330868380078502, ScientificForm[0.16468794563066572], 
    {0.02630359927783709, 28.554862083619703, 0.032839521794928106, 
    35.57599894718148}, {{f11, -4.575908609160511}, 
     {f21, -5.018749635112215}, {f20, 35.69500871086249}, 
     {f10, 42.80864056045165}}, 4, 0.16468794563066572, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 1.1260213269310837, 0.02630359927783709, {1.0728172755075172, 
         1.1792253783546502}}, {f11, -130.66443924182644, 28.554862083619703, 
        {-188.42209950126596, -72.90677898238692}}, {f20, 1.1722070165305174, 
        0.032839521794928106, {1.105782813977567, 1.2386312190834678}}, 
       {f21, -178.5470317349196, 35.57599894718148, {-250.5062817766209, 
         -106.58778169321832}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0006918793349690318, -0.7509926186043038, -0.0007595657923110339, 
    0.8268048255987225}, {-0.7509926186043039, 815.3801486145422, 
    0.8268014965000113, -900.1472323927484}, {-0.000759565792311034, 
    0.8268014965000113, 0.0010784341917195583, -1.1680995672317862}, 
    {0.8268048255987226, -900.1472323927485, -1.1680995672317862, 
    1265.6517010898579}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsInsp1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 3*\[Eta]]*(0.024724681319954377 - 
     0.14201662530665476*\[Eta] + 4.618933766159591*\[Eta]^2 - 
     46.64231043533479*\[Eta]^3 + 261.79138952165715*\[Eta]^4 - 
     807.8422133653271*\[Eta]^5 + 1080.7176027012702*\[Eta]^6), 
   {a0 -> 0.024724681319954377, a1 -> -0.14201662530665476, 
    a2 -> 4.618933766159591, a3 -> -46.64231043533479, 
    a4 -> 261.79138952165715, a5 -> -807.8422133653271, 
    a6 -> 1080.7176027012702}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.024724681319954377, 0.00003823697286392258, 
       646.6171212858395, 5.1605585171224844*^-82}, 
      {a1, -0.14201662530665476, 0.011911387038556657, -11.922761375056737, 
       9.586963419367819*^-15}, {a2, 4.618933766159591, 0.382657825974753, 
       12.070663273104833, 6.501219594303358*^-15}, {a3, -46.64231043533479, 
       4.990890453581731, -9.345488719725708, 1.3106371081398438*^-11}, 
      {a4, 261.79138952165715, 32.110571271901, 8.1528100918822, 
       4.912096896387863*^-10}, {a5, -807.8422133653271, 101.19742703012699, 
       -7.982833527228201, 8.340360273266238*^-10}, {a6, 1080.7176027012702, 
       124.63559858746292, 8.671018673231448, 9.968848450751953*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -833.9600786873843, -831.0882838155894, 
   -819.1588978737038, 0.9999986182125116, 
   ScientificForm[0.00002845368106558629], {0.00003823697286392258, 
   0.011911387038556657, 0.382657825974753, 4.990890453581731, 
   32.110571271901, 101.19742703012699, 124.63559858746292}, 
   {{a5, -7.982833527228201}, {a4, 8.1528100918822}, {a6, 8.671018673231448}, 
    {a3, -9.345488719725708}, {a1, -11.922761375056737}, 
    {a2, 12.070663273104833}, {a0, 646.6171212858395}}, 7, 
   0.00002845368106558629, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.024724681319954377, 0.00003823697286392258, 
       {0.024647401515099296, 0.02480196112480946}}, 
      {a1, -0.14201662530665476, 0.011911387038556657, 
       {-0.1660904365146947, -0.1179428140986148}}, {a2, 4.618933766159591, 
       0.382657825974753, {3.8455534511739176, 5.392314081145265}}, 
      {a3, -46.64231043533479, 4.990890453581731, {-56.72927630678333, 
        -36.55534456388625}}, {a4, 261.79138952165715, 32.110571271901, 
       {196.8935041553425, 326.6892748879718}}, {a5, -807.8422133653271, 
       101.19742703012699, {-1012.3698426982314, -603.3145840324228}}, 
      {a6, 1080.7176027012702, 124.63559858746292, {828.8196616400578, 
        1332.6155437624825}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.4620660937963513*^-9, -3.7184013758371263*^-7, 
   0.000011469565542368591, -0.00014403542904053613, 0.0008860712129734655, 
   -0.00265495264845743, 0.0030999096655234325}, {-3.7184013758371263*^-7, 
   0.00014188114118229552, -0.004516488280564683, 0.057450626816521334, 
   -0.35609088484125173, 1.0725288059021245, -1.2572144200375392}, 
   {0.000011469565542368591, -0.004516488280564683, 0.1464270117797243, 
   -1.8943830991104909, 11.925473626836217, -36.42664348757753, 
   43.2392758198779}, {-0.00014403542904053613, 0.057450626816521334, 
   -1.8943830991104906, 24.90898751965325, -159.165272237128, 
   492.7603629078893, -591.966627648649}, {0.0008860712129734654, 
   -0.35609088484125173, 11.925473626836217, -159.165272237128, 
   1031.0887874078337, -3231.678474939564, 3924.860694675623}, 
   {-0.00265495264845743, 1.0725288059021245, -36.42664348757753, 
   492.7603629078893, -3231.678474939564, 10240.919237517875, 
   -12558.969707658447}, {0.0030999096655234325, -1.2572144200375392, 
   43.2392758198779, -591.9666276486491, 3924.8606946756236, 
   -12558.969707658447, 15534.032435255189}}}, 
 "1DSpinFit" -> {0.023389622055469357 + 0.03623377934847203*S + 
    0.012134186429683443*S^2 + 0.011130774688824676*S^3 + 
    0.016403861984076933*S^4, {b0 -> 0.0001288400305935536, 
    b1 -> 0.03623377934847203, b2 -> 0.012134186429683443, 
    b3 -> 0.011130774688824676, b4 -> 0.016403861984076933}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.0001288400305935536, 0.0002279550419366241, 
       0.5651993020157615, 0.5767832722038229}, {b1, 0.03623377934847203, 
       0.0004404818625154471, 82.25941277480264, 5.877972551603169*^-33}, 
      {b2, 0.012134186429683443, 0.0012265625090757, 9.89283981851638, 
       2.65201291096886*^-10}, {b3, 0.011130774688824676, 
       0.0006436954727473064, 17.291988463610416, 8.850973043048892*^-16}, 
      {b4, 0.016403861984076933, 0.0012756040472832544, 12.859681669255767, 
       8.909035745427879*^-13}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -372.8174792929724, -370.4174792929724, -364.2135560660615, 
   0.9999178222365469, ScientificForm[0.00048421949977096667], 
   {0.0002279550419366241, 0.0004404818625154471, 0.0012265625090757, 
   0.0006436954727473064, 0.0012756040472832544}, 
   {{b0, 0.5651993020157615}, {b2, 9.89283981851638}, 
    {b4, 12.859681669255767}, {b3, 17.291988463610416}, 
    {b1, 82.25941277480264}}, 5, 0.00048421949977096667, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.0001288400305935536, 0.0002279550419366241, 
       {-0.00033972826879424795, 0.0005974083299813552}}, 
      {b1, 0.03623377934847203, 0.0004404818625154471, 
       {0.03532835591288329, 0.03713920278406077}}, 
      {b2, 0.012134186429683443, 0.0012265625090757, {0.009612951083942676, 
        0.014655421775424211}}, {b3, 0.011130774688824676, 
       0.0006436954727473064, {0.009807639695071447, 0.012453909682577905}}, 
      {b4, 0.016403861984076933, 0.0012756040472832544, 
       {0.013781820312834208, 0.019025903655319656}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5.1963501144328066*^-8, 5.346138823496885*^-10, 
   -2.2148270842797343*^-7, -4.913413685783446*^-9, 1.8855544990847028*^-7}, 
   {5.346138823496924*^-10, 1.9402427120507726*^-7, -1.4782125140030173*^-7, 
   -2.6507896310160937*^-7, 1.998640750049962*^-7}, {-2.214827084279734*^-7, 
   -1.478212514003017*^-7, 1.5044555886700774*^-6, 2.3448526845699287*^-7, 
   -1.5056578878014806*^-6}, {-4.913413685783446*^-9, -2.650789631016093*^-7, 
   2.3448526845699287*^-7, 4.1434386163537833*^-7, -3.3331828364958246*^-7}, 
   {1.8855544990847028*^-7, 1.9986407500499617*^-7, -1.5056578878014806*^-6, 
   -3.333182836495825*^-7, 1.6271656854454195*^-6}}}, 
 "3DFits" -> {{Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 
       0.09692699636236377*\[Eta] + 2.7200998230836158*\[Eta]^2 - 
       16.160563094841066*\[Eta]^3 + 32.930430889650836*\[Eta]^4) + 
     Sqrt[1 - 3*\[Eta]]*(S^2*(-0.00394607442875906 + 0.20398175417392225*
          \[Eta] - 1.4579834403426954*\[Eta]^3) + 
       S^3*(0.01669095242176941 + 0.3565182051763163*\[Eta]^3) + 
       S^4*(0.030001720752290593 - 0.20779734538982667*\[Eta] + 
         3.504341732052476*\[Eta]^3) + S*(0.008666689831790288 + 
         0.23867882323028092*\[Eta] - 1.0819991927674952*\[Eta]^2 + 
         4.592391206755327*\[Eta]^3)) + 175.77307265751546*(1 - 4*\[Eta])^0.5*
      \[Eta]^8*(\[Chi]1 - \[Chi]2), {d10 -> 175.77307265751546, 
     f10 -> 0.23918812742220225, f11 -> 6.587190945079979, 
     f12 -> -29.861615658735385, f20 -> -0.3252030493866415, 
     f21 -> 16.810501087648422, f30 -> 1.4995319632628235, 
     f40 -> 1.8289425247184454, f41 -> -12.667586790935786}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 175.77307265751546, 85.14334353797628, 
        2.0644370464394064, 0.040159778535302844}, {f10, 0.23918812742220225, 
        0.01699544263226965, 14.073662722267091, 1.9683020838846843*^-32}, 
       {f11, 6.587190945079979, 0.6020806194448224, 10.940712476601584, 
        1.7214506087676353*^-22}, {f12, -29.861615658735385, 
        5.872802092443922, -5.0847304555275255, 7.919848131022354*^-7}, 
       {f20, -0.3252030493866415, 0.10434259202282699, -3.1166855555543123, 
        0.002075153756073771}, {f21, 16.810501087648422, 1.5601493251549832, 
        10.774930845788424, 5.590491414621979*^-22}, 
       {f30, 1.4995319632628235, 0.10142675231235025, 14.784383104813587, 
        1.0127738418345956*^-34}, {f40, 1.8289425247184454, 
        0.12153769221595594, 15.048356533450244, 1.430522753180794*^-35}, 
       {f41, -12.667586790935786, 2.123473599343567, -5.96550237066839, 
        9.753294650923518*^-9}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2530.3102925412154, -2529.4807994536577, -2496.0607923664015, 
    0.9992318355364669, ScientificForm[0.0008789647408717986], 
    {85.14334353797628, 0.01699544263226965, 0.6020806194448224, 
    5.872802092443922, 0.10434259202282699, 1.5601493251549832, 
    0.10142675231235025, 0.12153769221595594, 2.123473599343567}, 
    {{d10, 2.0644370464394064}, {f20, -3.1166855555543123}, 
     {f12, -5.0847304555275255}, {f41, -5.96550237066839}, 
     {f21, 10.774930845788424}, {f11, 10.940712476601584}, 
     {f10, 14.073662722267091}, {f30, 14.784383104813587}, 
     {f40, 15.048356533450244}}, 9, 0.0008789647408717986, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 175.77307265751546, 85.14334353797628, {7.963579983882511, 
         343.58256533114843}}, {f10, 0.23918812742220225, 
        0.01699544263226965, {0.2056917143454368, 0.27268454049896773}}, 
       {f11, 6.587190945079979, 0.6020806194448224, {5.400546879914768, 
         7.7738350102451905}}, {f12, -29.861615658735385, 5.872802092443922, 
        {-41.43635419676448, -18.286877120706286}}, 
       {f20, -0.3252030493866415, 0.10434259202282699, {-0.5308524484355837, 
         -0.11955365033769932}}, {f21, 16.810501087648422, 
        1.5601493251549832, {13.735594044180074, 19.88540813111677}}, 
       {f30, 1.4995319632628235, 0.10142675231235025, {1.2996294090311098, 
         1.6994345174945371}}, {f40, 1.8289425247184454, 0.12153769221595594, 
        {1.5894032063877424, 2.0684818430491485}}, {f41, -12.667586790935786, 
        2.123473599343567, {-16.852752801626455, -8.482420780245118}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{7249.388948825847, -0.097851921567961, 
    5.1798958841444875, -67.98750628563963, 0.1719568735512823, 
    0.4841189076984584, 0.5341653877071797, -0.2920698399641745, 
    0.49031474721793794}, {-0.097851921567961, 0.0002888450702667687, 
    -0.002507751200496411, 0.015130230870731504, -0.00037213800852716253, 
    0.004731320414675539, -0.0014627585026574874, 0.0005945765548966821, 
    -0.009649983320020528}, {5.1798958841444875, -0.002507751200496411, 
    0.36250107231106105, -3.4560855715390932, -0.005587300927414101, 
    -0.07872420049533095, -0.00216890233169375, 0.01032874749515137, 
    0.15353388100997145}, {-67.98750628563963, 0.015130230870731504, 
    -3.4560855715390937, 34.48980441701371, 0.047909535757833986, 
    0.7902360737473804, 0.04771165286318351, -0.08960082817084035, 
    -1.3633288516527582}, {0.1719568735512823, -0.00037213800852716264, 
    -0.005587300927414101, 0.047909535757833986, 0.010887376510042117, 
    -0.0960372250834562, 0.004122062771086285, -0.012023729078462823, 
    0.1120975195519966}, {0.4841189076984584, 0.004731320414675539, 
    -0.07872420049533095, 0.7902360737473801, -0.0960372250834562, 
    2.434065916781549, -0.042394337920466, 0.10885656244475743, 
    -3.059083976686122}, {0.5341653877071797, -0.0014627585026574874, 
    -0.002168902331693751, 0.0477116528631835, 0.004122062771086284, 
    -0.04239433792046601, 0.010287386084630847, -0.006862791915058923, 
    0.0843475343369313}, {-0.2920698399641745, 0.0005945765548966821, 
    0.01032874749515137, -0.08960082817084035, -0.012023729078462823, 
    0.10885656244475744, -0.006862791915058923, 0.014771410629180437, 
    -0.14555802163062323}, {0.49031474721793794, -0.009649983320020528, 
    0.15353388100997145, -1.3633288516527582, 0.1120975195519966, 
    -3.0590839766861224, 0.08434753433693132, -0.14555802163062323, 
    4.509140127109124}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 0.09692699636236377*\[Eta] + 
       2.7200998230836158*\[Eta]^2 - 16.160563094841066*\[Eta]^3 + 
       32.930430889650836*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.003726399035851888 + 0.17782204776532362*\[Eta] - 
         1.0534873629511763*\[Eta]^3) + S^3*(0.016834937090856265 + 
         0.34730318635475743*\[Eta]^3) + S^4*(0.029645612900938083 - 
         0.16899756347223863*\[Eta] + 2.9063361238576277*\[Eta]^3) + 
       S*(0.008592809735830105 + 0.24174923477124893*\[Eta] - 
         1.1098151691679796*\[Eta]^2 + 4.659256853843228*\[Eta]^3)) + 
     194.1087648244524*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) + 
     0.03187248832444973*\[Eta]^2*(1 - 19.198680077273007*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 194.1087648244524, 
     d20 -> 0.03187248832444973, d21 -> -19.198680077273007, 
     f10 -> 0.23714914343299, f11 -> 6.671929870915975, 
     f12 -> -30.62929644999288, f20 -> -0.30709920747023683, 
     f21 -> 14.654632908088807, f30 -> 1.5124676908390378, 
     f40 -> 1.8072337434754564, f41 -> -10.302303423198932}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 194.1087648244524, 81.69945273660282, 
        2.3758881892422785, 0.018380779221746916}, {d20, 0.03187248832444973, 
        0.007852557255834806, 4.058867358243969, 0.00006893388802509637}, 
       {d21, -19.198680077273007, 0.8503207482017123, -22.578162555570984, 
        9.216644499635566*^-59}, {f10, 0.23714914343299, 
        0.016074814283527045, 14.752838773136736, 1.5570697063151524*^-34}, 
       {f11, 6.671929870915975, 0.5695813035156629, 11.713744516778199, 
        7.407166685920893*^-25}, {f12, -30.62929644999288, 5.555165243567218, 
        -5.51366072961755, 9.980493020065936*^-8}, 
       {f20, -0.30709920747023683, 0.09882190690907748, -3.107602525346813, 
        0.0021395692449402643}, {f21, 14.654632908088807, 1.6300809832820675, 
        8.9901256798804, 1.2673377469472905*^-16}, {f30, 1.5124676908390378, 
        0.09594850453606192, 15.763327403092374, 9.049986149811102*^-38}, 
       {f40, 1.8072337434754564, 0.11511772055788794, 15.699005632818045, 
        1.4529951014966845*^-37}, {f41, -10.302303423198932, 
        2.152413375775754, -4.786396302469485, 3.147713354083271*^-6}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2553.9773797792927, -2552.7494728025486, 
    -2512.877979569516, 0.9993202559491872, ScientificForm[
     0.0008268315796516603], {81.69945273660282, 0.007852557255834806, 
    0.8503207482017123, 0.016074814283527045, 0.5695813035156629, 
    5.555165243567218, 0.09882190690907748, 1.6300809832820675, 
    0.09594850453606192, 0.11511772055788794, 2.152413375775754}, 
    {{d10, 2.3758881892422785}, {f20, -3.107602525346813}, 
     {d20, 4.058867358243969}, {f41, -4.786396302469485}, 
     {f12, -5.51366072961755}, {f21, 8.9901256798804}, 
     {f11, 11.713744516778199}, {f10, 14.752838773136736}, 
     {f40, 15.699005632818045}, {f30, 15.763327403092374}, 
     {d21, -22.578162555570984}}, 11, 0.0008268315796516603, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 194.1087648244524, 81.69945273660282, {33.078533021930895, 
         355.13899662697395}}, {d20, 0.03187248832444973, 
        0.007852557255834806, {0.016395039298856284, 0.04734993735004317}}, 
       {d21, -19.198680077273007, 0.8503207482017123, {-20.874668625579027, 
         -17.522691528966988}}, {f10, 0.23714914343299, 0.016074814283527045, 
        {0.20546556436907376, 0.26883272249690626}}, {f11, 6.671929870915975, 
        0.5695813035156629, {5.549280865772548, 7.794578876059402}}, 
       {f12, -30.62929644999288, 5.555165243567218, {-41.57856865328348, 
         -19.680024246702274}}, {f20, -0.30709920747023683, 
        0.09882190690907748, {-0.5018779243857603, -0.11232049055471338}}, 
       {f21, 14.654632908088807, 1.6300809832820675, {11.441731110067433, 
         17.86753470611018}}, {f30, 1.5124676908390378, 0.09594850453606192, 
        {1.3233524714708034, 1.7015829102072721}}, {f40, 1.8072337434754564, 
        0.11511772055788794, {1.5803358560957348, 2.034131630855178}}, 
       {f41, -10.302303423198932, 2.152413375775754, {-14.544726269695342, 
         -6.059880576702521}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{6674.800577460399, 0.09013981292244123, 11.674421355171335, 
    -0.09608639832996681, 4.963493211707249, -63.84195072897059, 
    0.24149044481637003, -8.715687192888984, 0.534281848307913, 
    -0.36520418562965556, 10.73724043749748}, {0.09013981292244123, 
    0.00006166265545616387, 0.004294534859603506, -5.02241666046576*^-6, 
    0.00019989618230647308, -0.0018354302053578213, 0.00004853184725583771, 
    -0.00529320650522003, 0.00003261946277104504, -0.000057804253622944394, 
    0.0059040041470336015}, {11.674421355171333, 0.004294534859603506, 
    0.7230453748223199, -0.00045617444653756696, 0.01747127546691515, 
    -0.16240321156858534, 0.004713415298624023, -0.47944232999680325, 
    0.0030213857246235484, -0.005586057715562983, 0.5422830639804935}, 
    {-0.09608639832996681, -5.022416660465762*^-6, -0.00045617444653756696, 
    0.0002583996542498851, -0.002256813109681367, 0.013670789426464554, 
    -0.0003366392639806962, 0.004684415894018278, -0.0013092160882446338, 
    0.0005361084836098545, -0.009132055369142357}, {4.963493211707249, 
    0.00019989618230647308, 0.01747127546691515, -0.0022568131096813676, 
    0.32442286131460174, -3.09282585779551, -0.004821455437925106, 
    -0.08839453257992454, -0.0018249988246054356, 0.009024023140641328, 
    0.15735614517301275}, {-63.84195072897059, -0.0018354302053578213, 
    -0.16240321156858534, 0.013670789426464554, -3.0928258577955097, 
    30.859860883337237, 0.04123407944199852, 0.8723410108011233, 
    0.04157860506574364, -0.07817354594637436, -1.4039993246652929}, 
    {0.24149044481637, 0.000048531847255837733, 0.004713415298624023, 
    -0.0003366392639806962, -0.004821455437925106, 0.04123407944199852, 
    0.009765769285146376, -0.09028413441546071, 0.003709393010850238, 
    -0.010788642799859926, 0.10517196198976976}, {-8.715687192888984, 
    -0.00529320650522003, -0.47944232999680314, 0.004684415894018277, 
    -0.08839453257992452, 0.8723410108011231, -0.0902841344154607, 
    2.6571640120578324, -0.040857840133513436, 0.10258816543490452, 
    -3.273096932417581}, {0.534281848307913, 0.000032619462771045036, 
    0.0030213857246235484, -0.0013092160882446338, -0.0018249988246054343, 
    0.04157860506574364, 0.0037093930108502383, -0.040857840133513436, 
    0.009206115522706696, -0.006162409782075864, 0.07868471560521596}, 
    {-0.36520418562965556, -0.00005780425362294435, -0.005586057715562983, 
    0.0005361084836098545, 0.009024023140641326, -0.07817354594637436, 
    -0.010788642799859924, 0.10258816543490452, -0.006162409782075864, 
    0.013252089586443975, -0.1360130674377188}, {10.73724043749748, 
    0.0059040041470336015, 0.5422830639804935, -0.009132055369142357, 
    0.15735614517301275, -1.4039993246652929, 0.10517196198976976, 
    -3.273096932417581, 0.07868471560521596, -0.1360130674377188, 
    4.632883340218378}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 0.09692699636236377*\[Eta] + 
       2.7200998230836158*\[Eta]^2 - 16.160563094841066*\[Eta]^3 + 
       32.930430889650836*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.0035820019066956223 + 0.15899375597871918*\[Eta] - 
         0.7614761106315064*\[Eta]^3) + S^3*(0.016971960017579495 + 
         0.3385337190444708*\[Eta]^3) + S^4*(0.029399279370669933 - 
         0.14454135756593156*\[Eta] + 2.5308021752938767*\[Eta]^3) + 
       S*(0.008527600919020328 + 0.24293171698755206*\[Eta] - 
         1.1147244283263584*\[Eta]^2 + 4.664147539291718*\[Eta]^3)) + 
     0.10456175724674793*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     241.25987934248423*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2), 
    {d10 -> 241.25987934248423, d30 -> 0.10456175724674793, 
     f10 -> 0.2353494742297683, f11 -> 6.704564672958865, 
     f12 -> -30.764784915360092, f20 -> -0.29519918186958904, 
     f21 -> 13.102959716341445, f30 -> 1.5247779684750409, 
     f40 -> 1.7922169425228962, f41 -> -8.811422438584062}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 241.25987934248423, 82.35850663689018, 
        2.9293862795032592, 0.003759095404067301}, {d30, 0.10456175724674793, 
        0.021958365486306603, 4.761818784369602, 3.5060181438740396*^-6}, 
       {f10, 0.2353494742297683, 0.016228780447947087, 14.501981525022085, 
        9.02960139645008*^-34}, {f11, 6.704564672958865, 0.5747399265309233, 
        11.665388749702833, 9.968177958966265*^-25}, 
       {f12, -30.764784915360092, 5.604168558178295, -5.489625195242266, 
        1.1199318710488524*^-7}, {f20, -0.29519918186958904, 
        0.09971199555395084, -2.960518242861428, 0.0034126294225946766}, 
       {f21, 13.102959716341445, 1.6793321467553275, 7.8024825176234165, 
        2.533263306617465*^-13}, {f30, 1.5247779684750409, 0.096877027801704, 
        15.739314087918592, 9.618587345013115*^-38}, 
       {f40, 1.7922169425228962, 0.11616818008155898, 15.427778426627864, 
        9.595815613420177*^-37}, {f41, -8.811422438584062, 
        2.1810888194943465, -4.039919126552059, 0.0000742115159815076}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2550.8272671972204, -2549.8087486787017, 
    -2513.152817004925, 0.9993045092499305, ScientificForm[
     0.000836353785680348], {82.35850663689018, 0.021958365486306603, 
    0.016228780447947087, 0.5747399265309233, 5.604168558178295, 
    0.09971199555395084, 1.6793321467553275, 0.096877027801704, 
    0.11616818008155898, 2.1810888194943465}, {{d10, 2.9293862795032592}, 
     {f20, -2.960518242861428}, {f41, -4.039919126552059}, 
     {d30, 4.761818784369602}, {f12, -5.489625195242266}, 
     {f21, 7.8024825176234165}, {f11, 11.665388749702833}, 
     {f10, 14.501981525022085}, {f40, 15.427778426627864}, 
     {f30, 15.739314087918592}}, 10, 0.000836353785680348, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 241.25987934248423, 82.35850663689018, {78.93486178447986, 
         403.5848969004886}}, {d30, 0.10456175724674793, 
        0.021958365486306603, {0.06128277844222907, 0.1478407360512668}}, 
       {f10, 0.2353494742297683, 0.016228780447947087, {0.2033632571560115, 
         0.2673356913035251}}, {f11, 6.704564672958865, 0.5747399265309233, 
        {5.571777393598101, 7.837351952319629}}, {f12, -30.764784915360092, 
        5.604168558178295, {-41.810356244319024, -19.719213586401164}}, 
       {f20, -0.29519918186958904, 0.09971199555395084, 
        {-0.49172716774480607, -0.09867119599437199}}, 
       {f21, 13.102959716341445, 1.6793321467553275, {9.79306944101587, 
         16.41284999166702}}, {f30, 1.5247779684750409, 0.096877027801704, 
        {1.3338375801529068, 1.715718356797175}}, {f40, 1.7922169425228962, 
        0.11616818008155898, {1.5632545360703487, 2.0211793489754437}}, 
       {f41, -8.811422438584062, 2.1810888194943465, {-13.110253189376259, 
         -4.512591687791864}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{6782.923615458684, 0.3019819318708095, -0.10008902554645191, 
    5.050437627005233, -64.44749798365507, 0.24305935688428038, 
    -10.267310360734168, 0.5587706185198402, -0.3717227478923077, 
    11.582855384914204}, {0.30198193187080946, 0.00048216981483022094, 
    -0.000017701335055377905, 0.0005412501676289477, -0.004164820529940204, 
    0.00013835803477119527, -0.017096733868576332, 0.00011641791395741482, 
    -0.00016935414661190578, 0.017782084967647372}, {-0.10008902554645191, 
    -0.000017701335055377905, 0.0002633733148276697, -0.002300833872798666, 
    0.013914831859789317, -0.0003435632130346039, 0.004931097437304447, 
    -0.0013347483589257875, 0.0005470235304846638, -0.009430103259230577}, 
    {5.050437627005233, 0.0005412501676289478, -0.0023008338727986666, 
    0.3303259831487711, -3.148210807700321, -0.0049267042356806266, 
    -0.0907964044114253, -0.0018420757796323598, 0.0092045656558329, 
    0.15961002469307}, {-64.44749798365505, -0.004164820529940204, 
    0.013914831859789317, -3.1482108077003215, 31.406705228474188, 
    0.042381763376249076, 0.8664471796174973, 0.04239128732962676, 
    -0.08003498423397268, -1.3936323428818056}, {0.24305935688428038, 
    0.00013835803477119527, -0.0003435632130346038, -0.0049267042356806266, 
    0.042381763376249076, 0.00994248205735111, -0.092258018661539, 
    0.003782691430437907, -0.01098496327131155, 0.10706256662147295}, 
    {-10.267310360734168, -0.017096733868576332, 0.004931097437304447, 
    -0.09079640441142532, 0.8664471796174974, -0.09225801866153903, 
    2.8201564591258568, -0.04268835657531834, 0.10501710103460198, 
    -3.412952344999531}, {0.5587706185198402, 0.00011641791395741482, 
    -0.0013347483589257875, -0.0018420757796323605, 0.042391287329626756, 
    0.003782691430437907, -0.04268835657531834, 0.009385158515692129, 
    -0.006283047567801095, 0.08101300541485854}, {-0.37172274789230764, 
    -0.0001693541466119057, 0.0005470235304846638, 0.0092045656558329, 
    -0.08003498423397268, -0.01098496327131155, 0.10501710103460198, 
    -0.006283047567801095, 0.013495046063461517, -0.1386401946832531}, 
    {11.582855384914204, 0.017782084967647372, -0.009430103259230575, 
    0.15961002469307, -1.3936323428818056, 0.10706256662147295, 
    -3.412952344999531, 0.08101300541485854, -0.1386401946832531, 
    4.757148438523242}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 0.09692699636236377*\[Eta] + 
       2.7200998230836158*\[Eta]^2 - 16.160563094841066*\[Eta]^3 + 
       32.930430889650836*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - 
         0.7550771176087877*\[Eta]^3) + S^3*(0.016978054142418417 + 
         0.3381436950547799*\[Eta]^3) + S^4*(0.029465887557447824 - 
         0.14702881770475767*\[Eta] + 2.5663386135613093*\[Eta]^3) + 
       S*(0.008522695567479373 + 0.2428055404083171*\[Eta] - 
         1.1104639098529456*\[Eta]^2 + 4.649438233164449*\[Eta]^3)) + 
     0.1465612311350642*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     215.06940561269835*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) - 
     0.007061187955941243*\[Eta]^2*(1 - 2.024701925508361*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 215.06940561269835, 
     d20 -> -0.007061187955941243, d21 -> -2.024701925508361, 
     d30 -> 0.1465612311350642, f10 -> 0.2352140936090006, 
     f11 -> 6.701082381530707, f12 -> -30.647200756323357, 
     f20 -> -0.2991249746248352, f21 -> 13.085703358823988, 
     f30 -> 1.5253254707836663, f40 -> 1.7962774611277557, 
     f41 -> -8.963061128378007}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 215.06940561269835, 78.55255266286633, 
        2.7379047315717187, 0.006701290648993314}, 
       {d20, -0.007061187955941243, 0.011597207150606163, 
        -0.6088696928701639, 0.54325359845859}, {d21, -2.024701925508361, 
        23.889626963662835, -0.084752345802135, 0.9325371451337878}, 
       {d30, 0.1465612311350642, 0.03318198972101808, 4.41689098114058, 
        0.000015862883555325246}, {f10, 0.2352140936090006, 
        0.015433633877809999, 15.240357227028962, 4.75021685065127*^-36}, 
       {f11, 6.701082381530707, 0.5466817379839597, 12.257739587648938, 
        1.5264760742624097*^-26}, {f12, -30.647200756323357, 
        5.331437154999436, -5.7483938880503604, 3.0623224339467916*^-8}, 
       {f20, -0.2991249746248352, 0.09485911937832718, -3.153360231311376, 
        0.0018445933676570565}, {f21, 13.085703358823988, 1.6042502620162942, 
        8.156896507143022, 2.848532189382221*^-14}, {f30, 1.5253254707836663, 
        0.092130260633822, 16.556183172499384, 3.059144182468946*^-40}, 
       {f40, 1.7962774611277557, 0.11050929392483119, 16.254537490300045, 
        2.776480579549566*^-39}, {f41, -8.963061128378007, 
        2.0878608145548294, -4.292939963188637, 0.000026676035722711613}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2571.6402399822223, -2570.1822960569884, 
    -2527.115889754964, 0.9993768042289246, ScientificForm[
     0.0007916926202513298], {78.55255266286633, 0.011597207150606163, 
    23.889626963662835, 0.03318198972101808, 0.015433633877809999, 
    0.5466817379839597, 5.331437154999436, 0.09485911937832718, 
    1.6042502620162942, 0.092130260633822, 0.11050929392483119, 
    2.0878608145548294}, {{d21, -0.084752345802135}, 
     {d20, -0.6088696928701639}, {d10, 2.7379047315717187}, 
     {f20, -3.153360231311376}, {f41, -4.292939963188637}, 
     {d30, 4.41689098114058}, {f12, -5.7483938880503604}, 
     {f21, 8.156896507143022}, {f11, 12.257739587648938}, 
     {f10, 15.240357227028962}, {f40, 16.254537490300045}, 
     {f30, 16.556183172499384}}, 12, 0.0007916926202513298, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 215.06940561269835, 78.55255266286633, {60.23768011967093, 
         369.90113110572577}}, {d20, -0.007061187955941243, 
        0.011597207150606163, {-0.02991996890141723, 0.015797592989534745}}, 
       {d21, -2.024701925508361, 23.889626963662835, {-49.11256907660624, 
         45.06316522558952}}, {d30, 0.1465612311350642, 0.03318198972101808, 
        {0.08115756760490617, 0.21196489466522223}}, 
       {f10, 0.2352140936090006, 0.015433633877809999, {0.20479348876647213, 
         0.2656346984515291}}, {f11, 6.701082381530707, 0.5466817379839597, 
        {5.62354035497354, 7.778624408087874}}, {f12, -30.647200756323357, 
        5.331437154999436, {-41.15577859476733, -20.138622917879392}}, 
       {f20, -0.2991249746248352, 0.09485911937832718, {-0.48609790719305285, 
         -0.1121520420566176}}, {f21, 13.085703358823988, 1.6042502620162942, 
        {9.923631245691457, 16.24777547195652}}, {f30, 1.5253254707836663, 
        0.092130260633822, {1.3437312801368198, 1.7069196614305129}}, 
       {f40, 1.7962774611277557, 0.11050929392483119, {1.5784571092566673, 
         2.014097812998844}}, {f41, -8.963061128378007, 2.0878608145548294, 
        {-13.078358232651716, -4.847764024104296}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{6170.503529852388, 0.041194567198202345, 
    70.10750848634738, 0.1574672705638493, -0.09058169515503793, 
    4.603064802801729, -58.822377274232565, 0.23099811156837646, 
    -9.71346817252823, 0.5059275135650909, -0.3481515347125188, 
    11.32868872547831}, {0.041194567198202345, 0.0001344952136940707, 
    0.2749862296224393, -0.00029249009125503707, -7.64265363340557*^-7, 
    0.00012593987651814855, -0.0016548350977108976, 0.000028787348181313578, 
    -0.0017443436049442394, 4.384846557333047*^-6, -0.00003137668537067368, 
    0.0027653167103318067}, {70.10750848634738, 0.2749862296224393, 
    570.7142764629664, -0.582364441273956, -0.0016657244643317492, 
    0.2593331093239716, -3.365402498469887, 0.05743938628177285, 
    -3.6303999560707005, 0.00942213459008585, -0.06273420908466473, 
    5.650118162288896}, {0.1574672705638493, -0.00029249009125503707, 
    -0.5823644412739561, 0.00110104444184575, -0.000014537103959185236, 
    0.00021900887110176491, -0.00013450649136528858, 0.000059906597975628004, 
    -0.011786617419130006, 0.00009659435195009906, -0.0000823093098277461, 
    0.010061086916215486}, {-0.09058169515503793, -7.64265363340557*^-7, 
    -0.0016657244643317492, -0.000014537103959185226, 0.0002381970546742845, 
    -0.0020815827386556325, 0.012593580251019294, -0.0003108605141427909, 
    0.00447031105971251, -0.0012071598200952631, 0.0004948821461105148, 
    -0.008544132528137691}, {4.603064802801728, 0.00012593987651814855, 
    0.2593331093239716, 0.00021900887110176497, -0.0020815827386556325, 
    0.29886092264516273, -2.8487472569508854, -0.004428999687344979, 
    -0.08376235500652192, -0.0016617447948084655, 0.008295418071469494, 
    0.14693785600829495}, {-58.822377274232565, -0.0016548350977108976, 
    -3.365402498469887, -0.00013450649136528858, 0.012593580251019294, 
    -2.8487472569508854, 28.424222137708476, 0.03797230704925609, 
    0.8049302314900921, 0.03828515866153962, -0.07199354071864636, 
    -1.2944159171314764}, {0.23099811156837646, 0.00002878734818131357, 
    0.05743938628177285, 0.000059906597975628004, -0.0003108605141427909, 
    -0.004428999687344979, 0.037972307049256096, 0.008998252529231726, 
    -0.08379963684524884, 0.003421879871211083, -0.009941613310709968, 
    0.09741853882705076}, {-9.71346817252823, -0.0017443436049442394, 
    -3.6303999560707005, -0.011786617419130006, 0.004470311059712511, 
    -0.08376235500652192, 0.8049302314900921, -0.08379963684524884, 
    2.573618903179349, -0.03866711825344122, 0.0953723757480338, 
    -3.1224668015406585}, {0.5059275135650909, 4.384846557333047*^-6, 
    0.009422134590085852, 0.00009659435195009895, -0.001207159820095263, 
    -0.0016617447948084655, 0.03828515866153962, 0.0034218798712110842, 
    -0.03866711825344123, 0.008487984924455972, -0.005683254446256789, 
    0.07335707738557813}, {-0.3481515347125188, -0.00003137668537067368, 
    -0.06273420908466473, -0.00008230930982774625, 0.0004948821461105146, 
    0.008295418071469496, -0.07199354071864636, -0.009941613310709967, 
    0.0953723757480338, -0.005683254446256789, 0.01221230404376473, 
    -0.1260301801429974}, {11.32868872547831, 0.0027653167103318067, 
    5.650118162288896, 0.01006108691621549, -0.008544132528137691, 
    0.14693785600829495, -1.2944159171314764, 0.09741853882705076, 
    -3.1224668015406594, 0.07335707738557813, -0.1260301801429974, 
    4.359162780953556}}}}, "Best3DFit" -> 6}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsInsp2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 3*\[Eta]]*(0.024724681319954377 - 
     0.14201662530665476*\[Eta] + 4.618933766159591*\[Eta]^2 - 
     46.64231043533479*\[Eta]^3 + 261.79138952165715*\[Eta]^4 - 
     807.8422133653271*\[Eta]^5 + 1080.7176027012702*\[Eta]^6), 
   {a0 -> 0.024724681319954377, a1 -> -0.14201662530665476, 
    a2 -> 4.618933766159591, a3 -> -46.64231043533479, 
    a4 -> 261.79138952165715, a5 -> -807.8422133653271, 
    a6 -> 1080.7176027012702}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.024724681319954377, 0.00003823697286392258, 
       646.6171212858395, 5.1605585171224844*^-82}, 
      {a1, -0.14201662530665476, 0.011911387038556657, -11.922761375056737, 
       9.586963419367819*^-15}, {a2, 4.618933766159591, 0.382657825974753, 
       12.070663273104833, 6.501219594303358*^-15}, {a3, -46.64231043533479, 
       4.990890453581731, -9.345488719725708, 1.3106371081398438*^-11}, 
      {a4, 261.79138952165715, 32.110571271901, 8.1528100918822, 
       4.912096896387863*^-10}, {a5, -807.8422133653271, 101.19742703012699, 
       -7.982833527228201, 8.340360273266238*^-10}, {a6, 1080.7176027012702, 
       124.63559858746292, 8.671018673231448, 9.968848450751953*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -833.9600786873843, -831.0882838155894, 
   -819.1588978737038, 0.9999986182125116, 
   ScientificForm[0.00002845368106558629], {0.00003823697286392258, 
   0.011911387038556657, 0.382657825974753, 4.990890453581731, 
   32.110571271901, 101.19742703012699, 124.63559858746292}, 
   {{a5, -7.982833527228201}, {a4, 8.1528100918822}, {a6, 8.671018673231448}, 
    {a3, -9.345488719725708}, {a1, -11.922761375056737}, 
    {a2, 12.070663273104833}, {a0, 646.6171212858395}}, 7, 
   0.00002845368106558629, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.024724681319954377, 0.00003823697286392258, 
       {0.024647401515099296, 0.02480196112480946}}, 
      {a1, -0.14201662530665476, 0.011911387038556657, 
       {-0.1660904365146947, -0.1179428140986148}}, {a2, 4.618933766159591, 
       0.382657825974753, {3.8455534511739176, 5.392314081145265}}, 
      {a3, -46.64231043533479, 4.990890453581731, {-56.72927630678333, 
        -36.55534456388625}}, {a4, 261.79138952165715, 32.110571271901, 
       {196.8935041553425, 326.6892748879718}}, {a5, -807.8422133653271, 
       101.19742703012699, {-1012.3698426982314, -603.3145840324228}}, 
      {a6, 1080.7176027012702, 124.63559858746292, {828.8196616400578, 
        1332.6155437624825}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.4620660937963513*^-9, -3.7184013758371263*^-7, 
   0.000011469565542368591, -0.00014403542904053613, 0.0008860712129734655, 
   -0.00265495264845743, 0.0030999096655234325}, {-3.7184013758371263*^-7, 
   0.00014188114118229552, -0.004516488280564683, 0.057450626816521334, 
   -0.35609088484125173, 1.0725288059021245, -1.2572144200375392}, 
   {0.000011469565542368591, -0.004516488280564683, 0.1464270117797243, 
   -1.8943830991104909, 11.925473626836217, -36.42664348757753, 
   43.2392758198779}, {-0.00014403542904053613, 0.057450626816521334, 
   -1.8943830991104906, 24.90898751965325, -159.165272237128, 
   492.7603629078893, -591.966627648649}, {0.0008860712129734654, 
   -0.35609088484125173, 11.925473626836217, -159.165272237128, 
   1031.0887874078337, -3231.678474939564, 3924.860694675623}, 
   {-0.00265495264845743, 1.0725288059021245, -36.42664348757753, 
   492.7603629078893, -3231.678474939564, 10240.919237517875, 
   -12558.969707658447}, {0.0030999096655234325, -1.2572144200375392, 
   43.2392758198779, -591.9666276486491, 3924.8606946756236, 
   -12558.969707658447, 15534.032435255189}}}, 
 "1DSpinFit" -> {0.023389622055469357 + 0.03623377934847203*S + 
    0.012134186429683443*S^2 + 0.011130774688824676*S^3 + 
    0.016403861984076933*S^4, {b0 -> 0.0001288400305935536, 
    b1 -> 0.03623377934847203, b2 -> 0.012134186429683443, 
    b3 -> 0.011130774688824676, b4 -> 0.016403861984076933}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.0001288400305935536, 0.0002279550419366241, 
       0.5651993020157615, 0.5767832722038229}, {b1, 0.03623377934847203, 
       0.0004404818625154471, 82.25941277480264, 5.877972551603169*^-33}, 
      {b2, 0.012134186429683443, 0.0012265625090757, 9.89283981851638, 
       2.65201291096886*^-10}, {b3, 0.011130774688824676, 
       0.0006436954727473064, 17.291988463610416, 8.850973043048892*^-16}, 
      {b4, 0.016403861984076933, 0.0012756040472832544, 12.859681669255767, 
       8.909035745427879*^-13}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -372.8174792929724, -370.4174792929724, -364.2135560660615, 
   0.9999178222365469, ScientificForm[0.00048421949977096667], 
   {0.0002279550419366241, 0.0004404818625154471, 0.0012265625090757, 
   0.0006436954727473064, 0.0012756040472832544}, 
   {{b0, 0.5651993020157615}, {b2, 9.89283981851638}, 
    {b4, 12.859681669255767}, {b3, 17.291988463610416}, 
    {b1, 82.25941277480264}}, 5, 0.00048421949977096667, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.0001288400305935536, 0.0002279550419366241, 
       {-0.00033972826879424795, 0.0005974083299813552}}, 
      {b1, 0.03623377934847203, 0.0004404818625154471, 
       {0.03532835591288329, 0.03713920278406077}}, 
      {b2, 0.012134186429683443, 0.0012265625090757, {0.009612951083942676, 
        0.014655421775424211}}, {b3, 0.011130774688824676, 
       0.0006436954727473064, {0.009807639695071447, 0.012453909682577905}}, 
      {b4, 0.016403861984076933, 0.0012756040472832544, 
       {0.013781820312834208, 0.019025903655319656}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5.1963501144328066*^-8, 5.346138823496885*^-10, 
   -2.2148270842797343*^-7, -4.913413685783446*^-9, 1.8855544990847028*^-7}, 
   {5.346138823496924*^-10, 1.9402427120507726*^-7, -1.4782125140030173*^-7, 
   -2.6507896310160937*^-7, 1.998640750049962*^-7}, {-2.214827084279734*^-7, 
   -1.478212514003017*^-7, 1.5044555886700774*^-6, 2.3448526845699287*^-7, 
   -1.5056578878014806*^-6}, {-4.913413685783446*^-9, -2.650789631016093*^-7, 
   2.3448526845699287*^-7, 4.1434386163537833*^-7, -3.3331828364958246*^-7}, 
   {1.8855544990847028*^-7, 1.9986407500499617*^-7, -1.5056578878014806*^-6, 
   -3.333182836495825*^-7, 1.6271656854454195*^-6}}}, 
 "3DFits" -> {{Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 
       0.09692699636236377*\[Eta] + 2.7200998230836158*\[Eta]^2 - 
       16.160563094841066*\[Eta]^3 + 32.930430889650836*\[Eta]^4) + 
     Sqrt[1 - 3*\[Eta]]*(S^2*(-0.00394607442875906 + 0.20398175417392225*
          \[Eta] - 1.4579834403426954*\[Eta]^3) + 
       S^3*(0.01669095242176941 + 0.3565182051763163*\[Eta]^3) + 
       S^4*(0.030001720752290593 - 0.20779734538982667*\[Eta] + 
         3.504341732052476*\[Eta]^3) + S*(0.008666689831790288 + 
         0.23867882323028092*\[Eta] - 1.0819991927674952*\[Eta]^2 + 
         4.592391206755327*\[Eta]^3)) + 175.77307265751546*(1 - 4*\[Eta])^0.5*
      \[Eta]^8*(\[Chi]1 - \[Chi]2), {d10 -> 175.77307265751546, 
     f10 -> 0.23918812742220225, f11 -> 6.587190945079979, 
     f12 -> -29.861615658735385, f20 -> -0.3252030493866415, 
     f21 -> 16.810501087648422, f30 -> 1.4995319632628235, 
     f40 -> 1.8289425247184454, f41 -> -12.667586790935786}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 175.77307265751546, 85.14334353797628, 
        2.0644370464394064, 0.040159778535302844}, {f10, 0.23918812742220225, 
        0.01699544263226965, 14.073662722267091, 1.9683020838846843*^-32}, 
       {f11, 6.587190945079979, 0.6020806194448224, 10.940712476601584, 
        1.7214506087676353*^-22}, {f12, -29.861615658735385, 
        5.872802092443922, -5.0847304555275255, 7.919848131022354*^-7}, 
       {f20, -0.3252030493866415, 0.10434259202282699, -3.1166855555543123, 
        0.002075153756073771}, {f21, 16.810501087648422, 1.5601493251549832, 
        10.774930845788424, 5.590491414621979*^-22}, 
       {f30, 1.4995319632628235, 0.10142675231235025, 14.784383104813587, 
        1.0127738418345956*^-34}, {f40, 1.8289425247184454, 
        0.12153769221595594, 15.048356533450244, 1.430522753180794*^-35}, 
       {f41, -12.667586790935786, 2.123473599343567, -5.96550237066839, 
        9.753294650923518*^-9}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2530.3102925412154, -2529.4807994536577, -2496.0607923664015, 
    0.9992318355364669, ScientificForm[0.0008789647408717986], 
    {85.14334353797628, 0.01699544263226965, 0.6020806194448224, 
    5.872802092443922, 0.10434259202282699, 1.5601493251549832, 
    0.10142675231235025, 0.12153769221595594, 2.123473599343567}, 
    {{d10, 2.0644370464394064}, {f20, -3.1166855555543123}, 
     {f12, -5.0847304555275255}, {f41, -5.96550237066839}, 
     {f21, 10.774930845788424}, {f11, 10.940712476601584}, 
     {f10, 14.073662722267091}, {f30, 14.784383104813587}, 
     {f40, 15.048356533450244}}, 9, 0.0008789647408717986, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 175.77307265751546, 85.14334353797628, {7.963579983882511, 
         343.58256533114843}}, {f10, 0.23918812742220225, 
        0.01699544263226965, {0.2056917143454368, 0.27268454049896773}}, 
       {f11, 6.587190945079979, 0.6020806194448224, {5.400546879914768, 
         7.7738350102451905}}, {f12, -29.861615658735385, 5.872802092443922, 
        {-41.43635419676448, -18.286877120706286}}, 
       {f20, -0.3252030493866415, 0.10434259202282699, {-0.5308524484355837, 
         -0.11955365033769932}}, {f21, 16.810501087648422, 
        1.5601493251549832, {13.735594044180074, 19.88540813111677}}, 
       {f30, 1.4995319632628235, 0.10142675231235025, {1.2996294090311098, 
         1.6994345174945371}}, {f40, 1.8289425247184454, 0.12153769221595594, 
        {1.5894032063877424, 2.0684818430491485}}, {f41, -12.667586790935786, 
        2.123473599343567, {-16.852752801626455, -8.482420780245118}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{7249.388948825847, -0.097851921567961, 
    5.1798958841444875, -67.98750628563963, 0.1719568735512823, 
    0.4841189076984584, 0.5341653877071797, -0.2920698399641745, 
    0.49031474721793794}, {-0.097851921567961, 0.0002888450702667687, 
    -0.002507751200496411, 0.015130230870731504, -0.00037213800852716253, 
    0.004731320414675539, -0.0014627585026574874, 0.0005945765548966821, 
    -0.009649983320020528}, {5.1798958841444875, -0.002507751200496411, 
    0.36250107231106105, -3.4560855715390932, -0.005587300927414101, 
    -0.07872420049533095, -0.00216890233169375, 0.01032874749515137, 
    0.15353388100997145}, {-67.98750628563963, 0.015130230870731504, 
    -3.4560855715390937, 34.48980441701371, 0.047909535757833986, 
    0.7902360737473804, 0.04771165286318351, -0.08960082817084035, 
    -1.3633288516527582}, {0.1719568735512823, -0.00037213800852716264, 
    -0.005587300927414101, 0.047909535757833986, 0.010887376510042117, 
    -0.0960372250834562, 0.004122062771086285, -0.012023729078462823, 
    0.1120975195519966}, {0.4841189076984584, 0.004731320414675539, 
    -0.07872420049533095, 0.7902360737473801, -0.0960372250834562, 
    2.434065916781549, -0.042394337920466, 0.10885656244475743, 
    -3.059083976686122}, {0.5341653877071797, -0.0014627585026574874, 
    -0.002168902331693751, 0.0477116528631835, 0.004122062771086284, 
    -0.04239433792046601, 0.010287386084630847, -0.006862791915058923, 
    0.0843475343369313}, {-0.2920698399641745, 0.0005945765548966821, 
    0.01032874749515137, -0.08960082817084035, -0.012023729078462823, 
    0.10885656244475744, -0.006862791915058923, 0.014771410629180437, 
    -0.14555802163062323}, {0.49031474721793794, -0.009649983320020528, 
    0.15353388100997145, -1.3633288516527582, 0.1120975195519966, 
    -3.0590839766861224, 0.08434753433693132, -0.14555802163062323, 
    4.509140127109124}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 0.09692699636236377*\[Eta] + 
       2.7200998230836158*\[Eta]^2 - 16.160563094841066*\[Eta]^3 + 
       32.930430889650836*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.003726399035851888 + 0.17782204776532362*\[Eta] - 
         1.0534873629511763*\[Eta]^3) + S^3*(0.016834937090856265 + 
         0.34730318635475743*\[Eta]^3) + S^4*(0.029645612900938083 - 
         0.16899756347223863*\[Eta] + 2.9063361238576277*\[Eta]^3) + 
       S*(0.008592809735830105 + 0.24174923477124893*\[Eta] - 
         1.1098151691679796*\[Eta]^2 + 4.659256853843228*\[Eta]^3)) + 
     194.1087648244524*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) + 
     0.03187248832444973*\[Eta]^2*(1 - 19.198680077273007*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 194.1087648244524, 
     d20 -> 0.03187248832444973, d21 -> -19.198680077273007, 
     f10 -> 0.23714914343299, f11 -> 6.671929870915975, 
     f12 -> -30.62929644999288, f20 -> -0.30709920747023683, 
     f21 -> 14.654632908088807, f30 -> 1.5124676908390378, 
     f40 -> 1.8072337434754564, f41 -> -10.302303423198932}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 194.1087648244524, 81.69945273660282, 
        2.3758881892422785, 0.018380779221746916}, {d20, 0.03187248832444973, 
        0.007852557255834806, 4.058867358243969, 0.00006893388802509637}, 
       {d21, -19.198680077273007, 0.8503207482017123, -22.578162555570984, 
        9.216644499635566*^-59}, {f10, 0.23714914343299, 
        0.016074814283527045, 14.752838773136736, 1.5570697063151524*^-34}, 
       {f11, 6.671929870915975, 0.5695813035156629, 11.713744516778199, 
        7.407166685920893*^-25}, {f12, -30.62929644999288, 5.555165243567218, 
        -5.51366072961755, 9.980493020065936*^-8}, 
       {f20, -0.30709920747023683, 0.09882190690907748, -3.107602525346813, 
        0.0021395692449402643}, {f21, 14.654632908088807, 1.6300809832820675, 
        8.9901256798804, 1.2673377469472905*^-16}, {f30, 1.5124676908390378, 
        0.09594850453606192, 15.763327403092374, 9.049986149811102*^-38}, 
       {f40, 1.8072337434754564, 0.11511772055788794, 15.699005632818045, 
        1.4529951014966845*^-37}, {f41, -10.302303423198932, 
        2.152413375775754, -4.786396302469485, 3.147713354083271*^-6}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2553.9773797792927, -2552.7494728025486, 
    -2512.877979569516, 0.9993202559491872, ScientificForm[
     0.0008268315796516603], {81.69945273660282, 0.007852557255834806, 
    0.8503207482017123, 0.016074814283527045, 0.5695813035156629, 
    5.555165243567218, 0.09882190690907748, 1.6300809832820675, 
    0.09594850453606192, 0.11511772055788794, 2.152413375775754}, 
    {{d10, 2.3758881892422785}, {f20, -3.107602525346813}, 
     {d20, 4.058867358243969}, {f41, -4.786396302469485}, 
     {f12, -5.51366072961755}, {f21, 8.9901256798804}, 
     {f11, 11.713744516778199}, {f10, 14.752838773136736}, 
     {f40, 15.699005632818045}, {f30, 15.763327403092374}, 
     {d21, -22.578162555570984}}, 11, 0.0008268315796516603, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 194.1087648244524, 81.69945273660282, {33.078533021930895, 
         355.13899662697395}}, {d20, 0.03187248832444973, 
        0.007852557255834806, {0.016395039298856284, 0.04734993735004317}}, 
       {d21, -19.198680077273007, 0.8503207482017123, {-20.874668625579027, 
         -17.522691528966988}}, {f10, 0.23714914343299, 0.016074814283527045, 
        {0.20546556436907376, 0.26883272249690626}}, {f11, 6.671929870915975, 
        0.5695813035156629, {5.549280865772548, 7.794578876059402}}, 
       {f12, -30.62929644999288, 5.555165243567218, {-41.57856865328348, 
         -19.680024246702274}}, {f20, -0.30709920747023683, 
        0.09882190690907748, {-0.5018779243857603, -0.11232049055471338}}, 
       {f21, 14.654632908088807, 1.6300809832820675, {11.441731110067433, 
         17.86753470611018}}, {f30, 1.5124676908390378, 0.09594850453606192, 
        {1.3233524714708034, 1.7015829102072721}}, {f40, 1.8072337434754564, 
        0.11511772055788794, {1.5803358560957348, 2.034131630855178}}, 
       {f41, -10.302303423198932, 2.152413375775754, {-14.544726269695342, 
         -6.059880576702521}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{6674.800577460399, 0.09013981292244123, 11.674421355171335, 
    -0.09608639832996681, 4.963493211707249, -63.84195072897059, 
    0.24149044481637003, -8.715687192888984, 0.534281848307913, 
    -0.36520418562965556, 10.73724043749748}, {0.09013981292244123, 
    0.00006166265545616387, 0.004294534859603506, -5.02241666046576*^-6, 
    0.00019989618230647308, -0.0018354302053578213, 0.00004853184725583771, 
    -0.00529320650522003, 0.00003261946277104504, -0.000057804253622944394, 
    0.0059040041470336015}, {11.674421355171333, 0.004294534859603506, 
    0.7230453748223199, -0.00045617444653756696, 0.01747127546691515, 
    -0.16240321156858534, 0.004713415298624023, -0.47944232999680325, 
    0.0030213857246235484, -0.005586057715562983, 0.5422830639804935}, 
    {-0.09608639832996681, -5.022416660465762*^-6, -0.00045617444653756696, 
    0.0002583996542498851, -0.002256813109681367, 0.013670789426464554, 
    -0.0003366392639806962, 0.004684415894018278, -0.0013092160882446338, 
    0.0005361084836098545, -0.009132055369142357}, {4.963493211707249, 
    0.00019989618230647308, 0.01747127546691515, -0.0022568131096813676, 
    0.32442286131460174, -3.09282585779551, -0.004821455437925106, 
    -0.08839453257992454, -0.0018249988246054356, 0.009024023140641328, 
    0.15735614517301275}, {-63.84195072897059, -0.0018354302053578213, 
    -0.16240321156858534, 0.013670789426464554, -3.0928258577955097, 
    30.859860883337237, 0.04123407944199852, 0.8723410108011233, 
    0.04157860506574364, -0.07817354594637436, -1.4039993246652929}, 
    {0.24149044481637, 0.000048531847255837733, 0.004713415298624023, 
    -0.0003366392639806962, -0.004821455437925106, 0.04123407944199852, 
    0.009765769285146376, -0.09028413441546071, 0.003709393010850238, 
    -0.010788642799859926, 0.10517196198976976}, {-8.715687192888984, 
    -0.00529320650522003, -0.47944232999680314, 0.004684415894018277, 
    -0.08839453257992452, 0.8723410108011231, -0.0902841344154607, 
    2.6571640120578324, -0.040857840133513436, 0.10258816543490452, 
    -3.273096932417581}, {0.534281848307913, 0.000032619462771045036, 
    0.0030213857246235484, -0.0013092160882446338, -0.0018249988246054343, 
    0.04157860506574364, 0.0037093930108502383, -0.040857840133513436, 
    0.009206115522706696, -0.006162409782075864, 0.07868471560521596}, 
    {-0.36520418562965556, -0.00005780425362294435, -0.005586057715562983, 
    0.0005361084836098545, 0.009024023140641326, -0.07817354594637436, 
    -0.010788642799859924, 0.10258816543490452, -0.006162409782075864, 
    0.013252089586443975, -0.1360130674377188}, {10.73724043749748, 
    0.0059040041470336015, 0.5422830639804935, -0.009132055369142357, 
    0.15735614517301275, -1.4039993246652929, 0.10517196198976976, 
    -3.273096932417581, 0.07868471560521596, -0.1360130674377188, 
    4.632883340218378}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 0.09692699636236377*\[Eta] + 
       2.7200998230836158*\[Eta]^2 - 16.160563094841066*\[Eta]^3 + 
       32.930430889650836*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.0035820019066956223 + 0.15899375597871918*\[Eta] - 
         0.7614761106315064*\[Eta]^3) + S^3*(0.016971960017579495 + 
         0.3385337190444708*\[Eta]^3) + S^4*(0.029399279370669933 - 
         0.14454135756593156*\[Eta] + 2.5308021752938767*\[Eta]^3) + 
       S*(0.008527600919020328 + 0.24293171698755206*\[Eta] - 
         1.1147244283263584*\[Eta]^2 + 4.664147539291718*\[Eta]^3)) + 
     0.10456175724674793*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     241.25987934248423*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2), 
    {d10 -> 241.25987934248423, d30 -> 0.10456175724674793, 
     f10 -> 0.2353494742297683, f11 -> 6.704564672958865, 
     f12 -> -30.764784915360092, f20 -> -0.29519918186958904, 
     f21 -> 13.102959716341445, f30 -> 1.5247779684750409, 
     f40 -> 1.7922169425228962, f41 -> -8.811422438584062}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 241.25987934248423, 82.35850663689018, 
        2.9293862795032592, 0.003759095404067301}, {d30, 0.10456175724674793, 
        0.021958365486306603, 4.761818784369602, 3.5060181438740396*^-6}, 
       {f10, 0.2353494742297683, 0.016228780447947087, 14.501981525022085, 
        9.02960139645008*^-34}, {f11, 6.704564672958865, 0.5747399265309233, 
        11.665388749702833, 9.968177958966265*^-25}, 
       {f12, -30.764784915360092, 5.604168558178295, -5.489625195242266, 
        1.1199318710488524*^-7}, {f20, -0.29519918186958904, 
        0.09971199555395084, -2.960518242861428, 0.0034126294225946766}, 
       {f21, 13.102959716341445, 1.6793321467553275, 7.8024825176234165, 
        2.533263306617465*^-13}, {f30, 1.5247779684750409, 0.096877027801704, 
        15.739314087918592, 9.618587345013115*^-38}, 
       {f40, 1.7922169425228962, 0.11616818008155898, 15.427778426627864, 
        9.595815613420177*^-37}, {f41, -8.811422438584062, 
        2.1810888194943465, -4.039919126552059, 0.0000742115159815076}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2550.8272671972204, -2549.8087486787017, 
    -2513.152817004925, 0.9993045092499305, ScientificForm[
     0.000836353785680348], {82.35850663689018, 0.021958365486306603, 
    0.016228780447947087, 0.5747399265309233, 5.604168558178295, 
    0.09971199555395084, 1.6793321467553275, 0.096877027801704, 
    0.11616818008155898, 2.1810888194943465}, {{d10, 2.9293862795032592}, 
     {f20, -2.960518242861428}, {f41, -4.039919126552059}, 
     {d30, 4.761818784369602}, {f12, -5.489625195242266}, 
     {f21, 7.8024825176234165}, {f11, 11.665388749702833}, 
     {f10, 14.501981525022085}, {f40, 15.427778426627864}, 
     {f30, 15.739314087918592}}, 10, 0.000836353785680348, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 241.25987934248423, 82.35850663689018, {78.93486178447986, 
         403.5848969004886}}, {d30, 0.10456175724674793, 
        0.021958365486306603, {0.06128277844222907, 0.1478407360512668}}, 
       {f10, 0.2353494742297683, 0.016228780447947087, {0.2033632571560115, 
         0.2673356913035251}}, {f11, 6.704564672958865, 0.5747399265309233, 
        {5.571777393598101, 7.837351952319629}}, {f12, -30.764784915360092, 
        5.604168558178295, {-41.810356244319024, -19.719213586401164}}, 
       {f20, -0.29519918186958904, 0.09971199555395084, 
        {-0.49172716774480607, -0.09867119599437199}}, 
       {f21, 13.102959716341445, 1.6793321467553275, {9.79306944101587, 
         16.41284999166702}}, {f30, 1.5247779684750409, 0.096877027801704, 
        {1.3338375801529068, 1.715718356797175}}, {f40, 1.7922169425228962, 
        0.11616818008155898, {1.5632545360703487, 2.0211793489754437}}, 
       {f41, -8.811422438584062, 2.1810888194943465, {-13.110253189376259, 
         -4.512591687791864}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{6782.923615458684, 0.3019819318708095, -0.10008902554645191, 
    5.050437627005233, -64.44749798365507, 0.24305935688428038, 
    -10.267310360734168, 0.5587706185198402, -0.3717227478923077, 
    11.582855384914204}, {0.30198193187080946, 0.00048216981483022094, 
    -0.000017701335055377905, 0.0005412501676289477, -0.004164820529940204, 
    0.00013835803477119527, -0.017096733868576332, 0.00011641791395741482, 
    -0.00016935414661190578, 0.017782084967647372}, {-0.10008902554645191, 
    -0.000017701335055377905, 0.0002633733148276697, -0.002300833872798666, 
    0.013914831859789317, -0.0003435632130346039, 0.004931097437304447, 
    -0.0013347483589257875, 0.0005470235304846638, -0.009430103259230577}, 
    {5.050437627005233, 0.0005412501676289478, -0.0023008338727986666, 
    0.3303259831487711, -3.148210807700321, -0.0049267042356806266, 
    -0.0907964044114253, -0.0018420757796323598, 0.0092045656558329, 
    0.15961002469307}, {-64.44749798365505, -0.004164820529940204, 
    0.013914831859789317, -3.1482108077003215, 31.406705228474188, 
    0.042381763376249076, 0.8664471796174973, 0.04239128732962676, 
    -0.08003498423397268, -1.3936323428818056}, {0.24305935688428038, 
    0.00013835803477119527, -0.0003435632130346038, -0.0049267042356806266, 
    0.042381763376249076, 0.00994248205735111, -0.092258018661539, 
    0.003782691430437907, -0.01098496327131155, 0.10706256662147295}, 
    {-10.267310360734168, -0.017096733868576332, 0.004931097437304447, 
    -0.09079640441142532, 0.8664471796174974, -0.09225801866153903, 
    2.8201564591258568, -0.04268835657531834, 0.10501710103460198, 
    -3.412952344999531}, {0.5587706185198402, 0.00011641791395741482, 
    -0.0013347483589257875, -0.0018420757796323605, 0.042391287329626756, 
    0.003782691430437907, -0.04268835657531834, 0.009385158515692129, 
    -0.006283047567801095, 0.08101300541485854}, {-0.37172274789230764, 
    -0.0001693541466119057, 0.0005470235304846638, 0.0092045656558329, 
    -0.08003498423397268, -0.01098496327131155, 0.10501710103460198, 
    -0.006283047567801095, 0.013495046063461517, -0.1386401946832531}, 
    {11.582855384914204, 0.017782084967647372, -0.009430103259230575, 
    0.15961002469307, -1.3936323428818056, 0.10706256662147295, 
    -3.412952344999531, 0.08101300541485854, -0.1386401946832531, 
    4.757148438523242}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.024621376891809633 - 0.09692699636236377*\[Eta] + 
       2.7200998230836158*\[Eta]^2 - 16.160563094841066*\[Eta]^3 + 
       32.930430889650836*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - 
         0.7550771176087877*\[Eta]^3) + S^3*(0.016978054142418417 + 
         0.3381436950547799*\[Eta]^3) + S^4*(0.029465887557447824 - 
         0.14702881770475767*\[Eta] + 2.5663386135613093*\[Eta]^3) + 
       S*(0.008522695567479373 + 0.2428055404083171*\[Eta] - 
         1.1104639098529456*\[Eta]^2 + 4.649438233164449*\[Eta]^3)) + 
     0.1465612311350642*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     215.06940561269835*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) - 
     0.007061187955941243*\[Eta]^2*(1 - 2.024701925508361*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 215.06940561269835, 
     d20 -> -0.007061187955941243, d21 -> -2.024701925508361, 
     d30 -> 0.1465612311350642, f10 -> 0.2352140936090006, 
     f11 -> 6.701082381530707, f12 -> -30.647200756323357, 
     f20 -> -0.2991249746248352, f21 -> 13.085703358823988, 
     f30 -> 1.5253254707836663, f40 -> 1.7962774611277557, 
     f41 -> -8.963061128378007}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 215.06940561269835, 78.55255266286633, 
        2.7379047315717187, 0.006701290648993314}, 
       {d20, -0.007061187955941243, 0.011597207150606163, 
        -0.6088696928701639, 0.54325359845859}, {d21, -2.024701925508361, 
        23.889626963662835, -0.084752345802135, 0.9325371451337878}, 
       {d30, 0.1465612311350642, 0.03318198972101808, 4.41689098114058, 
        0.000015862883555325246}, {f10, 0.2352140936090006, 
        0.015433633877809999, 15.240357227028962, 4.75021685065127*^-36}, 
       {f11, 6.701082381530707, 0.5466817379839597, 12.257739587648938, 
        1.5264760742624097*^-26}, {f12, -30.647200756323357, 
        5.331437154999436, -5.7483938880503604, 3.0623224339467916*^-8}, 
       {f20, -0.2991249746248352, 0.09485911937832718, -3.153360231311376, 
        0.0018445933676570565}, {f21, 13.085703358823988, 1.6042502620162942, 
        8.156896507143022, 2.848532189382221*^-14}, {f30, 1.5253254707836663, 
        0.092130260633822, 16.556183172499384, 3.059144182468946*^-40}, 
       {f40, 1.7962774611277557, 0.11050929392483119, 16.254537490300045, 
        2.776480579549566*^-39}, {f41, -8.963061128378007, 
        2.0878608145548294, -4.292939963188637, 0.000026676035722711613}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2571.6402399822223, -2570.1822960569884, 
    -2527.115889754964, 0.9993768042289246, ScientificForm[
     0.0007916926202513298], {78.55255266286633, 0.011597207150606163, 
    23.889626963662835, 0.03318198972101808, 0.015433633877809999, 
    0.5466817379839597, 5.331437154999436, 0.09485911937832718, 
    1.6042502620162942, 0.092130260633822, 0.11050929392483119, 
    2.0878608145548294}, {{d21, -0.084752345802135}, 
     {d20, -0.6088696928701639}, {d10, 2.7379047315717187}, 
     {f20, -3.153360231311376}, {f41, -4.292939963188637}, 
     {d30, 4.41689098114058}, {f12, -5.7483938880503604}, 
     {f21, 8.156896507143022}, {f11, 12.257739587648938}, 
     {f10, 15.240357227028962}, {f40, 16.254537490300045}, 
     {f30, 16.556183172499384}}, 12, 0.0007916926202513298, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 215.06940561269835, 78.55255266286633, {60.23768011967093, 
         369.90113110572577}}, {d20, -0.007061187955941243, 
        0.011597207150606163, {-0.02991996890141723, 0.015797592989534745}}, 
       {d21, -2.024701925508361, 23.889626963662835, {-49.11256907660624, 
         45.06316522558952}}, {d30, 0.1465612311350642, 0.03318198972101808, 
        {0.08115756760490617, 0.21196489466522223}}, 
       {f10, 0.2352140936090006, 0.015433633877809999, {0.20479348876647213, 
         0.2656346984515291}}, {f11, 6.701082381530707, 0.5466817379839597, 
        {5.62354035497354, 7.778624408087874}}, {f12, -30.647200756323357, 
        5.331437154999436, {-41.15577859476733, -20.138622917879392}}, 
       {f20, -0.2991249746248352, 0.09485911937832718, {-0.48609790719305285, 
         -0.1121520420566176}}, {f21, 13.085703358823988, 1.6042502620162942, 
        {9.923631245691457, 16.24777547195652}}, {f30, 1.5253254707836663, 
        0.092130260633822, {1.3437312801368198, 1.7069196614305129}}, 
       {f40, 1.7962774611277557, 0.11050929392483119, {1.5784571092566673, 
         2.014097812998844}}, {f41, -8.963061128378007, 2.0878608145548294, 
        {-13.078358232651716, -4.847764024104296}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{6170.503529852388, 0.041194567198202345, 
    70.10750848634738, 0.1574672705638493, -0.09058169515503793, 
    4.603064802801729, -58.822377274232565, 0.23099811156837646, 
    -9.71346817252823, 0.5059275135650909, -0.3481515347125188, 
    11.32868872547831}, {0.041194567198202345, 0.0001344952136940707, 
    0.2749862296224393, -0.00029249009125503707, -7.64265363340557*^-7, 
    0.00012593987651814855, -0.0016548350977108976, 0.000028787348181313578, 
    -0.0017443436049442394, 4.384846557333047*^-6, -0.00003137668537067368, 
    0.0027653167103318067}, {70.10750848634738, 0.2749862296224393, 
    570.7142764629664, -0.582364441273956, -0.0016657244643317492, 
    0.2593331093239716, -3.365402498469887, 0.05743938628177285, 
    -3.6303999560707005, 0.00942213459008585, -0.06273420908466473, 
    5.650118162288896}, {0.1574672705638493, -0.00029249009125503707, 
    -0.5823644412739561, 0.00110104444184575, -0.000014537103959185236, 
    0.00021900887110176491, -0.00013450649136528858, 0.000059906597975628004, 
    -0.011786617419130006, 0.00009659435195009906, -0.0000823093098277461, 
    0.010061086916215486}, {-0.09058169515503793, -7.64265363340557*^-7, 
    -0.0016657244643317492, -0.000014537103959185226, 0.0002381970546742845, 
    -0.0020815827386556325, 0.012593580251019294, -0.0003108605141427909, 
    0.00447031105971251, -0.0012071598200952631, 0.0004948821461105148, 
    -0.008544132528137691}, {4.603064802801728, 0.00012593987651814855, 
    0.2593331093239716, 0.00021900887110176497, -0.0020815827386556325, 
    0.29886092264516273, -2.8487472569508854, -0.004428999687344979, 
    -0.08376235500652192, -0.0016617447948084655, 0.008295418071469494, 
    0.14693785600829495}, {-58.822377274232565, -0.0016548350977108976, 
    -3.365402498469887, -0.00013450649136528858, 0.012593580251019294, 
    -2.8487472569508854, 28.424222137708476, 0.03797230704925609, 
    0.8049302314900921, 0.03828515866153962, -0.07199354071864636, 
    -1.2944159171314764}, {0.23099811156837646, 0.00002878734818131357, 
    0.05743938628177285, 0.000059906597975628004, -0.0003108605141427909, 
    -0.004428999687344979, 0.037972307049256096, 0.008998252529231726, 
    -0.08379963684524884, 0.003421879871211083, -0.009941613310709968, 
    0.09741853882705076}, {-9.71346817252823, -0.0017443436049442394, 
    -3.6303999560707005, -0.011786617419130006, 0.004470311059712511, 
    -0.08376235500652192, 0.8049302314900921, -0.08379963684524884, 
    2.573618903179349, -0.03866711825344122, 0.0953723757480338, 
    -3.1224668015406585}, {0.5059275135650909, 4.384846557333047*^-6, 
    0.009422134590085852, 0.00009659435195009895, -0.001207159820095263, 
    -0.0016617447948084655, 0.03828515866153962, 0.0034218798712110842, 
    -0.03866711825344123, 0.008487984924455972, -0.005683254446256789, 
    0.07335707738557813}, {-0.3481515347125188, -0.00003137668537067368, 
    -0.06273420908466473, -0.00008230930982774625, 0.0004948821461105146, 
    0.008295418071469496, -0.07199354071864636, -0.009941613310709967, 
    0.0953723757480338, -0.005683254446256789, 0.01221230404376473, 
    -0.1260301801429974}, {11.32868872547831, 0.0027653167103318067, 
    5.650118162288896, 0.01006108691621549, -0.008544132528137691, 
    0.14693785600829495, -1.2944159171314764, 0.09741853882705076, 
    -3.1224668015406594, 0.07335707738557813, -0.1260301801429974, 
    4.359162780953556}}}}, "Best3DFit" -> 6}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsInsp3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 3*\[Eta]]*(0.022967890560994415 + 
     0.10533169260363938*\[Eta] - 2.786814386135034*\[Eta]^2 + 
     35.68706572280457*\[Eta]^3 - 218.76972385347435*\[Eta]^4 + 
     635.8307971640867*\[Eta]^5 - 698.3342610788875*\[Eta]^6), 
   {a0 -> 0.022967890560994415, a1 -> 0.10533169260363938, 
    a2 -> -2.786814386135034, a3 -> 35.68706572280457, 
    a4 -> -218.76972385347435, a5 -> 635.8307971640867, 
    a6 -> -698.3342610788875}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.022967890560994415, 0.00003304144629966581, 
       695.1236441858393, 1.9422125093013298*^-81}, {a1, 0.10533169260363938, 
       0.010302942564219058, 10.22345722565166, 1.3634282608547254*^-12}, 
      {a2, -2.786814386135034, 0.3314812478652945, -8.407155469824719, 
       2.732903682791152*^-10}, {a3, 35.68706572280457, 4.33218958942973, 
       8.237650958277255, 4.573828627526324*^-10}, {a4, -218.76972385347435, 
       27.941833012671168, -7.829469303401313, 1.600949335702828*^-9}, 
      {a5, 635.8307971640867, 88.3094364978683, 7.200032322473657, 
       1.1404933850234433*^-8}, {a6, -698.3342610788875, 109.09988160172944, 
       -6.400870934289058, 1.4382390562538497*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -829.5668020315659, -826.6194336105133, 
   -814.9376708596532, 0.999998385092078, ScientificForm[
    0.00002451231405466631], {0.00003304144629966581, 0.010302942564219058, 
   0.3314812478652945, 4.33218958942973, 27.941833012671168, 
   88.3094364978683, 109.09988160172944}, {{a6, -6.400870934289058}, 
    {a5, 7.200032322473657}, {a4, -7.829469303401313}, 
    {a3, 8.237650958277255}, {a2, -8.407155469824719}, 
    {a1, 10.22345722565166}, {a0, 695.1236441858393}}, 7, 
   0.00002451231405466631, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.022967890560994415, 0.00003304144629966581, 
       {0.0229010579275792, 0.02303472319440963}}, {a1, 0.10533169260363938, 
       0.010302942564219058, {0.08449202422933325, 0.1261713609779455}}, 
      {a2, -2.786814386135034, 0.3314812478652945, {-3.4572984963546194, 
        -2.1163302759154483}}, {a3, 35.68706572280457, 4.33218958942973, 
       {26.924385176387275, 44.44974626922186}}, {a4, -218.76972385347435, 
       27.941833012671168, {-275.2874157773877, -162.25203192956099}}, 
      {a5, 635.8307971640867, 88.3094364978683, {457.20810180628564, 
        814.4534925218877}}, {a6, -698.3342610788875, 109.09988160172944, 
       {-919.0096009717911, -477.65892118598384}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.0917371735736992*^-9, -2.7808181563564717*^-7, 
   8.589385677912033*^-6, -0.00010803357094592685, 0.0006657453613240124, 
   -0.001998553114484691, 0.0023382347621058444}, {-2.7808181563564717*^-7, 
   0.00010615062548159679, -0.003383644615382275, 0.04310848074873036, 
   -0.2676671162742061, 0.8077574304905625, -0.9488133488766037}, 
   {8.589385677912033*^-6, -0.003383644615382275, 0.10987981768633283, 
   -1.4242310088802295, 8.984316562613877, -27.503842650017674, 
   32.72459459722271}, {-0.00010803357094592688, 0.04310848074873037, 
   -1.4242310088802295, 18.767866638763333, -120.20645971805132, 
   373.0752383258925, -449.3537368615395}, {0.0006657453613240124, 
   -0.2676671162742061, 8.984316562613877, -120.2064597180513, 
   780.7460321080005, -2453.7288558670875, 2988.4619097038494}, 
   {-0.0019985531144846914, 0.8077574304905625, -27.50384265001768, 
   373.07523832589254, -2453.728855867088, 7798.556574571037, 
   -9592.61665876985}, {0.002338234762105845, -0.948813348876604, 
   32.72459459722271, -449.3537368615394, 2988.4619097038494, 
   -9592.616658769848, 11902.784165511383}}}, 
 "1DSpinFit" -> {0.014278191743301038 + 0.022537651344278337*S + 
    0.008456917154986246*S^2 + 0.007482151066375093*S^3 + 
    0.00952790073712017*S^4, {b0 -> -1.8872796551225412*^-6, 
    b1 -> 0.022537651344278337, b2 -> 0.008456917154986246, 
    b3 -> 0.007482151066375093, b4 -> 0.00952790073712017}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -1.8872796551225412*^-6, 
       0.0001536113608302083, -0.012286068197837358, 0.9902949040948761}, 
      {b1, 0.022537651344278337, 0.00026782344908247855, 84.15115039959655, 
       3.37251542048066*^-32}, {b2, 0.008456917154986246, 
       0.0007974108284250875, 10.605470672738337, 9.663078598352999*^-11}, 
      {b3, 0.007482151066375093, 0.0003914309847542502, 19.11486662475779, 
       1.9614948017788225*^-16}, {b4, 0.00952790073712017, 
       0.0008119716450083009, 11.73427766313535, 1.1590715537549891*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -390.417973416256, -387.917973416256, -382.0107891262831, 
   0.9999248231631508, ScientificForm[0.0002934708618341977], 
   {0.0001536113608302083, 0.00026782344908247855, 0.0007974108284250875, 
   0.0003914309847542502, 0.0008119716450083009}, 
   {{b0, -0.012286068197837358}, {b2, 10.605470672738337}, 
    {b4, 11.73427766313535}, {b3, 19.11486662475779}, 
    {b1, 84.15115039959655}}, 5, 0.0002934708618341977, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -1.8872796551225412*^-6, 0.0001536113608302083, 
       {-0.0003182557994258341, 0.00031448124011558906}}, 
      {b1, 0.022537651344278337, 0.00026782344908247855, 
       {0.021986058625561612, 0.023089244062995062}}, 
      {b2, 0.008456917154986246, 0.0007974108284250875, 
       {0.006814618811461834, 0.010099215498510658}}, 
      {b3, 0.007482151066375093, 0.0003914309847542502, 
       {0.006675983862531527, 0.00828831827021866}}, 
      {b4, 0.00952790073712017, 0.0008119716450083009, 
       {0.00785561383048306, 0.011200187643757279}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.359645017610845*^-8, 2.42766356394663*^-10, 
   -1.0057454904307724*^-7, -2.2311645419959706*^-9, 8.562239227955805*^-8}, 
   {2.427663563946601*^-10, 7.172939987843496*^-8, -5.4840450471825275*^-8, 
   -9.800144908639573*^-8, 7.405159575066115*^-8}, {-1.0057454904307724*^-7, 
   -5.4840450471825275*^-8, 6.358640292895841*^-7, 8.845464230331904*^-8, 
   -6.244625339750656*^-7}, {-2.2311645419959706*^-9, -9.800144908639573*^-8, 
   8.845464230331904*^-8, 1.5321821582568205*^-7, -1.247294787625176*^-7}, 
   {8.562239227955805*^-8, 7.405159575066115*^-8, -6.244625339750656*^-7, 
   -1.247294787625176*^-7, 6.592979522974861*^-7}}}, 
 "3DFits" -> 
  {{(Sqrt[1 - 3*\[Eta]]*(0.023159999980228326 - 0.06572921544866189*\[Eta] - 
        0.09869919162707179*\[Eta]^2 + 0.07171173224831695*\[Eta]^3))/
      (1 - 3.7657611696878934*\[Eta]) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(0.003351859946755088 + 0.08144925317668349*\[Eta] - 
         0.10880542289525579*\[Eta]^2) + S^3*(0.012039786031271656 + 
         0.04679225762365636*\[Eta]^2) + S*(0.011070143624980718 + 
         0.5440825450172154*\[Eta]^2) + S^4*(0.016510160525259394 - 
         0.18514251312310814*\[Eta] + 0.781300307676128*\[Eta]^2)) - 
     421.15262256073316*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2), 
    {d10 -> -421.15262256073316, f10 -> 0.4911844386922379, 
     f20 -> 0.3963453685695403, f21 -> 9.631080887278248, 
     f30 -> 1.6091343150472668, f40 -> 1.7328224737834128, 
     f41 -> -19.431616494681037}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -421.15262256073316, 62.35119473147145, 
        -6.75452370038001, 1.261725744660014*^-10}, {f10, 0.4911844386922379, 
        0.019370770144614538, 25.356990714630776, 3.16265673555867*^-67}, 
       {f20, 0.3963453685695403, 0.11463680610567703, 3.4574006554594034, 
        0.0006546189348687619}, {f21, 9.631080887278248, 2.604826230404497, 
        3.697398611416264, 0.0002750830236978301}, {f30, 1.6091343150472668, 
        0.11865358515614507, 13.561615630321556, 7.465712281341415*^-31}, 
       {f40, 1.7328224737834128, 0.16136172065804893, 10.738745637545216, 
        6.671397320856977*^-22}, {f41, -19.431616494681037, 
        4.224266620639931, -4.599997642132105, 7.131102225218132*^-6}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2662.5813219839997, -2662.0699064588857, 
    -2635.1817218441483, 0.9992502542838987, ScientificForm[
     0.00066273183243768], {62.35119473147145, 0.019370770144614538, 
    0.11463680610567703, 2.604826230404497, 0.11865358515614507, 
    0.16136172065804893, 4.224266620639931}, {{f20, 3.4574006554594034}, 
     {f21, 3.697398611416264}, {f41, -4.599997642132105}, 
     {d10, -6.75452370038001}, {f40, 10.738745637545216}, 
     {f30, 13.561615630321556}, {f10, 25.356990714630776}}, 7, 
    0.00066273183243768, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -421.15262256073316, 62.35119473147145, 
        {-544.0347058293962, -298.27053929207005}}, {f10, 0.4911844386922379, 
        0.019370770144614538, {0.4530084165624293, 0.5293604608220465}}, 
       {f20, 0.3963453685695403, 0.11463680610567703, {0.17041851000332991, 
         0.6222722271357506}}, {f21, 9.631080887278248, 2.604826230404497, 
        {4.497474785206219, 14.764686989350277}}, {f30, 1.6091343150472668, 
        0.11865358515614507, {1.3752911658650195, 1.842977464229514}}, 
       {f40, 1.7328224737834128, 0.16136172065804893, {1.4148098923136818, 
         2.0508350552531436}}, {f41, -19.431616494681037, 4.224266620639931, 
        {-27.756824774363025, -11.10640821499905}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{3887.671484441873, -0.1326503979976545, 
    0.1276211783271472, 2.9860738101406095, 0.654131077724367, 
    -0.28080908971044366, -1.6189214551606845}, {-0.1326503979976545, 
    0.00037522673599548986, -0.0006611625113688257, 0.008793542515989872, 
    -0.002074355440513786, 0.0013039238808440733, -0.019820912614603108}, 
    {0.1276211783271472, -0.0006611625113688256, 0.013141597314110588, 
    -0.16731416935475496, 0.005718110849735668, -0.017515129984277147, 
    0.24199254110224552}, {2.986073810140609, 0.008793542515989876, 
    -0.16731416935475496, 6.7851196906033, -0.08098037639143782, 
    0.23328912697737772, -10.204750203056276}, {0.6541310777243671, 
    -0.0020743554405137856, 0.00571811084973567, -0.08098037639143782, 
    0.01407867327040657, -0.011541354865951255, 0.19042947908867316}, 
    {-0.28080908971044366, 0.0013039238808440735, -0.017515129984277147, 
    0.23328912697737772, -0.011541354865951255, 0.026037604893726213, 
    -0.3894602628807965}, {-1.6189214551606845, -0.019820912614603108, 
    0.24199254110224552, -10.204750203056276, 0.19042947908867316, 
    -0.3894602628807965, 17.844428482252702}}}, 
   {(Sqrt[1 - 3*\[Eta]]*(0.023159999980228326 - 0.06572921544866189*\[Eta] - 
        0.09869919162707179*\[Eta]^2 + 0.07171173224831695*\[Eta]^3))/
      (1 - 3.7657611696878934*\[Eta]) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(0.003364626345886401 + 0.07790105367675516*\[Eta] - 
         0.09481688728164347*\[Eta]^2) + S^3*(0.012043351687825995 + 
         0.04673520711878691*\[Eta]^2) + S*(0.01107049918367365 + 
         0.5440768560781285*\[Eta]^2) + S^4*(0.016490986604596962 - 
         0.18083219913905998*\[Eta] + 0.7643658344705344*\[Eta]^2)) - 
     434.2557577821852*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) + 
     0.007833537939952251*\[Eta]^2*(1 - 24.839462017869078*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -434.2557577821852, 
     d20 -> 0.007833537939952251, d21 -> -24.839462017869078, 
     f10 -> 0.49120021490101407, f20 -> 0.397854949294685, 
     f21 -> 9.211519073569775, f30 -> 1.6096108700543375, 
     f40 -> 1.730810076594205, f41 -> -18.9792278622874}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -434.2557577821852, 61.32022350414834, 
        -7.081770629110762, 1.9336685185587622*^-11}, 
       {d20, 0.007833537939952251, 0.005959249907899168, 1.3145174411243699, 
        0.190053427781242}, {d21, -24.839462017869078, 6.298886025035595, 
        -3.943469038674772, 0.00010824778947971043}, 
       {f10, 0.49120021490101407, 0.01876473684764418, 26.17677076365085, 
        3.17436161119598*^-69}, {f20, 0.397854949294685, 0.11134086697277763, 
        3.573305652379722, 0.0004338930012819636}, {f21, 9.211519073569775, 
        2.7742055213226284, 3.3204169636206684, 0.0010536159054193044}, 
       {f30, 1.6096108700543375, 0.11498675322679346, 13.998228707959349, 
        3.4422075179441734*^-32}, {f40, 1.730810076594205, 
        0.15673024342946174, 11.043242444609461, 8.287774937268898*^-23}, 
       {f41, -18.9792278622874, 4.3636112201388775, -4.349431446755553, 
        0.00002095942573053473}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2675.1273983269007, -2674.297905239343, -2640.877898152087, 
    0.9993031835809163, ScientificForm[0.0006389104954747174], 
    {61.32022350414834, 0.005959249907899168, 6.298886025035595, 
    0.01876473684764418, 0.11134086697277763, 2.7742055213226284, 
    0.11498675322679346, 0.15673024342946174, 4.3636112201388775}, 
    {{d20, 1.3145174411243699}, {f21, 3.3204169636206684}, 
     {f20, 3.573305652379722}, {d21, -3.943469038674772}, 
     {f41, -4.349431446755553}, {d10, -7.081770629110762}, 
     {f40, 11.043242444609461}, {f30, 13.998228707959349}, 
     {f10, 26.17677076365085}}, 9, 0.0006389104954747174, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -434.2557577821852, 61.32022350414834, {-555.1121297459575, 
         -313.39938581841284}}, {d20, 0.007833537939952251, 
        0.005959249907899168, {-0.003911581081758675, 0.01957865696166318}}, 
       {d21, -24.839462017869078, 6.298886025035595, {-37.25397176517308, 
         -12.424952270565075}}, {f10, 0.49120021490101407, 
        0.01876473684764418, {0.45421668994520936, 0.5281837398568188}}, 
       {f20, 0.397854949294685, 0.11134086697277763, {0.17841261094899077, 
         0.6172972876403793}}, {f21, 9.211519073569775, 2.7742055213226284, 
        {3.7438218730493498, 14.679216274090201}}, {f30, 1.6096108700543375, 
        0.11498675322679346, {1.3829828340697046, 1.8362389060389703}}, 
       {f40, 1.730810076594205, 0.15673024342946174, {1.4219095619605264, 
         2.0397105912278835}}, {f41, -18.9792278622874, 4.3636112201388775, 
        {-27.579493656992433, -10.378962067582362}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{3760.1698105987057, 0.05115973298998511, 
    64.0619910065331, -0.1287298985799762, 0.204050448157032, 
    -8.559286958059777, 0.6552400819143966, -0.38326469273753994, 
    13.520578035746325}, {0.05115973298998511, 0.000035512659464796236, 
    0.03552418831978678, -2.377333650781823*^-6, 0.000048151375017968814, 
    -0.006682034892521611, 0.000023564329308607273, -0.00006831485155435871, 
    0.00875207683808126}, {64.06199100653309, 0.035524188319786786, 
    39.67596515638873, -0.002663512443185169, 0.052981317481733556, 
    -7.241298321164687, 0.026066544627571124, -0.07523567004479685, 
    9.535925590904087}, {-0.1287298985799762, -2.377333650781823*^-6, 
    -0.0026635124431851676, 0.00035211534896133526, -0.0006236796420796939, 
    0.008733450512463508, -0.0019473502725427718, 0.001228038503232384, 
    -0.019230365950375132}, {0.204050448157032, 0.000048151375017968834, 
    0.052981317481733556, -0.0006236796420796939, 0.01239678865824976, 
    -0.16663695007233206, 0.005398040885615157, -0.016528620699799008, 
    0.23974718241764753}, {-8.559286958059776, -0.006682034892521611, 
    -7.2412983211646855, 0.008733450512463508, -0.16663695007233206, 
    7.696216274536954, -0.08072345398248798, 0.23259126558976373, 
    -11.323217735302299}, {0.6552400819143966, 0.000023564329308607283, 
    0.026066544627571128, -0.0019473502725427718, 0.005398040885615157, 
    -0.08072345398248797, 0.013221953417639492, -0.010874473201759684, 
    0.18488756676246013}, {-0.38326469273753994, -0.00006831485155435868, 
    -0.0752356700447968, 0.001228038503232384, -0.01652862069979901, 
    0.23259126558976373, -0.010874473201759684, 0.024564369205458333, 
    -0.38342409052683196}, {13.520578035746324, 0.008752076838081258, 
    9.535925590904087, -0.019230365950375132, 0.23974718241764753, 
    -11.323217735302299, 0.18488756676246013, -0.38342409052683196, 
    19.041102880521898}}}, 
   {(Sqrt[1 - 3*\[Eta]]*(0.023159999980228326 - 0.06572921544866189*\[Eta] - 
        0.09869919162707179*\[Eta]^2 + 0.07171173224831695*\[Eta]^3))/
      (1 - 3.7657611696878934*\[Eta]) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(0.0035308170877006015 + 0.0544503836655611*\[Eta] - 
         0.0036732591058944346*\[Eta]^2) + S^3*(0.012112711025825581 + 
         0.04562545771079354*\[Eta]^2) + S*(0.011053060812512524 + 
         0.5443558700167065*\[Eta]^2) + S^4*(0.016228423525720362 - 
         0.14832389854091013*\[Eta] + 0.6385336413399606*\[Eta]^2)) + 
     0.04022789975927653*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     395.2272253483745*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2), 
    {d10 -> -395.2272253483745, d30 -> 0.04022789975927653, 
     f10 -> 0.49042647096049685, f20 -> 0.41750640605706013, 
     f21 -> 6.438561791214533, f30 -> 1.6188808430052029, 
     f40 -> 1.7032527912990643, f41 -> -15.56732197713273}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -395.2272253483745, 62.64917811860784, 
        -6.308577976875094, 1.537929516975651*^-9}, 
       {d30, 0.04022789975927653, 0.01687510997011833, 2.383860006276122, 
        0.017985694401483378}, {f10, 0.49042647096049685, 
        0.019170483601180538, 25.58237346345795, 1.0136429522385645*^-67}, 
       {f20, 0.41750640605706013, 0.11378269012587652, 3.6693314738399794, 
        0.0003054486676568321}, {f21, 6.438561791214533, 2.904689794265982, 
        2.2166090864245156, 0.02767837601209715}, {f30, 1.6188808430052029, 
        0.11748176426879256, 13.779847903043764, 1.5993137013423087*^-31}, 
       {f40, 1.7032527912990643, 0.16015241835467384, 10.635198698823501, 
        1.445479295090412*^-21}, {f41, -15.56732197713273, 4.483328898765053, 
        -3.472268559511839, 0.0006217099747603226}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2666.362403327623, -2665.7018528689073, 
    -2635.53785317029, 0.9992692172244221, ScientificForm[
     0.0006542970858086784], {62.64917811860784, 0.01687510997011833, 
    0.019170483601180538, 0.11378269012587652, 2.904689794265982, 
    0.11748176426879256, 0.16015241835467384, 4.483328898765053}, 
    {{f21, 2.2166090864245156}, {d30, 2.383860006276122}, 
     {f41, -3.472268559511839}, {f20, 3.6693314738399794}, 
     {d10, -6.308577976875094}, {f40, 10.635198698823501}, 
     {f30, 13.779847903043764}, {f10, 25.58237346345795}}, 8, 
    0.0006542970858086784, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -395.2272253483745, 62.64917811860784, {-518.6996942915634, 
         -271.7547564051855}}, {d30, 0.04022789975927653, 
        0.01687510997011833, {0.006969498703262252, 0.07348630081529081}}, 
       {f10, 0.49042647096049685, 0.019170483601180538, 
        {0.45264422046406727, 0.5282087214569264}}, 
       {f20, 0.41750640605706013, 0.11378269012587652, {0.1932571805326316, 
         0.6417556315814886}}, {f21, 6.438561791214533, 2.904689794265982, 
        {0.7138383202520355, 12.16328526217703}}, {f30, 1.6188808430052029, 
        0.11748176426879256, {1.3873412773526874, 1.8504204086577183}}, 
       {f40, 1.7032527912990643, 0.16015241835467384, {1.3876155380211839, 
         2.0188900445769447}}, {f41, -15.56732197713273, 4.483328898765053, 
        {-24.403314800005067, -6.7313291542603935}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{3924.919518937052, 0.18352333099492205, 
    -0.1333436456182002, 0.22149990044296433, -11.640723238940577, 
    0.6849623692353998, -0.4098561054649755, 16.044082173024563}, 
    {0.18352333099492202, 0.000284769336503587, -5.365578848283182*^-6, 
    0.00014979689820019052, -0.022599527944569594, 0.0000689947105467666, 
    -0.00020932086716125007, 0.027354959925863787}, {-0.1333436456182002, 
    -5.365578848283185*^-6, 0.00036750744150313195, -0.0006502051593675843, 
    0.009036086200662012, -0.0020324221748527897, 0.0012806917810631137, 
    -0.019923227411070575}, {0.2214999004429643, 0.00014979689820019052, 
    -0.0006502051593675842, 0.012946500572281238, -0.1757150493975702, 
    0.0056352284707394725, -0.017260192378070555, 0.25133848579940127}, 
    {-11.640723238940575, -0.022599527944569597, 0.009036086200662012, 
    -0.1757150493975702, 8.437222800912954, -0.08476807823914992, 
    0.24503884264213627, -12.16297711711663}, {0.6849623692353997, 
    0.00006899471054676663, -0.0020324221748527897, 0.005635228470739473, 
    -0.08476807823914992, 0.013801964935708148, -0.011351527368433173, 
    0.19308822651491064}, {-0.4098561054649755, -0.00020932086716125007, 
    0.0012806917810631133, -0.01726019237807055, 0.2450388426421362, 
    -0.011351527368433173, 0.025648797104850466, -0.4014505943435732}, 
    {16.04408217302456, 0.027354959925863787, -0.01992322741107057, 
    0.25133848579940127, -12.16297711711663, 0.19308822651491062, 
    -0.4014505943435732, 20.100238014501866}}}, 
   {(Sqrt[1 - 3*\[Eta]]*(0.023159999980228326 - 0.06572921544866189*\[Eta] - 
        0.09869919162707179*\[Eta]^2 + 0.07171173224831695*\[Eta]^3))/
      (1 - 3.7657611696878934*\[Eta]) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(0.00347699923233349 + 0.05592992411391445*\[Eta] - 
         0.008730335213434078*\[Eta]^2) + S^3*(0.012079324401547036 + 
         0.04615964369925028*\[Eta]^2) + S*(0.011073381681404716 + 
         0.5440307361144314*\[Eta]^2) + S^4*(0.016323101357296865 - 
         0.15666140197050316*\[Eta] + 0.6703688097531086*\[Eta]^2)) + 
     0.10464021067936541*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     417.3604094454253*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) - 
     0.020140175824954427*\[Eta]^2*(1 - 12.675522774051249*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> -417.3604094454253, 
     d20 -> -0.020140175824954427, d21 -> -12.675522774051249, 
     d30 -> 0.10464021067936541, f10 -> 0.49132811188934855, 
     f20 -> 0.4111426384593865, f21 -> 6.613512121368945, 
     f30 -> 1.6144186737730704, f40 -> 1.7131896949453884, 
     f41 -> -16.442383930403356}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -417.3604094454253, 59.382565541346764, 
        -7.0283324009439525, 2.6710029309436804*^-11}, 
       {d20, -0.020140175824954427, 0.008960304153234795, -2.247711180393753, 
        0.02560025532475624}, {d21, -12.675522774051249, 1.861037390462478, 
        -6.810998445819141, 9.383837914396597*^-11}, 
       {d30, 0.10464021067936541, 0.025684401885261228, 4.074076209631819, 
        0.00006478582573224323}, {f10, 0.49132811188934855, 
        0.018127450428869017, 27.104093530267225, 1.3515180035041692*^-71}, 
       {f20, 0.4111426384593865, 0.10760879469630168, 3.82071595188601, 
        0.0001737599719137097}, {f21, 6.613512121368945, 2.7548079030805117, 
        2.4007162582819332, 0.017206700046486587}, {f30, 1.6144186737730704, 
        0.11108768451239719, 14.532832157401788, 7.186791792137433*^-34}, 
       {f40, 1.7131896949453884, 0.15146891701700774, 11.310503360587322, 
        1.2814585715018915*^-23}, {f41, -16.442383930403356, 
        4.261149722899458, -3.8586731280625584, 0.00015035062720036992}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2689.814696762052, -2688.796178243533, 
    -2652.1402465697565, 0.9993526952277964, ScientificForm[
     0.0006157936966974541], {59.382565541346764, 0.008960304153234795, 
    1.861037390462478, 0.025684401885261228, 0.018127450428869017, 
    0.10760879469630168, 2.7548079030805117, 0.11108768451239719, 
    0.15146891701700774, 4.261149722899458}, {{d20, -2.247711180393753}, 
     {f21, 2.4007162582819332}, {f20, 3.82071595188601}, 
     {f41, -3.8586731280625584}, {d30, 4.074076209631819}, 
     {d21, -6.810998445819141}, {d10, -7.0283324009439525}, 
     {f40, 11.310503360587322}, {f30, 14.532832157401788}, 
     {f10, 27.104093530267225}}, 10, 0.0006157936966974541, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -417.3604094454253, 59.382565541346764, {-534.4008511406225, 
         -300.3199677502281}}, {d20, -0.020140175824954427, 
        0.008960304153234795, {-0.03780054375041415, -0.002479807899494698}}, 
       {d21, -12.675522774051249, 1.861037390462478, {-16.343546144300294, 
         -9.007499403802203}}, {d30, 0.10464021067936541, 
        0.025684401885261228, {0.05401737695833259, 0.15526304440039823}}, 
       {f10, 0.49132811188934855, 0.018127450428869017, 
        {0.4555996992540715, 0.5270565245246256}}, {f20, 0.4111426384593865, 
        0.10760879469630168, {0.19905040656055387, 0.6232348703582191}}, 
       {f21, 6.613512121368945, 2.7548079030805117, {1.183906128049803, 
         12.043118114688088}}, {f30, 1.6144186737730704, 0.11108768451239719, 
        {1.3954697020723639, 1.8333676454737768}}, {f40, 1.7131896949453884, 
        0.15146891701700774, {1.4146510786166588, 2.011728311274118}}, 
       {f41, -16.442383930403356, 4.261149722899458, {-24.840923824242523, 
         -8.043844036564188}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{3526.289090272344, 0.019268944560882347, 0.7663492006802095, 
    0.10651418735115653, -0.12000400136418292, 0.20395099806204564, 
    -10.632289854212841, 0.6163814977500289, -0.37560881622868153, 
    15.200041180336061}, {0.019268944560882347, 0.00008028705051847672, 
    0.01509535834617055, -0.00017635607916768314, -2.434143474523456*^-6, 
    0.000022541656857706278, -0.0018572855121665659, 0.000013887999015435463, 
    -0.00003405662088690184, 0.0038921855983925888}, {0.7663492006802096, 
    0.01509535834617055, 3.4634601686993904, -0.029826977312424622, 
    -0.000409605362517172, 0.004121126463086597, -0.3972449798945847, 
    0.002449639264513538, -0.006173099194093149, 0.7485255216240723}, 
    {0.10651418735115656, -0.00017635607916768314, -0.029826977312424622, 
    0.0006596885002036105, 8.063073637192885*^-7, 0.00008377024166259252, 
    -0.01637874483134958, 0.00003031007682325466, -0.00011108505102830431, 
    0.015993151751226026}, {-0.12000400136418295, -2.434143474523455*^-6, 
    -0.00040960536251717194, 8.063073637192772*^-7, 0.00032860445905110347, 
    -0.0005819321559809658, 0.008130270908250812, -0.0018172823790619287, 
    0.0011459026446942286, -0.017926744802362206}, {0.20395099806204564, 
    0.000022541656857706265, 0.004121126463086597, 0.00008377024166259261, 
    -0.0005819321559809658, 0.011579652695990802, -0.15758991185887447, 
    0.00504144522885008, -0.015439057568964186, 0.22576937426459068}, 
    {-10.632289854212843, -0.001857285512166566, -0.3972449798945847, 
    -0.016378744831349577, 0.008130270908250812, -0.15758991185887447, 
    7.588966582874844, -0.07608582761505366, 0.21981841743606073, 
    -10.964207975353702}, {0.616381497750029, 0.000013887999015435456, 
    0.002449639264513537, 0.000030310076823254616, -0.0018172823790619283, 
    0.00504144522885008, -0.07608582761505366, 0.012340473650325888, 
    -0.010153453536272403, 0.17327685077016985}, {-0.37560881622868153, 
    -0.00003405662088690185, -0.006173099194093149, -0.00011108505102830431, 
    0.0011459026446942286, -0.015439057568964186, 0.21981841743606073, 
    -0.010153453536272403, 0.022942832822305175, -0.36051471899265686}, 
    {15.200041180336065, 0.003892185598392588, 0.7485255216240722, 
    0.015993151751226026, -0.017926744802362206, 0.22576937426459068, 
    -10.964207975353702, 0.17327685077016985, -0.36051471899265686, 
    18.157396960966125}}}}, "Best3DFit" -> 6}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.32417958635321914 + 65.70809601083099*\[Eta] - 
    1310.7414744540033*\[Eta]^2, {a0 -> 0.32417958635321914, 
    a1 -> 65.70809601083099, a2 -> -1310.7414744540033}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.32417958635321914, 0.06776961261042017, 
       4.78355377677596, 0.13119572446237235}, {a1, 65.70809601083099, 
       9.169973208396478, 7.165571209157451, 0.0882741187451082}, 
      {a2, -1310.7414744540033, 352.04147114292203, -3.7232587121017557, 
       0.16704243533792182}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -28.281603629146588, ComplexInfinity, -30.736426184667025, 
   0.9999999999994794, ScientificForm[0.03357227165173057], 
   {0.06776961261042017, 9.169973208396478, 352.04147114292203}, 
   {{a2, -3.7232587121017557}, {a0, 4.78355377677596}, 
    {a1, 7.165571209157451}}, 3, 0.03357227165173057, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.32417958635321914, 0.06776961261042017, {-0.5369149863660256, 
        1.185274159072464}}, {a1, 65.70809601083099, 9.169973208396478, 
       {-50.80746100029138, 182.22365302195334}}, {a2, -1310.7414744540033, 
       352.04147114292203, {-5783.852482420105, 3162.3695335120988}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00459272039336642, -0.5886436139651288, 
   17.39271497450229}, {-0.5886436139651288, 84.08840864270923, 
   -2937.6173836057396}, {17.392714974502294, -2937.61738360574, 
   123933.1974044728}}}, "1DSpinFit" -> 
  {0.36042829843187807 + 0.319894482250252*S + 0.22652611200556524*S^2 - 
    0.21708780368358324*S^3 - 0.009089135773910885*S^4 + 
    0.39460765234739487*S^5, {b0 -> -0.0280226530121323, 
    b1 -> 0.319894482250252, b2 -> 0.22652611200556524, 
    b3 -> -0.21708780368358324, b4 -> -0.009089135773910885, 
    b5 -> 0.39460765234739487}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.0280226530121323, 0.006482133224304764, 
       -4.323060332524691, 0.0008271874458563379}, {b1, 0.319894482250252, 
       0.027291154687416944, 11.721544431307807, 2.7680564684036205*^-8}, 
      {b2, 0.22652611200556524, 0.05412496424477288, 4.1852427094664, 
       0.0010685566134806459}, {b3, -0.21708780368358324, 
       0.12854644472877605, -1.6887888587010182, 0.11508663528151232}, 
      {b4, -0.009089135773910885, 0.08186428317145472, -0.1110268779227542, 
       0.9132908791235775}, {b5, 0.39460765234739487, 0.14134415136366044, 
       2.791821582572029, 0.015266820954168465}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -99.11585392697016, -92.11585392697016, 
   -92.50478107280509, 0.9994712614593705, 
   ScientificForm[0.011944055103198592], {0.006482133224304764, 
   0.027291154687416944, 0.05412496424477288, 0.12854644472877605, 
   0.08186428317145472, 0.14134415136366044}, {{b4, -0.1110268779227542}, 
    {b3, -1.6887888587010182}, {b5, 2.791821582572029}, 
    {b2, 4.1852427094664}, {b0, -4.323060332524691}, 
    {b1, 11.721544431307807}}, 6, 0.011944055103198592, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.0280226530121323, 0.006482133224304764, {-0.042026450456936405, 
        -0.014018855567328195}}, {b1, 0.319894482250252, 
       0.027291154687416944, {0.2609355270648789, 0.37885343743562516}}, 
      {b2, 0.22652611200556524, 0.05412496424477288, {0.10959623571898863, 
        0.34345598829214186}}, {b3, -0.21708780368358324, 
       0.12854644472877605, {-0.4947955137753576, 0.06061990640819112}}, 
      {b4, -0.009089135773910885, 0.08186428317145472, 
       {-0.18594616722131602, 0.16776789567349426}}, 
      {b5, 0.39460765234739487, 0.14134415136366044, {0.08925217796701035, 
        0.6999631267277794}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.00004201805113763568, -0.00002281729517992154, 
   -0.00026022591494448313, 0.00017234740914853484, 0.0003140474578896129, 
   -0.0002393080947676149}, {-0.00002281729517992154, 0.0007448071241725198, 
   0.00038523614548850174, -0.0031792460309434853, -0.0007002137834891774, 
   0.003024199592431919}, {-0.00026022591494448313, 0.0003852361454885016, 
   0.0029295117544979425, -0.0029256223682280766, -0.0042372378521718535, 
   0.004081781099848795}, {0.0001723474091485349, -0.0031792460309434853, 
   -0.0029256223682280775, 0.016524188452408273, 0.005345105710405063, 
   -0.01751697396943441}, {0.0003140474578896129, -0.0007002137834891773, 
   -0.0042372378521718535, 0.005345105710405063, 0.006701760859176125, 
   -0.007491076721812586}, {-0.00023930809476761488, 0.0030241995924319186, 
   0.004081781099848794, -0.017516973969434406, -0.007491076721812586, 
   0.019978169124713344}}}, "3DFits" -> 
  {{0.24794156582503746 + 115.81823862983131*\[Eta] - 
     6626.167995915723*\[Eta]^2 + 141004.29332593994*\[Eta]^3 + 
     S*(0.21144389781375486 + 35.10041265469985*\[Eta] - 
       1794.2301585086836*\[Eta]^2) + S^2*(0.2781735549493081 - 
       37.038950686633*\[Eta] + 1258.628375238807*\[Eta]^2) + 
     S^3*(0.23428222791962147 - 63.98011009365722*\[Eta] + 
       2118.2135628999335*\[Eta]^2), {f10 -> 0.8641397935795637, 
     f11 -> 143.45017122559258, f20 -> 1.1472863837241554, 
     f21 -> -152.76176701249793, f30 -> 1.3578457493699536, 
     f31 -> -370.81395932729305}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 0.8641397935795637, 0.033489158458438764, 
        25.803568478795665, 2.958696228194991*^-25}, 
       {f11, 143.45017122559258, 36.373852104637656, 3.9437717735511093, 
        0.0003439320350928192}, {f20, 1.1472863837241554, 
        0.02102408115682547, 54.57010820906619, 5.789486911605832*^-37}, 
       {f21, -152.76176701249793, 22.836699842723675, -6.689310104549608, 
        7.378850165475548*^-8}, {f30, 1.3578457493699536, 
        0.07916125792592303, 17.15290768421832, 3.378769088387701*^-19}, 
       {f31, -370.81395932729305, 85.90544419101643, -4.316536196504191, 
        0.00011367512333141348}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -213.80774127767404, -211.4744079443407, -201.4793404678191, 
    0.9996477942057437, ScientificForm[0.017022157231229296], 
    {0.033489158458438764, 36.373852104637656, 0.02102408115682547, 
    22.836699842723675, 0.07916125792592303, 85.90544419101643}, 
    {{f11, 3.9437717735511093}, {f31, -4.316536196504191}, 
     {f21, -6.689310104549608}, {f30, 17.15290768421832}, 
     {f10, 25.803568478795665}, {f20, 54.57010820906619}}, 6, 
    0.017022157231229296, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {f10, 0.8641397935795637, 
        0.033489158458438764, {0.7962843131178877, 0.9319952740412397}}, 
       {f11, 143.45017122559258, 36.373852104637656, {69.74974623984042, 
         217.15059621134475}}, {f20, 1.1472863837241554, 0.02102408115682547, 
        {1.1046875489420833, 1.1898852185062274}}, {f21, -152.76176701249793, 
        22.836699842723675, {-199.03331611428257, -106.49021791071327}}, 
       {f30, 1.3578457493699536, 0.07916125792592303, {1.1974498051965454, 
         1.5182416935433618}}, {f31, -370.81395932729305, 85.90544419101643, 
        {-544.874922880298, -196.75299577428817}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0011215237342544206, -1.217973148245671, 
    0.00027405341870088675, -0.29802750831520025, -0.002441655693438919, 
    2.650629872096382}, {-1.217973148245671, 1323.057116930053, 
    -0.29803320305509073, 324.1724101739191, 2.6506195674206396, 
    -2878.255902280965}, {0.00027405341870088675, -0.29803320305509073, 
    0.0004420119884887837, -0.48005957176439246, -0.001143702539707827, 
    1.2437800953378344}, {-0.2980275083152002, 324.17241017391905, 
    -0.4800595717643924, 521.5148597066554, 1.2437620944548466, 
    -1352.8763149090225}, {-0.0024416556934389196, 2.6506195674206396, 
    -0.001143702539707827, 1.2437620944548466, 0.006266504756414512, 
    -6.799407243811283}, {2.6506298720963817, -2878.255902280965, 
    1.2437800953378344, -1352.8763149090225, -6.799407243811283, 
    7379.745341655838}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsInt1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 3*\[Eta]]*(0.019069933430190773 - 
     0.19396651989685837*\[Eta] + 11.95224600241255*\[Eta]^2 - 
     158.90113442757382*\[Eta]^3 + 1046.65239329071*\[Eta]^4 - 
     3476.940285294999*\[Eta]^5 + 4707.249209858949*\[Eta]^6), 
   {a0 -> 0.019069933430190773, a1 -> -0.19396651989685837, 
    a2 -> 11.95224600241255, a3 -> -158.90113442757382, 
    a4 -> 1046.65239329071, a5 -> -3476.940285294999, 
    a6 -> 4707.249209858949}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.019069933430190773, 0.0003061399400025195, 
       62.29155669800494, 1.0740003137157884*^-52}, 
      {a1, -0.19396651989685837, 0.059905988861444125, -3.2378485621108988, 
       0.0020433879467197094}, {a2, 11.95224600241255, 2.2423580687606686, 
       5.330212943652863, 1.889111844625673*^-6}, {a3, -158.90113442757382, 
       33.364542780569586, -4.762574912913617, 0.00001433397053448526}, 
      {a4, 1046.65239329071, 236.63659710305362, 4.42303686794017, 
       0.00004640235392374521}, {a5, -3476.940285294999, 798.6369488544309, 
       -4.353593069144047, 0.00005876128104410252}, {a6, 4707.249209858949, 
       1030.6129191847244, 4.5674269381201436, 0.000028268214014880278}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -808.4342707801387, -806.3601967060647, 
   -791.417195699778, 0.9999035202736102, ScientificForm[
    0.00031245472032655376], {0.0003061399400025195, 0.059905988861444125, 
   2.2423580687606686, 33.364542780569586, 236.63659710305362, 
   798.6369488544309, 1030.6129191847244}, {{a1, -3.2378485621108988}, 
    {a5, -4.353593069144047}, {a4, 4.42303686794017}, 
    {a6, 4.5674269381201436}, {a3, -4.762574912913617}, 
    {a2, 5.330212943652863}, {a0, 62.29155669800494}}, 7, 
   0.00031245472032655376, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.019069933430190773, 0.0003061399400025195, 
       {0.018456415280472274, 0.01968345157990927}}, 
      {a1, -0.19396651989685837, 0.059905988861444125, 
       {-0.3140208043624126, -0.07391223543130415}}, 
      {a2, 11.95224600241255, 2.2423580687606686, {7.45846001244643, 
        16.44603199237867}}, {a3, -158.90113442757382, 33.364542780569586, 
       {-225.76517233380153, -92.03709652134611}}, {a4, 1046.65239329071, 
       236.63659710305362, {572.4220553310422, 1520.882731250378}}, 
      {a5, -3476.940285294999, 798.6369488544309, {-5077.444496388674, 
        -1876.4360742013237}}, {a6, 4707.249209858949, 1030.6129191847244, 
       {2641.8547655764137, 6772.643654141484}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{9.372166286474625*^-8, -0.000011916291123602612, 
   0.00038032631453213304, -0.005186436067482908, 0.034579632010713096, 
   -0.11110468940202117, 0.1375445812492325}, {-0.000011916291123602612, 
   0.0035887275014674673, -0.1320984783999652, 1.9116923048130832, 
   -13.163604844300536, 43.149703108972496, -54.14386239931211}, 
   {0.000380326314532133, -0.1320984783999652, 5.028169708536075, 
   -74.28131521090062, 518.9421505185176, -1719.468406893693, 
   2175.5464311846895}, {-0.005186436067482908, 1.9116923048130832, 
   -74.2813152109006, 1113.192714956458, -7861.458851394983, 
   26269.577834106534, -33463.68200156521}, {0.0345796320107131, 
   -13.163604844300538, 518.9421505185177, -7861.458851394983, 
   55996.87908851292, -188430.94784230556, 241427.68652209284}, 
   {-0.11110468940202117, 43.1497031089725, -1719.4684068936933, 
   26269.577834106538, -188430.94784230558, 637820.9760755149, 
   -821306.0566062465}, {0.13754458124923247, -54.14386239931211, 
   2175.5464311846895, -33463.68200156521, 241427.6865220928, 
   -821306.0566062464, 1.0621629891904595*^6}}}, 
 "1DSpinFit" -> {0.03844282316450059 + 0.05385072290623971*S + 
    0.010394473847555683*S^2 + 0.013371238348828163*S^3 + 
    0.026122392102830707*S^4, {b0 -> -0.00007249245303870186, 
    b1 -> 0.05385072290623971, b2 -> 0.010394473847555683, 
    b3 -> 0.013371238348828163, b4 -> 0.026122392102830707}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.00007249245303870186, 
       0.00024856880659846923, -0.2916393815890344, 0.7723343766259905}, 
      {b1, 0.05385072290623971, 0.0007574622976613895, 71.09360171786761, 
       1.4380953830095307*^-38}, {b2, 0.010394473847555683, 
       0.0016672627938913327, 6.234454391737097, 4.2799944455121094*^-7}, 
      {b3, 0.013371238348828163, 0.0011065511604646883, 12.08370550459954, 
       7.42250812256394*^-14}, {b4, 0.026122392102830707, 
       0.001897903638389641, 13.763813701835458, 1.8451538077194912*^-15}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -428.5500817018199, -426.7318998836381, 
   -418.56871182504204, 0.9998610528521514, 
   ScientificForm[0.0008489464053896742], {0.00024856880659846923, 
   0.0007574622976613895, 0.0016672627938913327, 0.0011065511604646883, 
   0.001897903638389641}, {{b0, -0.2916393815890344}, 
    {b2, 6.234454391737097}, {b3, 12.08370550459954}, 
    {b4, 13.763813701835458}, {b1, 71.09360171786761}}, 5, 
   0.0008489464053896742, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.00007249245303870186, 0.00024856880659846923, 
       {-0.0005776450454360986, 0.0004326601393586948}}, 
      {b1, 0.05385072290623971, 0.0007574622976613895, 
       {0.05231137431080217, 0.055390071501677254}}, 
      {b2, 0.010394473847555683, 0.0016672627938913327, 
       {0.007006188189080305, 0.013782759506031061}}, 
      {b3, 0.013371238348828163, 0.0011065511604646883, 
       {0.011122455828694651, 0.015620020868961675}}, 
      {b4, 0.026122392102830707, 0.001897903638389641, 
       {0.02226538785449924, 0.029979396351162174}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6.17864516137872*^-8, 6.356749265624655*^-10, 
   -2.6335082021449235*^-7, -5.8422236814251875*^-9, 2.2419913835150015*^-7}, 
   {6.356749265624599*^-10, 5.737491323784715*^-7, -4.331006501477828*^-7, 
   -7.837888546647107*^-7, 5.875980553280977*^-7}, {-2.6335082021449235*^-7, 
   -4.331006501477828*^-7, 2.7797652238943327*^-6, 6.563796791683283*^-7, 
   -3.0314666377921534*^-6}, {-5.8422236814251875*^-9, 
   -7.837888546647107*^-7, 6.563796791683283*^-7, 1.2244554707257483*^-6, 
   -9.54148639711896*^-7}, {2.2419913835150015*^-7, 5.875980553280977*^-7, 
   -3.0314666377921534*^-6, -9.541486397118959*^-7, 3.602038220612637*^-6}}}, 
 "3DFits" -> {{Sqrt[1 - 3*\[Eta]]*(0.019069933430190773 - 
       0.19396651989685837*\[Eta] + 11.95224600241255*\[Eta]^2 - 
       158.90113442757382*\[Eta]^3 + 1046.65239329071*\[Eta]^4 - 
       3476.940285294999*\[Eta]^5 + 4707.249209858949*\[Eta]^6) + 
     Sqrt[1 - 3*\[Eta]]*(S^2*(-0.004430991460783274 + 4.00531160520387*
          \[Eta]^2 - 14.40717031483822*\[Eta]^3) + 
       S^3*(0.01786025336982806 + 0.5684622929810091*\[Eta]^3) + 
       S*(0.005226824640182278 + 0.3850904089860745*\[Eta] - 
         1.809040853674213*\[Eta]^2 + 7.633092625946676*\[Eta]^3) + 
       S^4*(0.028691128932372217 - 3.2689944951222456*\[Eta]^2 + 
         14.58341191797949*\[Eta]^3)) + 1450.3960260644014*(1 - 4*\[Eta])^0.5*
      \[Eta]^8*(\[Chi]1 - \[Chi]2), {d10 -> 1450.3960260644014, 
     f10 -> 0.0970613644181301, f11 -> 7.1510722271372495, 
     f12 -> -33.59362244447416, f20 -> -0.4262833815128839, 
     f22 -> 385.33086560660695, f30 -> 1.3357217113247635, 
     f40 -> 1.0983346708612935, f42 -> -125.14146798860763}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1450.3960260644014, 156.23597012604287, 
        9.283368131514779, 1.7044642660671338*^-17}, 
       {f10, 0.0970613644181301, 0.020589682785645637, 4.71407769748632, 
        4.329105203174489*^-6}, {f11, 7.1510722271372495, 0.737506582199223, 
        9.69628258206586, 1.0337761070882876*^-18}, {f12, -33.59362244447416, 
        7.215691939049824, -4.655634238301174, 5.609800195153756*^-6}, 
       {f20, -0.4262833815128839, 0.21330535256038657, -1.9984654693191697, 
        0.046908509542318254}, {f22, 385.33086560660695, 32.53877942983975, 
        11.842204051859381, 2.6298122541874456*^-25}, 
       {f30, 1.3357217113247635, 0.15011564623700666, 8.897951311590065, 
        2.227436668326136*^-16}, {f40, 1.0983346708612935, 
        0.13331352084136264, 8.238734255381827, 1.609098854545109*^-14}, 
       {f42, -125.14146798860763, 24.014381055358992, -5.2111052831270595, 
        4.344903410087276*^-7}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2254.693871553634, -2253.8643784660762, -2220.44437137882, 
    0.9984005917689, ScientificForm[0.001612965052648859], 
    {156.23597012604287, 0.020589682785645637, 0.737506582199223, 
    7.215691939049824, 0.21330535256038657, 32.53877942983975, 
    0.15011564623700666, 0.13331352084136264, 24.014381055358992}, 
    {{f20, -1.9984654693191697}, {f12, -4.655634238301174}, 
     {f10, 4.71407769748632}, {f42, -5.2111052831270595}, 
     {f40, 8.238734255381827}, {f30, 8.897951311590065}, 
     {d10, 9.283368131514779}, {f11, 9.69628258206586}, 
     {f22, 11.842204051859381}}, 9, 0.001612965052648859, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1450.3960260644014, 156.23597012604287, {1142.4696774528952, 
         1758.3223746759077}}, {f10, 0.0970613644181301, 
        0.020589682785645637, {0.05648104329145108, 0.1376416855448091}}, 
       {f11, 7.1510722271372495, 0.737506582199223, {5.697516373447807, 
         8.604628080826693}}, {f12, -33.59362244447416, 7.215691939049824, 
        {-47.81507010281161, -19.372174786136704}}, 
       {f20, -0.4262833815128839, 0.21330535256038657, {-0.8466880956143858, 
         -0.005878667411381933}}, {f22, 385.33086560660695, 
        32.53877942983975, {321.20000297604554, 449.46172823716836}}, 
       {f30, 1.3357217113247635, 0.15011564623700666, {1.039857943346579, 
         1.6315854793029478}}, {f40, 1.0983346708612935, 0.13331352084136264, 
        {0.835586305935424, 1.361083035787163}}, {f42, -125.14146798860763, 
        24.014381055358992, {-172.47154611707197, -77.81138986014331}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{24409.67836122576, -0.20891823066688747, 
    11.521849163847214, -152.26031863759985, 0.5942476765968068, 
    54.48777923979556, 1.362805955282059, -0.5247791952896894, 
    -27.54211480479761}, {-0.20891823066688747, 0.00042393503721351234, 
    -0.003341058068981014, 0.018853898488162827, -0.0008931445969422075, 
    0.1055202361722271, -0.0026022046106499606, 0.000728497214815395, 
    -0.11199000164823554}, {11.521849163847211, -0.003341058068981014, 
    0.5439159587871794, -5.200322712435169, -0.017051822823017614, 
    -1.28883888433227, -0.009061079242148735, 0.017865492212094262, 
    1.0640090137325497}, {-152.26031863759985, 0.018853898488162827, 
    -5.200322712435169, 52.066210159268614, 0.14645940784754605, 
    14.115381402363674, 0.13388460061477492, -0.15510141088230542, 
    -9.30703100214044}, {0.5942476765968068, -0.0008931445969422072, 
    -0.01705182282301762, 0.14645940784754605, 0.045499173430910804, 
    -3.704998053255874, 0.012547020610829105, -0.02703530616992071, 
    2.315772515659457}, {54.48777923979556, 0.10552023617222711, 
    -1.28883888433227, 14.115381402363674, -3.704998053255874, 
    1058.7721667837623, -1.2132319219842995, 2.236982446531413, 
    -719.7526528625317}, {1.3628059552820588, -0.0026022046106499606, 
    -0.009061079242148735, 0.13388460061477492, 0.012547020610829109, 
    -1.2132319219842995, 0.022534707245154134, -0.01091715114679764, 
    1.2682851488203581}, {-0.5247791952896894, 0.0007284972148153949, 
    0.017865492212094262, -0.15510141088230542, -0.02703530616992071, 
    2.2369824465314125, -0.01091715114679764, 0.017772494839120433, 
    -1.585846848008308}, {-27.542114804797606, -0.11199000164823553, 
    1.0640090137325497, -9.30703100214044, 2.3157725156594564, 
    -719.7526528625316, 1.268285148820358, -1.585846848008308, 
    576.6904974719847}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.019069933430190773 - 0.19396651989685837*\[Eta] + 
       11.95224600241255*\[Eta]^2 - 158.90113442757382*\[Eta]^3 + 
       1046.65239329071*\[Eta]^4 - 3476.940285294999*\[Eta]^5 + 
       4707.249209858949*\[Eta]^6) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.0037559195118193204 + 2.711919506639821*\[Eta]^2 - 
         9.27680652531572*\[Eta]^3) + S^3*(0.018612071658861473 + 
         0.5203459224828707*\[Eta]^3) + S^4*(0.027472612314020487 - 
         1.30738971782578*\[Eta]^2 + 6.814977872368139*\[Eta]^3) + 
       S*(0.004860411853657119 + 0.3989120742338389*\[Eta] - 
         1.9402809974116706*\[Eta]^2 + 7.960356975269888*\[Eta]^3)) + 
     1595.834757227986*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) + 
     0.13113395395613156*\[Eta]^2*(1 - 17.807674691717267*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 1595.834757227986, 
     d20 -> 0.13113395395613156, d21 -> -17.807674691717267, 
     f10 -> 0.0902571328915984, f11 -> 7.407738516869878, 
     f12 -> -36.030732601118885, f20 -> -0.3613381078160628, 
     f22 -> 260.90012312432185, f30 -> 1.391948237950048, 
     f40 -> 1.0516882300010904, f42 -> -50.04862160705822}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1595.834757227986, 126.92890456616858, 
        12.572666270794693, 1.4468738242982497*^-27}, 
       {d20, 0.13113395395613156, 0.012369071395510736, 10.601762231215325, 
        2.0564859044846235*^-21}, {d21, -17.807674691717267, 
        0.25932853493896935, -68.66839661862952, 1.0581651429125828*^-148}, 
       {f10, 0.0902571328915984, 0.01648943162811992, 5.473635169915755, 
        1.2176884360976848*^-7}, {f11, 7.407738516869878, 0.5906599803297607, 
        12.54145999993803, 1.8172414142446015*^-27}, 
       {f12, -36.030732601118885, 5.778733751318472, -6.2350567012882605, 
        2.3419717645002326*^-9}, {f20, -0.3613381078160628, 
        0.17085619556617082, -2.1148668716325263, 0.03558742540866284}, 
       {f22, 260.90012312432185, 29.238180660643152, 8.92326804299125, 
        1.9715847543983947*^-16}, {f30, 1.391948237950048, 
        0.12025912299179817, 11.574574995403722, 2.0190059299494777*^-24}, 
       {f40, 1.0516882300010904, 0.1068085300830592, 9.846481635720007, 
        3.9225455970091775*^-19}, {f42, -50.04862160705822, 
        20.851549418182234, -2.4002351385656064, 0.017232674255907722}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2353.9470554449877, -2352.7191484682435, 
    -2312.847655235211, 0.9989855285053886, ScientificForm[
     0.0012845920166657302], {126.92890456616858, 0.012369071395510736, 
    0.25932853493896935, 0.01648943162811992, 0.5906599803297607, 
    5.778733751318472, 0.17085619556617082, 29.238180660643152, 
    0.12025912299179817, 0.1068085300830592, 20.851549418182234}, 
    {{f20, -2.1148668716325263}, {f42, -2.4002351385656064}, 
     {f10, 5.473635169915755}, {f12, -6.2350567012882605}, 
     {f22, 8.92326804299125}, {f40, 9.846481635720007}, 
     {d20, 10.601762231215325}, {f30, 11.574574995403722}, 
     {f11, 12.54145999993803}, {d10, 12.572666270794693}, 
     {d21, -68.66839661862952}}, 11, 0.0012845920166657302, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1595.834757227986, 126.92890456616858, {1345.6569379147236, 
         1846.0125765412486}}, {d20, 0.13113395395613156, 
        0.012369071395510736, {0.10675442181382294, 0.15551348609844018}}, 
       {d21, -17.807674691717267, 0.25932853493896935, {-18.31881317178595, 
         -17.296536211648583}}, {f10, 0.0902571328915984, 
        0.01648943162811992, {0.05775633994346694, 0.12275792583972986}}, 
       {f11, 7.407738516869878, 0.5906599803297607, {6.243543282225897, 
         8.571933751513859}}, {f12, -36.030732601118885, 5.778733751318472, 
        {-47.420660003692106, -24.640805198545664}}, 
       {f20, -0.3613381078160628, 0.17085619556617082, {-0.6980969459152452, 
         -0.024579269716880403}}, {f22, 260.90012312432185, 
        29.238180660643152, {203.27145057437713, 318.5287956742666}}, 
       {f30, 1.391948237950048, 0.12025912299179817, {1.1549166079565074, 
         1.6289798679435887}}, {f40, 1.0516882300010904, 0.1068085300830592, 
        {0.8411678191335648, 1.262208640868616}}, {f42, -50.04862160705822, 
        20.851549418182234, {-91.1471813131662, -8.950061900950246}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{16110.946814367531, 0.2217139306340249, 
    4.604069423251455, -0.14848424919521352, 7.900907930148408, 
    -102.54548519746496, 0.5560124278866434, -239.405017574646, 
    0.9975568338719952, -0.4556159618636684, 150.13097811324724}, 
    {0.2217139306340249, 0.00015299392718724186, 0.0010017376370570923, 
    -8.643564917620293*^-6, 0.0003192983716641996, -0.003051198686661832, 
    0.00009008764469663824, -0.15907751842574944, 0.00007214610469871275, 
    -0.00006330172656344656, 0.09648777474998177}, {4.604069423251456, 
    0.0010017376370570923, 0.06725128903359223, -0.00009931248249053146, 
    0.0032930330348252502, -0.03256932684069809, 0.0014572204939970889, 
    -1.8839865891837322, 0.0008690230449187834, -0.0009524455904494508, 
    1.1695903545546138}, {-0.14848424919521355, -8.643564917620297*^-6, 
    -0.00009931248249053143, 0.00027190135541844154, -0.002157671214182072, 
    0.012250608556043069, -0.0005774486043021917, 0.07712921191991061, 
    -0.001670162241149613, 0.0004703040722552466, -0.07752038627957084}, 
    {7.900907930148408, 0.0003192983716641996, 0.0032930330348252502, 
    -0.0021576712141820717, 0.3488792123631534, -3.335615499228581, 
    -0.010710565684634318, -1.1737374444366515, -0.0056420430929477496, 
    0.011293865935554584, 0.8931529856078468}, {-102.54548519746497, 
    -0.003051198686661832, -0.03256932684069809, 0.012250608556043067, 
    -3.335615499228581, 33.39376376862725, 0.09177972876110507, 
    12.383288338223007, 0.08418540850333936, -0.09791446167489866, 
    -7.9937779089625876}, {0.5560124278866434, 0.00009008764469663828, 
    0.0014572204939970889, -0.0005774486043021917, -0.010710565684634318, 
    0.0917797287611051, 0.029191839563345607, -2.4774717585419337, 
    0.008080153632248963, -0.017351673921643874, 1.5469482228324785}, 
    {-239.405017574646, -0.15907751842574944, -1.8839865891837322, 
    0.07712921191991061, -1.1737374444366515, 12.383288338223007, 
    -2.4774717585419337, 854.8712083444071, -0.8571734472242791, 
    1.5052952669047928, -568.5408878931268}, {0.9975568338719953, 
    0.00007214610469871275, 0.0008690230449187839, -0.001670162241149613, 
    -0.0056420430929477496, 0.08418540850333936, 0.008080153632248963, 
    -0.857173447224279, 0.014462256662756438, -0.007022005165889009, 
    0.8609104006422741}, {-0.45561596186366843, -0.00006330172656344658, 
    -0.0009524455904494505, 0.0004703040722552466, 0.011293865935554582, 
    -0.09791446167489865, -0.017351673921643874, 1.5052952669047928, 
    -0.007022005165889008, 0.01140806209850376, -1.059872822346659}, 
    {150.13097811324724, 0.09648777474998177, 1.1695903545546138, 
    -0.07752038627957084, 0.8931529856078468, -7.993777908962587, 
    1.5469482228324782, -568.5408878931268, 0.8609104006422741, 
    -1.059872822346659, 434.7871131388959}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.019069933430190773 - 0.19396651989685837*\[Eta] + 
       11.95224600241255*\[Eta]^2 - 158.90113442757382*\[Eta]^3 + 
       1046.65239329071*\[Eta]^4 - 3476.940285294999*\[Eta]^5 + 
       4707.249209858949*\[Eta]^6) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.00386694230661168 + 2.4954336009259506*\[Eta]^2 - 
         8.403757443593527*\[Eta]^3) + S^3*(0.018939993861057786 + 
         0.49935890154230644*\[Eta]^3) + S^4*(0.027438762741070134 - 
         1.1054725623095307*\[Eta]^2 + 6.009475622971964*\[Eta]^3) + 
       S*(0.004708705699462101 + 0.4004045953132346*\[Eta] - 
         1.9338438308444716*\[Eta]^2 + 7.9204371655992425*\[Eta]^3)) + 
     0.3471804655390665*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     1665.4873683308917*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2), 
    {d10 -> 1665.4873683308917, d30 -> 0.3471804655390665, 
     f10 -> 0.08743997193241951, f11 -> 7.435454413683265, 
     f12 -> -35.91119536522315, f20 -> -0.3720190519812614, 
     f22 -> 240.07310399003651, f30 -> 1.4164726831541121, 
     f40 -> 1.050392423215207, f42 -> -42.31896366756313}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1665.4873683308917, 132.4568200551336, 
        12.573813621961122, 1.3457409594779378*^-27}, 
       {d30, 0.3471804655390665, 0.035627290767558294, 9.744789964641491, 
        7.639690709027325*^-19}, {f10, 0.08743997193241951, 
        0.017240155167610266, 5.071878476865238, 8.440839202616403*^-7}, 
       {f11, 7.435454413683265, 0.6172058694699344, 12.046959987708712, 
        6.2809907053009*^-26}, {f12, -35.91119536522315, 6.036614381727915, 
        -5.948896698441082, 1.070448474228613*^-8}, 
       {f20, -0.3720190519812614, 0.17839865252457957, -2.0853243380299915, 
        0.038209166568665624}, {f22, 240.07310399003651, 31.01726101309463, 
        7.739984000801498, 3.726625432199043*^-13}, {f30, 1.4164726831541121, 
        0.12576185309702195, 11.263134633212989, 1.7994045230405468*^-23}, 
       {f40, 1.050392423215207, 0.11155142565653632, 9.416216933428853, 
        7.143808745449054*^-18}, {f42, -42.31896366756313, 
        21.799773893492592, -1.94125699992676, 0.053522030309762283}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2335.0467892825445, -2334.028270764026, 
    -2297.372339090249, 0.9988874517570838, ScientificForm[
     0.0013452553273307888], {132.4568200551336, 0.035627290767558294, 
    0.017240155167610266, 0.6172058694699344, 6.036614381727915, 
    0.17839865252457957, 31.01726101309463, 0.12576185309702195, 
    0.11155142565653632, 21.799773893492592}, {{f42, -1.94125699992676}, 
     {f20, -2.0853243380299915}, {f10, 5.071878476865238}, 
     {f12, -5.948896698441082}, {f22, 7.739984000801498}, 
     {f40, 9.416216933428853}, {d30, 9.744789964641491}, 
     {f30, 11.263134633212989}, {f11, 12.046959987708712}, 
     {d10, 12.573813621961122}}, 10, 0.0013452553273307888, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1665.4873683308917, 132.4568200551336, {1404.4207642954054, 
         1926.553972366378}}, {d30, 0.3471804655390665, 0.035627290767558294, 
        {0.2769606323300267, 0.4174002987481063}}, {f10, 0.08743997193241951, 
        0.017240155167610266, {0.05346037948274847, 0.12141956438209055}}, 
       {f11, 7.435454413683265, 0.6172058694699344, {6.218968616529022, 
         8.651940210837509}}, {f12, -35.91119536522315, 6.036614381727915, 
        {-47.80909851474395, -24.01329221570235}}, {f20, -0.3720190519812614, 
        0.17839865252457957, {-0.7236350001801755, -0.02040310378234733}}, 
       {f22, 240.07310399003651, 31.01726101309463, {178.93943797117555, 
         301.2067700088975}}, {f30, 1.4164726831541121, 0.12576185309702195, 
        {1.1686015664265386, 1.6643437998816857}}, {f40, 1.050392423215207, 
        0.11155142565653632, {0.8305294379846457, 1.2702554084457685}}, 
       {f42, -42.31896366756313, 21.799773893492592, {-85.28536537301454, 
         0.6474380378882856}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{17544.809179118038, 0.7863814223118576, -0.16778614241305864, 
    8.695671148096496, -111.64976153394534, 0.5381749846725534, 
    -290.93986491608644, 1.1352412934078187, -0.47531019393410207, 
    168.35060707820716}, {0.7863814223118575, 0.001269303847436144, 
    -0.000035176145296163356, 0.001039711157034993, -0.008473127139965352, 
    0.00019839227459462734, -0.5310674245556617, 0.00029522835931480385, 
    -0.00017527852351220316, 0.30280195409544075}, {-0.16778614241305864, 
    -0.00003517614529616336, 0.0002972229502032789, -0.0023635630532709926, 
    0.013410022362677874, -0.0006296323484094234, 0.08845555774808837, 
    -0.0018266164182683465, 0.0005139353099010998, -0.08665075714810684}, 
    {8.695671148096494, 0.0010397111570349933, -0.0023635630532709926, 
    0.3809430853081377, -3.640954369572008, -0.011753399848990879, 
    -1.3356551663375213, -0.006090104365134607, 0.012340929372338744, 
    0.9915661963383068}, {-111.64976153394532, -0.008473127139965352, 
    0.013410022362677874, -3.6409543695720075, 36.44071319368428, 
    0.10102228250824728, 13.40899977330324, 0.09158851780584266, 
    -0.10721565518273773, -8.525132052603874}, {0.5381749846725534, 
    0.00019839227459462737, -0.0006296323484094234, -0.011753399848990879, 
    0.10102228250824731, 0.03182607922258568, -2.6720787159732384, 
    0.008814070632719353, -0.01891981541773071, 1.665602426957105}, 
    {-290.9398649160864, -0.5310674245556617, 0.08845555774808837, 
    -1.3356551663375213, 13.408999773303242, -2.672078715973239, 
    962.0704807544399, -0.9713344639750475, 1.6365507810096531, 
    -629.6571963423693}, {1.1352412934078187, 0.0002952283593148038, 
    -0.0018266164182683465, -0.006090104365134609, 0.09158851780584268, 
    0.008814070632719355, -0.9713344639750475, 0.015816043694396924, 
    -0.007669732918536858, 0.9567135175368097}, {-0.47531019393410195, 
    -0.00017527852351220338, 0.0005139353099010997, 0.012340929372338744, 
    -0.10721565518273776, -0.01891981541773071, 1.6365507810096531, 
    -0.007669732918536858, 0.01244372056600575, -1.1500124314719276}, 
    {168.35060707820716, 0.30280195409544075, -0.08665075714810684, 
    0.9915661963383068, -8.525132052603874, 1.6656024269571053, 
    -629.6571963423692, 0.9567135175368097, -1.1500124314719276, 
    475.2301418074011}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.019069933430190773 - 0.19396651989685837*\[Eta] + 
       11.95224600241255*\[Eta]^2 - 158.90113442757382*\[Eta]^3 + 
       1046.65239329071*\[Eta]^4 - 3476.940285294999*\[Eta]^5 + 
       4707.249209858949*\[Eta]^6) + Sqrt[1 - 3*\[Eta]]*
      (S^2*(-0.0038263656140933152 + 2.3753413452420133*\[Eta]^2 - 
         7.925985329178953*\[Eta]^3) + S^3*(0.018963579407636953 + 
         0.4978494265612399*\[Eta]^3) + S^4*(0.02738043801805805 - 
         0.9085620866763245*\[Eta]^2 + 5.225566502711913*\[Eta]^3) + 
       S*(0.0046910348789512895 + 0.40231360805609434*\[Eta] - 
         1.955352354930108*\[Eta]^2 + 7.977057990568723*\[Eta]^3)) + 
     0.27352193588394114*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     1635.4240644598524*(1 - 4*\[Eta])^0.5*\[Eta]^8*(\[Chi]1 - \[Chi]2) + 
     0.058560321425018165*\[Eta]^2*(1 - 19.936477485971217*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 1635.4240644598524, 
     d20 -> 0.058560321425018165, d21 -> -19.936477485971217, 
     d30 -> 0.27352193588394114, f10 -> 0.08711182739587209, 
     f11 -> 7.470904499398616, f12 -> -36.31060549242024, 
     f20 -> -0.3681153726692098, f22 -> 228.51963265082318, 
     f30 -> 1.418236584594193, f40 -> 1.048159675051008, 
     f42 -> -34.780968109649876}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1635.4240644598524, 119.48267801854318, 
        13.68754108613168, 4.377937725983673*^-31}, 
       {d20, 0.058560321425018165, 0.017680619467650413, 3.312119325466161, 
        0.0010861169626010456}, {d21, -19.936477485971217, 
        1.1773612528899615, -16.93318634109536, 1.9568916679089342*^-41}, 
       {d30, 0.27352193588394114, 0.0502176899461119, 5.446724773231401, 
        1.3970709767188906*^-7}, {f10, 0.08711182739587209, 
        0.015504097218082531, 5.618632685963359, 5.923676615126541*^-8}, 
       {f11, 7.470904499398616, 0.5551005915889433, 13.458649860223682, 
        2.353696480498192*^-30}, {f12, -36.31060549242024, 5.429895567008819, 
        -6.68716461381646, 1.9329209250011296*^-10}, 
       {f20, -0.3681153726692098, 0.16053994937917354, -2.292982987055585, 
        0.022815872243461738}, {f22, 228.51963265082318, 28.10784833180367, 
        8.130100531112378, 3.373662826374784*^-14}, {f30, 1.418236584594193, 
        0.11309755049788228, 12.53994077104923, 1.958988749712383*^-27}, 
       {f40, 1.048159675051008, 0.10035853936415735, 10.444150360216922, 
        6.453407047739966*^-21}, {f42, -34.780968109649876, 
        19.791458634945776, -1.7573726500500133, 0.0802775727568326}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2381.235550552921, -2379.777606627687, 
    -2336.7112003256625, 0.9991085371543932, ScientificForm[
     0.001204195273234796], {119.48267801854318, 0.017680619467650413, 
    1.1773612528899615, 0.0502176899461119, 0.015504097218082531, 
    0.5551005915889433, 5.429895567008819, 0.16053994937917354, 
    28.10784833180367, 0.11309755049788228, 0.10035853936415735, 
    19.791458634945776}, {{f42, -1.7573726500500133}, 
     {f20, -2.292982987055585}, {d20, 3.312119325466161}, 
     {d30, 5.446724773231401}, {f10, 5.618632685963359}, 
     {f12, -6.68716461381646}, {f22, 8.130100531112378}, 
     {f40, 10.444150360216922}, {f30, 12.53994077104923}, 
     {f11, 13.458649860223682}, {d10, 13.68754108613168}, 
     {d21, -16.93318634109536}}, 12, 0.001204195273234796, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1635.4240644598524, 119.48267801854318, {1399.9166420144438, 
         1870.931486905261}}, {d20, 0.058560321425018165, 
        0.017680619467650413, {0.023710775138331842, 0.09340986771170448}}, 
       {d21, -19.936477485971217, 1.1773612528899615, {-22.25712612352669, 
         -17.615828848415745}}, {d30, 0.27352193588394114, 
        0.0502176899461119, {0.17453990002317749, 0.3725039717447048}}, 
       {f10, 0.08711182739587209, 0.015504097218082531, 
        {0.05655233514372342, 0.11767131964802076}}, {f11, 7.470904499398616, 
        0.5551005915889433, {6.376768414645438, 8.565040584151793}}, 
       {f12, -36.31060549242024, 5.429895567008819, {-47.01325068200609, 
         -25.607960302834385}}, {f20, -0.3681153726692098, 
        0.16053994937917354, {-0.6845491043599058, -0.0516816409785138}}, 
       {f22, 228.51963265082318, 28.10784833180367, {173.1174017928722, 
         283.9218635087742}}, {f30, 1.418236584594193, 0.11309755049788228, 
        {1.1953146259943699, 1.6411585431940163}}, {f40, 1.048159675051008, 
        0.10035853936415735, {0.8503470605532757, 1.2459722895487404}}, 
       {f42, -34.780968109649876, 19.791458634945776, {-73.79110319239075, 
         4.22916697309099}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{14276.110346482861, 0.09888949404536741, 9.855953566556238, 
    0.3650053267830874, -0.13528413357871108, 7.059477128964094, 
    -90.9040462210112, 0.48182224882301705, -254.5653305461399, 
    0.9157572258603596, -0.4069416598435385, 152.91476430537514}, 
    {0.09888949404536741, 0.0003126043047598588, 0.01855191852315269, 
    -0.000669114069178185, 6.350378698278767*^-8, 0.0001273648919842874, 
    -0.002009049356430307, 0.00009611152726628612, -0.06122684437737126, 
    -6.159470641605982*^-7, -0.00004725300021936446, 0.04783350421557028}, 
    {9.855953566556238, 0.01855191852315269, 1.3861795198066198, 
    -0.04395096716248582, 0.00003167292948782143, 0.006607485521886911, 
    -0.11733787288987972, 0.006861009250698481, -3.6267105259227943, 
    -0.00019077109738895845, -0.003347471260628733, 2.9554899617010926}, 
    {0.36500532678308734, -0.000669114069178185, -0.04395096716248582, 
    0.0025218163835238287, -0.00002899907425962803, 0.0005823774576163978, 
    -0.002580370895326764, -0.00006248499772756876, -0.29854150863152473, 
    0.00024237318681112675, -0.000032532555952077736, 0.14076464691324347}, 
    {-0.13528413357871108, 6.350378698278767*^-8, 0.00003167292948782142, 
    -0.000028999074259628043, 0.0002403770305477545, -0.001911560850124928, 
    0.01084491719003605, -0.0005090723056547589, 0.07152524676649813, 
    -0.0014772619059810403, 0.0004155741818409901, -0.07005626809677397}, 
    {7.059477128964093, 0.0001273648919842874, 0.006607485521886911, 
    0.0005823774576163978, -0.0019115608501249276, 0.3081366667823949, 
    -2.945388230257493, -0.009470073717997428, -1.1051583586480096, 
    -0.004925010715362304, 0.009963087638237951, 0.8210127524167592}, 
    {-90.9040462210112, -0.002009049356430307, -0.11733787288987972, 
    -0.002580370895326764, 0.01084491719003605, -2.945388230257493, 
    29.483765868622026, 0.08109013368518388, 11.237852304683162, 
    0.07407367837519725, -0.08640885620555502, -7.201206158202831}, 
    {0.48182224882301694, 0.00009611152726628612, 0.0068610092506984815, 
    -0.00006248499772756867, -0.0005090723056547588, -0.009470073717997428, 
    0.08109013368518388, 0.0257730753466676, -2.1797972936693797, 
    0.007127422965286325, -0.01531782890135897, 1.362209519611367}, 
    {-254.5653305461399, -0.06122684437737126, -3.6267105259227934, 
    -0.29854150863152473, 0.07152524676649813, -1.1051583586480096, 
    11.237852304683162, -2.1797972936693797, 790.0511378436785, 
    -0.7854342270809052, 1.3327760577040482, -518.5910246536624}, 
    {0.9157572258603596, -6.159470641605982*^-7, -0.00019077109738895845, 
    0.00024237318681112675, -0.0014772619059810403, -0.004925010715362304, 
    0.07407367837519725, 0.007127422965286325, -0.7854342270809052, 
    0.012791055928621037, -0.006202386487545747, 0.7735693112193578}, 
    {-0.4069416598435385, -0.00004725300021936446, -0.003347471260628734, 
    -0.000032532555952077824, 0.0004155741818409902, 0.00996308763823795, 
    -0.08640885620555502, -0.015317828901358974, 1.3327760577040484, 
    -0.006202386487545746, 0.01007183642330712, -0.9375069136582111}, 
    {152.91476430537512, 0.04783350421557029, 2.955489961701093, 
    0.14076464691324347, -0.07005626809677398, 0.8210127524167592, 
    -7.201206158202832, 1.362209519611367, -518.5910246536624, 
    0.7735693112193578, -0.9375069136582111, 391.7018348987698}}}}, 
 "Best3DFit" -> 6}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsInt2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 3*\[Eta]^2]*(5.9418458424054235 - 
     31.905244419036787*\[Eta] + 271.1056329988318*\[Eta]^2 - 
     2113.965233486898*\[Eta]^3 + 6214.038393898584*\[Eta]^4), 
   {a0 -> 5.9418458424054235, a1 -> -31.905244419036787, 
    a2 -> 271.1056329988318, a3 -> -2113.965233486898, 
    a4 -> 6214.038393898584}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 5.9418458424054235, 0.1347889750086999, 
       44.08258050795259, 3.6033079785826405*^-45}, {a1, -31.905244419036787, 
       4.494447070807306, -7.098814140291093, 2.376242480442419*^-9}, 
      {a2, 271.1056329988318, 53.514047225450646, 5.066064838203775, 
       4.725424397758721*^-6}, {a3, -2113.965233486898, 262.9748304859272, 
       -8.03865993403511, 6.678529745403956*^-11}, {a4, 6214.038393898584, 
       450.87443862530927, 13.782192693923474, 1.217422634526204*^-19}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -366.9886151467279, -365.89770605581884, 
   -354.32337196168805, 0.999909863238064, 
   ScientificForm[0.010811119707896928], {0.1347889750086999, 
   4.494447070807306, 53.514047225450646, 262.9748304859272, 
   450.87443862530927}, {{a2, 5.066064838203775}, {a1, -7.098814140291093}, 
    {a3, -8.03865993403511}, {a4, 13.782192693923474}, 
    {a0, 44.08258050795259}}, 5, 0.010811119707896928, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 5.9418458424054235, 0.1347889750086999, {5.671831079216227, 
        6.2118606055946195}}, {a1, -31.905244419036787, 4.494447070807306, 
       {-40.90870379998453, -22.901785038089045}}, {a2, 271.1056329988318, 
       53.514047225450646, {163.90411456646106, 378.30715143120256}}, 
      {a3, -2113.965233486898, 262.9748304859272, {-2640.767121948424, 
        -1587.1633450253717}}, {a4, 6214.038393898584, 450.87443862530927, 
       {5310.828359356688, 7117.24842844048}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.01816806778389593, -0.5796383515236189, 
   6.365940703165564, -28.828351102711235, 45.94933595147606}, 
   {-0.5796383515236188, 20.20005447228837, -235.63361539286325, 
   1113.148016980958, -1829.1166333531844}, {6.365940703165562, 
   -235.63361539286322, 2863.7532504477617, -13925.867807068576, 
   23368.352319184407}, {-28.82835110271123, 1113.148016980958, 
   -13925.867807068576, 69155.76146910214, -117870.73271470184}, 
   {45.94933595147606, -1829.1166333531846, 23368.352319184407, 
   -117870.73271470185, 203287.75940568774}}}, 
 "1DSpinFit" -> {0.9228032855983563 + 0.7890154163166494*S + 
    0.2991575875273021*S^2 + 0.08647139763421208*S^3, 
   {b0 -> -0.004067125861330871, b1 -> 0.7890154163166494, 
    b2 -> 0.2991575875273021, b3 -> 0.08647139763421208}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.004067125861330871, 0.0030686042074434036, 
       -1.3253992976563707, 0.21190761970689254}, {b1, 0.7890154163166494, 
       0.009421184218437746, 83.74906997068429, 8.766201311646189*^-17}, 
      {b2, 0.2991575875273021, 0.009376468404071801, 31.905145374071832, 
       3.4109774599096643*^-12}, {b3, 0.08647139763421208, 
       0.01838132588371437, 4.704306869986167, 0.0006456256266326118}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -95.69855244173885, -91.69855244173885, 
   -92.1583014362278, 0.9999532698304484, ScientificForm[
    0.006985157449672242], {0.0030686042074434036, 0.009421184218437746, 
   0.009376468404071801, 0.01838132588371437}, {{b0, -1.3253992976563707}, 
    {b3, 4.704306869986167}, {b2, 31.905145374071832}, 
    {b1, 83.74906997068429}}, 4, 0.006985157449672242, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.004067125861330871, 0.0030686042074434036, 
       {-0.010821078184108567, 0.002686826461446825}}, 
      {b1, 0.7890154163166494, 0.009421184218437746, {0.7682795296613784, 
        0.8097513029719204}}, {b2, 0.2991575875273021, 0.009376468404071801, 
       {0.2785201197158719, 0.31979505533873226}}, {b3, 0.08647139763421208, 
       0.01838132588371437, {0.046014372141348424, 0.12692842312707572}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{9.416331781939358*^-6, 3.1283869412768527*^-6, 
   -0.000020613110713425868, -4.2662625355170665*^-6}, 
   {3.1283869412768527*^-6, 0.00008875871207774042, 9.992690470527335*^-7, 
   -0.00015325496000830017}, {-0.000020613110713425868, 
   9.992690470527337*^-7, 0.00008791815973255677, -1.362728699228751*^-6}, 
   {-4.2662625355170665*^-6, -0.00015325496000830017, 
   -1.3627286992287507*^-6, 0.0003378731412433077}}}, 
 "3DFits" -> {{Sqrt[\[Eta] - 3*\[Eta]^2]*(5.9418458424054235 - 
       31.905244419036787*\[Eta] + 271.1056329988318*\[Eta]^2 - 
       2113.965233486898*\[Eta]^3 + 6214.038393898584*\[Eta]^4) + 
     Sqrt[\[Eta] - 3*\[Eta]^2]*(S*(-2.726472456645038 + 
         98.08119212251981*\[Eta] - 1595.8027347570667*\[Eta]^2 + 
         10581.664858726683*\[Eta]^3 - 21488.25117198268*\[Eta]^4) + 
       S^2*(2.9454485454761827 - 119.88112323140916*\[Eta] + 
         1686.7137359336039*\[Eta]^2 - 8474.190197512324*\[Eta]^3 + 
         13866.428366595079*\[Eta]^4) + S^3*(3.5684571473795095 - 
         145.5079981415436*\[Eta] + 2139.8290160628144*\[Eta]^2 - 
         11680.937129551317*\[Eta]^3 + 20863.270079587106*\[Eta]^4)) + 
     0.0038732029045487884*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.0038732029045487884, f10 -> -3.4555376235523947, 
     f11 -> 124.30833427867732, f12 -> -2022.5241506772227, 
     f13 -> 13411.22700507543, f20 -> 9.845809260002044, 
     f21 -> -400.72900781922647, f22 -> 5638.21145194811, 
     f23 -> -28326.843612946777, f30 -> 41.26748549242441, 
     f31 -> -1682.7298057221863, f32 -> 24746.090321271728, 
     f33 -> -135084.40304114847}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.0038732029045487884, 0.47677254221844634, 
        0.008123796069560934, 0.9935253547221415}, {f10, -3.4555376235523947, 
        1.2028687702876666, -2.8727469769840326, 0.004454903518548372}, 
       {f11, 124.30833427867732, 52.52673010550788, 2.3665728673569673, 
        0.01879442127396466}, {f12, -2022.5241506772227, 740.2415077441127, 
        -2.732249042398161, 0.006785293599128014}, {f13, 13411.22700507543, 
        3922.841787007054, 3.418752968701186, 0.0007456149751610005}, 
       {f20, 9.845809260002044, 1.9433629534064716, 5.066376943505882, 
        8.395884163374021*^-7}, {f21, -400.72900781922647, 95.85591425152377, 
        -4.180535034778579, 0.000041534760597968464}, {f22, 5638.21145194811, 
        1424.096131882014, 3.959150878738033, 0.00010066405349854484}, 
       {f23, -28326.843612946777, 7693.749071847779, -3.681799776470176, 
        0.00028944418490483843}, {f30, 41.26748549242441, 18.861556372106318, 
        2.1879151793355414, 0.0296962087097707}, {f31, -1682.7298057221863, 
        931.6322787987738, -1.8062167273678635, 0.0722089607522858}, 
       {f32, 24746.090321271728, 13860.876571681767, 1.7853192901110464, 
        0.07554463563810133}, {f33, -135084.40304114847, 75082.39249506718, 
        -1.799148889002483, 0.07332328412857254}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -638.1044926679124, -636.4938731988858, 
    -589.3755477411245, 0.9977522841582691, ScientificForm[
     0.06036068202493557], {0.47677254221844634, 1.2028687702876666, 
    52.52673010550788, 740.2415077441127, 3922.841787007054, 
    1.9433629534064716, 95.85591425152377, 1424.096131882014, 
    7693.749071847779, 18.861556372106318, 931.6322787987738, 
    13860.876571681767, 75082.39249506718}, {{d10, 0.008123796069560934}, 
     {f32, 1.7853192901110464}, {f33, -1.799148889002483}, 
     {f31, -1.8062167273678635}, {f30, 2.1879151793355414}, 
     {f11, 2.3665728673569673}, {f12, -2.732249042398161}, 
     {f10, -2.8727469769840326}, {f13, 3.418752968701186}, 
     {f23, -3.681799776470176}, {f22, 3.959150878738033}, 
     {f21, -4.180535034778579}, {f20, 5.066376943505882}}, 13, 
    0.06036068202493557, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.0038732029045487884, 
        0.47677254221844634, {-0.9355925560062447, 0.9433389618153422}}, 
       {f10, -3.4555376235523947, 1.2028687702876666, {-5.825753863124829, 
         -1.0853213839799603}}, {f11, 124.30833427867732, 52.52673010550788, 
        {20.806014006500916, 227.8106545508537}}, {f12, -2022.5241506772227, 
        740.2415077441127, {-3481.147473686168, -563.9008276682775}}, 
       {f13, 13411.22700507543, 3922.841787007054, {5681.386860822745, 
         21141.067149328115}}, {f20, 9.845809260002044, 1.9433629534064716, 
        {6.016471808298236, 13.675146711705853}}, {f21, -400.72900781922647, 
        95.85591425152377, {-589.6101644591895, -211.8478511792635}}, 
       {f22, 5638.21145194811, 1424.096131882014, {2832.0734409896872, 
         8444.349462906534}}, {f23, -28326.843612946777, 7693.749071847779, 
        {-43487.14159701351, -13166.545628880038}}, {f30, 41.26748549242441, 
        18.861556372106318, {4.1013637000314915, 78.43360728481733}}, 
       {f31, -1682.7298057221863, 931.6322787987738, {-3518.482808097202, 
         153.0231966528297}}, {f32, 24746.090321271728, 13860.876571681767, 
        {-2566.3443818524865, 52058.525024395945}}, 
       {f33, -135084.40304114847, 75082.39249506718, {-283031.96838961134, 
         12863.162307314371}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.2273120570134402, 0.03678067480557404, -3.6314876046234494, 
    56.63649342961391, -304.40828476636597, 0.00008713831745162895, 
    1.2149238669423175, -24.800838891342643, 151.08516566790348, 
    -0.5091807967228962, 56.66591229259015, -953.8803963215668, 
    5382.493539737819}, {0.03678067480557404, 1.4468932785333628, 
    -49.78732397330141, 558.3808118993002, -2538.5460177082296, 
    0.7557940252809222, -19.53201679265407, 184.45711080077146, 
    -751.6497045612119, -20.793552414310344, 738.4466122227869, 
    -8460.245235494587, 39040.52143480267}, {-3.631487604623449, 
    -49.787323973301405, 2759.057375576868, -37607.66222148474, 
    190351.38270404184, -21.89582483926698, 64.36933381433002, 
    3092.310212167087, -23962.54525720538, 730.6956245769935, 
    -43791.97594491994, 613366.3473626322, -3.149882984573888*^6}, 
    {56.636493429613914, 558.3808118993002, -37607.66222148474, 
    547957.4897872772, -2.8753656664553406*^6, 227.39115090434, 
    2532.8420293741215, -89525.20869429699, 573947.7469230809, 
    -8324.606405932574, 610921.1616210217, -9.118801669680398*^6, 
    4.842255602389083*^7}, {-304.4082847663659, -2538.546017708229, 
    190351.3827040418, -2.87536566645534*^6, 1.5388687685888696*^7, 
    -996.7628928798614, -19685.362342980727, 554223.546293121, 
    -3.4603623350639497*^6, 38283.48222756241, -3.1302923165454296*^6, 
    4.831871406746792*^7, -2.6123113299508804*^8}, {0.00008713831745162211, 
    0.7557940252809222, -21.89582483926698, 227.39115090434, 
    -996.7628928798614, 3.7766595686727236, -134.04603030414822, 
    1537.437009335171, -7109.567647028371, -20.18531678468376, 
    562.2299326359696, -5658.126304427535, 24251.408194321542}, 
    {1.2149238669423175, -19.532016792654066, 64.36933381433013, 
    2532.8420293741206, -19685.362342980734, -134.04603030414822, 
    9188.356296995478, -132495.79311321804, 688892.4046983598, 
    515.50242773647, 4752.812663559927, -182901.59666734905, 
    1.1769042746252262*^6}, {-24.80083889134264, 184.45711080077146, 
    3092.310212167085, -89525.20869429699, 554223.5462931212, 
    1537.437009335171, -132495.79311321804, 2.0280497928413148*^6, 
    -1.0869338015096463*^7, -4769.204547500849, -193894.22858059924, 
    4.374644719566389*^6, -2.603575089398249*^7}, {151.08516566790348, 
    -751.6497045612119, -23962.54525720535, 573947.7469230805, 
    -3.4603623350639497*^6, -7109.5676470283715, 688892.4046983598, 
    -1.0869338015096465*^7, 5.919377478055856*^7, 19026.727079931326, 
    1.2611535973743373*^6, -2.6409519916126598*^7, 1.552689174567473*^8}, 
    {-0.5091807967228961, -20.79355241431034, 730.6956245769935, 
    -8324.606405932574, 38283.48222756242, -20.18531678468376, 
    515.5024277364702, -4769.20454750085, 19026.727079931326, 
    355.7583087781444, -13023.803431581387, 152374.97054745586, 
    -713609.2178047042}, {56.66591229259015, 738.4466122227868, 
    -43791.97594491994, 610921.1616210217, -3.13029231654543*^6, 
    562.2299326359696, 4752.812663559927, -193894.22858059919, 
    1.2611535973743373*^6, -13023.80343158139, 867938.7028997962, 
    -1.253871495054923*^7, 6.539225669142553*^7}, {-953.8803963215668, 
    -8460.245235494587, 613366.3473626322, -9.118801669680398*^6, 
    4.831871406746792*^7, -5658.126304427535, -182901.59666734905, 
    4.374644719566389*^6, -2.6409519916126598*^7, 152374.97054745586, 
    -1.253871495054923*^7, 1.9212389933539647*^8, -1.032532104597437*^9}, 
    {5382.493539737819, 39040.521434802664, -3.1498829845738877*^6, 
    4.842255602389082*^7, -2.6123113299508804*^8, 24251.408194321542, 
    1.176904274625226*^6, -2.6035750893982485*^7, 1.552689174567473*^8, 
    -713609.2178047042, 6.539225669142553*^7, -1.0325321045974369*^9, 
    5.63736566278332*^9}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(5.9418458424054235 - 31.905244419036787*
        \[Eta] + 271.1056329988318*\[Eta]^2 - 2113.965233486898*\[Eta]^3 + 
       6214.038393898584*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S*(-2.762508431200202 + 103.76438165757475*\[Eta] - 
         1699.5262580317997*\[Eta]^2 + 11192.143343684991*\[Eta]^3 - 
         22626.783113406287*\[Eta]^4) + S^2*(2.9732466907334887 - 
         124.37612679155512*\[Eta] + 1756.5262619699286*\[Eta]^2 - 
         8833.68931079943*\[Eta]^3 + 14457.396038839866*\[Eta]^4) + 
       S^3*(3.6334751166130994 - 159.10497992550586*\[Eta] + 
         2385.8281903335915*\[Eta]^2 - 13117.532840787348*\[Eta]^3 + 
         23537.91136679366*\[Eta]^4)) + 0.17003051990014828*
      (1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.31996241823672594*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.17003051990014828, d20 -> 0.31996241823672594, 
     f10 -> -3.501209702715804, f11 -> 131.51122210257523, 
     f12 -> -2153.9835887689956, f13 -> 14184.94887708675, 
     f20 -> 9.93873067137948, f21 -> -415.75454535380675, 
     f22 -> 5871.575167083543, f23 -> -29528.548427651822, 
     f30 -> 42.01938694206475, f31 -> -1839.972340895258, 
     f32 -> 27590.952102174044, f33 -> -151697.9394305227}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.17003051990014828, 0.465498482434987, 
        0.3652654655515344, 0.7152548645206549}, {d20, 0.31996241823672594, 
        0.08469035703254235, 3.7780265599043354, 0.0002022094401733266}, 
       {f10, -3.501209702715804, 1.169234088323724, -2.994447166465463, 
        0.0030554911319064415}, {f11, 131.51122210257523, 51.090830317520705, 
        2.574067034832976, 0.010689892271595815}, {f12, -2153.9835887689956, 
        720.3452592463714, -2.9902099876696675, 0.003096538721032363}, 
       {f13, 14184.94887708675, 3818.4431226381175, 3.7148514254381606, 
        0.0002562637370934986}, {f20, 9.93873067137948, 1.8890816816560783, 
        5.261143955758765, 3.3195601091897775*^-7}, 
       {f21, -415.75454535380675, 93.25545014536954, -4.458233215385433, 
        0.000013016317074711654}, {f22, 5871.575167083543, 
        1385.5789874658074, 4.2376329463703275, 0.000032911009584397834}, 
       {f23, -29528.548427651822, 7484.977779991176, -3.945041561323998, 
        0.00010650225811489673}, {f30, 42.01938694206475, 18.334248759514193, 
        2.291852122943386, 0.02283486766938697}, {f31, -1839.972340895258, 
        906.4894973178257, -2.02977789189999, 0.04355099349644327}, 
       {f32, 27590.952102174044, 13493.60461960897, 2.0447428896855877, 
        0.042039109598001334}, {f33, -151697.9394305227, 73111.39835619381, 
        -2.0748876760838377, 0.0391290227142055}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -650.7431590594983, -648.8764923928317, 
    -598.5335752093685, 0.9978858100764129, ScientificForm[
     0.058540366135960135], {0.465498482434987, 0.08469035703254235, 
    1.169234088323724, 51.090830317520705, 720.3452592463714, 
    3818.4431226381175, 1.8890816816560783, 93.25545014536954, 
    1385.5789874658074, 7484.977779991176, 18.334248759514193, 
    906.4894973178257, 13493.60461960897, 73111.39835619381}, 
    {{d10, 0.3652654655515344}, {f31, -2.02977789189999}, 
     {f32, 2.0447428896855877}, {f33, -2.0748876760838377}, 
     {f30, 2.291852122943386}, {f11, 2.574067034832976}, 
     {f12, -2.9902099876696675}, {f10, -2.994447166465463}, 
     {f13, 3.7148514254381606}, {d20, 3.7780265599043354}, 
     {f23, -3.945041561323998}, {f22, 4.2376329463703275}, 
     {f21, -4.458233215385433}, {f20, 5.261143955758765}}, 14, 
    0.058540366135960135, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.17003051990014828, 0.465498482434987, 
        {-0.7472418006823431, 1.0873028404826397}}, 
       {d20, 0.31996241823672594, 0.08469035703254235, {0.15307869410546746, 
         0.4868461423679844}}, {f10, -3.501209702715804, 1.169234088323724, 
        {-5.805204465256509, -1.1972149401750998}}, {f11, 131.51122210257523, 
        51.090830317520705, {30.835911109732777, 232.1865330954177}}, 
       {f12, -2153.9835887689956, 720.3452592463714, {-3573.4356224537632, 
         -734.5315550842279}}, {f13, 14184.94887708675, 3818.4431226381175, 
        {6660.644682166633, 21709.253072006868}}, {f20, 9.93873067137948, 
        1.8890816816560783, {6.216264533921008, 13.661196808837952}}, 
       {f21, -415.75454535380675, 93.25545014536954, {-599.5159245839847, 
         -231.99316612362884}}, {f22, 5871.575167083543, 1385.5789874658074, 
        {3141.2692667617193, 8601.881067405368}}, {f23, -29528.548427651822, 
        7484.977779991176, {-44277.81871924678, -14779.278136056864}}, 
       {f30, 42.01938694206475, 18.334248759514193, {5.891451964048933, 
         78.14732192008057}}, {f31, -1839.972340895258, 906.4894973178257, 
        {-3626.2246191817026, -53.72006260881335}}, {f32, 27590.952102174044, 
        13493.60461960897, {1001.585026890396, 54180.31917745769}}, 
       {f33, -151697.9394305227, 73111.39835619381, {-295765.1374166796, 
         -7630.74144436582}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.2166888371492759, 0.003724675376628571, 0.034217123671996835, 
    -3.347023823281975, 51.97739390017558, -278.58490715674475, 
    0.0011640205929442358, 0.9728955942814629, -20.714178504368828, 
    128.74971333346843, -0.47229913407140484, 51.70504711173165, 
    -868.0679844337888, 4891.749375119933}, {0.0037246753766285693, 
    0.007172456574299496, -0.0010238108783714795, 0.16146396320962592, 
    -2.9468683109520155, 17.344182351729618, 0.0020829783435191954, 
    -0.33682085560581, 5.231211596813805, -26.938087435674383, 
    0.01685504355621289, -3.5248366398077575, 63.77201327535537, 
    -372.4183263615327}, {0.03421712367199684, -0.0010238108783714795, 
    1.36710835329821, -47.0599588034258, 527.954691146081, 
    -2400.784265823087, 0.7137441894714881, -18.40492650371206, 
    173.52038953250226, -706.2809461701372, -19.64725522523229, 
    698.1555744273439, -8001.976861421031, 36936.95645803172}, 
    {-3.347023823281975, 0.16146396320962592, -47.0599588034258, 
    2610.272942533693, -35596.43220450406, 180226.20293061523, 
    -20.639337314784587, 53.23096417699715, 3039.2442912359616, 
    -23245.198016194656, 690.7090692945422, -41452.11546011003, 
    580917.620226117, -2.984257015039565*^6}, {51.977393900175585, 
    -2.9468683109520155, 527.954691146081, -35596.43220450406, 
    518897.29251872207, -2.7236471772910706*^6, 213.97351762384102, 
    2531.3055195327624, -86728.83685894676, 553308.7719756927, 
    -7871.653260489892, 578620.1108921045, -8.641250867388763*^6, 
    4.590054878016418*^7}, {-278.5849071567448, 17.344182351729614, 
    -2400.7842658230866, 180226.20293061523, -2.7236471772910706*^6, 
    1.4580507880822338*^7, -936.661500695607, -19412.36758872396, 
    536256.3764207982, -3.334341459911007*^6, 36209.33707877179, 
    -2.965888477122691*^6, 4.58036432102214*^7, -2.477004489127987*^8}, 
    {0.0011640205929442325, 0.0020829783435191954, 0.7137441894714881, 
    -20.639337314784587, 213.97351762384102, -936.6615006956071, 
    3.568629599968557, -126.73871122019585, 1454.023229197743, 
    -6724.635312274693, -19.065319644403548, 530.1468718825181, 
    -5327.032846086429, 22803.52662527955}, {0.9728955942814631, 
    -0.33682085560580993, -18.40492650371205, 53.23096417699715, 
    2531.3055195327624, -19412.36758872396, -126.73871122019585, 
    8696.578981815504, -125421.9561882767, 652100.7805898456, 
    486.2328875069786, 4655.779370926446, -175792.27484583293, 
    1.129377158441585*^6}, {-20.714178504368828, 5.231211596813805, 
    173.52038953250226, 3039.2442912359616, -86728.83685894673, 
    536256.3764207982, 1454.023229197743, -125421.95618827667, 
    1.919829130506772*^6, -1.0288527836363165*^7, -4493.445077822527, 
    -185753.7140266186, 4.179487134869901*^6, -2.4869074065525513*^7}, 
    {128.74971333346846, -26.938087435674383, -706.2809461701374, 
    -23245.198016194645, 553308.7719756924, -3.334341459911007*^6, 
    -6724.635312274693, 652100.7805898456, -1.0288527836363165*^7, 
    5.602489236696164*^7, 17912.325472061468, 1.2047218631481808*^6, 
    -2.519008551646836*^7, 1.4809007716051143*^8}, {-0.47229913407140484, 
    0.016855043556212895, -19.64725522523229, 690.7090692945422, 
    -7871.653260489892, 36209.337078771794, -19.065319644403548, 
    486.23288750697856, -4493.445077822527, 17912.32547206146, 
    336.14467757574766, -12312.609645505556, 144107.14636417478, 
    -675062.3069211248}, {51.70504711173165, -3.5248366398077575, 
    698.1555744273439, -41452.11546011003, 578620.1108921043, 
    -2.965888477122691*^6, 530.1468718825181, 4655.779370926444, 
    -185753.7140266186, 1.2047218631481808*^6, -12312.609645505556, 
    821723.2087475244, -1.1877375927210487*^7, 6.196279835847821*^7}, 
    {-868.0679844337888, 63.77201327535537, -8001.976861421031, 
    580917.620226117, -8.641250867388763*^6, 4.58036432102214*^7, 
    -5327.032846086429, -175792.27484583293, 4.179487134869901*^6, 
    -2.519008551646836*^7, 144107.14636417478, -1.1877375927210487*^7, 
    1.820773656303326*^8, -9.788029501386074*^8}, {4891.749375119933, 
    -372.4183263615327, 36936.95645803172, -2.984257015039565*^6, 
    4.590054878016418*^7, -2.477004489127987*^8, 22803.52662527955, 
    1.129377158441585*^6, -2.4869074065525513*^7, 1.4809007716051143*^8, 
    -675062.3069211247, 6.19627983584782*^7, -9.788029501386074*^8, 
    5.345276569598059*^9}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(5.9418458424054235 - 31.905244419036787*
        \[Eta] + 271.1056329988318*\[Eta]^2 - 2113.965233486898*\[Eta]^3 + 
       6214.038393898584*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S*(-2.836386459352553 + 121.55040944507095*\[Eta] - 
         2033.2817406846061*\[Eta]^2 + 13170.558466120516*\[Eta]^3 - 
         26323.273728959888*\[Eta]^4) + S^2*(3.121289941235311 - 
         141.51811773340233*\[Eta] + 1913.7331215565491*\[Eta]^2 - 
         9230.16506174584*\[Eta]^3 + 14580.995324639953*\[Eta]^4) + 
       S^3*(3.74228467143445 - 203.41624271016346*\[Eta] + 
         3182.9489202441337*\[Eta]^2 - 17696.306680490794*\[Eta]^3 + 
         31918.5285414986*\[Eta]^4)) + 0.9053154524881168*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 11.389301449523781*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 0.9053154524881168, 
     d30 -> 11.389301449523781, f10 -> -3.5948428898811886, 
     f11 -> 154.05327567933105, f12 -> -2576.986074843188, 
     f13 -> 16692.39687052563, f20 -> 10.43359778046897, 
     f21 -> -473.05541839378196, f22 -> 6397.073653971406, 
     f23 -> -30853.85578229222, f30 -> 43.27771695404897, 
     f31 -> -2352.4107193299556, f32 -> 36809.26881404785, 
     f33 -> -204649.25009480034}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.9053154524881168, 0.3260137495755421, 
        2.776924144048539, 0.005948105189175954}, {d30, 11.389301449523781, 
        0.6887444385071548, 16.536324379199275, 8.675716726892903*^-41}, 
       {f10, -3.5948428898811886, 0.8109771009162526, -4.432730450489524, 
        0.000014516209008780928}, {f11, 154.05327567933105, 35.4573959851783, 
        4.344743075428537, 0.000021070879512844803}, 
       {f12, -2576.986074843188, 500.1708672439797, -5.152211461340776, 
        5.604828255147405*^-7}, {f13, 16692.39687052563, 2652.0800743454897, 
        6.294077253547923, 1.588440438861044*^-9}, {f20, 10.43359778046897, 
        1.3106315159077846, 7.960740798486241, 8.261621619682345*^-14}, 
       {f21, -473.05541839378196, 64.77065165460519, -7.303545761997097, 
        4.754533362774826*^-12}, {f22, 6397.073653971406, 961.1734672904394, 
        6.655482981656621, 2.1105224563667506*^-10}, 
       {f23, -30853.85578229222, 5189.115441185342, -5.945879626691118, 
        1.0347399616904597*^-8}, {f30, 43.27771695404897, 12.716402939505539, 
        3.4032986497777467, 0.0007874634429595734}, 
       {f31, -2352.4107193299556, 629.3791631961708, -3.737668573874814, 
        0.00023533300951519582}, {f32, 36809.26881404785, 9372.964445739868, 
        3.9271746977316373, 0.0001141800243196936}, 
       {f33, -204649.25009480034, 50792.512954262, -4.029122368469627, 
        0.00007650196000319313}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -826.3582983073748, -824.4916316407081, -774.1487144572449, 
    0.9989829136933678, ScientificForm[0.040603394125710936], 
    {0.3260137495755421, 0.6887444385071548, 0.8109771009162526, 
    35.4573959851783, 500.1708672439797, 2652.0800743454897, 
    1.3106315159077846, 64.77065165460519, 961.1734672904394, 
    5189.115441185342, 12.716402939505539, 629.3791631961708, 
    9372.964445739868, 50792.512954262}, {{d10, 2.776924144048539}, 
     {f30, 3.4032986497777467}, {f31, -3.737668573874814}, 
     {f32, 3.9271746977316373}, {f33, -4.029122368469627}, 
     {f11, 4.344743075428537}, {f10, -4.432730450489524}, 
     {f12, -5.152211461340776}, {f23, -5.945879626691118}, 
     {f13, 6.294077253547923}, {f22, 6.655482981656621}, 
     {f21, -7.303545761997097}, {f20, 7.960740798486241}, 
     {d30, 16.536324379199275}}, 14, 0.040603394125710936, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.9053154524881168, 0.3260137495755421, {0.26290006361147955, 
         1.5477308413647541}}, {d30, 11.389301449523781, 0.6887444385071548, 
        {10.032119346387757, 12.746483552659805}}, {f10, -3.5948428898811886, 
        0.8109771009162526, {-5.192886439680743, -1.9967993400816337}}, 
       {f11, 154.05327567933105, 35.4573959851783, {84.18390096728946, 
         223.92265039137266}}, {f12, -2576.986074843188, 500.1708672439797, 
        {-3562.5808928643596, -1591.3912568220162}}, {f13, 16692.39687052563, 
        2652.0800743454897, {11466.430007131548, 21918.363733919712}}, 
       {f20, 10.43359778046897, 1.3106315159077846, {7.850977090200262, 
         13.016218470737678}}, {f21, -473.05541839378196, 64.77065165460519, 
        {-600.6870395283527, -345.42379725921126}}, {f22, 6397.073653971406, 
        961.1734672904394, {4503.065724639529, 8291.081583303283}}, 
       {f23, -30853.85578229222, 5189.115441185342, {-41079.09204430579, 
         -20628.619520278648}}, {f30, 43.27771695404897, 12.716402939505539, 
        {18.219838413249754, 68.33559549484818}}, {f31, -2352.4107193299556, 
        629.3791631961708, {-3592.612583214329, -1112.208855445582}}, 
       {f32, 36809.26881404785, 9372.964445739868, {18339.69013162592, 
         55278.84749646978}}, {f33, -204649.25009480034, 50792.512954262, 
        {-304736.7218778671, -104561.77831173358}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.10628496491230427, 0.037545425561241574, 
    0.01625758698800368, -1.5524551063914398, 23.913469575140795, 
    -127.53699615189431, 0.001977279837963682, 0.31375502985685866, 
    -8.770350711252103, 60.337769674730936, -0.22479580277737038, 
    23.547015045144487, -393.7716752307327, 2217.018784624444}, 
    {0.037545425561241574, 0.47436890157453593, -0.0058021193368783105, 
    1.238888551882405, -23.093558028910053, 136.66202021789422, 
    0.024481623921058043, -3.012423553029677, 31.60691029350675, 
    -105.2510544526542, 0.08372693396691046, -27.89247442468487, 
    502.4361464582285, -2897.4033422040975}, {0.016257586988003673, 
    -0.0058021193368783105, 0.6576838582105298, -22.643488309360706, 
    254.06650170067596, -1155.4405284100537, 0.34320888958075146, 
    -8.840454556478042, 83.44915193267063, -340.33738591463685, 
    -9.45169216196844, 335.9650916987713, -3851.3262679953805, 
    17779.353018536458}, {-1.5524551063914398, 1.238888551882405, 
    -22.64348830936071, 1257.2269300497383, -17152.992214108228, 
    86871.60399041756, -9.887713227309131, 21.38844250492657, 
    1488.0011570084946, -11165.854681401532, 332.31977483242275, 
    -19976.2954773901, 280087.1513427986, -1.4391886119257987*^6}, 
    {23.91346957514079, -23.09355802891005, 254.06650170067596, 
    -17152.992214108224, 250170.8964395948, -1.313506564620488*^6, 
    102.1574302365658, 1297.829426726335, -42227.91058929454, 
    265983.1150358704, -3787.6090662443767, 279021.5049608992, 
    -4.168954650725584*^6, 2.214910164486952*^7}, {-127.53699615189431, 
    136.66202021789422, -1155.440528410054, 86871.60399041756, 
    -1.313506564620488*^6, 7.033528720740379*^6, -445.9756962291237, 
    -9814.851751222202, 261000.26892756534, -1.6030564492344672*^6, 
    17423.961004557008, -1.4307532395487062*^6, 2.210560004781888*^7, 
    -1.1956425071711932*^8}, {0.001977279837963685, 0.024481623921058054, 
    0.3432088895807514, -9.887713227309131, 102.1574302365658, 
    -445.97569622912374, 1.7177549704907376, -61.07937879369419, 
    700.3962058999882, -3236.729868358779, -9.169903978803974, 
    254.09396600853054, -2545.687857119187, 10872.731685284094}, 
    {0.31375502985685866, -3.012423553029676, -8.840454556478042, 
    21.38844250492652, 1297.829426726336, -9814.851751222199, 
    -61.07937879369419, 4195.2373157622105, -60420.04438943531, 
    313769.9327852056, 233.76411837385922, 2337.2808708800158, 
    -86319.42380889202, 553302.5251573364}, {-8.770350711252103, 
    31.60691029350675, 83.44915193267063, 1488.0011570084928, 
    -42227.91058929454, 261000.26892756522, 700.3962058999882, 
    -60420.04438943532, 923854.4342231255, -4.947126160164366*^6, 
    -2162.0244495772517, -89983.37149600519, 2.021752724314464*^6, 
    -1.2026299125812478*^7}, {60.337769674730936, -105.2510544526542, 
    -340.33738591463674, -11165.854681401532, 265983.1150358704, 
    -1.6030564492344672*^6, -3236.7298683587796, 313769.9327852056, 
    -4.947126160164366*^6, 2.692691906194815*^7, 8629.069096669988, 
    579382.8888478149, -1.2114603405084789*^7, 7.121257596676005*^7}, 
    {-0.22479580277737038, 0.08372693396691046, -9.45169216196844, 
    332.31977483242275, -3787.6090662443767, 17423.961004557008, 
    -9.169903978803974, 233.76411837385922, -2162.0244495772517, 
    8629.069096669982, 161.70690371986515, -5924.240793731486, 
    69343.0940137726, -324846.73491978395}, {23.54701504514448, 
    -27.89247442468487, 335.9650916987713, -19976.2954773901, 
    279021.5049608992, -1.4307532395487062*^6, 254.09396600853054, 
    2337.2808708800158, -89983.37149600517, 579382.8888478149, 
    -5924.240793731486, 396118.13106551225, -5.728387847599462*^6, 
    2.9891140736006364*^7}, {-393.7716752307327, 502.4361464582285, 
    -3851.3262679953814, 280087.1513427986, -4.168954650725584*^6, 
    2.210560004781888*^7, -2545.687857119187, -86319.42380889202, 
    2.0217527243144645*^6, -1.2114603405084789*^7, 69343.0940137726, 
    -5.728387847599462*^6, 8.785246250110367*^7, -4.723546029241743*^8}, 
    {2217.018784624444, -2897.4033422040975, 17779.35301853646, 
    -1.439188611925799*^6, 2.2149101644869525*^7, -1.1956425071711934*^8, 
    10872.731685284094, 553302.5251573364, -1.2026299125812478*^7, 
    7.121257596676005*^7, -324846.734919784, 2.9891140736006368*^7, 
    -4.723546029241743*^8, 2.5798793722088733*^9}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(5.9418458424054235 - 31.905244419036787*
        \[Eta] + 271.1056329988318*\[Eta]^2 - 2113.965233486898*\[Eta]^3 + 
       6214.038393898584*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S*(-2.8260631483075382 + 120.43483926514287*\[Eta] - 
         2013.685424772989*\[Eta]^2 + 13056.3957751645*\[Eta]^3 - 
         26110.928685861825*\[Eta]^4) + S^2*(3.1209332336385796 - 
         140.89262535575142*\[Eta] + 1894.9102559776288*\[Eta]^2 - 
         9098.729541839548*\[Eta]^3 + 14320.81093632883*\[Eta]^4) + 
       S^3*(3.721613325535049 - 200.89414407625424*\[Eta] + 
         3136.937099245036*\[Eta]^2 - 17421.232265169594*\[Eta]^3 + 
         31394.358880690546*\[Eta]^4)) + 0.890684694322646*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 12.340771524607362*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 0.17318970264732209*\[Eta]^2*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.890684694322646, 
     d20 -> -0.17318970264732209, d30 -> 12.340771524607362, 
     f10 -> -3.581759101109092, f11 -> 152.63939940155706, 
     f12 -> -2552.1496578272845, f13 -> 16547.706806687638, 
     f20 -> 10.432405406912011, f21 -> -470.96457261975047, 
     f22 -> 6334.15408795103, f23 -> -30414.503663588905, 
     f30 -> 43.0386628105408, f31 -> -2323.2438652844353, 
     f32 -> 36277.16430020924, f33 -> -201468.1471769915}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.890684694322646, 0.32184354613666716, 
        2.767446186242389, 0.006120006015960397}, {d20, -0.17318970264732209, 
        0.06563110220243633, -2.638835808564145, 0.008900479339384062}, 
       {d30, 12.340771524607362, 0.7695324440920763, 16.036713746575654, 
        4.1694714175888206*^-39}, {f10, -3.581759101109092, 
        0.8005000399181689, -4.474402151779078, 0.000012167253083085358}, 
       {f11, 152.63939940155706, 35.00274945348973, 4.360783132318741, 
        0.000019730192142997807}, {f12, -2552.1496578272845, 
        493.78936585602145, -5.168498623705553, 5.202129313838432*^-7}, 
       {f13, 16547.706806687638, 2618.3416550977918, 6.31991885950789, 
        1.3874844376940626*^-9}, {f20, 10.432405406912011, 
        1.2936746532306058, 8.064164649790326, 4.357327881620806*^-14}, 
       {f21, -470.96457261975047, 63.93755904917161, -7.366008018190873, 
        3.2992956500522346*^-12}, {f22, 6334.15408795103, 949.0373840370129, 
        6.674293546800887, 1.911586721359584*^-10}, 
       {f23, -30414.503663588905, 5124.684018779871, -5.934903215911886, 
        1.1022689425923447*^-8}, {f30, 43.0386628105408, 12.552205111658527, 
        3.428773066380692, 0.0007210033710715411}, {f31, -2323.2438652844353, 
        621.3345779429704, -3.739118902694766, 0.00023429595442653038}, 
       {f32, 36277.16430020924, 9253.894278591022, 3.920205181524153, 
        0.00011745616426658842}, {f33, -201468.1471769915, 50149.85061741627, 
        -4.017322976970638, 0.00008026890763710391}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -831.6090589362786, -829.4662017934215, 
    -775.9188361628068, 0.9990134462363481, ScientificForm[
     0.03998930109685329], {0.32184354613666716, 0.06563110220243633, 
    0.7695324440920763, 0.8005000399181689, 35.00274945348973, 
    493.78936585602145, 2618.3416550977918, 1.2936746532306058, 
    63.93755904917161, 949.0373840370129, 5124.684018779871, 
    12.552205111658527, 621.3345779429704, 9253.894278591022, 
    50149.85061741627}, {{d20, -2.638835808564145}, {d10, 2.767446186242389}, 
     {f30, 3.428773066380692}, {f31, -3.739118902694766}, 
     {f32, 3.920205181524153}, {f33, -4.017322976970638}, 
     {f11, 4.360783132318741}, {f10, -4.474402151779078}, 
     {f12, -5.168498623705553}, {f23, -5.934903215911886}, 
     {f13, 6.31991885950789}, {f22, 6.674293546800887}, 
     {f21, -7.366008018190873}, {f20, 8.064164649790326}, 
     {d30, 16.036713746575654}}, 15, 0.03998930109685329, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.890684694322646, 0.32184354613666716, {0.2564715849037491, 
         1.5248978037415428}}, {d20, -0.17318970264732209, 
        0.06563110220243633, {-0.30251994991200193, -0.04385945538264227}}, 
       {d30, 12.340771524607362, 0.7695324440920763, {10.82435906263705, 
         13.857183986577674}}, {f10, -3.581759101109092, 0.8005000399181689, 
        {-5.159195173699683, -2.004323028518501}}, {f11, 152.63939940155706, 
        35.00274945348973, {83.66426276892228, 221.61453603419181}}, 
       {f12, -2552.1496578272845, 493.78936585602145, {-3525.19290469901, 
         -1579.1064109555589}}, {f13, 16547.706806687638, 2618.3416550977918, 
        {11388.098597873526, 21707.31501550175}}, {f20, 10.432405406912011, 
        1.2936746532306058, {7.883137496306171, 12.981673317517851}}, 
       {f21, -470.96457261975047, 63.93755904917161, {-596.957585746726, 
         -344.971559492775}}, {f22, 6334.15408795103, 949.0373840370129, 
        {4464.015762948537, 8204.292412953524}}, {f23, -30414.503663588905, 
        5124.684018779871, {-40513.0183778146, -20315.988949363207}}, 
       {f30, 43.0386628105408, 12.552205111658527, {18.303746950061576, 
         67.77357867102002}}, {f31, -2323.2438652844353, 621.3345779429704, 
        {-3547.623037701821, -1098.8646928670496}}, {f32, 36277.16430020924, 
        9253.894278591022, {18041.779017178666, 54512.549583239816}}, 
       {f33, -201468.1471769915, 50149.85061741627, {-300291.6068323199, 
         -102644.6875216631}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.10358326818982498, 0.00036388500615889717, 0.03458107296499235, 
    0.015812137218430986, -1.509573003553481, 23.2465046393835, 
    -123.95419416107627, 0.0019289520214657372, 0.3012957997356884, 
    -8.412678428564595, 57.86345751314919, -0.2185143472955476, 
    22.880372556082374, -382.5303659664525, 2153.338603238596}, 
    {0.00036388500615889717, 0.004307441576306642, -0.023664234636241246, 
    -0.00032540996878741344, 0.03516484738768097, -0.6177123329316936, 
    3.5986203979467737, 0.00002965580143646603, -0.052001913965064615, 
    1.564887233459007, -10.92722923946031, 0.005945571480340532, 
    -0.7254156445034857, 13.2340957391776, -79.11795422806637}, 
    {0.03458107296499234, -0.023664234636241243, 0.5921801825103244, 
    -0.0038652168013158126, 1.0138497308549725, -19.10626535547786, 
    113.37852087837508, 0.02368931265011466, -2.649290115902123, 
    22.197159167741454, -42.51315505394314, 0.04891063484705237, 
    -23.190107599030178, 416.8137068606559, -2388.256734821328}, 
    {0.015812137218430986, -0.00032540996878741333, -0.0038652168013158096, 
    0.6408003139089898, -22.06401261029059, 247.58147468701256, 
    -1126.0076375825852, 0.3343832309793329, -8.609250357281569, 
    81.1855705450128, -330.7622815862988, -9.209151603496109, 
    327.3827035860741, -3753.3138650431188, 17328.247883281456}, 
    {-1.509573003553481, 0.03516484738768097, 1.0138497308549725, 
    -22.06401261029059, 1225.1924693037752, -16717.055735087244, 
    84667.6353496332, -9.633271913528622, 20.414045428606066, 
    1462.5220761122937, -10968.003344107745, 323.82483856484333, 
    -19468.655101375774, 272994.5440615399, -1.4028349939400097*^6}, 
    {23.2465046393835, -0.6177123329316935, -19.10626535547786, 
    247.5814746870125, -16717.055735087244, 243827.93783249173, 
    -1.2802542200013346*^6, 99.52685345605542, 1271.921434886139, 
    -41366.704341175195, 260712.09157484336, -3691.0875897971637, 
    271952.2830390265, -4.063674532261573*^6, 2.1591025346413232*^7}, 
    {-123.95419416107624, 3.5986203979467732, 113.37852087837506, 
    -1126.007637582585, 84667.63534963319, -1.2802542200013346*^6, 
    6.855713022820245*^6, -434.4855121071469, -9605.970322670924, 
    255597.6923434425, -1.570973194106149*^6, 16980.98263778689, 
    -1.3945766276290342*^6, 2.154835246457689*^7, -1.165565203734164*^8}, 
    {0.0019289520214657372, 0.000029655801436466456, 0.023689312650114647, 
    0.3343832309793329, -9.63327191352862, 99.52685345605542, 
    -434.4855121071469, 1.6735941084113282, -59.50947182441448, 
    682.4007776540163, -3153.5933237701715, -8.934117700415248, 
    247.55657290255212, -2480.1506860001045, 10592.664323620284}, 
    {0.3012957997356883, -0.05200191396506462, -2.649290115902123, 
    -8.609250357281569, 20.414045428606016, 1271.921434886139, 
    -9605.970322670926, -59.50947182441448, 4088.011457166306, 
    -58885.622178584876, 305835.2685691345, 227.68259304869065, 
    2285.950299566946, -84260.04235231169, 540033.0522982251}, 
    {-8.412678428564593, 1.564887233459007, 22.19715916774145, 
    81.1855705450128, 1462.5220761122946, -41366.70434117521, 
    255597.69234344267, 682.4007776540163, -58885.622178584876, 
    900671.9562998167, -4.823912345428684*^6, -2104.281821934301, 
    -87933.56791665661, 1.9745842306852879*^6, -1.1745863313601919*^7}, 
    {57.863457513149186, -10.927229239460312, -42.51315505394313, 
    -330.76228158629885, -10968.003344107745, 260712.09157484333, 
    -1.5709731941061493*^6, -3153.5933237701715, 305835.2685691345, 
    -4.823912345428684*^6, 2.6262386292337805*^7, 8392.144977452332, 
    566328.0221843189, -1.1836726573219782*^7, 6.958250919023049*^7}, 
    {-0.2185143472955476, 0.005945571480340529, 0.048910634847052464, 
    -9.209151603496109, 323.82483856484333, -3691.0875897971646, 
    16980.98263778689, -8.93411770041525, 227.68259304869065, 
    -2104.281821934302, 8392.144977452332, 157.55785316514644, 
    -5772.938181403151, 67578.64757032265, -316604.58858024725}, 
    {22.880372556082374, -0.7254156445034857, -23.190107599030178, 
    327.3827035860741, -19468.655101375774, 271952.2830390265, 
    -1.3945766276290347*^6, 247.55657290255212, 2285.950299566947, 
    -87933.56791665661, 566328.022184319, -5772.938181403151, 
    386056.6577475691, -5.583347798645664*^6, 2.9136005758859478*^7}, 
    {-382.53036596645245, 13.234095739177597, 416.8137068606558, 
    -3753.3138650431188, 272994.54406153987, -4.063674532261573*^6, 
    2.154835246457689*^7, -2480.1506860001045, -84260.04235231169, 
    1.9745842306852879*^6, -1.183672657321978*^7, 67578.64757032265, 
    -5.583347798645663*^6, 8.563455931933963*^7, -4.604541102948088*^8}, 
    {2153.338603238596, -79.11795422806637, -2388.256734821328, 
    17328.247883281456, -1.4028349939400097*^6, 2.1591025346413232*^7, 
    -1.1655652037341641*^8, 10592.664323620284, 540033.0522982252, 
    -1.174586331360192*^7, 6.95825091902305*^7, -316604.58858024725, 
    2.9136005758859474*^7, -4.6045411029480886*^8, 2.515007516949166*^9}}}}, 
 "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/32/CoefficientStatsLambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 3*\[Eta]]*(0.6509433692504617 + 
     24.21136004213787*\[Eta] - 1136.0358965463527*\[Eta]^2 + 
     20070.77233610763*\[Eta]^3 - 163054.64056753254*\[Eta]^4 + 
     616218.7792481922*\[Eta]^5 - 870830.1692524158*\[Eta]^6), 
   {a0 -> 0.6509433692504617, a1 -> 24.21136004213787, 
    a2 -> -1136.0358965463527, a3 -> 20070.77233610763, 
    a4 -> -163054.64056753254, a5 -> 616218.7792481922, 
    a6 -> -870830.1692524158}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.6509433692504617, 0.049627674293592265, 
       13.116539884572205, 1.9075278629921956*^-16}, 
      {a1, 24.21136004213787, 10.102697508218409, 2.396524296846684, 
       0.02108063659856407}, {a2, -1136.0358965463527, 384.32431672391385, 
       -2.955930309667197, 0.0050950300342949475}, {a3, 20070.77233610763, 
       5799.302591363292, 3.4608941368223074, 0.0012493829335248354}, 
      {a4, -163054.64056753254, 41674.547427636586, -3.9125713566694293, 
       0.0003282154689201205}, {a5, 616218.7792481922, 142430.597293752, 
       4.326449449462666, 0.00009159274296012437}, {a6, -870830.1692524158, 
       186075.76228717988, -4.67997636311397, 0.0000298796042503785}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -139.4742531807693, -136.74254586369614, 
   -124.33969079588428, 0.994871959650811, 
   ScientificForm[0.049239591543279546], {0.049627674293592265, 
   10.102697508218409, 384.32431672391385, 5799.302591363292, 
   41674.547427636586, 142430.597293752, 186075.76228717988}, 
   {{a1, 2.396524296846684}, {a2, -2.955930309667197}, 
    {a3, 3.4608941368223074}, {a4, -3.9125713566694293}, 
    {a5, 4.326449449462666}, {a6, -4.67997636311397}, 
    {a0, 13.116539884572205}}, 7, 0.049239591543279546, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.6509433692504617, 0.049627674293592265, {0.55079066780513, 
        0.7510960706957934}}, {a1, 24.21136004213787, 10.102697508218409, 
       {3.8232910516928342, 44.599429032582904}}, {a2, -1136.0358965463527, 
       384.32431672391385, {-1911.6337680750828, -360.4380250176225}}, 
      {a3, 20070.77233610763, 5799.302591363292, {8367.305887369797, 
        31774.238784845467}}, {a4, -163054.64056753254, 41674.547427636586, 
       {-247157.28220448527, -78951.9989305798}}, {a5, 616218.7792481922, 
       142430.597293752, {328782.1969281694, 903655.3615682151}}, 
      {a6, -870830.1692524158, 186075.76228717988, {-1.2463462604621672*^6, 
        -495314.0780426642}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.002462906055790879, -0.32931817435284305, 10.773561783260739, 
   -149.7287636918802, 1014.7313888626936, -3308.6376404419793, 
   4151.9984523986095}, {-0.32931817435284305, 102.06449694256244, 
   -3821.062443632073, 56143.273629333, -392092.95938573347, 
   1.3024320047220045*^6, -1.654981082065683*^6}, {10.773561783260739, 
   -3821.062443632073, 147705.18042530326, -2.2134990244437787*^6, 
   1.5674870428083802*^7, -5.2610467942455515*^7, 6.739011690867431*^7}, 
   {-149.7287636918802, 56143.273629333, -2.2134990244437787*^6, 
   3.3631910546192996*^7, -2.4067057911581013*^8, 8.144697917981769*^8, 
   -1.0502508507490283*^9}, {1014.7313888626936, -392092.95938573347, 
   1.5674870428083802*^7, -2.4067057911581013*^8, 1.7367679032983317*^9, 
   -5.918276700502778*^9, 7.675749239906071*^9}, {-3308.6376404419793, 
   1.3024320047220045*^6, -5.2610467942455515*^7, 8.144697917981769*^8, 
   -5.918276700502777*^9, 2.028647504545496*^10, -2.644410637972493*^10}, 
   {4151.9984523986095, -1.654981082065683*^6, 6.739011690867431*^7, 
   -1.0502508507490283*^9, 7.67574923990607*^9, -2.644410637972493*^10, 
   3.462418931075507*^10}}}, "1DSpinFit" -> 
  {0.8156531063002024 + 0.33740855209511617*S + 0.30567597810110453*S^2 + 
    0.16338294613945142*S^3, {b0 -> 0.04250425639130981, 
    b1 -> 0.33740855209511617, b2 -> 0.30567597810110453, 
    b3 -> 0.16338294613945142}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.04250425639130981, 0.022576208844116465, 
       1.8827012402654464, 0.07805439069630977}, {b1, 0.33740855209511617, 
       0.051991848050587, 6.489643371915239, 7.46237163689243*^-6}, 
      {b2, 0.30567597810110453, 0.03707967244744969, 8.243761552487195, 
       3.7486967225034143*^-7}, {b3, 0.16338294613945142, 
       0.06960173257414642, 2.347397688202665, 0.03210055146062116}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -57.66795306988686, -55.0012864032202, 
   -52.68929170211691, 0.9984519113419734, 
   ScientificForm[0.04405972691692181], {0.022576208844116465, 
   0.051991848050587, 0.03707967244744969, 0.06960173257414642}, 
   {{b0, 1.8827012402654464}, {b3, 2.347397688202665}, 
    {b1, 6.489643371915239}, {b2, 8.243761552487195}}, 4, 
   0.04405972691692181, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.04250425639130981, 0.022576208844116465, {-0.00535516837365841, 
        0.09036368115627802}}, {b1, 0.33740855209511617, 0.051991848050587, 
       {0.2271907578963706, 0.4476263462938617}}, {b2, 0.30567597810110453, 
       0.03707967244744969, {0.22707058398636765, 0.3842813722158414}}, 
      {b3, 0.16338294613945142, 0.06960173257414642, {0.015833864420537885, 
        0.31093202785836493}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0005096852057731626, 0.00008845910792854222, -0.0007153394105646227, 
   -0.000028502541891751634}, {0.00008845910792854222, 0.0027031522637153277, 
   0.0001062202561813073, -0.003446307630065996}, {-0.0007153394105646227, 
   0.00010622025618130732, 0.0013749021088101596, -0.0004069602062228807}, 
   {-0.000028502541891751637, -0.0034463076300659955, 
   -0.00040696020622288067, 0.004844401177322995}}}, 
 "3DFits" -> 
  {{(Sqrt[1 - 3*\[Eta]]*(0.7483576461444402 - 6.601172011472086*\[Eta] + 
        15.041074031450826*\[Eta]^2))/(1 - 8.763310467475133*\[Eta] + 
       19.460466568409927*\[Eta]^2) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.028365585946681596 - 8.986786675648572*\[Eta] + 
         111.45145422111996*\[Eta]^2 - 260.64433290651544*\[Eta]^3) + 
       S^3*(0.22644522982062884 + 6.42052239732949*\[Eta]^3) + 
       S^2*(0. + 1.7121961641582466*\[Eta] + 11.731386570409414*\[Eta]^3)) + 
     0.4285822293885508*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.4285822293885508, f10 -> 0.08406895963527704, 
     f11 -> -26.63473293680824, f12 -> 330.31603238587013, 
     f21 -> 5.601343536363614, f30 -> 1.385978372720447}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4285822293885508, 1.3804798239941003, 
        0.3104588867865861, 0.7565559308871754}, {f10, 0.08406895963527704, 
        0.2622454706995266, 0.32057354283766015, 0.7488896337731823}, 
       {f11, -26.63473293680824, 9.355226420347051, -2.8470431115252657, 
        0.004903259000975902}, {f12, 330.31603238587013, 94.64400438261029, 
        3.4900893568548303, 0.0006015430816403948}, {f21, 5.601343536363614, 
        2.8085356367567718, 1.9944000222236482, 0.04755336421169824}, 
       {f30, 1.385978372720447, 0.7818359990558578, 1.7727226354301278, 
        0.07789405689255285}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -210.76498910075105, -210.3157912397885, -187.88998198730775, 
    0.9721920313006565, ScientificForm[0.13554197299640977], 
    {1.3804798239941003, 0.2622454706995266, 9.355226420347051, 
    94.64400438261029, 2.8085356367567718, 0.7818359990558578}, 
    {{d10, 0.3104588867865861}, {f10, 0.32057354283766015}, 
     {f30, 1.7727226354301278}, {f21, 1.9944000222236482}, 
     {f11, -2.8470431115252657}, {f12, 3.4900893568548303}}, 6, 
    0.13554197299640977, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.4285822293885508, 1.3804798239941003, 
        {-2.2946388169896927, 3.1518032757667944}}, 
       {f10, 0.08406895963527704, 0.2622454706995266, {-0.4332528966596483, 
         0.6013908159302024}}, {f11, -26.63473293680824, 9.355226420347051, 
        {-45.08943907500658, -8.180026798609902}}, {f12, 330.31603238587013, 
        94.64400438261029, {143.61533588272403, 517.0167288890162}}, 
       {f21, 5.601343536363614, 2.8085356367567718, {0.061050065510215745, 
         11.141637007217012}}, {f30, 1.385978372720447, 0.7818359990558578, 
        {-0.15632033417769264, 2.928277079618587}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.9057245444547817, -0.030031636424762465, 
    1.7919675795631458, -30.312747893202825, 0.4042131107598228, 
    0.07798935890661389}, {-0.030031636424762476, 0.06877268690241625, 
    -0.5860226952926224, 3.5129803943840714, -0.11923041060068493, 
    -0.18519292179417976}, {1.7919675795631462, -0.5860226952926224, 
    87.52026137595948, -860.7164098307744, 3.611679165625685, 
    0.22323245488079074}, {-30.31274789320283, 3.512980394384071, 
    -860.7164098307744, 8957.487565575553, -22.701514406415154, 
    2.482262080530448}, {0.40421311075982286, -0.11923041060068493, 
    3.611679165625685, -22.701514406415154, 7.887872422932763, 
    0.32303921959691345}, {0.07798935890661386, -0.18519292179417976, 
    0.22323245488079074, 2.482262080530448, 0.32303921959691345, 
    0.6112675294196711}}}, 
   {(Sqrt[1 - 3*\[Eta]]*(0.7483576461444402 - 6.601172011472086*\[Eta] + 
        15.041074031450826*\[Eta]^2))/(1 - 8.763310467475133*\[Eta] + 
       19.460466568409927*\[Eta]^2) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.022780861105257896 - 7.744918955305337*\[Eta] + 
         98.83017893639101*\[Eta]^2 - 229.67169290324026*\[Eta]^3) + 
       S^2*(0. + 2.9012202332428583*\[Eta] - 7.292998534944377*\[Eta]^3) + 
       S^3*(0.22628217752352817 + 6.4309577443439325*\[Eta]^3)) - 
     1.0164739399698035*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     4.2628695434147295*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -1.0164739399698035, d20 -> -4.2628695434147295, 
     f10 -> 0.0675171419449852, f11 -> -22.954127591650455, 
     f12 -> 292.90952562616303, f21 -> 9.491162018244236, 
     f30 -> 1.3849803964875942}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -1.0164739399698035, 1.3716147363111784, 
        -0.7410783167170609, 0.45957554606183815}, {d20, -4.2628695434147295, 
        1.0382014917993536, -4.106013694920202, 0.00006010434732723922}, 
       {f10, 0.0675171419449852, 0.2518704594845943, 0.26806296412507596, 
        0.7889463142989126}, {f11, -22.954127591650455, 9.028571156298156, 
        -2.5423876263785217, 0.011820382051397833}, {f12, 292.90952562616303, 
        91.34347415742596, 3.206682560829118, 0.0015795424094075547}, 
       {f21, 9.491162018244236, 2.858617999096538, 3.32019249205172, 
        0.0010815257813759627}, {f30, 1.3849803964875942, 0.7508086972481954, 
        1.8446515091843163, 0.06667002298657701}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -225.47672413182156, -224.87457359418715, 
    -199.33385885931494, 0.9744917749125236, ScientificForm[
     0.12981631902163657], {1.3716147363111784, 1.0382014917993536, 
    0.2518704594845943, 9.028571156298156, 91.34347415742596, 
    2.858617999096538, 0.7508086972481954}, {{f10, 0.26806296412507596}, 
     {d10, -0.7410783167170609}, {f30, 1.8446515091843163}, 
     {f11, -2.5423876263785217}, {f12, 3.206682560829118}, 
     {f21, 3.32019249205172}, {d20, -4.106013694920202}}, 7, 
    0.12981631902163657, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -1.0164739399698035, 
        1.3716147363111784, {-3.7223008961718493, 1.689353016232242}}, 
       {d20, -4.2628695434147295, 1.0382014917993536, {-6.310961845218744, 
         -2.2147772416107148}}, {f10, 0.0675171419449852, 0.2518704594845943, 
        {-0.4293555298792365, 0.5643898137692069}}, 
       {f11, -22.954127591650455, 9.028571156298156, {-40.76507009902043, 
         -5.143185084280482}}, {f12, 292.90952562616303, 91.34347415742596, 
        {112.71341945642371, 473.10563179590235}}, {f21, 9.491162018244236, 
        2.858617999096538, {3.8518775787652, 15.13044645772327}}, 
       {f30, 1.3849803964875942, 0.7508086972481954, {-0.09616322072723871, 
         2.866124013702427}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{1.8813269848659837, 0.36538101970233683, -0.026276612046785792, 
    1.3370867658186971, -24.748347669502078, 0.0393612359381004, 
    0.07200767347082992}, {0.36538101970233683, 1.0778623375744034, 
    0.004185110692473944, -0.9306374123387114, 9.45819814702019, 
    -0.9835367465318842, 0.00025233730101924213}, {-0.026276612046785813, 
    0.004185110692473936, 0.06343872836098065, -0.5440462097650155, 
    3.2764103573081713, -0.11377368065203204, -0.1707847583351197}, 
    {1.337086765818697, -0.9306374123387114, -0.5440462097650155, 
    81.51509712433901, -801.9228158190107, 4.179902356430898, 
    0.20564809449063426}, {-24.748347669502078, 9.45819814702019, 
    3.2764103573081713, -801.9228158190107, 8343.630271148342, 
    -29.565932718028296, 2.291367406655143}, {0.03936123593810052, 
    -0.9835367465318842, -0.11377368065203204, 4.179902356430899, 
    -29.5659327180283, 8.171696864758697, 0.29767795365970207}, 
    {0.07200767347082992, 0.0002523373010192033, -0.1707847583351197, 
    0.20564809449063426, 2.291367406655143, 0.29767795365970207, 
    0.5637136998635324}}}, 
   {(Sqrt[1 - 3*\[Eta]]*(0.7483576461444402 - 6.601172011472086*\[Eta] + 
        15.041074031450826*\[Eta]^2))/(1 - 8.763310467475133*\[Eta] + 
       19.460466568409927*\[Eta]^2) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.02851571729233781 - 8.462069538658588*\[Eta] + 
         105.90557207042379*\[Eta]^2 - 246.86588690169248*\[Eta]^3) + 
       S^2*(0. + 2.365032977312067*\[Eta] + 1.285997559948283*\[Eta]^3) + 
       S^3*(0.22208922912840817 + 6.699306441631613*\[Eta]^3)) - 
     0.12935696726031884*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     4.246586292999737*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> -0.12935696726031884, d30 -> -4.246586292999737, 
     f10 -> 0.08451391381537705, f11 -> -25.079594118506844, 
     f12 -> 313.8793353423027, f21 -> 7.737058672401849, 
     f30 -> 1.3593170791451512}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.12935696726031884, 1.4423432793131512, 
        -0.089685284436531, 0.92863329402761}, {d30, -4.246586292999737, 
        3.2454498203950823, -1.3084738720387248, 0.19231854694092854}, 
       {f10, 0.08451391381537705, 0.2617504331648016, 0.3228797476799817, 
        0.747147053031415}, {f11, -25.079594118506844, 9.412893737368652, 
        -2.664387256274049, 0.008386694976990978}, {f12, 313.8793353423027, 
        95.29681860355973, 3.293702139712123, 0.001182535471197007}, 
       {f21, 7.737058672401849, 3.2438009355245216, 2.3851829462373493, 
        0.018070031896750636}, {f30, 1.3593170791451512, 0.7806254489362995, 
        1.7413179150095504, 0.08327240895142121}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -210.49843150754407, -209.89628096990967, 
    -184.35556623503743, 0.9724443210582053, ScientificForm[
     0.13492571499512956], {1.4423432793131512, 3.2454498203950823, 
    0.2617504331648016, 9.412893737368652, 95.29681860355973, 
    3.2438009355245216, 0.7806254489362995}, {{d10, -0.089685284436531}, 
     {f10, 0.3228797476799817}, {d30, -1.3084738720387248}, 
     {f30, 1.7413179150095504}, {f21, 2.3851829462373493}, 
     {f11, -2.664387256274049}, {f12, 3.293702139712123}}, 7, 
    0.13492571499512956, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, -0.12935696726031884, 
        1.4423432793131512, {-2.9747123151901533, 2.7159983806695154}}, 
       {d30, -4.246586292999737, 3.2454498203950823, {-10.648985871064502, 
         2.155813285065028}}, {f10, 0.08451391381537705, 0.2617504331648016, 
        {-0.4318492886970529, 0.600877116327807}}, {f11, -25.079594118506844, 
        9.412893737368652, {-43.6487017083944, -6.510486528619289}}, 
       {f12, 313.8793353423027, 95.29681860355973, {125.8843438979205, 
         501.87432678668483}}, {f21, 7.737058672401849, 3.2438009355245216, 
        {1.3379119006917577, 14.13620544411194}}, {f30, 1.3593170791451512, 
        0.7806254489362995, {-0.18064696944025216, 2.8992811277305544}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{2.080354135379815, 1.3838745306653308, 
    -0.030063313596437317, 1.278418066136605, -24.841983759615015, 
    -0.2932975192130478, 0.08638343002698153}, {1.3838745306653308, 
    10.53294453670247, -0.0011036341609512684, -3.8572608184231565, 
    40.768468219251574, -5.297282928447532, 0.06612886378130281}, 
    {-0.030063313596437317, -0.0011036341609512704, 0.06851328926196128, 
    -0.5834071815901635, 3.4954524961032396, -0.11822545003742888, 
    -0.18450102646421535}, {1.2784180661366051, -3.8572608184231574, 
    -0.5834071815901636, 88.60256851099399, -872.398288844443, 
    5.537964073523415, 0.19817309273698894}, {-24.841983759615015, 
    40.768468219251574, 3.4954524961032396, -872.3982888444428, 
    9081.483635959768, -43.11933922803355, 2.728851483199312}, 
    {-0.2932975192130478, -5.297282928447532, -0.1182254500374289, 
    5.537964073523415, -43.11933922803355, 10.522244509309763, 
    0.2885623631404531}, {0.08638343002698157, 0.06612886378130281, 
    -0.18450102646421532, 0.1981730927369889, 2.7288514831993127, 
    0.2885623631404531, 0.609376091526999}}}, 
   {(Sqrt[1 - 3*\[Eta]]*(0.7483576461444402 - 6.601172011472086*\[Eta] + 
        15.041074031450826*\[Eta]^2))/(1 - 8.763310467475133*\[Eta] + 
       19.460466568409927*\[Eta]^2) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.014122298591172366 - 8.664940675510516*\[Eta] + 
         109.26699665734776*\[Eta]^2 - 256.144468262883*\[Eta]^3) + 
       S^3*(0.24826027792980201 + 5.024359318342407*\[Eta]^3) + 
       S^2*(0. + 1.2533094012657053*\[Eta] + 19.073574776690073*\[Eta]^3)) - 
     0.21424863406632258*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     21.650713097817672*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     10.287769437219813*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> -0.21424863406632258, d20 -> -10.287769437219813, 
     d30 -> 21.650713097817672, f10 -> 0.04185518862364597, 
     f11 -> -25.680856699411255, f12 -> 323.84181129630986, 
     f21 -> 4.100123958223387, f30 -> 1.5194993345138128}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, -0.21424863406632258, 1.3368931402529305, 
        -0.16025860827275118, 0.8728512735505765}, {d20, -10.287769437219813, 
        1.8274786567453234, -5.629488147096599, 6.575395961078335*^-8}, 
       {d30, 21.650713097817672, 5.496422716442328, 3.9390553119305096, 
        0.00011560134694344502}, {f10, 0.04185518862364597, 
        0.24271666665033403, 0.17244464173506466, 0.8632754720960387}, 
       {f11, -25.680856699411255, 8.724813033964653, -2.9434277387307617, 
        0.0036596822693243836}, {f12, 323.84181129630986, 88.3417483007458, 
        3.6657844962931967, 0.00032161745641335086}, {f21, 4.100123958223387, 
        3.075085314284337, 1.3333366522149994, 0.18405200687727052}, 
       {f30, 1.5194993345138128, 0.7240669693973745, 2.098561871671152, 
        0.037205682911785026}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -238.98034721002364, -238.20196883164525, -209.5696237784537, 
    0.9764558339004742, ScientificForm[0.124718484979718], 
    {1.3368931402529305, 1.8274786567453234, 5.496422716442328, 
    0.24271666665033403, 8.724813033964653, 88.3417483007458, 
    3.075085314284337, 0.7240669693973745}, {{d10, -0.16025860827275118}, 
     {f10, 0.17244464173506466}, {f21, 1.3333366522149994}, 
     {f30, 2.098561871671152}, {f11, -2.9434277387307617}, 
     {f12, 3.6657844962931967}, {d30, 3.9390553119305096}, 
     {d20, -5.629488147096599}}, 8, 0.124718484979718, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, -0.21424863406632258, 1.3368931402529305, {-2.8516715735569993, 
         2.423174305424354}}, {d20, -10.287769437219813, 1.8274786567453234, 
        {-13.893019539571185, -6.6825193348684415}}, 
       {d30, 21.650713097817672, 5.496422716442328, {10.80736973625323, 
         32.494056459382115}}, {f10, 0.04185518862364597, 
        0.24271666665033403, {-0.43697627901272146, 0.5206866562600134}}, 
       {f11, -25.680856699411255, 8.724813033964653, {-42.89316884740545, 
         -8.468544551417057}}, {f12, 323.84181129630986, 88.3417483007458, 
        {149.5612001780438, 498.1224224145759}}, {f21, 4.100123958223387, 
        3.075085314284337, {-1.9664047003423955, 10.166652616789168}}, 
       {f30, 1.5194993345138128, 0.7240669693973745, {0.09105993474635388, 
         2.947938734281272}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{1.7872832684553417, 0.027558048826072476, 1.1193976844442521, 
    -0.025710573214953614, 1.09979119150493, -21.36632884970305, 
    -0.24220470528572904, 0.0737755979062245}, {0.02755804882607236, 
    3.3396782408596906, -8.406938724699353, 0.013848134639396248, 
    0.19518551331677278, -3.2340794932964294, 1.180643851175898, 
    -0.05199933728017551}, {1.1193976844442521, -8.406938724699353, 
    30.210662677823247, -0.03580780974477735, -3.804784300460682, 
    43.161850790447424, -7.522469656254043, 0.18770311361706568}, 
    {-0.025710573214953614, 0.013848134639396248, -0.03580780974477733, 
    0.058911380269849364, -0.5003463030500114, 2.9892366342403163, 
    -0.09666186522629196, -0.15870480775908466}, {1.09979119150493, 
    0.19518551331677278, -3.804784300460682, -0.5003463030500114, 
    76.1223624776395, -749.5924228028603, 4.826197462242457, 
    0.16719463265044943}, {-21.36632884970305, -3.2340794932964294, 
    43.161850790447424, 2.9892366342403163, -749.5924228028604, 
    7804.264492832324, -38.183481275668896, 2.3944801075680706}, 
    {-0.2422047052857291, 1.1806438511758977, -7.522469656254043, 
    -0.09666186522629196, 4.826197462242457, -38.183481275668896, 
    9.456149690127196, 0.2294966440001051}, {0.0737755979062245, 
    -0.05199933728017552, 0.18770311361706568, -0.15870480775908466, 
    0.16719463265044943, 2.3944801075680706, 0.2294966440001051, 
    0.5242729761722983}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsALambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 4*\[Eta]^2]*(0.013700854227665185 + 
     0.012027324273217743*\[Eta] + 0.08980955088895569*\[Eta]^2), 
   {a0 -> 0.013700854227665185, a1 -> 0.012027324273217743, 
    a2 -> 0.08980955088895569}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.013700854227665185, 0.0004658757936222452, 
       29.408813282912277, 9.78699788459476*^-36}, {a1, 0.012027324273217743, 
       0.007107928505093016, 1.6920997818984602, 0.09618472192898753}, 
      {a2, 0.08980955088895569, 0.025394048967672802, 3.536637698197923, 
       0.0008220723732154768}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -922.2689210377623, -921.8325574013987, -913.9587712621394, 
   0.9993004131688525, ScientificForm[0.0000911282589261298], 
   {0.0004658757936222452, 0.007107928505093016, 0.025394048967672802}, 
   {{a1, 1.6920997818984602}, {a2, 3.536637698197923}, 
    {a0, 29.408813282912277}}, 3, 0.0000911282589261298, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.013700854227665185, 0.0004658757936222452, 
       {0.012767592867955535, 0.014634115587374836}}, 
      {a1, 0.012027324273217743, 0.007107928505093016, 
       {-0.0022115675348440764, 0.02626621608127956}}, 
      {a2, 0.08980955088895569, 0.025394048967672802, {0.03893915798049675, 
        0.14067994379741464}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2.1704025508315684*^-7, -3.223407088373191*^-6, 
   0.000010865579717241429}, {-3.2234070883731915*^-6, 
   0.00005052264763351384, -0.00017709743195071524}, 
   {0.000010865579717241429, -0.00017709743195071524, 
   0.0006448577229725642}}}, "1DSpinFit" -> 
  {0.0032315003040469955 + 0.0007419875972432779*S, 
   {b0 -> -0.00003826084075040734, b1 -> 0.0007419875972432779}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.00003826084075040734, 
       0.000020960878213778635, -1.825345310448709, 0.08458859146340462}, 
      {b1, 0.0007419875972432779, 0.000034730152465291194, 
       21.364363372283186, 3.073795253100746*^-14}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -312.27413093203126, -311.5682485790901, 
   -309.2869341113693, 0.9992672949502266, 
   ScientificForm[0.00008452425153747808], {0.000020960878213778635, 
   0.000034730152465291194}, {{b0, -1.825345310448709}, 
    {b1, 21.364363372283186}}, 2, 0.00008452425153747808, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.00003826084075040734, 0.000020960878213778635, 
       {-0.00008229801177254307, 5.776330271728389*^-6}}, 
      {b1, 0.0007419875972432779, 0.000034730152465291194, 
       {0.000669022254468016, 0.0008149529400185398}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{4.3935841549285984*^-10, 2.2628002277322095*^-10}, 
   {2.2628002277322095*^-10, 1.2061834902623723*^-9}}}, 
 "3DFits" -> {{(S^2*(0.0033237611971546547 - 0.017115393670002567*\[Eta]) + 
       S*(0.007652743507755142 - 0.01343312527965703*\[Eta]))*
      Sqrt[\[Eta] - 4*\[Eta]^2] + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (0.013700854227665185 + 0.012027324273217743*\[Eta] + 
       0.08980955088895569*\[Eta]^2) + 0.09593064752510136*\[Eta]^4*
      (1 - 39.790885037914805*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.09593064752510136, 
     d11 -> -39.790885037914805, f10 -> 10.433994754550461, 
     f20 -> -44.098535549996335}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.09593064752510136, 0.006037381636436273, 
        15.889445673957262, 4.457878375513855*^-37}, 
       {d11, -39.790885037914805, 7.157653872870036, -5.559207771800186, 
        8.782783189939191*^-8}, {f10, 10.433994754550461, 0.4170018496649646, 
        25.021459168427036, 6.216878183363881*^-63}, 
       {f20, -44.098535549996335, 5.517785397044913, -7.992071524494881, 
        1.1167511429733988*^-13}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2975.152809566864, -2974.9476813617357, -2958.661222734124, 
    0.9977000234836331, ScientificForm[0.00013887699970661446], 
    {0.006037381636436273, 7.157653872870036, 0.4170018496649646, 
    5.517785397044913}, {{d11, -5.559207771800186}, 
     {f20, -7.992071524494881}, {d10, 15.889445673957262}, 
     {f10, 25.021459168427036}}, 4, 0.00013887699970661446, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.09593064752510136, 0.006037381636436273, 
        {0.08402407832898003, 0.10783721672122269}}, 
       {d11, -39.790885037914805, 7.157653872870036, {-53.90678929099067, 
         -25.674980784838937}}, {f10, 10.433994754550461, 0.4170018496649646, 
        {9.611608217316872, 11.25638129178405}}, {f20, -44.098535549996335, 
        5.517785397044913, {-54.9803875837934, -33.21668351619927}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00003644997702397794, -0.007527139383591948, 
    -6.014779487787131*^-6, -0.00003879949655756901}, {-0.007527139383591948, 
    51.23200896381143, -0.3265682272014126, -1.3763313078670785}, 
    {-6.014779487787122*^-6, -0.3265682272014126, 0.17389054262400175, 
    0.2500864054805787}, {-0.00003879949655756901, -1.3763313078670785, 
    0.2500864054805787, 30.445955687842094}}}, 
   {(S^2*(0.003688527549657944 - 0.01875684225626737*\[Eta]) + 
       S*(0.0075514379008213 - 0.012977250048454741*\[Eta]))*
      Sqrt[\[Eta] - 4*\[Eta]^2] + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (0.013700854227665185 + 0.012027324273217743*\[Eta] + 
       0.08980955088895569*\[Eta]^2) + 0.09593807617727163*\[Eta]^4*
      (1 - 42.49810063271563*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.004759423416501657*(1 - 4*\[Eta])^0.5*\[Eta]^2*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.09593807617727163, 
     d11 -> -42.49810063271563, d20 -> -0.004759423416501657, 
     f10 -> 10.295871456639968, f20 -> -48.93813172106877}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.09593807617727163, 0.005660742974722668, 
        16.947965418262406, 3.3741980249188862*^-40}, 
       {d11, -42.49810063271563, 6.704217114787772, -6.3390101938936, 
        1.5711641829958166*^-9}, {d20, -0.004759423416501657, 
        0.0009002588389622577, -5.286727783742639, 3.321258960781236*^-7}, 
       {f10, 10.295871456639968, 0.3918593447108798, 26.274405843853057, 
        5.555194998061675*^-66}, {f20, -48.93813172106877, 5.253925876812923, 
        -9.314583583496436, 2.643866923737932*^-17}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2999.918927024775, -2999.6096486742595, 
    -2980.1290228254866, 0.9979883541363334, ScientificForm[
     0.00012988063069502845], {0.005660742974722668, 6.704217114787772, 
    0.0009002588389622577, 0.3918593447108798, 5.253925876812923}, 
    {{d20, -5.286727783742639}, {d11, -6.3390101938936}, 
     {f20, -9.314583583496436}, {d10, 16.947965418262406}, 
     {f10, 26.274405843853057}}, 5, 0.00012988063069502845, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.09593807617727163, 0.005660742974722668, 
        {0.08477393594933406, 0.10710221640520919}}, 
       {d11, -42.49810063271563, 6.704217114787772, {-55.72018478708347, 
         -29.276016478347785}}, {d20, -0.004759423416501657, 
        0.0009002588389622577, {-0.006534917545893269, 
         -0.0029839292871100456}}, {f10, 10.295871456639968, 
        0.3918593447108798, {9.523044869473765, 11.068698043806172}}, 
       {f20, -48.93813172106877, 5.253925876812923, {-59.299945620383454, 
         -38.57631782175409}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.00003204401102587203, -0.005713258088378921, -1.2649998359488356*^-9, 
    -5.324441890199196*^-6, -0.00003539583427701857}, {-0.005713258088378921, 
    44.94652712221327, 0.00046096681192256585, -0.2738428590942464, 
    -0.7421013551936458}, {-1.2649998359488432*^-9, 0.00046096681192256585, 
    8.104659771296721*^-7, 0.000023520545202432288, 0.0008241183220013356}, 
    {-5.324441890199204*^-6, -0.2738428590942464, 0.000023520545202432285, 
    0.15355374603724012, 0.24377343302248375}, {-0.00003539583427701857, 
    -0.7421013551936462, 0.0008241183220013356, 0.24377343302248375, 
    27.603737119044435}}}, 
   {(S^2*(0.003561744165171048 - 0.01818631702607634*\[Eta]) + 
       S*(0.007585898058607901 - 0.013132320758494444*\[Eta]))*
      Sqrt[\[Eta] - 4*\[Eta]^2] + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (0.013700854227665185 + 0.012027324273217743*\[Eta] + 
       0.08980955088895569*\[Eta]^2) + 0.05745949361626236*S*\[Eta]^4*
      (1 - 206.70909462226626*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.09802218411554885*\[Eta]^4*
      (1 - 43.54102580612641*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.09802218411554885, 
     d11 -> -43.54102580612641, d30 -> 0.05745949361626236, 
     d31 -> -206.70909462226626, f10 -> 10.342855535646668, 
     f20 -> -47.25601280328056}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.09802218411554885, 0.005647560136682648, 
        17.356554289500075, 2.4143906374639075*^-41}, 
       {d11, -43.54102580612641, 6.438957700619986, -6.762123286185587, 
        1.5583136018032933*^-10}, {d30, 0.05745949361626236, 
        0.028466038670047607, 2.018527912586661, 0.04491316391343717}, 
       {d31, -206.70909462226626, 77.29158183035712, -2.6744063160197737, 
        0.008124927925228325}, {f10, 10.342855535646668, 0.3839988212267579, 
        26.93460230582071, 1.8274421308326234*^-67}, 
       {f20, -47.25601280328056, 5.1079690606223345, -9.251428942195487, 
        4.111248408406918*^-17}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -3006.4999162954327, -3006.064683134811, -2983.4116947295965, 
    0.998073110819806, ScientificForm[0.00012711505615148048], 
    {0.005647560136682648, 6.438957700619986, 0.028466038670047607, 
    77.29158183035712, 0.3839988212267579, 5.1079690606223345}, 
    {{d30, 2.018527912586661}, {d31, -2.6744063160197737}, 
     {d11, -6.762123286185587}, {f20, -9.251428942195487}, 
     {d10, 17.356554289500075}, {f10, 26.93460230582071}}, 6, 
    0.00012711505615148048, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.09802218411554885, 0.005647560136682648, 
        {0.08688368461966459, 0.10916068361143311}}, 
       {d11, -43.54102580612641, 6.438957700619986, {-56.240373022728875, 
         -30.84167858952395}}, {d30, 0.05745949361626236, 
        0.028466038670047607, {0.0013168497661001852, 0.11360213746642453}}, 
       {d31, -206.70909462226626, 77.29158183035712, {-359.1487720081942, 
         -54.26941723633834}}, {f10, 10.342855535646668, 0.3839988212267579, 
        {9.585507127991326, 11.100203943302011}}, {f20, -47.25601280328056, 
        5.1079690606223345, {-57.33029433898001, -37.181731267581114}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00003189493549744693, -0.005241272136776047, 
    0.00002906873867435351, 0.07439133872681757, -3.4332172919034883*^-6, 
    0.000018627410011141205}, {-0.005241272136776047, 41.46017627037342, 
    -0.00511302690527267, 1.4411654094310933, -0.26167644562909453, 
    -0.828448065304796}, {0.00002906873867435351, -0.005113026905272671, 
    0.0008103153575646458, 2.0774326123209286, 0.00004859684009859624, 
    0.0015169921557821819}, {0.07439133872681757, 1.4411654094310933, 
    2.077432612320928, 5973.988621838788, 0.5406599482582926, 
    18.2517682925682}, {-3.4332172919034883*^-6, -0.26167644562909453, 
    0.00004859684009859624, 0.5406599482582927, 0.1474550947035395, 
    0.22099190205272062}, {0.000018627410011141175, -0.8284480653047962, 
    0.0015169921557821808, 18.2517682925682, 0.22099190205272065, 
    26.091347924275013}}}, 
   {(S^2*(0.003612035277448611 - 0.01841262703132537*\[Eta]) + 
       S*(0.007572174626004801 - 0.013070565311780497*\[Eta]))*
      Sqrt[\[Eta] - 4*\[Eta]^2] + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (0.013700854227665185 + 0.012027324273217743*\[Eta] + 
       0.08980955088895569*\[Eta]^2) + 0.05737477350578895*S*\[Eta]^4*
      (1 - 171.8409103195696*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.098014161593818*\[Eta]^4*
      (1 - 43.54415142767482*(1 - 4*\[Eta])^0.5*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) - 0.0014196771503853626*(1 - 4*\[Eta])^0.5*\[Eta]^2*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.098014161593818, 
     d11 -> -43.54415142767482, d20 -> -0.0014196771503853626, 
     d30 -> 0.05737477350578895, d31 -> -171.8409103195696, 
     f10 -> 10.324144569618595, f20 -> -47.92325821324548}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.098014161593818, 0.005652119824868116, 
        17.341132996256853, 3.167129403965921*^-41}, 
       {d11, -43.54415142767482, 6.444649486095154, -6.756636109011794, 
        1.6245035356939627*^-10}, {d20, -0.0014196771503853626, 
        0.0017119639580119128, -0.8292681301737332, 0.40797715270059187}, 
       {d30, 0.05737477350578895, 0.02848916283198389, 2.013915742072143, 
        0.04540693590887893}, {d31, -171.8409103195696, 74.44060973159652, 
        -2.308429645312688, 0.02203476001136263}, {f10, 10.324144569618595, 
        0.3849700767083136, 26.818044295533785, 5.2103527660863945*^-67}, 
       {f20, -47.92325821324548, 5.175020001278751, -9.26049719641733, 
        3.9968848254978347*^-17}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -3005.177683273944, -3004.5943499406103, -2978.7911443415596, 
    0.9980799522150078, ScientificForm[0.0001268891953098652], 
    {0.005652119824868116, 6.444649486095154, 0.0017119639580119128, 
    0.02848916283198389, 74.44060973159652, 0.3849700767083136, 
    5.175020001278751}, {{d20, -0.8292681301737332}, 
     {d30, 2.013915742072143}, {d31, -2.308429645312688}, 
     {d11, -6.756636109011794}, {f20, -9.26049719641733}, 
     {d10, 17.341132996256853}, {f10, 26.818044295533785}}, 7, 
    0.0001268891953098652, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.098014161593818, 0.005652119824868116, {0.08686630662783743, 
         0.10916201655979857}}, {d11, -43.54415142767482, 6.444649486095154, 
        {-56.255137748501156, -30.833165106848483}}, 
       {d20, -0.0014196771503853626, 0.0017119639580119128, 
        {-0.004796237892592941, 0.001956883591822215}}, 
       {d30, 0.05737477350578895, 0.02848916283198389, 
        {0.0011846952353638876, 0.113564851776214}}, 
       {d31, -171.8409103195696, 74.44060973159652, {-318.66248285874747, 
         -25.01933778039168}}, {f10, 10.324144569618595, 0.3849700767083136, 
        {9.564855893093265, 11.083433246143924}}, {f20, -47.92325821324548, 
        5.175020001278751, {-58.13011408464418, -37.71640234184679}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00003194645851466719, -0.005249097971565654, 
    1.656191472574875*^-8, 0.00002911659930366766, 0.05651960873172199, 
    -3.2204716134289038*^-6, 0.000026441512698251112}, 
    {-0.005249097971565654, 41.533506998626535, 6.453147314412147*^-6, 
    -0.005120377077549442, 4.4014153062008825, -0.26203490122781753, 
    -0.82681826484473}, {1.656191472574863*^-8, 6.453147314412162*^-6, 
    2.9308205935318143*^-6, 1.7489852844104184*^-7, -0.07208913012271816, 
    0.000038627433388763965, 0.0013774797938632124}, {0.00002911659930366766, 
    -0.005120377077549443, 1.7489852844104565*^-7, 0.0008116323988672925, 
    1.5863085635464607, 0.00005098031667721288, 0.0016016402077831018}, 
    {0.05651960873172198, 4.4014153062008825, -0.07208913012271816, 
    1.5863085635464604, 5541.404377211862, -0.4373653471718124, 
    -16.496956873063784}, {-3.2204716134289076*^-6, -0.26203490122781753, 
    0.00003862743338876396, 0.000050980316677212864, -0.43736534717181247, 
    0.14820195996080487, 0.2395030596083661}, {0.000026441512698251112, 
    -0.8268182648447305, 0.0013774797938632124, 0.0016016402077831018, 
    -16.496956873063784, 0.2395030596083661, 26.780832013635127}}}}, 
 "Best3DFit" -> 5}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsDInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {-4.832757977371468 + 198.66849214224155*\[Eta] - 
    1955.0426418630836*\[Eta]^2, {a0 -> -4.832757977371468, 
    a1 -> 198.66849214224155, a2 -> -1955.0426418630836}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -4.832757977371468, 0.14336719789661306, 
       -33.708951896071326, 0.01888024046381436}, {a1, 198.66849214224155, 
       31.71818702254054, 6.263551318398423, 0.10078819172989796}, 
      {a2, -1955.0426418630836, 1210.2203836502895, -1.6154434913467968, 
       0.3528727280800755}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   0.15036534097502674, ComplexInfinity, -2.304457214545411, 
   0.99961625291137, ScientificForm[0.06598749357873443], 
   {0.14336719789661306, 31.71818702254054, 1210.2203836502895}, 
   {{a2, -1.6154434913467968}, {a1, 6.263551318398423}, 
    {a0, -33.708951896071326}}, 3, 0.06598749357873443, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -4.832757977371468, 0.14336719789661306, {-6.654410946297507, 
        -3.011105008445429}}, {a1, 198.66849214224155, 31.71818702254054, 
       {-204.34928602643774, 601.6862703109208}}, {a2, -1955.0426418630836, 
       1210.2203836502895, {-17332.350612415546, 13422.265328689378}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.020554153432726614, -3.6578784643983853, 
   119.83552639898527}, {-3.6578784643983853, 1006.0433879968592, 
   -37262.988935725436}, {119.83552639898525, -37262.98893572543, 
   1.4646333770026544*^6}}}, "1DSpinFit" -> 
  {-4.6177309216393425 - 4.291407329291035*S + 1.3433343077566615*S^2 + 
    4.254876537534604*S^3 - 1.6434746888393106*S^4 - 4.123395446371724*S^5, 
   {b0 -> 0.018702547345064068, b1 -> -4.291407329291035, 
    b2 -> 1.3433343077566615, b3 -> 4.254876537534604, 
    b4 -> -1.6434746888393106, b5 -> -4.123395446371724}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.018702547345064068, 0.048891671443830845, 
       0.3825303327285604, 0.7082490458871454}, {b1, -4.291407329291035, 
       0.20584429880227642, -20.84783185281776, 2.2480503500657744*^-11}, 
      {b2, 1.3433343077566615, 0.40823905914836395, 3.2905580141180497, 
       0.005853090384833208}, {b3, 4.254876537534604, 0.9695651606460087, 
       4.3884379412928105, 0.0007331121502609944}, {b4, -1.6434746888393106, 
       0.6174636492807933, -2.66165415689424, 0.019572849404682298}, 
      {b5, -4.123395446371724, 1.0660922214724098, -3.8677661869409263, 
       0.0019410683879546322}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -22.334672484452284, -15.334672484452284, -15.723599630287204, 
   0.9997014316436945, ScientificForm[0.09008837023327754], 
   {0.048891671443830845, 0.20584429880227642, 0.40823905914836395, 
   0.9695651606460087, 0.6174636492807933, 1.0660922214724098}, 
   {{b0, 0.3825303327285604}, {b4, -2.66165415689424}, 
    {b2, 3.2905580141180497}, {b5, -3.8677661869409263}, 
    {b3, 4.3884379412928105}, {b1, -20.84783185281776}}, 6, 
   0.09008837023327754, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.018702547345064068, 0.048891671443830845, 
       {-0.08692148720426499, 0.12432658189439313}}, {b1, -4.291407329291035, 
       0.20584429880227642, {-4.7361069005350345, -3.8467077580470357}}, 
      {b2, 1.3433343077566615, 0.40823905914836395, {0.4613874400286765, 
        2.2252811754846467}}, {b3, 4.254876537534604, 0.9695651606460087, 
       {2.1602583540766553, 6.349494720992553}}, {b4, -1.6434746888393106, 
       0.6174636492807933, {-2.9774238032506704, -0.3095255744279508}}, 
      {b5, -4.123395446371724, 1.0660922214724098, {-6.4265476665395065, 
        -1.8202432262039414}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0023903955365715047, -0.0012980697361726333, -0.014804181744316148, 
   0.009804797376699616, 0.017866074729452563, -0.013614172626049253}, 
   {-0.0012980697361726333, 0.04237187534940086, 0.021915979865065723, 
   -0.1808664446891243, -0.03983497228883039, 0.17204589484102845}, 
   {-0.014804181744316148, 0.021915979865065716, 0.1666591294143414, 
   -0.16643786328400528, -0.24105531253807125, 0.23221142004849082}, 
   {0.009804797376699618, -0.1808664446891243, -0.1664378632840053, 
   0.9400566007385208, 0.30408161460898425, -0.996535899621245}, 
   {0.017866074729452563, -0.039834972288830386, -0.24105531253807125, 
   0.30408161460898425, 0.3812613581831546, -0.42616532359580295}, 
   {-0.013614172626049251, 0.17204589484102842, 0.23221142004849077, 
   -0.9965358996212448, -0.42616532359580295, 1.1365526246839777}}}, 
 "3DFits" -> {{-4.691600252198376 + 101.4338937535679*\[Eta] + 
     9262.994550540048*\[Eta]^2 - 310993.1309846956*\[Eta]^3 + 
     S*(-4.1982323942191115 + 734.7118618746312*\[Eta] - 
       28714.90419206062*\[Eta]^2) + S^2*(-0.4098659551231475 + 
       292.0456626070157*\[Eta] - 5100.093360692769*\[Eta]^2), 
    {f10 -> 1.2016964481359995, f11 -> -210.30294464733996, 
     f20 -> 3.31920277422758, f21 -> -2365.0629221816844}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 1.2016964481359995, 0.030232077175714106, 
        39.749053336677136, 9.00184536811245*^-34}, 
       {f11, -210.30294464733996, 32.79172666760076, -6.413292803368166, 
        1.2407561212643116*^-7}, {f20, 3.31920277422758, 0.9900122307069521, 
        3.3526886550253923, 0.0017588783212899607}, 
       {f21, -2365.0629221816844, 1071.8836282036223, -2.2064549359199663, 
        0.03315619077105909}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    87.60111435762826, 88.62675538326928, 96.52206252721956, 
    0.9649400840136323, ScientificForm[0.5831515180381337], 
    {0.030232077175714106, 32.79172666760076, 0.9900122307069521, 
    1071.8836282036223}, {{f21, -2.2064549359199663}, 
     {f20, 3.3526886550253923}, {f11, -6.413292803368166}, 
     {f10, 39.749053336677136}}, 4, 0.5831515180381337, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 1.2016964481359995, 0.030232077175714106, {1.1405951409583237, 
         1.2627977553136753}}, {f11, -210.30294464733996, 32.79172666760076, 
        {-276.57749642087776, -144.02839287380218}}, {f20, 3.31920277422758, 
        0.9900122307069521, {1.3183134186435441, 5.320092129811616}}, 
       {f21, -2365.0629221816844, 1071.8836282036223, {-4531.420544416223, 
         -198.70529994714616}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0009139784903583337, -0.9912593896442797, -0.026323840340017175, 
    28.623825372791607}, {-0.9912593896442797, 1075.297337842639, 
    28.639735233007194, -31144.731203474126}, {-0.026323840340017175, 
    28.639735233007194, 0.9801242169493553, -1061.0477375961018}, 
    {28.623825372791604, -31144.731203474126, -1061.0477375961018, 
    1.1489345124109609*^6}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsInsp1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 4*\[Eta]]*(0.14332397496814356 + 
     0.20205730604768224*\[Eta] + 20.22152628808104*\[Eta]^2 - 
     302.7183737089114*\[Eta]^3 + 2234.090707197179*\[Eta]^4 - 
     7851.719667545024*\[Eta]^5 + 10661.720007922597*\[Eta]^6), 
   {a0 -> 0.14332397496814356, a1 -> 0.20205730604768224, 
    a2 -> 20.22152628808104, a3 -> -302.7183737089114, 
    a4 -> 2234.090707197179, a5 -> -7851.719667545024, 
    a6 -> 10661.720007922597}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.14332397496814356, 0.00047001894669950687, 
       304.9323351208938, 2.9727645555229795*^-86}, {a1, 0.20205730604768224, 
       0.11030532097269238, 1.83180017306422, 0.07271161059763412}, 
      {a2, 20.22152628808104, 4.414226484577905, 4.580989751823904, 
       0.000029265212221740956}, {a3, -302.7183737089114, 69.83500750309085, 
       -4.334765392493346, 0.00006708781934251041}, {a4, 2234.090707197179, 
       526.4437996308621, 4.243740184163446, 0.00009076407799811475}, 
      {a5, -7851.719667545024, 1890.3093671202453, -4.153669131686404, 
       0.0001220976595456978}, {a6, 10661.720007922597, 2598.510445225922, 
       4.103012180501601, 0.00014409268574377184}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -725.6552804037422, -723.4592019723696, 
   -709.0349808524963, 0.999990315152015, ScientificForm[
    0.0004492290787450281], {0.00047001894669950687, 0.11030532097269238, 
   4.414226484577905, 69.83500750309085, 526.4437996308621, 
   1890.3093671202453, 2598.510445225922}, {{a1, 1.83180017306422}, 
    {a6, 4.103012180501601}, {a5, -4.153669131686404}, 
    {a4, 4.243740184163446}, {a3, -4.334765392493346}, 
    {a2, 4.580989751823904}, {a0, 304.9323351208938}}, 7, 
   0.0004492290787450281, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.14332397496814356, 0.00047001894669950687, 
       {0.14238081295043054, 0.14426713698585658}}, {a1, 0.20205730604768224, 
       0.11030532097269238, {-0.01928651386347474, 0.4234011259588392}}, 
      {a2, 20.22152628808104, 4.414226484577905, {11.36373281598411, 
        29.079319760177974}}, {a3, -302.7183737089114, 69.83500750309085, 
       {-442.8525683964475, -162.58417902137523}}, {a4, 2234.090707197179, 
       526.4437996308621, {1177.7039386233753, 3290.477475770983}}, 
      {a5, -7851.719667545024, 1890.3093671202453, {-11644.902919655042, 
        -4058.536415435006}}, {a6, 10661.720007922597, 2598.510445225922, 
       {5447.427325090581, 15876.012690754613}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.2091781025651384*^-7, -0.000035764099886962476, 
   0.0012703252772191204, -0.018816786862469154, 0.13508457542669525, 
   -0.46539259663775506, 0.6162506904503846}, {-0.00003576409988696247, 
   0.012167263834888689, -0.4803756938676571, 7.423976069346048, 
   -54.51745965916243, 190.46711417968166, -254.59670027333803}, 
   {0.0012703252772191204, -0.4803756938676571, 19.485395457149004, 
   -306.3544351210187, 2277.7375179184037, -8033.4657407683335, 
   10819.29929837281}, {-0.018816786862469157, 7.4239760693460495, 
   -306.3544351210187, 4876.928272956755, -36615.21784544087, 
   130167.99521919698, -176466.66279659022}, {0.13508457542669522, 
   -54.51745965916243, 2277.7375179184037, -36615.21784544087, 
   277143.0741697794, -992096.2164175153, 1.3530254932284271*^6}, 
   {-0.46539259663775506, 190.46711417968166, -8033.4657407683335, 
   130167.99521919698, -992096.2164175153, 3.573269503422542*^6, 
   -4.899847199516004*^6}, {0.6162506904503845, -254.59670027333803, 
   10819.299298372809, -176466.6627965902, 1.353025493228427*^6, 
   -4.899847199516003*^6, 6.752256533948221*^6}}}, 
 "1DSpinFit" -> {0.11502322078527283 + 0.0279413681878479*S + 
    0.014189288064622763*S^2, {b0 -> 0.0006137114313434158, 
    b1 -> 0.0279413681878479, b2 -> 0.014189288064622763}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.0006137114313434158, 0.0005123010183165117, 
       1.1979508324230002, 0.2473719955103172}, {b1, 0.0279413681878479, 
       0.000507311395136374, 55.07735181137964, 1.3275851849529667*^-20}, 
      {b2, 0.014189288064622763, 0.0012219787919166686, 11.611730218629184, 
       1.6614907191880785*^-9}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -205.56469577867577, -204.06469577867577, -201.5817666844598, 
   0.999900972288134, ScientificForm[0.0011542374235414116], 
   {0.0005123010183165117, 0.000507311395136374, 0.0012219787919166686}, 
   {{b0, 1.1979508324230002}, {b2, 11.611730218629184}, 
    {b1, 55.07735181137964}}, 3, 0.0011542374235414116, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.0006137114313434158, 0.0005123010183165117, 
       {-0.0004671492376406302, 0.0016945721003274617}}, 
      {b1, 0.0279413681878479, 0.000507311395136374, {0.026871034703576827, 
        0.029011701672118976}}, {b2, 0.014189288064622763, 
       0.0012219787919166686, {0.011611138173655043, 0.016767437955590485}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.624523333681348*^-7, -1.3460408300339879*^-8, 
   -5.122099785293625*^-7}, {-1.3460408300339879*^-8, 2.573648516352143*^-7, 
   1.6950752609095875*^-7}, {-5.122099785293624*^-7, 1.6950752609095873*^-7, 
   1.4932321678941213*^-6}}}, "3DFits" -> 
  {{(Sqrt[1 - 4*\[Eta]]*(0.14174542816732136 + 0.37703538922015295*\[Eta] - 
        1.2953040762844794*\[Eta]^2))/(1 - 2.380527623106869*\[Eta]) + 
     Sqrt[1 - 4*\[Eta]]*(S*(0. + 2.128974052579173*\[Eta] - 
         7.898219960437845*\[Eta]^2) + S^2*(0.0575999212331518 - 
         0.3033779841906219*\[Eta]^2) + S^3*(0.12732326642391448 - 
         1.8837167749776262*\[Eta] + 5.928292559702788*\[Eta]^2)) + 
     0.4353380004310881*\[Eta]^2*(1 - 9.272362349860394*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.4353380004310881, 
     d11 -> -9.272362349860394, f11 -> 76.8862187913051, 
     f20 -> 4.054591444949289, f30 -> 259.0105525076068, 
     f31 -> -3831.998159946374}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4353380004310881, 0.0923091297532068, 
        4.716088230871492, 4.531134111387669*^-6}, {d11, -9.272362349860394, 
        1.849541597358651, -5.013329985712324, 1.1843133467713973*^-6}, 
       {f11, 76.8862187913051, 5.559971765099296, 13.828526841436574, 
        6.995171702821033*^-31}, {f20, 4.054591444949289, 
        0.15649178103056624, 25.909293243696546, 1.5886390104737154*^-65}, 
       {f30, 259.0105525076068, 5.822230780482699, 44.48647988600226, 
        4.948701248389735*^-105}, {f31, -3831.998159946374, 
        604.2130612340773, -6.3421306254447645, 1.5057287281568648*^-9}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1395.7916123581394, -1395.3652164190532, 
    -1372.56477240123, 0.9972929821906764, ScientificForm[
     0.007638677970070973], {0.0923091297532068, 1.849541597358651, 
    5.559971765099296, 0.15649178103056624, 5.822230780482699, 
    604.2130612340773}, {{d10, 4.716088230871492}, {d11, -5.013329985712324}, 
     {f31, -6.3421306254447645}, {f11, 13.828526841436574}, 
     {f20, 25.909293243696546}, {f30, 44.48647988600226}}, 6, 
    0.007638677970070973, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.4353380004310881, 0.0923091297532068, 
        {0.25330278319390376, 0.6173732176682725}}, {d11, -9.272362349860394, 
        1.849541597358651, {-12.919690705836956, -5.625033993883831}}, 
       {f11, 76.8862187913051, 5.559971765099296, {65.92185729425285, 
         87.85058028835735}}, {f20, 4.054591444949289, 0.15649178103056624, 
        {3.7459869176192786, 4.3631959722793}}, {f30, 259.0105525076068, 
        5.822230780482699, {247.52901164849834, 270.49209336671527}}, 
       {f31, -3831.998159946374, 604.2130612340773, {-5023.51687703696, 
         -2640.479442855788}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.00852097543579437, -0.15883458661439886, -0.20154258313631654, 
    0.00026406536609476465, 0.001777839730506423, 14.592604313699674}, 
    {-0.15883458661439886, 3.4208041203599913, 3.4622758181999815, 
    -0.004627521264516047, -0.036083361294541316, -247.66820720905613}, 
    {-0.20154258313631654, 3.4622758181999815, 30.913286028701393, 
    -0.01621628502052909, 1.9544443876735427, -2953.39010876768}, 
    {0.00026406536609476465, -0.004627521264516044, -0.016216285020529075, 
    0.024489677530118686, -0.3719239772523948, 8.024469179585042}, 
    {0.0017778397305064093, -0.036083361294541316, 1.9544443876735442, 
    -0.37192397725239473, 33.89837126120019, -914.4813935091221}, 
    {14.592604313699674, -247.66820720905616, -2953.39010876768, 
    8.024469179585044, -914.4813935091221, 365073.4233658548}}}, 
   {(Sqrt[1 - 4*\[Eta]]*(0.14174542816732136 + 0.37703538922015295*\[Eta] - 
        1.2953040762844794*\[Eta]^2))/(1 - 2.380527623106869*\[Eta]) + 
     Sqrt[1 - 4*\[Eta]]*(S*(0. + 2.1169178032597222*\[Eta] - 
         7.843966838500317*\[Eta]^2) + S^2*(0.05737648443539335 - 
         0.29885338903601316*\[Eta]^2) + S^3*(0.12737651200110744 - 
         1.8545288059701184*\[Eta] + 5.795868476230845*\[Eta]^2)) + 
     0.46503152275954673*\[Eta]^2*(1 - 9.740774590955041*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.12284961634353672*\[Eta]^2*
      (1 - 15.704060429740867*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.46503152275954673, d11 -> -9.740774590955041, 
     d20 -> 0.12284961634353672, d21 -> -15.704060429740867, 
     f11 -> 76.45081685587294, f20 -> 4.038863212873915, 
     f30 -> 259.11886866029977, f31 -> -3772.6218009230433}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.46503152275954673, 0.09321126757096201, 
        4.989005459082689, 1.3344620371444703*^-6}, {d11, -9.740774590955041, 
        1.6540939940887462, -5.888888192427851, 1.6649806264078692*^-8}, 
       {d20, 0.12284961634353672, 0.06997469388693772, 1.755629207067803, 
        0.08071386269336761}, {d21, -15.704060429740867, 1.979790403493828, 
        -7.932183327097244, 1.6099248721984641*^-13}, 
       {f11, 76.45081685587294, 5.539448056811521, 13.801161428324262, 
        1.023750314780092*^-30}, {f20, 4.038863212873915, 0.1560096793571849, 
        25.88854248989845, 3.664551333101106*^-65}, {f30, 259.11886866029977, 
        5.795977343243958, 44.706673838596, 9.161030058265985*^-105}, 
       {f31, -3772.6218009230433, 602.3024959482725, -6.2636662246989045, 
        2.333494426977018*^-9}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1395.6560565912994, -1394.917595052838, -1365.7929766467014, 
    0.9973447049309955, ScientificForm[0.007565350255568252], 
    {0.09321126757096201, 1.6540939940887462, 0.06997469388693772, 
    1.979790403493828, 5.539448056811521, 0.1560096793571849, 
    5.795977343243958, 602.3024959482725}, {{d20, 1.755629207067803}, 
     {d10, 4.989005459082689}, {d11, -5.888888192427851}, 
     {f31, -6.2636662246989045}, {d21, -7.932183327097244}, 
     {f11, 13.801161428324262}, {f20, 25.88854248989845}, 
     {f30, 44.706673838596}}, 8, 0.007565350255568252, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.46503152275954673, 0.09321126757096201, {0.28120573965948337, 
         0.6488573058596101}}, {d11, -9.740774590955041, 1.6540939940887462, 
        {-13.002881541201047, -6.478667640709036}}, 
       {d20, 0.12284961634353672, 0.06997469388693772, 
        {-0.015150361944075208, 0.26084959463114865}}, 
       {d21, -15.704060429740867, 1.979790403493828, {-19.608486694721947, 
         -11.799634164759786}}, {f11, 76.45081685587294, 5.539448056811521, 
        {65.52624299777932, 87.37539071396657}}, {f20, 4.038863212873915, 
        0.1560096793571849, {3.731190093235335, 4.346536332512495}}, 
       {f30, 259.11886866029977, 5.795977343243958, {247.68838282186917, 
         270.54935449873034}}, {f31, -3772.6218009230433, 602.3024959482725, 
        {-4960.447381092559, -2584.7962207535275}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.008688340402185475, -0.14245980621336501, 
    0.0010701697487534197, -0.007393751678287624, -0.203325136051753, 
    0.00012921225735534897, 0.0026697935854041845, 14.957618597852406}, 
    {-0.14245980621336501, 2.7360269412804614, -0.015873352214682095, 
    0.11366674368863322, 3.0640926155982875, -0.002066948722057062, 
    -0.04514824975915569, -222.55234247355057}, {0.0010701697487534197, 
    -0.015873352214682095, 0.004896457784570639, -0.060811940161610574, 
    -0.015900353044576484, -0.0005893692146385594, 0.004025728856379158, 
    2.2064831428263254}, {-0.007393751678287624, 0.11366674368863317, 
    -0.06081194016161056, 3.9195700417662542, 0.1218382014751493, 
    0.005367588459876735, -0.03483171384935938, -19.07288436581108}, 
    {-0.203325136051753, 3.0640926155982875, -0.01590035304457648, 
    0.12183820147514933, 30.685484774112933, -0.014108221313065444, 
    1.9232279130747771, -2933.8850541045927}, {0.00012921225735534883, 
    -0.0020669487220570594, -0.0005893692146385594, 0.005367588459876735, 
    -0.014108221313065444, 0.024339020053131648, -0.3690342081809132, 
    7.6807382912890025}, {0.0026697935854041845, -0.0451482497591558, 
    0.004025728856379157, -0.03483171384935937, 1.9232279130747771, 
    -0.3690342081809132, 33.59335336339729, -904.3075934699026}, 
    {14.957618597852406, -222.55234247355057, 2.2064831428263254, 
    -19.07288436581108, -2933.8850541045927, 7.680738291289003, 
    -904.3075934699027, 362768.2966255189}}}, 
   {(Sqrt[1 - 4*\[Eta]]*(0.14174542816732136 + 0.37703538922015295*\[Eta] - 
        1.2953040762844794*\[Eta]^2))/(1 - 2.380527623106869*\[Eta]) + 
     Sqrt[1 - 4*\[Eta]]*(S*(0. + 2.1126578269718492*\[Eta] - 
         7.824796945204887*\[Eta]^2) + S^2*(0.057125903000292105 - 
         0.29377911497521286*\[Eta]^2) + S^3*(0.12742153701733988 - 
         1.829646527739437*\[Eta] + 5.682986467614072*\[Eta]^2)) + 
     0.40363658960557924*S*\[Eta]^2*(1 - 15.37953938159987*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.4684119726355351*\[Eta]^2*
      (1 - 9.769014649456363*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.4684119726355351, d11 -> -9.769014649456363, 
     d30 -> 0.40363658960557924, d31 -> -15.37953938159987, 
     f11 -> 76.29697117207121, f20 -> 4.021224207103194, 
     f30 -> 259.2104619303954, f31 -> -3722.004401501956}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4684119726355351, 0.09370659424402582, 
        4.998708750589325, 1.2762776115476775*^-6}, {d11, -9.769014649456363, 
        1.6537528788368308, -5.907179225185938, 1.5154545953392925*^-8}, 
       {d30, 0.40363658960557924, 0.24564490010543805, 1.6431710547718534, 
        0.1019507686221729}, {d31, -15.37953938159987, 3.994113926125921, 
        -3.850551002313849, 0.0001595071149054158}, {f11, 76.29697117207121, 
        5.540479389186237, 13.770824835299566, 1.267312404845939*^-30}, 
       {f20, 4.021224207103194, 0.15668318234617204, 25.664683004834547, 
        1.3668538351680062*^-64}, {f30, 259.2104619303954, 5.790853548810617, 
        44.7620475540492, 7.343948737219181*^-105}, {f31, -3722.004401501956, 
        604.047404069798, -6.161775344823561, 4.011575813970129*^-9}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1396.0733354914341, -1395.3348739529727, 
    -1366.2102555468362, 0.9973501307456083, ScientificForm[
     0.007557616806410979], {0.09370659424402582, 1.6537528788368308, 
    0.24564490010543805, 3.994113926125921, 5.540479389186237, 
    0.15668318234617204, 5.790853548810617, 604.047404069798}, 
    {{d30, 1.6431710547718534}, {d31, -3.850551002313849}, 
     {d10, 4.998708750589325}, {d11, -5.907179225185938}, 
     {f31, -6.161775344823561}, {f11, 13.770824835299566}, 
     {f20, 25.664683004834547}, {f30, 44.7620475540492}}, 8, 
    0.007557616806410979, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.4684119726355351, 
        0.09370659424402582, {0.28360933538533384, 0.6532146098857363}}, 
       {d11, -9.769014649456363, 1.6537528788368308, {-13.030448872252729, 
         -6.507580426659997}}, {d30, 0.40363658960557924, 
        0.24564490010543805, {-0.08080984378340661, 0.8880830229945651}}, 
       {d31, -15.37953938159987, 3.994113926125921, {-23.25649609932717, 
         -7.50258266387257}}, {f11, 76.29697117207121, 5.540479389186237, 
        {65.37036338088816, 87.22357896325425}}, {f20, 4.021224207103194, 
        0.15668318234617204, {3.71222284445712, 4.330225569749269}}, 
       {f30, 259.2104619303954, 5.790853548810617, {247.79008093817814, 
         270.63084292261266}}, {f31, -3722.004401501956, 604.047404069798, 
        {-4913.271186905946, -2530.737616097967}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.008780925804814493, -0.1431068908876289, 
    0.004604373708414449, -0.039122484363885796, -0.20599663980786215, 
    -0.00008127669314347325, 0.0038760827068423246, 15.600398045069413}, 
    {-0.1431068908876289, 2.7348985842611047, -0.08103485108338096, 
    0.999820987421037, 3.0883372572109424, 0.001745975126432609, 
    -0.06728250862959916, -232.24010792228256}, {0.004604373708414449, 
    -0.08103485108338096, 0.06034141694781062, -0.5897040468506166, 
    -0.08769812815549888, -0.004412075208282743, 0.02743752176134033, 
    15.167918656090583}, {-0.0391224843638858, 0.999820987421037, 
    -0.5897040468506166, 15.952946054873019, 0.8502973567811882, 
    0.033162768579685406, -0.2258436204743767, -126.19208522064692}, 
    {-0.20599663980786215, 3.0883372572109424, -0.08769812815549889, 
    0.8502973567811883, 30.6969118619975, -0.00961695763064636, 
    1.8928010895953378, -2942.5998819527003}, {-0.00008127669314347331, 
    0.0017459751264326116, -0.004412075208282743, 0.033162768579685406, 
    -0.00961695763064636, 0.02454961963012379, -0.3698347318198402, 
    6.804626576229945}, {0.003876082706842345, -0.06728250862959936, 
    0.02743752176134033, -0.22584362047437676, 1.8928010895953378, 
    -0.3698347318198403, 33.5339848237725, -897.3215711999428}, 
    {15.600398045069413, -232.24010792228256, 15.167918656090585, 
    -126.19208522064692, -2942.599881952701, 6.804626576229946, 
    -897.3215711999429, 364873.26636346173}}}, 
   {(Sqrt[1 - 4*\[Eta]]*(0.14174542816732136 + 0.37703538922015295*\[Eta] - 
        1.2953040762844794*\[Eta]^2))/(1 - 2.380527623106869*\[Eta]) + 
     Sqrt[1 - 4*\[Eta]]*(S*(0. + 2.112988621238386*\[Eta] - 
         7.826285519404306*\[Eta]^2) + S^2*(0.057186200155765664 - 
         0.29500013237355255*\[Eta]^2) + S^3*(0.1274117962355477 - 
         1.8350463472806808*\[Eta] + 5.707482906380961*\[Eta]^2)) + 
     0.2792052086569366*S*\[Eta]^2*(1 - 15.40355932189774*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.46984952265939794*\[Eta]^2*
      (1 - 9.796636617984799*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.04589898041833364*\[Eta]^2*(1 - 14.91567385682647*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.46984952265939794, 
     d11 -> -9.796636617984799, d20 -> 0.04589898041833364, 
     d21 -> -14.91567385682647, d30 -> 0.2792052086569366, 
     d31 -> -15.40355932189774, f11 -> 76.30891754611042, 
     f20 -> 4.025468663093824, f30 -> 259.19064650039024, 
     f31 -> -3732.989120022783}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.46984952265939794, 0.09420500710877815, 
        4.987521757913192, 1.3536941707866358*^-6}, {d11, -9.796636617984799, 
        1.6522702442855624, -5.929197509830385, 1.3715943112335801*^-8}, 
       {d20, 0.04589898041833364, 0.11819536834139333, 0.38833146393486306, 
        0.6981965670778685}, {d21, -14.91567385682647, 6.5178319158378635, 
        -2.288441010665288, 0.023189514447173293}, {d30, 0.2792052086569366, 
        0.37887006196603745, 0.7369418613022135, 0.46204799135336605}, 
       {d31, -15.40355932189774, 5.811863902066615, -2.6503647679052595, 
        0.008704168819226024}, {f11, 76.30891754611042, 5.565290197592381, 
        13.711579241478312, 2.317263918445703*^-30}, {f20, 4.025468663093824, 
        0.1576443097465672, 25.535134566958142, 5.9303106324550004*^-64}, 
       {f30, 259.19064650039024, 5.816883376748628, 44.5583364343237, 
        7.49401935713848*^-104}, {f31, -3732.989120022783, 607.1916601649028, 
        -6.14795848646697, 4.383541019948*^-9}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1392.2540446141365, -1391.1141482410796, 
    -1355.7547246818501, 0.9973536749784975, ScientificForm[
     0.007552560912306974], {0.09420500710877815, 1.6522702442855624, 
    0.11819536834139333, 6.5178319158378635, 0.37887006196603745, 
    5.811863902066615, 5.565290197592381, 0.1576443097465672, 
    5.816883376748628, 607.1916601649028}, {{d20, 0.38833146393486306}, 
     {d30, 0.7369418613022135}, {d21, -2.288441010665288}, 
     {d31, -2.6503647679052595}, {d10, 4.987521757913192}, 
     {d11, -5.929197509830385}, {f31, -6.14795848646697}, 
     {f11, 13.711579241478312}, {f20, 25.535134566958142}, 
     {f30, 44.5583364343237}}, 10, 0.007552560912306974, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.46984952265939794, 0.09420500710877815, {0.2840520457320864, 
         0.6556469995867095}}, {d11, -9.796636617984799, 1.6522702442855624, 
        {-13.055355575840752, -6.537917660128846}}, 
       {d20, 0.04589898041833364, 0.11819536834139333, {-0.1872139070629817, 
         0.279011867899649}}, {d21, -14.91567385682647, 6.5178319158378635, 
        {-27.770582127261044, -2.060765586391895}}, {d30, 0.2792052086569366, 
        0.37887006196603745, {-0.4680279136260573, 1.0264383309399305}}, 
       {d31, -15.40355932189774, 5.811863902066615, {-26.86610979972979, 
         -3.9410088440656903}}, {f11, 76.30891754611042, 5.565290197592381, 
        {65.3326763800014, 87.28515871221944}}, {f20, 4.025468663093824, 
        0.1576443097465672, {3.7145519092843498, 4.3363854169032985}}, 
       {f30, 259.19064650039024, 5.816883376748628, {247.71819627561223, 
         270.66309672516826}}, {f31, -3732.989120022783, 607.1916601649028, 
        {-4930.533517420661, -2535.4447226249054}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.008874583364364941, -0.143679106120717, 
    0.00045715984222133787, -0.01729941254629103, 0.0035540355030265827, 
    -0.055449353168724964, -0.20778489936242858, -0.00004900419538785743, 
    0.003760094403849222, 15.656305775637046}, {-0.143679106120717, 
    2.7299969601514724, -0.007764409798855609, 0.24686195602376995, 
    -0.06229696022140406, 1.4271391733259173, 3.093112895510667, 
    0.001165750285433544, -0.06476132475167454, -231.1848962229825}, 
    {0.0004571598422213377, -0.007764409798855607, 0.013970145097357644, 
    -0.49902632737022956, -0.03361023287739961, 0.03447215604626911, 
    0.0018495155626798408, 0.0010243294314573857, -0.004685362788528474, 
    -2.605815200929363}, {-0.017299412546291037, 0.24686195602376995, 
    -0.49902632737022956, 42.48213288311468, 0.9899767833657594, 
    -3.456824751777997, 0.02220644368907263, -0.02337087302762793, 
    0.10087039884993791, 56.639252952853845}, {0.0035540355030265836, 
    -0.06229696022140406, -0.03361023287739961, 0.9899767833657594, 
    0.14354252385414903, -0.9188381740583275, -0.09368741604123056, 
    -0.007028908569454907, 0.03952362957578995, 21.884311503983795}, 
    {-0.055449353168724964, 1.4271391733259173, 0.03447215604626911, 
    -3.456824751777997, -0.9188381740583275, 33.77776201614499, 
    1.229239020970253, 0.0493231368898573, -0.33259654771383274, 
    -185.88957626053232}, {-0.20778489936242855, 3.0931128955106666, 
    0.001849515562679834, 0.022206443689072684, -0.09368741604123053, 
    1.229239020970253, 30.972454983417848, -0.00952016869177775, 
    1.9088984011882821, -2969.4350793643703}, {-0.000049004195387857376, 
    0.0011657502854335432, 0.0010243294314573857, -0.02337087302762794, 
    -0.007028908569454906, 0.049323136889857275, -0.009520168691777757, 
    0.02485172839547163, -0.37352689668806266, 6.654978570012265}, 
    {0.003760094403849222, -0.06476132475167465, -0.004685362788528471, 
    0.10087039884993879, 0.03952362957578992, -0.3325965477138326, 
    1.908898401188283, -0.37352689668806266, 33.83613221869451, 
    -904.3875274393064}, {15.656305775637046, -231.1848962229825, 
    -2.605815200929363, 56.639252952853845, 21.884311503983795, 
    -185.88957626053232, -2969.4350793643703, 6.654978570012264, 
    -904.3875274393064, 368681.71217381087}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsInsp2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 4*\[Eta]]*(0.21364255412404595 - 
     0.7570509486645325*\[Eta] + 25.49726191445782*\[Eta]^2 - 
     305.6711306250643*\[Eta]^3 + 2006.4739824300186*\[Eta]^4 - 
     6573.827442800209*\[Eta]^5 + 8511.227063912822*\[Eta]^6), 
   {a0 -> 0.21364255412404595, a1 -> -0.7570509486645325, 
    a2 -> 25.49726191445782, a3 -> -305.6711306250643, 
    a4 -> 2006.4739824300186, a5 -> -6573.827442800209, 
    a6 -> 8511.227063912822}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.21364255412404595, 0.00045382251060237087, 
       470.7623556188794, 4.673557449860003*^-96}, {a1, -0.7570509486645325, 
       0.10650429742916602, -7.108172786812031, 3.32636754286579*^-9}, 
      {a2, 25.49726191445782, 4.262116154392728, 5.982301042682566, 
       2.053381473835497*^-7}, {a3, -305.6711306250643, 67.42855507322754, 
       -4.533259392746958, 0.000034415748667711025}, {a4, 2006.4739824300186, 
       508.3030131384702, 3.9473973802382747, 0.0002383729541973217}, 
      {a5, -6573.827442800209, 1825.1709826287915, -3.6017597832570916, 
       0.000706205631391121}, {a6, 8511.227063912822, 2508.9680796056086, 
       3.3923217808537145, 0.0013317326487658771}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -729.793166370392, -727.5970879390194, 
   -713.1728668191462, 0.9999916689690355, 
   ScientificForm[0.0004337490430614437], {0.00045382251060237087, 
   0.10650429742916602, 4.262116154392728, 67.42855507322754, 
   508.3030131384702, 1825.1709826287915, 2508.9680796056086}, 
   {{a6, 3.3923217808537145}, {a5, -3.6017597832570916}, 
    {a4, 3.9473973802382747}, {a3, -4.533259392746958}, 
    {a2, 5.982301042682566}, {a1, -7.108172786812031}, 
    {a0, 470.7623556188794}}, 7, 0.0004337490430614437, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.21364255412404595, 0.00045382251060237087, 
       {0.21273189263308062, 0.21455321561501128}}, {a1, -0.7570509486645325, 
       0.10650429742916602, {-0.970767456826108, -0.543334440502957}}, 
      {a2, 25.49726191445782, 4.262116154392728, {16.94470015044385, 
        34.04982367847179}}, {a3, -305.6711306250643, 67.42855507322754, 
       {-440.9764252326823, -170.36583601744627}}, {a4, 2006.4739824300186, 
       508.3030131384702, {986.4893651124792, 3026.458599747558}}, 
      {a5, -6573.827442800209, 1825.1709826287915, {-10236.300963783571, 
        -2911.3539218168457}}, {a6, 8511.227063912822, 2508.9680796056086, 
       {3476.614282970473, 13545.83984485517}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.0595487112943902*^-7, -0.00003334176893536613, 
   0.0011842851350841624, -0.01754231091114886, 0.1259351896131683, 
   -0.433871185640623, 0.574511540684595}, {-0.00003334176893536612, 
   0.011343165370880261, -0.4478394657694242, 6.92114426109346, 
   -50.824948723554186, 177.56662493496648, -237.35266311888347}, 
   {0.0011842851350841624, -0.4478394657694242, 18.165634113535454, 
   -285.6048053890264, 2123.464542876263, -7489.352711950128, 
   10086.499545328083}, {-0.017542310911148863, 6.9211442610934615, 
   -285.6048053890264, 4546.61003926328, -34135.2399970738, 
   121351.61329645076, -164514.4352676395}, {0.12593518961316827, 
   -50.824948723554186, 2123.464542876263, -34135.2399970738, 
   258371.95316564784, -924900.7500256479, 1.2613839996383449*^6}, 
   {-0.433871185640623, 177.56662493496648, -7489.352711950128, 
   121351.61329645076, -924900.7500256479, 3.3312491158301486*^6, 
   -4.567976648684469*^6}, {0.5745115406845949, -237.35266311888347, 
   10086.49954532808, -164514.43526763946, 1.2613839996383446*^6, 
   -4.567976648684468*^6, 6.294920824479856*^6}}}, 
 "1DSpinFit" -> {0.1387624818438194 + 0.05358083918530387*S + 
    0.01657976669979103*S^2, {b0 -> -0.0009762619289969704, 
    b1 -> 0.05358083918530387, b2 -> 0.01657976669979103}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.0009762619289969704, 
       0.0009816304124568489, -0.9945310542626301, 0.3395961159976193}, 
      {b1, 0.05358083918530387, 0.00140746211788481, 38.06911639357462, 
       6.943410212689363*^-14}, {b2, 0.01657976669979103, 
       0.0030086992753871975, 5.510609463505566, 0.00013395730952850613}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -130.8061578038434, -128.62433962202522, 
   -127.97395699943456, 0.9997264281142806, 
   ScientificForm[0.0023405198043827346], {0.0009816304124568489, 
   0.00140746211788481, 0.0030086992753871975}, {{b0, -0.9945310542626301}, 
    {b2, 5.510609463505566}, {b1, 38.06911639357462}}, 3, 
   0.0023405198043827346, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.0009762619289969704, 0.0009816304124568489, 
       {-0.0031150508656494855, 0.0011625270076555446}}, 
      {b1, 0.05358083918530387, 0.00140746211788481, {0.05051424266558584, 
        0.0566474357050219}}, {b2, 0.01657976669979103, 
       0.0030086992753871975, {0.010024374117966911, 0.02313515928161515}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{9.635982666602031*^-7, 1.2281989293280357*^-7, 
   -2.123842974391717*^-6}, {1.2281989293280357*^-7, 1.9809496132807942*^-6, 
   3.922869392857578*^-8}, {-2.123842974391717*^-6, 3.922869392857578*^-8, 
   9.052271329715449*^-6}}}, "3DFits" -> 
  {{Sqrt[1 - 4*\[Eta]]*(0.21364255412404595 - 0.7570509486645325*\[Eta] + 
       25.49726191445782*\[Eta]^2 - 305.6711306250643*\[Eta]^3 + 
       2006.4739824300186*\[Eta]^4 - 6573.827442800209*\[Eta]^5 + 
       8511.227063912822*\[Eta]^6) + Sqrt[1 - 4*\[Eta]]*
      (S*(0.020500959266784635 + 1.607996092610713*\[Eta] - 
         6.215311401878405*\[Eta]^2) + S^2*(0.05768802659073407 - 
         0.4407201081412575*\[Eta] + 1.6518802058417443*\[Eta]^2) + 
       S^3*(0.10190109823796438 - 2.0189323002941464*\[Eta] + 
         8.099228434549993*\[Eta]^2)) + 0.4046803441986717*\[Eta]^2*
      (1 - 11.424655821801338*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.4046803441986717, d11 -> -11.424655821801338, 
     f10 -> 0.39617988827548806, f11 -> 31.074434324157814, 
     f20 -> 3.482848809216204, f21 -> -26.607973864787446, 
     f30 -> 25.19251507725121, f31 -> -499.13085623801993}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4046803441986717, 0.06841375259334917, 
        5.915189985324861, 1.4641099057527019*^-8}, 
       {d11, -11.424655821801338, 1.1906391775368457, -9.59539719282233, 
        4.198240737340549*^-18}, {f10, 0.39617988827548806, 
        0.08583081504852008, 4.615823443497862, 7.0894738901701736*^-6}, 
       {f11, 31.074434324157814, 3.3041142020150454, 9.404770060673682, 
        1.4671942691832404*^-17}, {f20, 3.482848809216204, 
        0.12350881382938886, 28.199192440041568, 9.978780204025051*^-71}, 
       {f21, -26.607973864787446, 6.2812198105629236, -4.236115701609691, 
        0.00003503975934749285}, {f30, 25.19251507725121, 1.6027253243986797, 
        15.718548084153527, 1.6738304939001365*^-36}, 
       {f31, -499.13085623801993, 76.87751246394564, -6.492546913144524, 
        6.836834021947677*^-10}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1472.7230489649035, -1471.9807809236663, -1442.9041951535273, 
    0.9985631378012281, ScientificForm[0.006151440741785347], 
    {0.06841375259334917, 1.1906391775368457, 0.08583081504852008, 
    3.3041142020150454, 0.12350881382938886, 6.2812198105629236, 
    1.6027253243986797, 76.87751246394564}, {{f21, -4.236115701609691}, 
     {f10, 4.615823443497862}, {d10, 5.915189985324861}, 
     {f31, -6.492546913144524}, {f11, 9.404770060673682}, 
     {d11, -9.59539719282233}, {f30, 15.718548084153527}, 
     {f20, 28.199192440041568}}, 8, 0.006151440741785347, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.4046803441986717, 0.06841375259334917, {0.2697544641715898, 
         0.5396062242257536}}, {d11, -11.424655821801338, 1.1906391775368457, 
        {-13.772839231338462, -9.076472412264213}}, 
       {f10, 0.39617988827548806, 0.08583081504852008, {0.22690400711312217, 
         0.5654557694378539}}, {f11, 31.074434324157814, 3.3041142020150454, 
        {24.55804690909006, 37.59082173922557}}, {f20, 3.482848809216204, 
        0.12350881382938886, {3.2392642262145204, 3.7264333922178876}}, 
       {f21, -26.607973864787446, 6.2812198105629236, {-38.995821022087405, 
         -14.22012670748749}}, {f30, 25.19251507725121, 1.6027253243986797, 
        {22.03161369940156, 28.353416455100856}}, {f31, -499.13085623801993, 
        76.87751246394564, {-650.7489977708557, -347.5127147051842}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.004680441543903992, -0.07078852633538979, 
    0.00007676677285569446, -0.025192409552816035, -0.00005687843248104695, 
    0.0163057204040444, -0.0008066454498280233, 0.27497707235441904}, 
    {-0.07078852633538979, 1.4176216510856163, -0.0019093111795694207, 
    0.4775151977658384, 0.000874105255463208, -0.2607410685708463, 
    0.02575211524218099, -6.1800351520754955}, {0.00007676677285569488, 
    -0.0019093111795694207, 0.00736692881189326, -0.13787283889518004, 
    0.0013766888278543398, -0.025661772055819772, -0.12823340489498566, 
    2.432725088109585}, {-0.025192409552816035, 0.4775151977658384, 
    -0.13787283889518004, 10.91717065995752, -0.014898384481502516, 
    -1.1265380222480588, 2.4955770813223253, -228.23201729037493}, 
    {-0.00005687843248104693, 0.00087410525546321, 0.0013766888278543396, 
    -0.01489838448150251, 0.015254427093542635, -0.34473206496643843, 
    -0.05278586539303125, 0.5529943282587393}, {0.0163057204040444, 
    -0.2607410685708463, -0.025661772055819772, -1.1265380222480588, 
    -0.34473206496643843, 39.45372230860812, 0.7914776662005885, 
    38.786694569799515}, {-0.00080664544982803, 0.025752115242180917, 
    -0.12823340489498566, 2.4955770813223253, -0.05278586539303125, 
    0.7914776662005885, 2.568728465468853, -52.532688627777475}, 
    {0.274977072354419, -6.1800351520754955, 2.432725088109585, 
    -228.23201729037493, 0.5529943282587393, 38.786694569799515, 
    -52.53268862777746, 5910.151922644117}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.21364255412404595 - 0.7570509486645325*\[Eta] + 
       25.49726191445782*\[Eta]^2 - 305.6711306250643*\[Eta]^3 + 
       2006.4739824300186*\[Eta]^4 - 6573.827442800209*\[Eta]^5 + 
       8511.227063912822*\[Eta]^6) + Sqrt[1 - 4*\[Eta]]*
      (S*(0.020477746131465024 + 1.6050987264934067*\[Eta] - 
         6.199198497848123*\[Eta]^2) + S^2*(0.05773904120193028 - 
         0.45912936714516717*\[Eta] + 1.748611838255237*\[Eta]^2) + 
       S^3*(0.10191240190105857 - 2.0095020424277537*\[Eta] + 
         8.04861219951233*\[Eta]^2)) + 0.43331867211567543*\[Eta]^2*
      (1 - 11.767304097395765*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.1298592837558983*\[Eta]^2*(1 - 16.042653270856054*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.43331867211567543, 
     d11 -> -11.767304097395765, d20 -> 0.1298592837558983, 
     d21 -> -16.042653270856054, f10 -> 0.39573129573707216, 
     f11 -> 31.01844288640556, f20 -> 3.4859287581823537, 
     f21 -> -27.719411880429636, f30 -> 25.195309627141768, 
     f31 -> -496.79945925025953}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.43331867211567543, 0.06871681350997555, 
        6.305860967385675, 1.909959205327923*^-9}, {d11, -11.767304097395765, 
        1.062431262475681, -11.075826279787318, 2.188516395066521*^-22}, 
       {d20, 0.1298592837558983, 0.056371028112282194, 2.303652924286552, 
        0.02230732994797932}, {d21, -16.042653270856054, 1.4502651561607338, 
        -11.061875962962207, 2.4071142700496113*^-22}, 
       {f10, 0.39573129573707216, 0.08494607996696289, 4.6586175123205145, 
        5.919219879311606*^-6}, {f11, 31.01844288640556, 3.2701348343043506, 
        9.485371233325322, 9.24184676819877*^-18}, {f20, 3.4859287581823537, 
        0.12224667171580682, 28.515531010007972, 4.020211699122362*^-71}, 
       {f21, -27.719411880429636, 6.238936504936702, -4.442970666314045, 
        0.000014931995938631368}, {f30, 25.195309627141768, 
        1.5862009190043163, 15.884059405889934, 6.938386001604635*^-37}, 
       {f31, -496.79945925025953, 76.09076894974054, -6.529037176354538, 
        5.709904070454466*^-10}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1474.9308197712437, -1473.7849864379104, -1438.485554001784, 
    0.9986070491609487, ScientificForm[0.006056715576061413], 
    {0.06871681350997555, 1.062431262475681, 0.056371028112282194, 
    1.4502651561607338, 0.08494607996696289, 3.2701348343043506, 
    0.12224667171580682, 6.238936504936702, 1.5862009190043163, 
    76.09076894974054}, {{d20, 2.303652924286552}, {f21, -4.442970666314045}, 
     {f10, 4.6586175123205145}, {d10, 6.305860967385675}, 
     {f31, -6.529037176354538}, {f11, 9.485371233325322}, 
     {d21, -11.061875962962207}, {d11, -11.075826279787318}, 
     {f30, 15.884059405889934}, {f20, 28.515531010007972}}, 10, 
    0.006056715576061413, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.43331867211567543, 
        0.06871681350997555, {0.2977863241702007, 0.5688510200611502}}, 
       {d11, -11.767304097395765, 1.062431262475681, {-13.86277092973223, 
         -9.6718372650593}}, {d20, 0.1298592837558983, 0.056371028112282194, 
        {0.018676919412870877, 0.24104164809892575}}, 
       {d21, -16.042653270856054, 1.4502651561607338, {-18.90305717665475, 
         -13.182249365057354}}, {f10, 0.39573129573707216, 
        0.08494607996696289, {0.22818945148355163, 0.5632731399905927}}, 
       {f11, 31.01844288640556, 3.2701348343043506, {24.56865236858397, 
         37.46823340422715}}, {f20, 3.4859287581823537, 0.12224667171580682, 
        {3.2448177752966623, 3.727039741068045}}, {f21, -27.719411880429636, 
        6.238936504936702, {-40.024663972394784, -15.41415978846449}}, 
       {f30, 25.195309627141768, 1.5862009190043163, {22.06679531041321, 
         28.323823943870327}}, {f31, -496.79945925025953, 76.09076894974054, 
        {-646.8756930854893, -346.7232254150298}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.004722000458964757, -0.06266850458416456, 
    0.0006448140632439195, -0.0024154934059043604, 0.00007297342912801995, 
    -0.024926561144016885, -0.00003938898695790702, 0.010277600412714808, 
    -0.0007771296407206102, 0.28041737634115493}, {-0.06266850458416456, 
    1.1287601874856696, -0.0072358868386515375, 0.029206367829928914, 
    -0.001662197648717194, 0.42008766929553903, 0.0005714723294571393, 
    -0.16183991143735468, 0.022787258828875518, -5.5641326723060835}, 
    {0.0006448140632439195, -0.0072358868386515375, 0.0031776928104357087, 
    -0.029221457602455883, -0.000010868625991889144, -0.001042754867597181, 
    0.00008781764880299195, -0.02931170095072897, 0.000057393068505883005, 
    0.05105964819387459}, {-0.0024154934059043604, 0.029206367829928914, 
    -0.029221457602455883, 2.1032690231739175, 0.00009313041134788509, 
    -0.010963735403967372, -0.0015892062119881732, 0.4022955817457707, 
    0.000162209779158631, -0.09345836512756342}, {0.00007297342912802007, 
    -0.0016621976487171933, -0.000010868625991889127, 0.00009313041134788456, 
    0.007215836501753654, -0.1350407915347264, 0.0013481491659284978, 
    -0.025035570074688193, -0.12560294829173954, 2.3826426993894385}, 
    {-0.024926561144016885, 0.42008766929553903, -0.001042754867597181, 
    -0.010963735403967372, -0.13504079153472637, 10.69378183453074, 
    -0.014612810553322898, -1.0952961919683148, 2.444354782284948, 
    -223.57089985882678}, {-0.00003938898695790687, 0.0005714723294571382, 
    0.00008781764880299193, -0.0015892062119881726, 0.0013481491659284976, 
    -0.014612810553322898, 0.014944248745592241, -0.3385266383526081, 
    -0.05170169300091159, 0.542900709124646}, {0.01027760041271481, 
    -0.16183991143735468, -0.02931170095072897, 0.4022955817457707, 
    -0.025035570074688197, -1.0952961919683148, -0.3385266383526081, 
    38.92432871263179, 0.7747613506156383, 37.5472300610143}, 
    {-0.0007771296407206147, 0.022787258828875518, 0.000057393068505882456, 
    0.000162209779158631, -0.12560294829173957, 2.444354782284948, 
    -0.05170169300091159, 0.774761350615638, 2.516033355450137, 
    -51.45393851997201}, {0.28041737634115493, -5.564132672306084, 
    0.05105964819387459, -0.09345836512756342, 2.3826426993894385, 
    -223.57089985882678, 0.542900709124646, 37.547230061014304, 
    -51.45393851997201, 5789.805119362798}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.21364255412404595 - 0.7570509486645325*\[Eta] + 
       25.49726191445782*\[Eta]^2 - 305.6711306250643*\[Eta]^3 + 
       2006.4739824300186*\[Eta]^4 - 6573.827442800209*\[Eta]^5 + 
       8511.227063912822*\[Eta]^6) + Sqrt[1 - 4*\[Eta]]*
      (S*(0.020508508537175466 + 1.5970351018762625*\[Eta] - 
         6.157067519430229*\[Eta]^2) + S^2*(0.05786840709654017 - 
         0.501734600203991*\[Eta] + 1.9721600069000604*\[Eta]^2) + 
       S^3*(0.1018289031171495 - 1.984304555188152*\[Eta] + 
         7.9166006774212025*\[Eta]^2)) + 0.4561209881588761*S*\[Eta]^2*
      (1 - 16.73275840486081*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.4389319645052393*\[Eta]^2*(1 - 11.850257043907387*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.4389319645052393, 
     d11 -> -11.850257043907387, d30 -> 0.4561209881588761, 
     d31 -> -16.73275840486081, f10 -> 0.3963257775024788, 
     f11 -> 30.862613792832775, f20 -> 3.493739076520884, 
     f21 -> -30.29165423286846, f30 -> 25.17466662712572, 
     f31 -> -490.5700064949014}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4389319645052393, 0.06917369148808494, 
        6.345359847982735, 1.5453302467578817*^-9}, 
       {d11, -11.850257043907387, 1.0507942208046894, -11.277428833623162, 
        5.513869598357909*^-23}, {d30, 0.4561209881588761, 
        0.20325917296611923, 2.2440364265129906, 0.025965855420245564}, 
       {d31, -16.73275840486081, 2.5578167125710083, -6.541812915141115, 
        5.324495451026714*^-10}, {f10, 0.3963257775024788, 
        0.0848835131765375, 4.669054833748641, 5.655420935255943*^-6}, 
       {f11, 30.862613792832775, 3.268772076707952, 9.441653645033323, 
        1.2297436248615354*^-17}, {f20, 3.493739076520884, 
        0.12225623845052601, 28.577184451284353, 2.8688475465186963*^-71}, 
       {f21, -30.29165423286846, 6.433969946258007, -4.708081400113793, 
        4.765942948903403*^-6}, {f30, 25.17466662712572, 1.5850553264048606, 
        15.88251602814747, 7.01279102552971*^-37}, {f31, -490.5700064949014, 
        76.11334735337805, -6.445255970904675, 9.011151651627411*^-10}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1475.2290228940892, -1474.083189560756, 
    -1438.7837571246296, 0.9986090938769348, ScientificForm[
     0.006052268609637365], {0.06917369148808494, 1.0507942208046894, 
    0.20325917296611923, 2.5578167125710083, 0.0848835131765375, 
    3.268772076707952, 0.12225623845052601, 6.433969946258007, 
    1.5850553264048606, 76.11334735337805}, {{d30, 2.2440364265129906}, 
     {f10, 4.669054833748641}, {f21, -4.708081400113793}, 
     {d10, 6.345359847982735}, {f31, -6.445255970904675}, 
     {d31, -6.541812915141115}, {f11, 9.441653645033323}, 
     {d11, -11.277428833623162}, {f30, 15.88251602814747}, 
     {f20, 28.577184451284353}}, 10, 0.006052268609637365, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.4389319645052393, 0.06917369148808494, {0.30249850165156583, 
         0.5753654273589128}}, {d11, -11.850257043907387, 1.0507942208046894, 
        {-13.9227717703436, -9.777742317471175}}, {d30, 0.4561209881588761, 
        0.20325917296611923, {0.05522648292174992, 0.8570154933960022}}, 
       {d31, -16.73275840486081, 2.5578167125710083, {-21.777621327944388, 
         -11.687895481777232}}, {f10, 0.3963257775024788, 0.0848835131765375, 
        {0.22890733571156716, 0.5637442192933905}}, {f11, 30.862613792832775, 
        3.268772076707952, {24.415511084984995, 37.30971650068056}}, 
       {f20, 3.493739076520884, 0.12225623845052601, {3.252609224861272, 
         3.734868928180496}}, {f21, -30.29165423286846, 6.433969946258007, 
        {-42.98157695899107, -17.60173150674585}}, {f30, 25.17466662712572, 
        1.5850553264048606, {22.048411798968626, 28.300921455282815}}, 
       {f31, -490.5700064949014, 76.11334735337805, {-640.6907724308143, 
         -340.44924055898855}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.004784999594088755, -0.062199983421432355, 0.0029001849780058574, 
    -0.012354398309518767, 0.0000757875033357853, -0.02586379141673202, 
    0.000016891551661388477, -0.007822485702976797, -0.0009013005522073007, 
    0.3205118890660729}, {-0.062199983421432355, 1.1041684944765342, 
    -0.041558808529280684, 0.37022189834269636, -0.001655525133274144, 
    0.4223283767194474, -0.00035618987118839007, 0.12640981665759563, 
    0.02404894112584049, -6.006179762737656}, {0.0029001849780058565, 
    -0.04155880852928067, 0.041314291394870764, -0.23842299942769102, 
    8.936279071179994*^-6, -0.016823676531818064, 0.0010496554602678863, 
    -0.3403756263952137, -0.0015949736813264928, 0.7201911346361657}, 
    {-0.012354398309518766, 0.37022189834269636, -0.23842299942769102, 
    6.542426335107559, 0.000041131064440887694, 0.045894742252328126, 
    -0.007427946231678194, 2.1098496308300185, 0.008734426862802043, 
    -2.9594074788803186}, {0.00007578750333578532, -0.001655525133274144, 
    8.936279071180028*^-6, 0.00004113106444088893, 0.0072052108091914145, 
    -0.13485075987981854, 0.0013466696865666098, -0.025169446684005094, 
    -0.125418730268294, 2.379498240813684}, {-0.025863791416732018, 
    0.4223283767194474, -0.016823676531818068, 0.045894742252328126, 
    -0.1348507598798185, 10.684870889465618, -0.014985182498396395, 
    -0.9646450801142931, 2.4414473828756966, -223.5269112288767}, 
    {0.000016891551661388413, -0.0003561898711883887, 0.0010496554602678866, 
    -0.007427946231678193, 0.0013466696865666098, -0.014985182498396395, 
    0.014946587840071872, -0.3458507716361042, -0.051667488328273184, 
    0.5588349417067836}, {-0.007822485702976795, 0.12640981665759563, 
    -0.34037562639521374, 2.109849630830019, -0.0251694466840051, 
    -0.964645080114293, -0.3458507716361042, 41.395969269351255, 
    0.7872300991311462, 32.03552034920622}, {-0.0009013005522073012, 
    0.024048941125840526, -0.0015949736813264939, 0.008734426862802043, 
    -0.125418730268294, 2.4414473828756966, -0.051667488328273184, 
    0.787230099131146, 2.5124003877644188, -51.40738373161675}, 
    {0.3205118890660729, -6.006179762737656, 0.7201911346361657, 
    -2.9594074788803186, 2.379498240813684, -223.5269112288767, 
    0.5588349417067836, 32.03552034920622, -51.40738373161675, 
    5793.241645335979}}}, 
   {Sqrt[1 - 4*\[Eta]]*(0.21364255412404595 - 0.7570509486645325*\[Eta] + 
       25.49726191445782*\[Eta]^2 - 305.6711306250643*\[Eta]^3 + 
       2006.4739824300186*\[Eta]^4 - 6573.827442800209*\[Eta]^5 + 
       8511.227063912822*\[Eta]^6) + Sqrt[1 - 4*\[Eta]]*
      (S*(0.020493582986848696 + 1.5998540559369707*\[Eta] - 
         6.171677392100267*\[Eta]^2) + S^2*(0.05782711258931251 - 
         0.4880624824874723*\[Eta] + 1.9004166450619921*\[Eta]^2) + 
       S^3*(0.10186211890254586 - 1.9929010234141702*\[Eta] + 
         7.9615037033975815*\[Eta]^2)) + 0.28414202336382594*S*\[Eta]^2*
      (1 - 17.373235357306214*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.4402963505368639*\[Eta]^2*(1 - 11.8706879657526*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.06539050195165465*\[Eta]^2*
      (1 - 15.838942373931275*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.4402963505368639, d11 -> -11.8706879657526, 
     d20 -> 0.06539050195165465, d21 -> -15.838942373931275, 
     d30 -> 0.28414202336382594, d31 -> -17.373235357306214, 
     f10 -> 0.39603734207933794, f11 -> 30.917089921988083, 
     f20 -> 3.4912459677455505, f21 -> -29.466215719496102, 
     f30 -> 25.18287840490702, f31 -> -492.69526970736786}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4402963505368639, 0.06947325449673572, 
        6.33763818503064, 1.639770753129821*^-9}, {d11, -11.8706879657526, 
        1.0492103059534634, -11.313926196107257, 4.8070691179093*^-23}, 
       {d20, 0.06539050195165465, 0.09625423846432535, 0.6793519225222512, 
        0.49773734700239136}, {d21, -15.838942373931275, 2.99136394325375, 
        -5.29488978084794, 3.2550696600125627*^-7}, 
       {d30, 0.28414202336382594, 0.3168684411285985, 0.8967192262876983, 
        0.37099759332334525}, {d31, -17.373235357306214, 4.181888745779245, 
        -4.1543992232794125, 0.00004915622469929519}, 
       {f10, 0.39603734207933794, 0.08521112837028785, 4.6477185510130115, 
        6.244719652336283*^-6}, {f11, 30.917089921988083, 3.282292930873935, 
        9.419357313046456, 1.5185719887199843*^-17}, 
       {f20, 3.4912459677455505, 0.12277523352946311, 28.436076783415245, 
        1.4494944183180442*^-70}, {f21, -29.466215719496102, 
        6.558733834963667, -4.49266831997602, 0.000012163238218024149}, 
       {f30, 25.18287840490702, 1.5911956981110762, 15.826386681915904, 
        1.3565149470593187*^-36}, {f31, -492.69526970736786, 
        76.46477070181015, -6.44342832895861, 9.274433408303543*^-10}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1471.6699076023228, -1470.027802339165, 
    -1428.5982298747797, 0.9986128947358015, ScientificForm[
     0.006043993588311608], {0.06947325449673572, 1.0492103059534634, 
    0.09625423846432535, 2.99136394325375, 0.3168684411285985, 
    4.181888745779245, 0.08521112837028785, 3.282292930873935, 
    0.12277523352946311, 6.558733834963667, 1.5911956981110762, 
    76.46477070181015}, {{d20, 0.6793519225222512}, 
     {d30, 0.8967192262876983}, {d31, -4.1543992232794125}, 
     {f21, -4.49266831997602}, {f10, 4.6477185510130115}, 
     {d21, -5.29488978084794}, {d10, 6.33763818503064}, 
     {f31, -6.44342832895861}, {f11, 9.419357313046456}, 
     {d11, -11.313926196107257}, {f30, 15.826386681915904}, 
     {f20, 28.436076783415245}}, 12, 0.006043993588311608, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.4402963505368639, 0.06947325449673572, {0.30326299673663004, 
         0.5773297043370977}}, {d11, -11.8706879657526, 1.0492103059534634, 
        {-13.940215413517812, -9.801160517987388}}, 
       {d20, 0.06539050195165465, 0.09625423846432535, {-0.1244673247732143, 
         0.2552483286765236}}, {d21, -15.838942373931275, 2.99136394325375, 
        {-21.739294049559398, -9.93859069830315}}, {d30, 0.28414202336382594, 
        0.3168684411285985, {-0.3408689325191178, 0.9091529792467696}}, 
       {d31, -17.373235357306214, 4.181888745779245, {-25.621851953790973, 
         -9.124618760821457}}, {f10, 0.39603734207933794, 
        0.08521112837028785, {0.22796163026377236, 0.5641130538949035}}, 
       {f11, 30.917089921988083, 3.282292930873935, {24.442891876557695, 
         37.39128796741847}}, {f20, 3.4912459677455505, 0.12277523352946311, 
        {3.249076486323894, 3.733415449167207}}, {f21, -29.466215719496102, 
        6.558733834963667, {-42.403068909961945, -16.529362529030262}}, 
       {f30, 25.18287840490702, 1.5911956981110762, {22.04430537210185, 
         28.321451437712188}}, {f31, -492.69526970736786, 76.46477070181015, 
        {-643.5191234729524, -341.8714159417833}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00482653309036821, -0.062321400320729484, 
    0.00020492836305580225, -0.0031152678293229537, 0.002424694766599527, 
    -0.015991531770349485, 0.00007549284828520986, -0.025897299676053583, 
    0.000010770249499060686, -0.005732129162812132, -0.0008847437817943211, 
    0.3168499849136968}, {-0.062321400320729484, 1.10084226611896, 
    -0.0027589470590623027, 0.019362387953045714, -0.0346132795797399, 
    0.541776291728489, -0.0016475611085297681, 0.4207878353672975, 
    -0.00026155126111366243, 0.0945081673598918, 0.023784500145251214, 
    -5.932353324718115}, {0.00020492836305580233, -0.002758947059062302, 
    0.009264878422347208, -0.09897972734669165, -0.02306051036412503, 
    -0.12572428361681043, -0.00004007403407147605, 0.007565213808743878, 
    -0.0003036193149538741, 0.10309381283012962, 0.001092659164660882, 
    -0.2843630405551319}, {-0.0031152678293229537, 0.019362387953045707, 
    -0.09897972734669164, 8.948258240998625, 0.14221500176349544, 
    -0.24703236714461074, 0.00036490079178483765, -0.06860371569408363, 
    -0.0007119444142419876, 0.0034580739314524797, -0.006026573721082808, 
    1.7021520232480298}, {0.002424694766599527, -0.0346132795797399, 
    -0.023060510364125035, 0.14221500176349547, 0.10040560898326811, 
    0.04208149411205248, 0.00010958489318742032, -0.03594464927675449, 
    0.001865672750207693, -0.6141853377179457, -0.004401454498975515, 
    1.4511609679024184}, {-0.015991531770349485, 0.5417762917284888, 
    -0.12572428361681043, -0.24703236714461066, 0.04208149411205248, 
    17.48819348207511, 0.0006433784150138573, -0.06909535970043222, 
    -0.004714194464441577, 1.018183033172681, -0.005459110457684119, 
    0.9766391069990019}, {0.00007549284828520967, -0.001647561108529767, 
    -0.000040074034071476105, 0.0003649007917848377, 0.00010958489318742032, 
    0.0006433784150138572, 0.007260936398137676, -0.13592327147561964, 
    0.001358397389263471, -0.025818272857312398, -0.12639047262690287, 
    2.3990847091660306}, {-0.02589729967605359, 0.4207878353672975, 
    0.007565213808743878, -0.06860371569408363, -0.03594464927675449, 
    -0.06909535970043222, -0.13592327147561964, 10.773446884065004, 
    -0.015354761730840558, -0.8861907270140216, 2.4611717484739692, 
    -225.4845546843304}, {0.000010770249499060686, -0.00026155126111366384, 
    -0.0003036193149538741, -0.0007119444142419878, 0.0018656727502076934, 
    -0.004714194464441579, 0.001358397389263471, -0.015354761730840556, 
    0.015073757968214203, -0.3524495968369671, -0.0521044797529022, 
    0.5731320083644298}, {-0.005732129162812132, 0.09450816735989177, 
    0.10309381283012964, 0.003458073931452484, -0.6141853377179457, 
    1.018183033172681, -0.025818272857312405, -0.8861907270140216, 
    -0.3524495968369671, 43.016989517897215, 0.8062486528106649, 
    28.93126463907462}, {-0.0008847437817943156, 0.023784500145251217, 
    0.0010926591646608817, -0.006026573721082807, -0.004401454498975514, 
    -0.005459110457684119, -0.12639047262690284, 2.461171748473969, 
    -0.0521044797529022, 0.806248652810665, 2.5319037496871957, 
    -51.838224027551604}, {0.3168499849136968, -5.932353324718115, 
    -0.2843630405551319, 1.7021520232480298, 1.4511609679024184, 
    0.9766391069990019, 2.3990847091660306, -225.4845546843304, 
    0.5731320083644298, 28.931264639074623, -51.838224027551604, 
    5846.861158480404}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsInsp3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 4*\[Eta]]*(0.23630540622294194 + 
     0.28839457061276524*\[Eta] - 10.29181059914425*\[Eta]^2 + 
     164.14987132139012*\[Eta]^3 - 1159.1790202271895*\[Eta]^4 + 
     3941.157229416356*\[Eta]^5 - 5157.600550999997*\[Eta]^6), 
   {a0 -> 0.23630540622294194, a1 -> 0.28839457061276524, 
    a2 -> -10.29181059914425, a3 -> 164.14987132139012, 
    a4 -> -1159.1790202271895, a5 -> 3941.157229416356, 
    a6 -> -5157.600550999997}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.23630540622294194, 0.00034736187345910335, 
       680.2859619271467, 2.2737035118461568*^-104}, 
      {a1, 0.28839457061276524, 0.08151982641261118, 3.5377230706191782, 
       0.000859084406262609}, {a2, -10.29181059914425, 3.262281217220943, 
       -3.1547895211534183, 0.0026692974954157416}, {a3, 164.14987132139012, 
       51.61072592848656, 3.180537928275633, 0.0024787226929117727}, 
      {a4, -1159.1790202271895, 389.0619852557041, -2.979419897488416, 
       0.004381888960633707}, {a5, 3941.157229416356, 1397.0104988128755, 
       2.8211364429726165, 0.00676052125590372}, {a6, -5157.600550999997, 
       1920.3980239413445, -2.6856935316017214, 0.009691768569036996}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -761.3391773684597, -759.1430989370871, 
   -744.7188778172139, 0.9999955290243502, 
   ScientificForm[0.0003319973705335394], {0.00034736187345910335, 
   0.08151982641261118, 3.262281217220943, 51.61072592848656, 
   389.0619852557041, 1397.0104988128755, 1920.3980239413445}, 
   {{a6, -2.6856935316017214}, {a5, 2.8211364429726165}, 
    {a4, -2.979419897488416}, {a2, -3.1547895211534183}, 
    {a3, 3.180537928275633}, {a1, 3.5377230706191782}, 
    {a0, 680.2859619271467}}, 7, 0.0003319973705335394, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.23630540622294194, 0.00034736187345910335, 
       {0.235608373629365, 0.2370024388165189}}, {a1, 0.28839457061276524, 
       0.08151982641261118, {0.12481307139271575, 0.45197606983281474}}, 
      {a2, -10.29181059914425, 3.262281217220943, {-16.838056780893403, 
        -3.745564417395096}}, {a3, 164.14987132139012, 51.61072592848656, 
       {60.585373030078244, 267.714369612702}}, {a4, -1159.1790202271895, 
       389.0619852557041, {-1939.8890099115051, -378.46903054287407}}, 
      {a5, 3941.157229416356, 1397.0104988128755, {1137.8505753358668, 
        6744.4638834968455}}, {a6, -5157.600550999997, 1920.3980239413445, 
       {-9011.16111018867, -1304.0399918113226}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.2066027113301813*^-7, -0.000019533535952482116, 
   0.0006938227035584427, -0.010277299969800861, 0.07378011522904408, 
   -0.2541868255366484, 0.33658207687879527}, {-0.000019533535952482113, 
   0.006645482098342262, -0.2623702516355817, 4.0548064656815965, 
   -29.776193491687753, 104.02879519835494, -139.05491299630035}, 
   {0.0006938227035584427, -0.2623702516355817, 10.642478740232558, 
   -167.32380771647092, 1244.0483008715628, -4387.695828115509, 
   5909.2546014969585}, {-0.010277299969800863, 4.054806465681597, 
   -167.32380771647092, 2663.6670308653547, -19998.39717628721, 
   71094.79121557887, -96382.06785705563}, {0.07378011522904407, 
   -29.776193491687753, 1244.0483008715628, -19998.39717628721, 
   151369.22837110976, -541860.3340490483, 738991.6760141068}, 
   {-0.2541868255366484, 104.02879519835494, -4387.695828115509, 
   71094.79121557887, -541860.3340490483, 1.9516383337933994*^6, 
   -2.6761848260105522*^6}, {0.33658207687879516, -139.05491299630035, 
   5909.254601496958, -96382.06785705562, 738991.6760141067, 
   -2.676184826010552*^6, 3.687928570357822*^6}}}, 
 "1DSpinFit" -> {0.09365118695366878 + 0.026791437473367267*S - 
    0.000914814559549183*S^2 - 0.0017911623742953287*S^3 + 
    0.0032989698471942042*S^4, {b0 -> -0.00014148376903376302, 
    b1 -> 0.026791437473367267, b2 -> -0.000914814559549183, 
    b3 -> -0.0017911623742953287, b4 -> 0.0032989698471942042}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.00014148376903376302, 
       0.00015699372089041474, -0.9012065465504954, 0.3817208531151908}, 
      {b1, 0.026791437473367267, 0.0003853987661160865, 69.51614750447172, 
       3.065911153084473*^-20}, {b2, -0.000914814559549183, 
       0.0010845227680048284, -0.8435180768331367, 0.41218889602501096}, 
      {b3, -0.0017911623742953287, 0.0007126350489015753, 
       -2.5134357018450726, 0.023864088737489606}, 
      {b4, 0.0032989698471942042, 0.0015034965890153597, 2.194198424723198, 
       0.044384099059978824}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -259.4797134019203, -255.19399911620604, -253.50531976059636, 
   0.9999912000499507, ScientificForm[0.0002679333226531656], 
   {0.00015699372089041474, 0.0003853987661160865, 0.0010845227680048284, 
   0.0007126350489015753, 0.0015034965890153597}, 
   {{b2, -0.8435180768331367}, {b0, -0.9012065465504954}, 
    {b4, 2.194198424723198}, {b3, -2.5134357018450726}, 
    {b1, 69.51614750447172}}, 5, 0.0002679333226531656, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.00014148376903376302, 0.00015699372089041474, 
       {-0.0004761079640813755, 0.00019314042601384948}}, 
      {b1, 0.026791437473367267, 0.0003853987661160865, 
       {0.025969979448469835, 0.0276128954982647}}, 
      {b2, -0.000914814559549183, 0.0010845227680048284, 
       {-0.003226420120562303, 0.0013967910014639371}}, 
      {b3, -0.0017911623742953287, 0.0007126350489015753, 
       {-0.0033101080254265584, -0.00027221672316409874}}, 
      {b4, 0.0032989698471942042, 0.0015034965890153597, 
       {0.00009434272578674524, 0.006503596968601663}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.4647028399017446*^-8, -2.2840432942510564*^-10, 
   -1.2798539187067552*^-7, -2.6928572052081637*^-9, 1.3955480622425075*^-7}, 
   {-2.2840432942510564*^-10, 1.485322089238019*^-7, 2.7229202071396358*^-9, 
   -2.5964173394351657*^-7, -1.8051508448596199*^-9}, 
   {-1.2798539187067552*^-7, 2.7229202071396353*^-9, 1.1761896343208552*^-6, 
   3.2105656502830534*^-8, -1.5656633029942945*^-6}, {-2.692857205208164*^-9, 
   -2.5964173394351657*^-7, 3.2105656502830534*^-8, 5.078487129229506*^-7, 
   -2.129120073110943*^-8}, {1.3955480622425075*^-7, -1.8051508448596192*^-9, 
   -1.5656633029942945*^-6, -2.129120073110943*^-8, 2.260501993180822*^-6}}}, 
 "3DFits" -> {{(S^3*(0.05315163310055228 - 0.26294356475755726*\[Eta]) + 
       S^2*(0.048394597995531904 - 0.1992792089282844*\[Eta]) + 
       S*(0.045278587020896065 + 0.15796632912496153*\[Eta]))*
      Sqrt[1 - 4*\[Eta]] + Sqrt[1 - 4*\[Eta]]*(0.23630540622294194 + 
       0.28839457061276524*\[Eta] - 10.29181059914425*\[Eta]^2 + 
       164.14987132139012*\[Eta]^3 - 1159.1790202271895*\[Eta]^4 + 
       3941.157229416356*\[Eta]^5 - 5157.600550999997*\[Eta]^6) + 
     0.23519060494262717*\[Eta]^2*(1 - 11.86310290734459*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.23519060494262717, 
     d11 -> -11.86310290734459, f10 -> 1.6898733115760467, 
     f20 -> 35.32169366676087, f30 -> -30.19824628267927}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.23519060494262717, 0.041859751201155385, 
        5.618538051323525, 6.468896362352708*^-8}, {d11, -11.86310290734459, 
        1.1842074628650727, -10.017757259055763, 2.2733160837707216*^-19}, 
       {f10, 1.6898733115760467, 0.09246566907367099, 18.27568359700787, 
        2.2772799983557297*^-44}, {f20, 35.32169366676087, 
        0.8485663789757557, 41.625139225283924, 7.268767108332956*^-100}, 
       {f30, -30.19824628267927, 2.079642454187633, -14.520883732620065, 
        5.2386000482660656*^-33}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1671.5641545977905, -1671.2595860698718, -1651.6849187235398, 
    0.9994804498216965, ScientificForm[0.003826508628320726], 
    {0.041859751201155385, 1.1842074628650727, 0.09246566907367099, 
    0.8485663789757557, 2.079642454187633}, {{d10, 5.618538051323525}, 
     {d11, -10.017757259055763}, {f30, -14.520883732620065}, 
     {f10, 18.27568359700787}, {f20, 41.625139225283924}}, 5, 
    0.003826508628320726, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.23519060494262717, 
        0.041859751201155385, {0.1526424439560689, 0.31773876592918543}}, 
       {d11, -11.86310290734459, 1.1842074628650727, {-14.198380721498717, 
         -9.527825093190463}}, {f10, 1.6898733115760467, 0.09246566907367099, 
        {1.5075293960629383, 1.872217227089155}}, {f20, 35.32169366676087, 
        0.8485663789757557, {33.648305936316405, 36.99508139720534}}, 
       {f30, -30.19824628267927, 2.079642454187633, {-34.2993375499877, 
         -26.097155015370845}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0017522387706226294, -0.042104394875278575, -0.0004322326529432604, 
    0.0004563769187208315, -0.007742743636578346}, {-0.042104394875278575, 
    1.4023473151053325, 0.009283118510969607, -0.010389772798332208, 
    0.16506333474597773}, {-0.0004322326529432604, 0.009283118510969607, 
    0.008549899957241635, 0.009737756087899112, 0.17893421176498503}, 
    {0.0004563769187208315, -0.010389772798332222, 0.009737756087899112, 
    0.7200648995280259, 0.46531286379248465}, {-0.007742743636578346, 
    0.16506333474597773, 0.17893421176498506, 0.46531286379248465, 
    4.324912737259561}}}, 
   {(S^3*(0.05329003867894128 - 0.2635663898603077*\[Eta]) + 
       S^2*(0.04830596904568541 - 0.19888037865397515*\[Eta]) + 
       S*(0.04521376019817114 + 0.1582580498272237*\[Eta]))*
      Sqrt[1 - 4*\[Eta]] + Sqrt[1 - 4*\[Eta]]*(0.23630540622294194 + 
       0.28839457061276524*\[Eta] - 10.29181059914425*\[Eta]^2 + 
       164.14987132139012*\[Eta]^3 - 1159.1790202271895*\[Eta]^4 + 
       3941.157229416356*\[Eta]^5 - 5157.600550999997*\[Eta]^6) + 
     0.2494033759468017*\[Eta]^2*(1 - 12.134145589880786*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.06244437238137645*\[Eta]^2*
      (1 - 15.923948715462181*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.2494033759468017, d11 -> -12.134145589880786, 
     d20 -> 0.06244437238137645, d21 -> -15.923948715462181, 
     f10 -> 1.6874538651046591, f20 -> 35.25700618621245, 
     f30 -> -30.276881792056393}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.2494033759468017, 0.04233619135274908, 
        5.891020613279772, 1.646831298845179*^-8}, {d11, -12.134145589880786, 
        1.0819721015019417, -11.21484146683334, 7.197197773989862*^-23}, 
       {d20, 0.06244437238137645, 0.034888214578501255, 1.7898414446194044, 
        0.07502315259500551}, {d21, -15.923948715462181, 1.895454742982747, 
        -8.401123147052171, 8.873900276057733*^-15}, 
       {f10, 1.6874538651046591, 0.09206564179028003, 18.32881227231954, 
        2.2904106516028454*^-44}, {f20, 35.25700618621245, 
        0.8455264710496644, 41.69828786370608, 2.138580469685909*^-99}, 
       {f30, -30.276881792056393, 2.070868203689646, -14.620380832595895, 
        3.2228107902216544*^-33}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1671.3633926027226, -1670.7890336283635, -1644.8577447703883, 
    0.9994902360463384, ScientificForm[0.003790299333221195], 
    {0.04233619135274908, 1.0819721015019417, 0.034888214578501255, 
    1.895454742982747, 0.09206564179028003, 0.8455264710496644, 
    2.070868203689646}, {{d20, 1.7898414446194044}, {d10, 5.891020613279772}, 
     {d21, -8.401123147052171}, {d11, -11.21484146683334}, 
     {f30, -14.620380832595895}, {f10, 18.32881227231954}, 
     {f20, 41.69828786370608}}, 7, 0.003790299333221195, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.2494033759468017, 0.04233619135274908, {0.16591042781187365, 
         0.33289632408172976}}, {d11, -12.134145589880786, 
        1.0819721015019417, {-14.267947371941059, -10.000343807820514}}, 
       {d20, 0.06244437238137645, 0.034888214578501255, 
        {-0.006360113739076058, 0.13124885850182896}}, 
       {d21, -15.923948715462181, 1.895454742982747, {-19.662053147893264, 
         -12.185844283031098}}, {f10, 1.6874538651046591, 
        0.09206564179028003, {1.5058874178312776, 1.8690203123780407}}, 
       {f20, 35.25700618621245, 0.8455264710496644, {33.58950857864898, 
         36.92450379377592}}, {f30, -30.276881792056393, 2.070868203689646, 
        {-34.360926341181944, -26.192837242930842}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0017923530982565862, -0.03846958031049236, 
    0.00025436304470960577, -0.0026064535617706546, -0.00043792572349082544, 
    0.00019482346423713954, -0.007985361419159107}, {-0.03846958031049236, 
    1.170663628428528, -0.004603301368213853, 0.050951782052050046, 
    0.008382812283777652, -0.004567755659282073, 0.15155663902600663}, 
    {0.00025436304470960577, -0.004603301368213854, 0.0012171875164755474, 
    -0.02549298163864882, -0.00004375377280666394, -0.0012024824381651287, 
    -0.0014410847189477848}, {-0.0026064535617706546, 0.050951782052050046, 
    -0.02549298163864882, 3.592748682695792, 0.0005076009203751979, 
    0.018174348538288712, 0.019178808680725773}, {-0.00043792572349082544, 
    0.00838281228377765, -0.00004375377280666394, 0.0005076009203751979, 
    0.008476082398256158, 0.009695991451270314, 0.1774085548508753}, 
    {0.00019482346423713913, -0.004567755659282073, -0.0012024824381651287, 
    0.018174348538288712, 0.009695991451270314, 0.7149150132456992, 
    0.4626558006272453}, {-0.00798536141915911, 0.1515566390260066, 
    -0.0014410847189477852, 0.01917880868072576, 0.17740855485087534, 
    0.46265580062724543, 4.28849511705278}}}, 
   {(S^3*(0.05324041400256672 - 0.2633430788166222*\[Eta]) + 
       S^2*(0.04832213749455905 - 0.1989531366739065*\[Eta]) + 
       S*(0.04524733285518593 + 0.15810697287065714*\[Eta]))*
      Sqrt[1 - 4*\[Eta]] + Sqrt[1 - 4*\[Eta]]*(0.23630540622294194 + 
       0.28839457061276524*\[Eta] - 10.29181059914425*\[Eta]^2 + 
       164.14987132139012*\[Eta]^3 - 1159.1790202271895*\[Eta]^4 + 
       3941.157229416356*\[Eta]^5 - 5157.600550999997*\[Eta]^6) + 
     0.24113165944579049*\[Eta]^2*(1 - 11.932529003244094*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.06588636353303119*S*\[Eta]^2*
      (1 - 10.824796569305304*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.24113165944579049, d11 -> -11.932529003244094, 
     d30 -> 0.06588636353303119, d31 -> -10.824796569305304, 
     f10 -> 1.6887068533452552, f20 -> 35.26880702807984, 
     f30 -> -30.24868739592143}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.24113165944579049, 0.042973191214789624, 
        5.611211376892176, 6.784937929719044*^-8}, {d11, -11.932529003244094, 
        1.1731874215415588, -10.17103387246076, 8.776375040404534*^-20}, 
       {d30, 0.06588636353303119, 0.12237725537556814, 0.5383873280278273, 
        0.5909205620690312}, {d31, -10.824796569305304, 18.640003505850576, 
        -0.5807293204589636, 0.5620900190513021}, {f10, 1.6887068533452552, 
        0.09271370174389335, 18.21421021468904, 4.980863730813716*^-44}, 
       {f20, 35.26880702807984, 0.8543230839584022, 41.282750858921084, 
        1.2472097134386482*^-98}, {f30, -30.24868739592143, 
        2.086284795286605, -14.498829433191547, 7.57151212834424*^-33}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1668.5762330330501, -1668.001874058691, 
    -1642.0705852007159, 0.9994831887955266, ScientificForm[
     0.003816408971871733], {0.042973191214789624, 1.1731874215415588, 
    0.12237725537556814, 18.640003505850576, 0.09271370174389335, 
    0.8543230839584022, 2.086284795286605}, {{d30, 0.5383873280278273}, 
     {d31, -0.5807293204589636}, {d10, 5.611211376892176}, 
     {d11, -10.17103387246076}, {f30, -14.498829433191547}, 
     {f10, 18.21421021468904}, {f20, 41.282750858921084}}, 7, 
    0.003816408971871733, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.24113165944579049, 
        0.042973191214789624, {0.1563824576247393, 0.3258808612668417}}, 
       {d11, -11.932529003244094, 1.1731874215415588, {-14.24622027800159, 
         -9.618837728486596}}, {d30, 0.06588636353303119, 
        0.12237725537556814, {-0.17545886638698793, 0.30723159345305034}}, 
       {d31, -10.824796569305304, 18.640003505850576, {-47.585515855117976, 
         25.935922716507363}}, {f10, 1.6887068533452552, 0.09271370174389335, 
        {1.5058623403232443, 1.871551366367266}}, {f20, 35.26880702807984, 
        0.8543230839584022, {33.583961257588044, 36.95365279857164}}, 
       {f30, -30.24868739592143, 2.086284795286605, {-34.36313564083287, 
         -26.134239151009986}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0018466951631828715, -0.04283718724026908, 0.0011256183354589832, 
    -0.13432292357839465, -0.0004533060460789407, -0.0002761009587648738, 
    -0.008531731390314818}, {-0.042837187240269074, 1.3763687260633306, 
    -0.02865673470880627, 4.370171812397547, 0.009449516994736529, 
    0.007458779817202562, 0.17788451445753325}, {0.0011256183354589832, 
    -0.028656734708806277, 0.01497619263325702, -1.9368684433006622, 
    -0.00025124971881525145, -0.00958696005825179, -0.009871605536562076}, 
    {-0.13432292357839468, 4.370171812397547, -1.9368684433006622, 
    347.44973069812175, 0.03179877560255677, 1.118022281802274, 
    1.1969098774573366}, {-0.0004533060460789407, 0.009449516994736529, 
    -0.0002512497188152514, 0.03179877560255676, 0.008595830491055612, 
    0.009946972008877866, 0.17997332114715633}, {-0.0002761009587648736, 
    0.007458779817202546, -0.009586960058251793, 1.118022281802274, 
    0.009946972008877867, 0.7298679317841951, 0.47400242955222527}, 
    {-0.008531731390314818, 0.17788451445753325, -0.009871605536562076, 
    1.1969098774573366, 0.17997332114715633, 0.47400242955222527, 
    4.352584247044072}}}, 
   {(S^3*(0.05314031591948954 - 0.26289263744277497*\[Eta]) + 
       S^2*(0.0484370979457285 - 0.19947045870416905*\[Eta]) + 
       S*(0.04525975636301384 + 0.15805106708543154*\[Eta]))*
      Sqrt[1 - 4*\[Eta]] + Sqrt[1 - 4*\[Eta]]*(0.23630540622294194 + 
       0.28839457061276524*\[Eta] - 10.29181059914425*\[Eta]^2 + 
       164.14987132139012*\[Eta]^3 - 1159.1790202271895*\[Eta]^4 + 
       3941.157229416356*\[Eta]^5 - 5157.600550999997*\[Eta]^6) - 
     0.21819456237939205*S*\[Eta]^2*(1 - 16.974165205706285*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.24381278869064207*\[Eta]^2*
      (1 - 12.004679723957203*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.1150440003713404*\[Eta]^2*(1 - 16.077345950285903*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.24381278869064207, 
     d11 -> -12.004679723957203, d20 -> 0.1150440003713404, 
     d21 -> -16.077345950285903, d30 -> -0.21819456237939205, 
     d31 -> -16.974165205706285, f10 -> 1.6891705196320335, 
     f20 -> 35.352713042556395, f30 -> -30.191816395185285}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.24381278869064207, 0.042771768598941495, 
        5.700320484214812, 4.396274571717521*^-8}, {d11, -12.004679723957203, 
        1.1440251574285818, -10.493370400123059, 1.0887685332209354*^-20}, 
       {d20, 0.1150440003713404, 0.058751862870675506, 1.9581336616436325, 
        0.0516481016335055}, {d21, -16.077345950285903, 1.0181860801479783, 
        -15.790184391392678, 1.1614292605810018*^-36}, 
       {d30, -0.21819456237939205, 0.18661499654653188, -1.1692230871969922, 
        0.24374835620054436}, {d31, -16.974165205706285, 3.375821189612513, 
        -5.0281588544844205, 1.1229795262036588*^-6}, 
       {f10, 1.6891705196320335, 0.09222777263984583, 18.315204534195253, 
        3.6417929178848694*^-44}, {f20, 35.352713042556395, 
        0.8508612036781646, 41.54933012544363, 1.6191838151937648*^-98}, 
       {f30, -30.191816395185285, 2.0755357157855263, -14.546517395755155, 
        6.728329478975555*^-33}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1668.7111142726644, -1667.7784717856177, -1635.5790544822466, 
    0.9994938138554736, ScientificForm[0.003776974689559832], 
    {0.042771768598941495, 1.1440251574285818, 0.058751862870675506, 
    1.0181860801479783, 0.18661499654653188, 3.375821189612513, 
    0.09222777263984583, 0.8508612036781646, 2.0755357157855263}, 
    {{d30, -1.1692230871969922}, {d20, 1.9581336616436325}, 
     {d31, -5.0281588544844205}, {d10, 5.700320484214812}, 
     {d11, -10.493370400123059}, {f30, -14.546517395755155}, 
     {d21, -15.790184391392678}, {f10, 18.315204534195253}, 
     {f20, 41.54933012544363}}, 9, 0.003776974689559832, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.24381278869064207, 0.042771768598941495, 
        {0.15945541817183406, 0.3281701592094501}}, 
       {d11, -12.004679723957203, 1.1440251574285818, {-14.26100339841075, 
         -9.748356049503656}}, {d20, 0.1150440003713404, 
        0.058751862870675506, {-0.0008303912472101965, 0.230918391989891}}, 
       {d21, -16.077345950285903, 1.0181860801479783, {-18.085481298288823, 
         -14.069210602282983}}, {d30, -0.21819456237939205, 
        0.18661499654653188, {-0.5862492611610424, 0.14986013640225831}}, 
       {d31, -16.974165205706285, 3.375821189612513, {-23.632187733781812, 
         -10.316142677630758}}, {f10, 1.6891705196320335, 
        0.09222777263984583, {1.5072726780520993, 1.8710683612119676}}, 
       {f20, 35.352713042556395, 0.8508612036781646, {33.6745871158082, 
         37.03083896930459}}, {f30, -30.191816395185285, 2.0755357157855263, 
        {-34.28532810014368, -26.09830469022689}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.001829424189081398, -0.04143118766762753, 
    0.00008330010964948283, -0.0005416931810065803, 0.0009195152110618764, 
    0.009847567541010845, -0.000448294043669776, -0.00021896798449002198, 
    -0.008406195571347202}, {-0.04143118766762754, 1.3087935608294916, 
    -0.002071179101096766, 0.003960387151280872, -0.022684190202229886, 
    -0.5301404930856689, 0.00910722729896734, 0.005755735635949372, 
    0.1706014794948009}, {0.00008330010964948282, -0.002071179101096767, 
    0.003451781390774659, -0.014457483141144138, -0.00822017340105861, 
    0.0492657161896654, 0.000012150106397300206, 0.002343783585805904, 
    0.001575633337612152}, {-0.0005416931810065804, 0.003960387151280856, 
    -0.014457483141144138, 1.0367028938071052, 0.013944758749392133, 
    0.22900894177501707, 0.00006806067818866698, 0.0019135006208306298, 
    0.002226950957934459}, {0.0009195152110618764, -0.022684190202229886, 
    -0.00822017340105861, 0.013944758749392133, 0.034825156936062106, 
    0.03462449141291895, -0.00028005207757161036, -0.01531438221793499, 
    -0.013705815750338282}, {0.009847567541010842, -0.5301404930856689, 
    0.0492657161896654, 0.22900894177501707, 0.03462449141291895, 
    11.396168704236844, -0.0022682082367602168, -0.028022236089327513, 
    -0.05591438899975814}, {-0.00044829404366977603, 0.00910722729896734, 
    0.000012150106397300234, 0.00006806067818866698, -0.00028005207757161036, 
    -0.0022682082367602168, 0.008505962046107096, 0.009852590681761943, 
    0.17809714301353435}, {-0.0002189679844900224, 0.005755735635949381, 
    0.002343783585805904, 0.001913500620830633, -0.01531438221793499, 
    -0.02802223608932751, 0.009852590681761947, 0.7239647879246551, 
    0.47021956051599545}, {-0.008406195571347202, 0.17060147949480087, 
    0.0015756333376121517, 0.002226950957934459, -0.013705815750338279, 
    -0.055914388999758154, 0.17809714301353433, 0.47021956051599545, 
    4.307848507501338}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {1.9870414756004031 + 285.42007844072305*\[Eta] - 
    6243.573541436426*\[Eta]^2, {a0 -> 1.9870414756004031, 
    a1 -> 285.42007844072305, a2 -> -6243.573541436426}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.9870414756004031, 0.3571699870074536, 
       5.563293523761101, 0.11322309601712739}, {a1, 285.42007844072305, 
       48.32902366625114, 5.905769593273122, 0.10678339169910414}, 
      {a2, -6243.573541436426, 1855.383893029203, -3.3651114278257643, 
       0.18389123161233792}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -14.984820271986575, ComplexInfinity, -17.43964282750701, 
   0.9999999999993925, ScientificForm[0.1769378246057081], 
   {0.3571699870074536, 48.32902366625114, 1855.383893029203}, 
   {{a2, -3.3651114278257643}, {a0, 5.563293523761101}, 
    {a1, 5.905769593273122}}, 3, 0.1769378246057081, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.9870414756004031, 0.3571699870074536, {-2.5512335049331574, 
        6.525316456133964}}, {a1, 285.42007844072305, 48.32902366625114, 
       {-328.65839096209595, 899.498547843542}}, {a2, -6243.573541436426, 
       1855.383893029203, {-29818.461150466326, 17331.31406759347}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.1275703996189046, -16.35054926816585, 
   483.1114045086919}, {-16.35054926816585, 2335.6945285330635, 
   -81597.17802444637}, {483.111404508692, -81597.17802444639, 
   3.4424493905122*^6}}}, "1DSpinFit" -> 
  {2.120472098741769 + 0.8684355408687884*S - 0.5693070657896632*S^2 - 
    2.0842172211259213*S^3 + 0.7078425254451989*S^4 + 2.6171220323603652*S^5, 
   {b0 -> -0.14520080870410354, b1 -> 0.8684355408687884, 
    b2 -> -0.5693070657896632, b3 -> -2.0842172211259213, 
    b4 -> 0.7078425254451989, b5 -> 2.6171220323603652}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.14520080870410354, 0.021191821287872215, 
       -6.851738070630104, 0.000011672418094208168}, {b1, 0.8684355408687884, 
       0.08922205898312842, 9.733417394380089, 2.459495845970536*^-7}, 
      {b2, -0.5693070657896632, 0.17694893483321175, -3.217352318770835, 
       0.006738682559592842}, {b3, -2.0842172211259213, 0.4202525911793089, 
       -4.959439310718372, 0.0002610323949105681}, {b4, 0.7078425254451989, 
       0.2676361621702559, 2.64479403569876, 0.020210898553643688}, 
      {b5, 2.6171220323603652, 0.4620917053283666, 5.663642091347678, 
       0.0000775041630336006}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -54.10235879135075, -47.10235879135075, -47.49128593718567, 
   0.9996863055655382, ScientificForm[0.03904829975576913], 
   {0.021191821287872215, 0.08922205898312842, 0.17694893483321175, 
   0.4202525911793089, 0.2676361621702559, 0.4620917053283666}, 
   {{b4, 2.64479403569876}, {b2, -3.217352318770835}, 
    {b3, -4.959439310718372}, {b5, 5.663642091347678}, 
    {b0, -6.851738070630104}, {b1, 9.733417394380089}}, 6, 
   0.03904829975576913, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.14520080870410354, 0.021191821287872215, 
       {-0.19098295518778363, -0.09941866222042346}}, 
      {b1, 0.8684355408687884, 0.08922205898312842, {0.6756830011765633, 
        1.0611880805610134}}, {b2, -0.5693070657896632, 0.17694893483321175, 
       {-0.9515819983978109, -0.18703213318151546}}, 
      {b3, -2.0842172211259213, 0.4202525911793089, {-2.9921177469069717, 
        -1.176316695344871}}, {b4, 0.7078425254451989, 0.2676361621702559, 
       {0.12964974935658546, 1.2860353015338122}}, {b5, 2.6171220323603652, 
       0.4620917053283666, {1.618833595757522, 3.6154104689632085}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00044909328949711407, -0.0002438736179412962, 
   -0.0027813215746728725, 0.0018420669882400398, 0.0033565718090986336, 
   -0.002557749742615089}, {-0.0002438736179412962, 0.007960575809188845, 
   0.004117443887245339, -0.033980111392605476, -0.007483957557867573, 
   0.032322958973330054}, {-0.0027813215746728725, 0.004117443887245337, 
   0.03131092553860822, -0.031269355374672306, -0.04528803773359917, 
   0.0436264998377407}, {0.0018420669882400402, -0.033980111392605476, 
   -0.03126935537467231, 0.1766122403929233, 0.057129044332223405, 
   -0.18722323499012417}, {0.0033565718090986336, -0.007483957557867572, 
   -0.04528803773359917, 0.057129044332223405, 0.07162911530122351, 
   -0.08006540512443605}, {-0.002557749742615088, 0.03232295897333005, 
   0.043626499837740695, -0.18722323499012414, -0.08006540512443605, 
   0.21352874413327794}}}, "3DFits" -> 
  {{1.5852399637975103 + 549.5183711492834*\[Eta] - 
     34257.76380246282*\[Eta]^2 + 743142.8286902909*\[Eta]^3 + 
     S*(0.7436306553052215 - 89.49451655594794*\[Eta] + 
       1185.165432591372*\[Eta]^2) + S^2*(0.42530249797257236 - 
       174.57306465486613*\[Eta] + 6510.983041407188*\[Eta]^2), 
    {f10 -> 1.1344561273795704, f11 -> -136.52960908677946, 
     f20 -> 1.651255801679382, f21 -> -677.7876621991711}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 1.1344561273795704, 0.02699632632791633, 
        42.02261128420474, 4.295939679467123*^-34}, 
       {f11, -136.52960908677946, 29.30687800233802, -4.658620037108269, 
        0.000036542487685894635}, {f20, 1.651255801679382, 
        0.07926488591405877, 20.83212235326649, 9.721591521917872*^-23}, 
       {f21, -677.7876621991711, 85.86993182897629, -7.893189708699125, 
        1.3150621979178256*^-9}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -68.30008799732437, -67.247456418377, -59.49408741885655, 
    0.9993662987967061, ScientificForm[0.09712929211763131], 
    {0.02699632632791633, 29.30687800233802, 0.07926488591405877, 
    85.86993182897629}, {{f11, -4.658620037108269}, 
     {f21, -7.893189708699125}, {f20, 20.83212235326649}, 
     {f10, 42.02261128420474}}, 4, 0.09712929211763131, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 1.1344561273795704, 0.02699632632791633, {1.0798509032417447, 
         1.189061351517396}}, {f11, -136.52960908677946, 29.30687800233802, 
        {-195.80836511673363, -77.25085305682529}}, {f20, 1.651255801679382, 
        0.07926488591405877, {1.4909274366632657, 1.8115841666954982}}, 
       {f21, -677.7876621991711, 85.86993182897629, {-851.475993613817, 
         -504.09933078452525}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0007288016352033483, -0.7910695128492301, -0.0018816502467500576, 
    2.0482195483925416}, {-0.7910695128492301, 858.8930982439242, 
    2.0482113013132155, -2229.9085597171816}, {-0.0018816502467500578, 
    2.0482113013132155, 0.006282922138968751, -6.8053096682490715}, 
    {2.048219548392541, -2229.908559717181, -6.80530966824907, 
    7373.645192313037}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsInt1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 4*\[Eta]^2]*(27.92765242485774 - 
     133.56611389260303*\[Eta] + 974.8550901501314*\[Eta]^2 - 
     3744.785831952631*\[Eta]^3 + 5621.897260910284*\[Eta]^4), 
   {a0 -> 27.92765242485774, a1 -> -133.56611389260303, 
    a2 -> 974.8550901501314, a3 -> -3744.785831952631, 
    a4 -> 5621.897260910284}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 27.92765242485774, 0.32598845410214344, 
       85.67067966188472, 2.2438913287387667*^-59}, {a1, -133.56611389260303, 
       11.994920677358769, -11.135222773479294, 1.3263529892955253*^-15}, 
      {a2, 974.8550901501314, 158.30505307082157, 6.158079424754727, 
       9.503255943376301*^-8}, {a3, -3744.785831952631, 861.1214866227962, 
       -4.348731149003356, 0.00006109310906166103}, {a4, 5621.897260910284, 
       1633.1306379621656, 3.4424051145873644, 0.0011209029402721128}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -261.23179789745205, -260.09972242575395, 
   -248.76657323401773, 0.9999679962176764, 
   ScientificForm[0.023840581113523197], {0.32598845410214344, 
   11.994920677358769, 158.30505307082157, 861.1214866227962, 
   1633.1306379621656}, {{a4, 3.4424051145873644}, {a3, -4.348731149003356}, 
    {a2, 6.158079424754727}, {a1, -11.135222773479294}, 
    {a0, 85.67067966188472}}, 5, 0.023840581113523197, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 27.92765242485774, 0.32598845410214344, {27.27408492503991, 
        28.58121992467557}}, {a1, -133.56611389260303, 11.994920677358769, 
       {-157.6144819220982, -109.51774586310783}}, {a2, 974.8550901501314, 
       158.30505307082157, {657.4725680329309, 1292.237612267332}}, 
      {a3, -3744.785831952631, 861.1214866227962, {-5471.23046509638, 
        -2018.3411988088822}}, {a4, 5621.897260910284, 1633.1306379621656, 
       {2347.6674699545983, 8896.12705186597}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.10626847220790527, -3.7060173517121426, 
   44.48945179267917, -220.2345500418887, 383.48965872531454}, 
   {-3.7060173517121426, 143.87812205612894, -1855.1638262428582, 
   9653.01498615405, -17427.771492782453}, {44.48945179267917, 
   -1855.1638262428582, 25060.489827755628, -134717.5223651622, 
   249115.24333991183}, {-220.2345500418887, 9653.01498615405, 
   -134717.5223651622, 741530.2147234544, -1.3962140080583768*^6}, 
   {383.48965872531454, -17427.771492782453, 249115.24333991183, 
   -1.3962140080583768*^6, 2.667115680650709*^6}}}, 
 "1DSpinFit" -> {2.9956314073710346 + 0.28998576502374696*S + 
    0.147148507693958*S^2, {b0 -> 0.009739916957057712, 
    b1 -> 0.28998576502374696, b2 -> 0.147148507693958}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.009739916957057712, 0.015991736936373603, 
       0.6090593533279071, 0.5510358594954239}, {b1, 0.28998576502374696, 
       0.01771729238464758, 16.367386095350884, 2.0511978878701606*^-11}, 
      {b2, 0.147148507693958, 0.040313462100135825, 3.6501084260253154, 
       0.0021582226588685713}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -64.36518293814139, -62.765182938141386, -60.58742702147563, 
   0.9998560891346248, ScientificForm[0.03578368510862186], 
   {0.015991736936373603, 0.01771729238464758, 0.040313462100135825}, 
   {{b0, 0.6090593533279071}, {b2, 3.6501084260253154}, 
    {b1, 16.367386095350884}}, 3, 0.03578368510862186, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.009739916957057712, 0.015991736936373603, 
       {-0.024161050918112936, 0.04364088483222836}}, 
      {b1, 0.28998576502374696, 0.01771729238464758, {0.2524267830096802, 
        0.3275447470378137}}, {b2, 0.147148507693958, 0.040313462100135825, 
       {0.0616877857579249, 0.2326092296299911}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0002557356502421758, -0.00002136499512715628, 
   -0.0005109037443097325}, {-0.00002136499512715628, 0.00031390244944309116, 
   0.0002705982087778833}, {-0.0005109037443097325, 0.0002705982087778833, 
   0.0016251752264990875}}}, "3DFits" -> 
  {{Sqrt[\[Eta] - 4*\[Eta]^2]*(27.92765242485774 - 133.56611389260303*
        \[Eta] + 974.8550901501314*\[Eta]^2 - 3744.785831952631*\[Eta]^3 + 
       5621.897260910284*\[Eta]^4) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^2*(5.059236192431442 - 37.072117876306336*\[Eta] + 
         83.3380567625517*\[Eta]^2) + S*(7.3483136272974106 - 
         60.24869419183814*\[Eta] + 159.68629959876958*\[Eta]^2)) + 
     1412.3678793098838*\[Eta]^6*(\[Chi]1 - \[Chi]2), 
    {d10 -> 1412.3678793098838, f10 -> 25.340256362913735, 
     f11 -> -207.7643162480902, f20 -> 34.381838264739514, 
     f21 -> -251.9367573431976}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1412.3678793098838, 76.69612640879993, 
        18.415113584508646, 1.277067427071733*^-44}, 
       {f10, 25.340256362913735, 1.578679632906742, 16.051550824315136, 
        1.441055334994231*^-37}, {f11, -207.7643162480902, 22.86276936801762, 
        -9.087451870057725, 1.1219193645112968*^-16}, 
       {f20, 34.381838264739514, 4.027936344173214, 8.535844493788005, 
        3.806162752802546*^-15}, {f21, -251.9367573431976, 61.4475846454823, 
        -4.100027019723066, 0.00006048918236809688}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -278.54064395892595, -278.23295165123363, 
    -258.7208145105715, 0.9986593710695247, ScientificForm[
     0.11743928915502672], {76.69612640879993, 1.578679632906742, 
    22.86276936801762, 4.027936344173214, 61.4475846454823}, 
    {{f21, -4.100027019723066}, {f20, 8.535844493788005}, 
     {f11, -9.087451870057725}, {f10, 16.051550824315136}, 
     {d10, 18.415113584508646}}, 5, 0.11743928915502672, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1412.3678793098838, 76.69612640879993, {1261.1122868772877, 
         1563.62347174248}}, {f10, 25.340256362913735, 1.578679632906742, 
        {22.22687718306007, 28.4536355427674}}, {f11, -207.7643162480902, 
        22.86276936801762, {-252.85292616010972, -162.6757063360707}}, 
       {f20, 34.381838264739514, 4.027936344173214, {26.438178962164862, 
         42.325497567314166}}, {f21, -251.9367573431976, 61.4475846454823, 
        {-373.12007199412005, -130.75344269227514}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{5882.295806114617, 2.9052898103197213, 
    -71.74068407275676, -2.3146564378444516, 25.36306080385684}, 
    {2.9052898103197213, 2.492229383354566, -32.80116269456751, 
    -2.137703452074606, 27.006712821431226}, {-71.74068407275676, 
    -32.80116269456751, 522.7062231751648, 26.12560417550898, 
    -290.58465275690986}, {-2.3146564378444516, -2.1377034520746054, 
    26.12560417550898, 16.224271192711477, -221.2142193977601}, 
    {25.36306080385684, 27.006712821431226, -290.58465275690986, 
    -221.21421939776008, 3775.805658763713}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(27.92765242485774 - 133.56611389260303*
        \[Eta] + 974.8550901501314*\[Eta]^2 - 3744.785831952631*\[Eta]^3 + 
       5621.897260910284*\[Eta]^4) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^2*(5.0665354880796 - 37.27198790977033*\[Eta] + 
         84.08966117626444*\[Eta]^2) + S*(7.346458252229224 - 
         60.22528109842261*\[Eta] + 159.61851202353049*\[Eta]^2)) + 
     1412.6725484471651*\[Eta]^6*(\[Chi]1 - \[Chi]2) + 
     1.5616576571072727*\[Eta]^4*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 1412.6725484471651, d20 -> 1.5616576571072727, 
     f10 -> 25.333858203790182, f11 -> -207.68357748005582, 
     f20 -> 34.43144322344789, f21 -> -253.29504521574393}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1412.6725484471651, 76.85384558363519, 
        18.381286423850355, 1.9351049301061067*^-44}, 
       {d20, 1.5616576571072727, 3.400455543768527, 0.45924954377629607, 
        0.6465665091614328}, {f10, 25.333858203790182, 1.5819284665727904, 
        16.014540947401606, 2.1378658310401656*^-37}, 
       {f11, -207.68357748005582, 22.909605763574973, -9.06534925233246, 
        1.3313255604849509*^-16}, {f20, 34.43144322344789, 4.037514143475539, 
        8.527881760881934, 4.096243010539741*^-15}, 
       {f21, -253.29504521574393, 61.64264697524497, -4.109087744357645, 
        0.000058455083171498126}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -276.7297909272295, -276.29680123650786, -253.60665657081597, 
    0.9986608195143879, ScientificForm[0.11737583001946551], 
    {76.85384558363519, 3.400455543768527, 1.5819284665727904, 
    22.909605763574973, 4.037514143475539, 61.64264697524497}, 
    {{d20, 0.45924954377629607}, {f21, -4.109087744357645}, 
     {f20, 8.527881760881934}, {f11, -9.06534925233246}, 
     {f10, 16.014540947401606}, {d10, 18.381286423850355}}, 6, 
    0.11737583001946551, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 1412.6725484471651, 76.85384558363519, 
        {1261.1010828315586, 1564.2440140627716}}, {d20, 1.5616576571072727, 
        3.400455543768527, {-5.144734542471338, 8.268049856685883}}, 
       {f10, 25.333858203790182, 1.5819284665727904, {22.21397247319841, 
         28.453743934381954}}, {f11, -207.68357748005582, 22.909605763574973, 
        {-252.86599477994181, -162.50116018016982}}, {f20, 34.43144322344789, 
        4.037514143475539, {26.468641472631695, 42.39424497426409}}, 
       {f21, -253.29504521574393, 61.64264697524497, {-374.866923311234, 
         -131.72316712025383}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{5906.513580993242, 2.255884346369458, 2.9077912694756507, 
    -71.91404655964423, -2.2523562587663193, 23.503476853815577}, 
    {2.255884346369458, 11.563097905146108, -0.04737436532397391, 
    0.5978200633604409, 0.3672936840633225, -10.057271888092988}, 
    {2.9077912694756507, -0.047374365323973926, 2.50249767335334, 
    -32.93620223873023, -2.147849381473042, 27.15708545656027}, 
    {-71.91404655964423, 0.5978200633604409, -32.93620223873024, 
    524.8500362424277, 26.250199540057693, -292.2792342478273}, 
    {-2.252356258766319, 0.3672936840633225, -2.1478493814730424, 
    26.250199540057693, 16.301520458765015, -222.42788311684342}, 
    {23.503476853815584, -10.057271888092988, 27.15708545656027, 
    -292.2792342478272, -222.4278831168434, 3799.8159261146775}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(27.92765242485774 - 133.56611389260303*
        \[Eta] + 974.8550901501314*\[Eta]^2 - 3744.785831952631*\[Eta]^3 + 
       5621.897260910284*\[Eta]^4) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^2*(5.089079109477854 - 37.91880996555659*\[Eta] + 
         86.54385209398798*\[Eta]^2) + S*(7.34059425787106 - 
         60.145815223458676*\[Eta] + 159.3796614719456*\[Eta]^2)) + 
     13.45782954129836*S*\[Eta]^4*(\[Chi]1 - \[Chi]2) + 
     1420.23885817822*\[Eta]^6*(\[Chi]1 - \[Chi]2), 
    {d10 -> 1420.23885817822, d30 -> 13.45782954129836, 
     f10 -> 25.313636540986547, f11 -> -207.40954377030656, 
     f20 -> 34.58464641763278, f21 -> -257.6907544616136}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1420.23885817822, 77.48458079718901, 
        18.329309438939926, 2.7481766948436597*^-44}, 
       {d30, 13.45782954129836, 17.821279096082378, 0.7551550855997071, 
        0.4510670511053464}, {f10, 25.313636540986547, 1.5808062372647405, 
        16.013117828271337, 2.1590961751515248*^-37}, 
       {f11, -207.40954377030656, 22.892695701872597, -9.060075164207973, 
        1.3774077687200248*^-16}, {f20, 34.58464641763278, 4.04129299542122, 
        8.557817128532168, 3.392344866811678*^-15}, {f21, -257.6907544616136, 
        61.98516893446615, -4.1572969613756685, 0.00004820196425911398}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -277.0994565460172, -276.6664668552956, 
    -253.9763221896037, 0.9986632801812113, ScientificForm[
     0.11726794478302921], {77.48458079718901, 17.821279096082378, 
    1.5808062372647405, 22.892695701872597, 4.04129299542122, 
    61.98516893446615}, {{d30, 0.7551550855997071}, 
     {f21, -4.1572969613756685}, {f20, 8.557817128532168}, 
     {f11, -9.060075164207973}, {f10, 16.013117828271337}, 
     {d10, 18.329309438939926}}, 6, 0.11726794478302921, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1420.23885817822, 77.48458079718901, {1267.4234540191649, 
         1573.054262337275}}, {d30, 13.45782954129836, 17.821279096082378, 
        {-21.689369290781364, 48.60502837337808}}, {f10, 25.313636540986547, 
        1.5808062372647405, {22.195964075582562, 28.43130900639053}}, 
       {f11, -207.40954377030656, 22.892695701872597, {-252.55861097799593, 
         -162.26047656261719}}, {f20, 34.58464641763278, 4.04129299542122, 
        {26.61439199970017, 42.55490083556539}}, {f21, -257.6907544616136, 
        61.98516893446615, {-379.9381557527281, -135.44335317049908}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{6003.860261316112, 185.75113092241688, 
    2.544254833702586, -67.0015927839288, 0.47950846997095653, 
    -54.000512322249094}, {185.75113092241688, 317.5979886204626, 
    -0.6282143696043024, 8.372451517246441, 4.78617010544176, 
    -135.79142949681815}, {2.544254833702586, -0.6282143696043023, 
    2.498948359775106, -32.8897999374422, -2.151867911885672, 
    27.334654461238657}, {-67.00159278392881, 8.372451517246441, 
    -32.88979993744219, 524.075516498536, 26.30918388311094, 
    -294.80288077545026}, {0.47950846997095653, 4.7861701054417605, 
    -2.151867911885672, 26.309183883110943, 16.33204907484061, 
    -223.74667287775895}, {-54.000512322249094, -135.79142949681813, 
    27.334654461238657, -294.80288077545026, -223.74667287775895, 
    3842.161167834307}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(27.92765242485774 - 133.56611389260303*
        \[Eta] + 974.8550901501314*\[Eta]^2 - 3744.785831952631*\[Eta]^3 + 
       5621.897260910284*\[Eta]^4) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^2*(5.090534321432049 - 37.955748669027315*\[Eta] + 
         86.68060821753377*\[Eta]^2) + S*(7.340237533661635 - 
         60.141852145650326*\[Eta] + 159.36905128704888*\[Eta]^2)) + 
     12.132547645306685*S*\[Eta]^4*(\[Chi]1 - \[Chi]2) + 
     1419.6471558304384*\[Eta]^6*(\[Chi]1 - \[Chi]2) + 
     0.9400893066553276*\[Eta]^4*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 1419.6471558304384, d20 -> 0.9400893066553276, 
     d30 -> 12.132547645306685, f10 -> 25.31240639712278, 
     f11 -> -207.39587731392714, f20 -> 34.59453582784156, 
     f21 -> -257.94178455393063}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1419.6471558304384, 77.7017463469563, 
        18.270466528401883, 4.921910169844549*^-44}, 
       {d20, 0.9400893066553276, 3.5355198120773887, 0.2658984694256184, 
        0.7905997703793}, {d30, 12.132547645306685, 18.54617733173284, 
        0.6541805046017586, 0.5137702592049816}, {f10, 25.31240639712278, 
        1.5845932772364089, 15.974071555616202, 3.2466582718771544*^-37}, 
       {f11, -207.39587731392714, 22.947498076979294, -9.037842671048512, 
        1.6351819108430578*^-16}, {f20, 34.59453582784156, 4.051127937351239, 
        8.539482426333986, 3.8984834971907*^-15}, {f21, -257.94178455393063, 
        62.14057015540103, -4.150940100949673, 0.000049545044238553997}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -275.13927500036834, -274.5589641195393, 
    -248.71283573589574, 0.9986637671622878, ScientificForm[
     0.11724658186489681], {77.7017463469563, 3.5355198120773887, 
    18.54617733173284, 1.5845932772364089, 22.947498076979294, 
    4.051127937351239, 62.14057015540103}, {{d20, 0.2658984694256184}, 
     {d30, 0.6541805046017586}, {f21, -4.150940100949673}, 
     {f20, 8.539482426333986}, {f11, -9.037842671048512}, 
     {f10, 15.974071555616202}, {d10, 18.270466528401883}}, 7, 
    0.11724658186489681, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 1419.6471558304384, 77.7017463469563, 
        {1266.3985242854046, 1572.895787375472}}, {d20, 0.9400893066553276, 
        3.5355198120773887, {-6.032901629505766, 7.91308024281642}}, 
       {d30, 12.132547645306685, 18.54617733173284, {-24.445475759580596, 
         48.71057105019397}}, {f10, 25.31240639712278, 1.5845932772364089, 
        {22.187164524081503, 28.437648270164054}}, {f11, -207.39587731392714, 
        22.947498076979294, {-252.6544827251442, -162.1372719027101}}, 
       {f20, 34.59453582784156, 4.051127937351239, {26.604627726667314, 
         42.584443929015805}}, {f21, -257.94178455393063, 62.14057015540103, 
        {-380.4996135275699, -135.38395558029134}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{6037.561385366735, -7.867572077247987, 
    197.73182545101986, 2.5667329005064463, -67.43680067285067, 
    0.3990404703000516, -52.15822970902602}, {-7.867572077247987, 
    12.499900341591733, -17.621614783967498, -0.016356611647342912, 
    0.1817160790520266, 0.1314945730915191, -3.337822390370832}, 
    {197.73182545101986, -17.621614783967495, 343.960693620081, 
    -0.6081639665830136, 8.156370087239228, 4.623715230430532, 
    -131.73619692748508}, {2.5667329005064468, -0.016356611647342912, 
    -0.6081639665830137, 2.5109358542628226, -33.04752890818299, 
    -2.162344091287547, 27.46991278064847}, {-67.43680067285067, 
    0.1817160790520266, 8.156370087239228, -33.04752890818299, 
    526.5876679929684, 26.43707570464373, -296.2630531258994}, 
    {0.3990404703000524, 0.1314945730915191, 4.623715230430535, 
    -2.1623440912875465, 26.437075704643732, 16.41163756478771, 
    -224.85318552993627}, {-52.15822970902603, -3.337822390370832, 
    -131.73619692748508, 27.46991278064847, -296.2630531258993, 
    -224.85318552993624, 3861.4504592383173}}}}, "Best3DFit" -> 5}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsInt2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 4*\[Eta]^2]*(20.162169689041896 - 
     18.666422946967767*\[Eta] + 53.04107631052986*\[Eta]^2), 
   {a0 -> 20.162169689041896, a1 -> -18.666422946967767, 
    a2 -> 53.04107631052986}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 20.162169689041896, 0.10381404742793102, 
       194.21427242819638, 6.511765823796636*^-81}, {a1, -18.666422946967767, 
       1.5839046308991036, -11.785067473646926, 8.546549941129465*^-17}, 
      {a2, 53.04107631052986, 5.658716421859845, 9.3733405875633, 
       4.5218261935536065*^-13}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -284.3092947484818, -283.8729311121182, -275.9991449728589, 
   0.9999716871639184, ScientificForm[0.02030668586711969], 
   {0.10381404742793102, 1.5839046308991036, 5.658716421859845}, 
   {{a2, 9.3733405875633}, {a1, -11.785067473646926}, 
    {a0, 194.21427242819638}}, 3, 0.02030668586711969, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 20.162169689041896, 0.10381404742793102, {19.95420516204586, 
        20.370134216037933}}, {a1, -18.666422946967767, 1.5839046308991036, 
       {-21.83936519835656, -15.493480695578972}}, {a2, 53.04107631052986, 
       5.658716421859845, {41.70530515784708, 64.37684746321264}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.010777356443368712, -0.16006158461327358, 
   0.5395415036334238}, {-0.1600615846132736, 2.5087538797836255, 
   -8.793954598914453}, {0.5395415036334238, -8.793954598914453, 
   32.02107154302629}}}, "1DSpinFit" -> 
  {2.9247081188075668 + 0.14942162866917583*S + 0.16556493960892463*S^2, 
   {b0 -> -0.003246345620619788, b1 -> 0.14942162866917583, 
    b2 -> 0.16556493960892463}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.003246345620619788, 0.00877479410862579, 
       -0.36996259746181037, 0.7159790503502965}, {b1, 0.14942162866917583, 
       0.008688600854472492, 17.197432725000876, 3.4736197686365316*^-12}, 
      {b2, 0.16556493960892463, 0.020933178585256527, 7.909211634277742, 
       4.2620886864929133*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -91.93825930557558, -90.43825930557558, -87.95533021135962, 
   0.9999553430301271, ScientificForm[0.01976871817861203], 
   {0.00877479410862579, 0.008688600854472492, 0.020933178585256527}, 
   {{b0, -0.36996259746181037}, {b2, 7.909211634277742}, 
    {b1, 17.197432725000876}}, 3, 0.01976871817861203, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.003246345620619788, 0.00877479410862579, 
       {-0.021759542923278464, 0.015266851682038887}}, 
      {b1, 0.14942162866917583, 0.008688600854472492, {0.13109028323683392, 
        0.16775297410151774}}, {b2, 0.16556493960892463, 
       0.020933178585256527, {0.12139979333618368, 0.20973008588166558}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00007699701164877385, -3.932250476837464*^-6, 
   -0.00015029671531380866}, {-3.932250476837457*^-6, 0.00007549178480834011, 
   0.000049675384881104365}, {-0.0001502967153138087, 0.00004967538488110437, 
   0.0004381979656822425}}}, "3DFits" -> 
  {{Sqrt[\[Eta] - 4*\[Eta]^2]*(20.162169689041896 - 18.666422946967767*
        \[Eta] + 53.04107631052986*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(4.716262418092889 - 76.55185215072702*\[Eta] + 
         515.3316005298788*\[Eta]^2 - 1111.9346236019971*\[Eta]^3) + 
       S^2*(5.080208137626593 - 86.42142446536636*\[Eta] + 
         486.9724744307628*\[Eta]^2 - 808.262506994693*\[Eta]^3)) + 
     1635.4394234451456*(1 - 0.16768464526251092*(1 - 4*\[Eta])^0.5)*\[Eta]^6*
      (\[Chi]1 - \[Chi]2), {d10 -> 1635.4394234451456, 
     d11 -> -0.16768464526251092, f10 -> 31.563452092567147, 
     f11 -> -512.3210932214855, f12 -> 3448.842079421039, 
     f20 -> 30.684081724224836, f21 -> -521.9790172333556, 
     f22 -> 2941.27775832869}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1635.4394234451456, 36.99229337755469, 
        44.21027392795979, 6.715257718893219*^-104}, 
       {d11, -0.16768464526251092, 0.17618930370441105, -0.9517299957313629, 
        0.3424060935275022}, {f10, 31.563452092567147, 1.717953205823688, 
        18.372707699819895, 1.701507327666855*^-44}, 
       {f11, -512.3210932214855, 50.366148351189324, -10.171933133524748, 
        8.723499636988563*^-20}, {f12, 3448.842079421039, 447.2218799480341, 
        7.711702477127874, 6.117158396339422*^-13}, {f20, 30.684081724224836, 
        1.928500445458522, 15.910850213430656, 3.83998702585328*^-37}, 
       {f21, -521.9790172333556, 60.05410703350371, -8.691812151034862, 
        1.4182211248416133*^-15}, {f22, 2941.27775832869, 562.1534146741415, 
        5.232162042515805, 4.28749880689284*^-7}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -603.4240203513691, -602.6855588129075, 
    -573.5609404067711, 0.9996754412839742, ScientificForm[
     0.05273734469150393], {36.99229337755469, 0.17618930370441105, 
    1.717953205823688, 50.366148351189324, 447.2218799480341, 
    1.928500445458522, 60.05410703350371, 562.1534146741415}, 
    {{d11, -0.9517299957313629}, {f22, 5.232162042515805}, 
     {f12, 7.711702477127874}, {f21, -8.691812151034862}, 
     {f11, -10.171933133524748}, {f20, 15.910850213430656}, 
     {f10, 18.372707699819895}, {d10, 44.21027392795979}}, 8, 
    0.05273734469150393, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 1635.4394234451456, 36.99229337755469, 
        {1562.4853967914546, 1708.3934500988366}}, 
       {d11, -0.16768464526251092, 0.17618930370441105, 
        {-0.5151548339139105, 0.1797855433888887}}, {f10, 31.563452092567147, 
        1.717953205823688, {28.17540575847582, 34.951498426658475}}, 
       {f11, -512.3210932214855, 50.366148351189324, {-611.650250561211, 
         -412.99193588175996}}, {f12, 3448.842079421039, 447.2218799480341, 
        {2566.857374746334, 4330.826784095745}}, {f20, 30.684081724224836, 
        1.928500445458522, {26.880806499742498, 34.48735694870717}}, 
       {f21, -521.9790172333556, 60.05410703350371, {-640.4141972442319, 
         -403.54383722247934}}, {f22, 2941.27775832869, 562.1534146741415, 
        {1832.6318363517473, 4049.923680305633}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1368.4297693310762, -2.171536242544058, 
    0.28751251178404214, -25.71030756406588, 332.05048655702143, 
    -0.1118469311700012, 4.9530909986738, -48.88285008929724}, 
    {-2.171536242544058, 0.031042670739845193, -0.013902529361040711, 
    1.1859839120273044, -14.94064032614353, 0.0058930121157072775, 
    -0.25694299399015147, 2.452948004364697}, {0.28751251178404214, 
    -0.013902529361040722, 2.9513632173998863, -71.48887172847643, 
    511.70188333318765, -1.3584764080554135, 29.38107063233789, 
    -196.78388493806537}, {-25.710307564065875, 1.1859839120273044, 
    -71.48887172847643, 2536.7488997340106, -21691.503082083622, 
    29.706938055341148, -592.1204685006825, 3646.072722846415}, 
    {332.0504865570215, -14.94064032614353, 511.70188333318777, 
    -21691.503082083625, 200007.40990425376, -198.77729065465306, 
    3600.7877806613124, -18822.403606516935}, {-0.11184693117000125, 
    0.00589301211570728, -1.3584764080554135, 29.706938055341148, 
    -198.77729065465306, 3.7191139681337173, -91.57320201068593, 
    666.9247956675023}, {4.9530909986738, -0.2569429939901515, 
    29.38107063233789, -592.1204685006825, 3600.7877806613114, 
    -91.57320201068593, 3606.4957715915198, -32416.64788536966}, 
    {-48.88285008929724, 2.452948004364697, -196.78388493806537, 
    3646.072722846415, -18822.403606516935, 666.9247956675023, 
    -32416.64788536966, 316016.46162979724}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(20.162169689041896 - 18.666422946967767*
        \[Eta] + 53.04107631052986*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S*(4.702821525215585 - 76.00370758093909*\[Eta] + 
         510.21114307321994*\[Eta]^2 - 1098.7676912217942*\[Eta]^3) + 
       S^2*(5.1415698873747 - 93.01823399355578*\[Eta] + 
         575.4284734719737*\[Eta]^2 - 1078.3206991801023*\[Eta]^3)) + 
     1635.9618070198037*(1 - 0.19983010961634357*(1 - 4*\[Eta])^0.5)*\[Eta]^6*
      (\[Chi]1 - \[Chi]2) - 47.25286972222127*\[Eta]^4*
      (1 - 16.147672299623725*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 1635.9618070198037, d11 -> -0.19983010961634357, 
     d20 -> -47.25286972222127, d21 -> -16.147672299623725, 
     f10 -> 31.47349929927333, f11 -> -508.65265127857555, 
     f12 -> 3414.5735635290353, f20 -> 31.054702158074225, 
     f21 -> -561.8232592798392, f22 -> 3475.545455645223}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1635.9618070198037, 35.9710679867838, 
        45.479934252185, 1.9944412453868018*^-105}, 
       {d11, -0.19983010961634357, 0.17126212785440034, -1.1668085181461163, 
        0.24471996103945892}, {d20, -47.25286972222127, 13.297873473136285, 
        -3.5534155004316452, 0.00047750400742465303}, 
       {d21, -16.147672299623725, 0.5392854753548116, -29.942716868092358, 
        1.1589192285010224*^-74}, {f10, 31.47349929927333, 
        1.6706957734709433, 18.838558042129815, 1.0903514873258583*^-45}, 
       {f11, -508.65265127857555, 48.985717977075616, -10.38369288609009, 
        2.281193937244744*^-20}, {f12, 3414.5735635290353, 
        434.97490543030335, 7.850047257671413, 2.7493125387269997*^-13}, 
       {f20, 31.054702158074225, 1.87800960054312, 16.535965603739836, 
        6.69696250961103*^-39}, {f21, -561.8232592798392, 59.4146523164372, 
        -9.455971504934812, 1.0839184418009427*^-17}, 
       {f22, 3475.545455645223, 566.0437923272333, 6.140064607644331, 
        4.569813683951529*^-9}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -612.8491075463155, -611.7092111732585, -576.3497876140291, 
    0.9996962501097644, ScientificForm[0.051018734975835256], 
    {35.9710679867838, 0.17126212785440034, 13.297873473136285, 
    0.5392854753548116, 1.6706957734709433, 48.985717977075616, 
    434.97490543030335, 1.87800960054312, 59.4146523164372, 
    566.0437923272333}, {{d11, -1.1668085181461163}, 
     {d20, -3.5534155004316452}, {f22, 6.140064607644331}, 
     {f12, 7.850047257671413}, {f21, -9.455971504934812}, 
     {f11, -10.38369288609009}, {f20, 16.535965603739836}, 
     {f10, 18.838558042129815}, {d21, -29.942716868092358}, 
     {d10, 45.479934252185}}, 10, 0.051018734975835256, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1635.9618070198037, 35.9710679867838, {1565.0172375171658, 
         1706.9063765224416}}, {d11, -0.19983010961634357, 
        0.17126212785440034, {-0.5376048439445062, 0.13794462471181917}}, 
       {d20, -47.25286972222127, 13.297873473136285, {-73.47983382567307, 
         -21.025905618769464}}, {d21, -16.147672299623725, 
        0.5392854753548116, {-17.21128753345914, -15.084057065788311}}, 
       {f10, 31.47349929927333, 1.6706957734709433, {28.178440268434404, 
         34.76855833011225}}, {f11, -508.65265127857555, 48.985717977075616, 
        {-605.2655924049864, -412.03971015216473}}, {f12, 3414.5735635290353, 
        434.97490543030335, {2556.6866800608673, 4272.460446997204}}, 
       {f20, 31.054702158074225, 1.87800960054312, {27.3507647970455, 
         34.75863951910295}}, {f21, -561.8232592798392, 59.4146523164372, 
        {-679.0048490032037, -444.64166955647477}}, {f22, 3475.545455645223, 
        566.0437923272333, {2359.155662018561, 4591.9352492718845}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1293.917732109822, -2.0284430125588453, 
    -1.8986408533220107, -0.007501614926897125, 0.26830342478491515, 
    -24.164758895595693, 312.6043195000686, -0.09110452741802433, 
    3.106587133216169, -25.06589271871988}, {-2.0284430125588453, 
    0.029330716437216967, 0.1138548386643279, -0.00007266934701357971, 
    -0.012918408375203071, 1.11169226641339, -14.033478673975553, 
    0.004672848304701129, -0.14654014525818215, 1.0273617138591749}, 
    {-1.8986408533220112, 0.1138548386643279, 176.8334389075417, 
    1.6023271923089208, 0.32276941291806016, -13.261399859653864, 
    124.78496474730466, -1.33546027869838, 143.9328819223308, 
    -1932.6084364283843}, {-0.007501614926897125, -0.00007266934701357946, 
    1.6023271923089208, 0.2908288239286651, 0.0005347890556964963, 
    -0.03964497503912282, 0.534501535728459, -0.0032192507595754276, 
    0.41174702749674835, -5.997697410826434}, {0.26830342478491537, 
    -0.012918408375203087, 0.32276941291806016, 0.0005347890556964914, 
    2.791224367493674, -67.62006788215501, 484.0645015327913, 
    -1.2870001642988935, 28.051240171354117, -189.69300143834946}, 
    {-24.164758895595693, 1.1116922664133901, -13.261399859653872, 
    -0.03964497503912282, -67.62006788215501, 2399.600565729589, 
    -20519.587604185148, 28.19166219966302, -570.9242289221047, 
    3595.774928669952}, {312.6043195000686, -14.033478673975553, 
    124.78496474730468, 0.5345015357284589, 484.0645015327913, 
    -20519.587604185148, 189203.1683541013, -188.91225625087088, 
    3508.1615455958286, -19185.840650699316}, {-0.09110452741802437, 
    0.004672848304701129, -1.3354602786983805, -0.0032192507595754276, 
    -1.2870001642988935, 28.19166219966302, -188.91225625087088, 
    3.526920059732129, -87.70126459452955, 645.5654549391224}, 
    {3.106587133216169, -0.14654014525818218, 143.9328819223308, 
    0.4117470274967482, 28.051240171354113, -570.9242289221047, 
    3508.1615455958295, -87.70126459452953, 3530.1009098831164, 
    -32261.274628406005}, {-25.065892718719887, 1.0273617138591749, 
    -1932.6084364283847, -5.997697410826434, -189.69300143834946, 
    3595.7749286699504, -19185.840650699334, 645.5654549391224, 
    -32261.274628406005, 320405.574832196}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(20.162169689041896 - 18.666422946967767*
        \[Eta] + 53.04107631052986*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^2*(5.1717785197249055 - 96.21429079243225*\[Eta] + 
         620.4443976093884*\[Eta]^2 - 1218.9249692441324*\[Eta]^3) + 
       S*(4.6925062960391735 - 75.43008643703948*\[Eta] + 
         503.8443402620257*\[Eta]^2 - 1080.7929314766868*\[Eta]^3)) + 
     7.511574022500303*S*(1 - 19.848956208129714*(1 - 4*\[Eta])^0.5)*\[Eta]^4*
      (\[Chi]1 - \[Chi]2) + 1640.2196044452646*
      (1 - 0.22571638909211691*(1 - 4*\[Eta])^0.5)*\[Eta]^6*
      (\[Chi]1 - \[Chi]2), {d10 -> 1640.2196044452646, 
     d11 -> -0.22571638909211691, d30 -> 7.511574022500303, 
     d31 -> -19.848956208129714, f10 -> 31.40446492139722, 
     f11 -> -504.8137080880309, f12 -> 3371.9639168005115, 
     f20 -> 31.237160065053565, f21 -> -581.1272061566706, 
     f22 -> 3747.4383107614403}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1640.2196044452646, 35.59393489097588, 
        46.081435207128756, 1.9325823326214707*^-106}, 
       {d11, -0.22571638909211691, 0.16656289217554004, -1.3551421096497003, 
        0.1769480579357755}, {d30, 7.511574022500303, 10.98783597655387, 
        0.6836263335682018, 0.4950268477030685}, {d31, -19.848956208129714, 
        25.58846322716526, -0.7756994248508694, 0.43887105217776456}, 
       {f10, 31.40446492139722, 1.627104681507548, 19.30082635635975, 
        5.036319748628665*^-47}, {f11, -504.8137080880309, 47.71746804542538, 
        -10.5792224266272, 6.093699442995029*^-21}, {f12, 3371.9639168005115, 
        423.77326665587, 7.957000080278198, 1.4363410434175583*^-13}, 
       {f20, 31.237160065053565, 1.8295679002726415, 17.073517774551366, 
        1.6701995455538255*^-40}, {f21, -581.1272061566706, 
        58.10860981000312, -10.000707434866776, 2.968141910855672*^-19}, 
       {f22, 3747.4383107614403, 556.7233386459958, 6.7312398288808355, 
        1.851313516972499*^-10}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -623.6707160547736, -622.5308196817166, -587.1713961224872, 
    0.9997119432432529, ScientificForm[0.04968332518588773], 
    {35.59393489097588, 0.16656289217554004, 10.98783597655387, 
    25.58846322716526, 1.627104681507548, 47.71746804542538, 423.77326665587, 
    1.8295679002726415, 58.10860981000312, 556.7233386459958}, 
    {{d30, 0.6836263335682018}, {d31, -0.7756994248508694}, 
     {d11, -1.3551421096497003}, {f22, 6.7312398288808355}, 
     {f12, 7.957000080278198}, {f21, -10.000707434866776}, 
     {f11, -10.5792224266272}, {f20, 17.073517774551366}, 
     {f10, 19.30082635635975}, {d10, 46.081435207128756}}, 10, 
    0.04968332518588773, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 1640.2196044452646, 35.59393489097588, 
        {1570.0188423029508, 1710.4203665875784}}, 
       {d11, -0.22571638909211691, 0.16656289217554004, 
        {-0.5542229734629119, 0.10279019527867814}}, {d30, 7.511574022500303, 
        10.98783597655387, {-14.159378127394712, 29.18252617239532}}, 
       {d31, -19.848956208129714, 25.58846322716526, {-70.3162514397394, 
         30.618339023479976}}, {f10, 31.40446492139722, 1.627104681507548, 
        {28.195379185947502, 34.61355065684694}}, {f11, -504.8137080880309, 
        47.71746804542538, {-598.9253210510485, -410.7020951250134}}, 
       {f12, 3371.9639168005115, 423.77326665587, {2536.1696617988714, 
         4207.758171802151}}, {f20, 31.237160065053565, 1.8295679002726415, 
        {27.628762696691382, 34.84555743341575}}, {f21, -581.1272061566706, 
        58.10860981000312, {-695.732930648423, -466.5214816649182}}, 
       {f22, 3747.4383107614403, 556.7233386459958, {2649.430945319219, 
         4845.445676203662}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{1266.9282010230304, -1.9613395321354568, 69.38105359373913, 
    159.69833405781287, 0.23772915774287814, -21.96190925939374, 
    284.0279426203844, 0.024563307161136527, -11.071337437047665, 
    186.1607194857844}, {-1.9613395321354568, 0.027743197049880583, 
    -0.10834920541677681, -0.21318583982219155, -0.012060966544339831, 
    1.0423575865116628, -13.16814056754651, 0.003940309224789976, 
    -0.08499358788817457, 0.1963000359808704}, {69.38105359373913, 
    -0.10834920541677681, 120.73253944765153, 278.4764736228407, 
    -0.02968360082523657, 1.6527409047261763, -21.34119520330965, 
    0.1991799952949941, -25.068069075262716, 374.0346288518567}, 
    {159.69833405781287, -0.21318583982219155, 278.47647362284073, 
    654.7694503279888, 0.04442913465258858, -1.5075952519250846, 
    5.053800348584242, 0.07096907289660326, -16.446970930533258, 
    300.27246532572894}, {0.23772915774287806, -0.01206096654433984, 
    -0.029683600825236647, 0.04442913465258855, 2.6474696445837798, 
    -64.15153951811345, 459.33212237480876, -1.2216953504563972, 
    26.726930810816015, -181.64614173324537}, {-21.96190925939374, 
    1.042357586511663, 1.6527409047261776, -1.5075952519250846, 
    -64.15153951811345, 2276.956756666192, -19473.899941188745, 
    26.806457188200977, -548.9697456652736, 3514.871520469084}, 
    {284.0279426203844, -13.168140567546512, -21.341195203309645, 
    5.053800348584252, 459.3321223748089, -19473.899941188745, 
    179583.78153218716, -179.9693661473549, 3413.611106415683, 
    -19396.488093129195}, {0.024563307161136565, 0.003940309224789979, 
    0.1991799952949942, 0.07096907289660334, -1.2216953504563972, 
    26.806457188200977, -179.9693661473549, 3.3473187017080424, 
    -83.44467791395775, 616.1900625630522}, {-11.071337437047665, 
    -0.08499358788817457, -25.068069075262716, -16.44697093053326, 
    26.72693081081601, -548.9697456652736, 3413.6111064156835, 
    -83.44467791395775, 3376.610534051191, -31014.661643451556}, 
    {186.1607194857844, 0.1963000359808701, 374.0346288518567, 
    300.27246532572894, -181.64614173324534, 3514.8715204690825, 
    -19396.488093129195, 616.1900625630522, -31014.661643451556, 
    309940.87579314417}}}, 
   {Sqrt[\[Eta] - 4*\[Eta]^2]*(20.162169689041896 - 18.666422946967767*
        \[Eta] + 53.04107631052986*\[Eta]^2) + Sqrt[\[Eta] - 4*\[Eta]^2]*
      (S^2*(5.169751147411939 - 95.92961628530996*\[Eta] + 
         617.0871541181547*\[Eta]^2 - 1209.3972880007877*\[Eta]^3) + 
       S*(4.691111453503448 - 75.30949653094017*\[Eta] + 
         502.33134653206383*\[Eta]^2 - 1076.299300264301*\[Eta]^3)) - 
     0.00006271054344508672*S*(1 + 2.9863654914255994*^6*(1 - 4*\[Eta])^0.5)*
      \[Eta]^4*(\[Chi]1 - \[Chi]2) + 1635.7748024837028*
      (1 - 0.22056817927657948*(1 - 4*\[Eta])^0.5)*\[Eta]^6*
      (\[Chi]1 - \[Chi]2) + 29.136783724859715*\[Eta]^4*
      (1 - 15.709367304218913*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 1635.7748024837028, d11 -> -0.22056817927657948, 
     d20 -> 29.136783724859715, d21 -> -15.709367304218913, 
     d30 -> -0.00006271054344508672, d31 -> 2.9863654914255994*^6, 
     f10 -> 31.395129977399165, f11 -> -504.00666357129427, 
     f12 -> 3361.8382492954966, f20 -> 31.224914886105925, 
     f21 -> -579.4077931710789, f22 -> 3727.160808174457}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1635.7748024837028, 35.117340867923375, 
        46.580258130473666, 1.3961156221763918*^-106}, 
       {d11, -0.22056817927657948, 0.16718173213422574, -1.319331822088619, 
        0.18862936648670792}, {d20, 29.136783724859715, 25.958943555246773, 
        1.1224179313325962, 0.2630864321830908}, {d21, -15.709367304218913, 
        0.9409779606008654, -16.69472395951509, 3.0496234892250486*^-39}, 
       {d30, -0.00006271054344508672, 0.000018454294441168658, 
        -3.3981544862094135, 0.0008248317508350734}, 
       {d31, 2.9863654914255994*^6, 3.583807873981406*^-8, 
        8.332939701111594*^13, 0.}, {f10, 31.395129977399165, 
        1.631204985970479, 19.2465877970087, 1.0952457466802914*^-46}, 
       {f11, -504.00666357129427, 47.842585222394426, -10.53468706234077, 
        9.02082617114679*^-21}, {f12, 3361.8382492954966, 424.93427870595264, 
        7.91143105595826, 1.966982853526443*^-13}, {f20, 31.224914886105925, 
        1.834119290085044, 17.024473301656457, 3.2173957456137346*^-40}, 
       {f21, -579.4077931710789, 58.23481380124557, -9.949508813552454, 
        4.506683670891884*^-19}, {f22, 3727.160808174457, 557.5472843950125, 
        6.684923256722077, 2.446462931231526*^-10}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -620.6497269020523, -619.0162190486492, 
    -577.5141669820775, 0.9997134825062469, ScientificForm[
     0.04955040321816532], {35.117340867923375, 0.16718173213422574, 
    25.958943555246773, 0.9409779606008654, 0.000018454294441168658, 
    3.583807873981406*^-8, 1.631204985970479, 47.842585222394426, 
    424.93427870595264, 1.834119290085044, 58.23481380124557, 
    557.5472843950125}, {{d20, 1.1224179313325962}, 
     {d11, -1.319331822088619}, {d30, -3.3981544862094135}, 
     {f22, 6.684923256722077}, {f12, 7.91143105595826}, 
     {f21, -9.949508813552454}, {f11, -10.53468706234077}, 
     {d21, -16.69472395951509}, {f20, 17.024473301656457}, 
     {f10, 19.2465877970087}, {d10, 46.580258130473666}, 
     {d31, 8.332939701111594*^13}}, 12, 0.04955040321816532, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1635.7748024837028, 35.117340867923375, {1566.5094825714766, 
         1705.040122395929}}, {d11, -0.22056817927657948, 
        0.16718173213422574, {-0.5503168411501915, 0.10918048259703253}}, 
       {d20, 29.136783724859715, 25.958943555246773, {-22.064545461768834, 
         80.33811291148827}}, {d21, -15.709367304218913, 0.9409779606008654, 
        {-17.565348932113373, -13.853385676324454}}, 
       {d30, -0.00006271054344508672, 0.000018454294441168658, 
        {-0.00009910972905055284, -0.0000263113578396206}}, 
       {d31, 2.9863654914255994*^6, 3.583807873981406*^-8, 
        {2.9863654914255287*^6, 2.98636549142567*^6}}, 
       {f10, 31.395129977399165, 1.631204985970479, {28.177746986454473, 
         34.61251296834386}}, {f11, -504.00666357129427, 47.842585222394426, 
        {-598.3712107994128, -409.64211634317576}}, {f12, 3361.8382492954966, 
        424.93427870595264, {2523.699368936149, 4199.977129654844}}, 
       {f20, 31.224914886105925, 1.834119290085044, {27.60730443368792, 
         34.842525338523934}}, {f21, -579.4077931710789, 58.23481380124557, 
        {-694.2699355850732, -464.5456507570846}}, {f22, 3727.160808174457, 
        557.5472843950125, {2627.456500691191, 4826.865115657723}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1233.2276296339212, -1.9175464209357995, 
    -3.0466427451245437, 0.050327899357458857, 1.015551099727089*^-6, 
    -1.1822161584219393*^-8, 0.25698737394681115, -23.106512542452748, 
    298.7951502054064, -0.08958757355987128, 3.2456334683330477, 
    -27.96481991028709}, {-1.9175464209357997, 0.02794973155940001, 
    -0.028697061844454447, -0.0002430502557567354, 1.1263348927584254*^-7, 
    -6.649287879304322*^-11, -0.01216986044372146, 1.0510313349187, 
    -13.27825327964834, 0.004147356504137743, -0.1080619141573828, 
    0.5270631563253555}, {-3.0466427451245433, -0.028697061844454447, 
    673.8667505044881, -9.714238037402959, -0.00041484332260626134, 
    9.223867751526779*^-9, -0.21079428755166474, 18.094486305600256, 
    -229.9195347239797, -0.14683818844498853, 20.857413397552158, 
    -177.48679423392576}, {0.050327899357458857, -0.0002430502557567353, 
    -9.714238037402959, 0.8854395223365639, 3.860224502766156*^-6, 
    -1.3521688746751916*^-9, -0.0006302239475386297, -0.03457358242622161, 
    0.63088668327309, 0.01364544647527103, -1.617630050129599, 
    21.490827610330264}, {1.015551099727089*^-6, 1.1263348927584254*^-7, 
    -0.00041484332260626134, 3.860224502766156*^-6, 3.4056098332134847*^-10, 
    8.91160895430892*^-14, 4.2559415923384053*^-7, -0.00002523060264895201, 
    0.0002863855524605088, -9.243609676424398*^-7, 0.00009549495441446164, 
    -0.001366427836842395}, {-1.1822161584219393*^-8, 
    -6.649287879304321*^-11, 9.223867751526779*^-9, -1.3521688746751916*^-9, 
    8.91160895430892*^-14, 1.2843678877611122*^-15, 1.3648339431934884*^-8, 
    -3.0858470134168375*^-7, 2.0052462884204825*^-6, -4.0427099986612274*^-8, 
    2.0057878364103085*^-6, -0.0000199550605143002}, {0.25698737394681115, 
    -0.01216986044372146, -0.21079428755166466, -0.0006302239475386274, 
    4.2559415923384037*^-7, 1.3648339431934884*^-8, 2.66082970625495, 
    -64.47977859485466, 461.71662980863357, -1.227786672727848, 
    26.854793801579532, -182.50277494673304}, {-23.106512542452748, 
    1.0510313349187, 18.094486305600256, -0.03457358242622161, 
    -0.00002523060264895201, -3.0858470134168386*^-7, -64.47977859485466, 
    2288.912960762074, -19578.30289694596, 26.937772125403356, 
    -551.2189644286484, 3528.3421468061824}, {298.7951502054064, 
    -13.278253279648341, -229.9195347239797, 0.6308866832730894, 
    0.0002863855524605088, 2.0052462884204825*^-6, 461.7166298086336, 
    -19578.302896945963, 180569.1412193482, -180.82836295343384, 
    3423.9099232883163, -19434.960873302105}, {-0.08958757355987124, 
    0.004147356504137744, -0.14683818844498853, 0.01364544647527103, 
    -9.243609676424398*^-7, -4.042709998661228*^-8, -1.2277866727278477, 
    26.937772125403356, -180.82836295343384, 3.3639935702620667, 
    -83.8467019670106, 618.9930494205009}, {3.2456334683330477, 
    -0.1080619141573828, 20.857413397552154, -1.617630050129599, 
    0.0000954949544144616, 2.0057878364103085*^-6, 26.854793801579525, 
    -551.2189644286484, 3423.9099232883154, -83.84670196701059, 
    3391.293538465742, -31131.164681928763}, {-27.964819910287083, 
    0.5270631563253552, -177.4867942339257, 21.490827610330264, 
    -0.001366427836842395, -0.0000199550605143002, -182.50277494673304, 
    3528.3421468061824, -19434.960873302105, 618.9930494205009, 
    -31131.164681928767, 310858.9743362531}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/33/CoefficientStatsLambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.7591978602580156 - 2.7166471755098525*\[Eta] + 
    55.135845355739335*\[Eta]^2 - 360.6068112604288*\[Eta]^3 + 
    773.6738141069952*\[Eta]^4, {a0 -> 0.7591978602580156, 
    a1 -> -2.7166471755098525, a2 -> 55.135845355739335, 
    a3 -> -360.6068112604288, a4 -> 773.6738141069952}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.7591978602580156, 0.010818202775784581, 
       70.17781751673215, 7.802939035964781*^-35}, {a1, -2.7166471755098525, 
       0.7692098729693803, -3.5317372682994588, 0.0013573105092210794}, 
      {a2, 55.135845355739335, 14.635771047490582, 3.7671978590559334, 
       0.0007209490687741418}, {a3, -360.6068112604288, 96.85668588789972, 
       -3.7230967377697497, 0.0008123338215037457}, {a4, 773.6738141069952, 
       207.93510254282515, 3.7207465437330556, 0.0008175082465307924}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -194.33592377847316, -192.2669582612318, 
   -185.0038354095367, 0.9997245510647184, 
   ScientificForm[0.012622916392385414], {0.010818202775784581, 
   0.7692098729693803, 14.635771047490582, 96.85668588789972, 
   207.93510254282515}, {{a1, -3.5317372682994588}, {a4, 3.7207465437330556}, 
    {a3, -3.7230967377697497}, {a2, 3.7671978590559334}, 
    {a0, 70.17781751673215}}, 5, 0.012622916392385414, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.7591978602580156, 0.010818202775784581, {0.7371041427023491, 
        0.7812915778136821}}, {a1, -2.7166471755098525, 0.7692098729693803, 
       {-4.287583312190191, -1.1457110388295144}}, {a2, 55.135845355739335, 
       14.635771047490582, {25.24561326871823, 85.02607744276044}}, 
      {a3, -360.6068112604288, 96.85668588789972, {-558.414553057907, 
        -162.7990694629506}}, {a4, 773.6738141069952, 207.93510254282515, 
       {349.01368148561033, 1198.3339467283802}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0001170335112979932, -0.005317548532103664, 
   0.07595208761785549, -0.4265127866847263, 0.8188909872725885}, 
   {-0.005317548532103664, 0.5916838286735701, -10.968535351638632, 
   69.91537644074954, -144.5271275479522}, {0.07595208761785546, 
   -10.968535351638632, 214.20579415456356, -1404.4887496662784, 
   2958.143667580381}, {-0.4265127866847263, 69.91537644074953, 
   -1404.4887496662786, 9381.21760118727, -20031.61113952094}, 
   {0.8188909872725885, -144.5271275479522, 2958.1436675803816, 
   -20031.611139520945, 43237.006869495206}}}, 
 "1DSpinFit" -> {0.8081773477913285 + 0.06275461662352567*S + 
    0.25294367712613547*S^2 - 0.009227435057283122*S^3 - 
    0.19827089391983593*S^4, {b0 -> 0.006819311016974925, 
    b1 -> 0.06275461662352567, b2 -> 0.25294367712613547, 
    b3 -> -0.009227435057283122, b4 -> -0.19827089391983593}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.006819311016974925, 0.005021209807435126, 
       1.3581011904496145, 0.23249942290022252}, {b1, 0.06275461662352567, 
       0.017160115018193037, 3.657004428990928, 0.014640656183554366}, 
      {b2, 0.25294367712613547, 0.037147485725230876, 6.809173546685935, 
       0.0010408009557191932}, {b3, -0.009227435057283122, 
       0.028558619412125147, -0.32310508166110524, 0.7596909147509954}, 
      {b4, -0.19827089391983593, 0.05083358592644338, -3.900391646710416, 
       0.011404790907438773}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -59.33968309504854, -44.33968309504854, -57.52417253708427, 
   0.9999487841429396, ScientificForm[0.006204401755700303], 
   {0.005021209807435126, 0.017160115018193037, 0.037147485725230876, 
   0.028558619412125147, 0.05083358592644338}, {{b3, -0.32310508166110524}, 
    {b0, 1.3581011904496145}, {b1, 3.657004428990928}, 
    {b4, -3.900391646710416}, {b2, 6.809173546685935}}, 5, 
   0.006204401755700303, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.006819311016974925, 0.005021209807435126, 
       {-0.006088119706936726, 0.019726741740886573}}, 
      {b1, 0.06275461662352567, 0.017160115018193037, {0.018643136660328734, 
        0.10686609658672261}}, {b2, 0.25294367712613547, 
       0.037147485725230876, {0.15745302508129772, 0.3484343291709732}}, 
      {b3, -0.009227435057283122, 0.028558619412125147, 
       {-0.08263970336894266, 0.0641848332543764}}, 
      {b4, -0.19827089391983593, 0.05083358592644338, {-0.32894278654260906, 
        -0.06759900129706281}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.000025212547930282698, -6.522788824095306*^-6, 
   -0.00011106989336655387, 0.000011100319205612149, 0.00010735155535291784}, 
   {-6.522788824095301*^-6, 0.0002944695474376142, -0.00021819111058416228, 
   -0.000465924633461326, 0.0003250790436700922}, {-0.00011106989336655387, 
   -0.00021819111058416228, 0.001379935695706232, 0.00029484577537916036, 
   -0.0018108329156785472}, {0.000011100319205612149, -0.0004659246334613259, 
   0.00029484577537916036, 0.0008155947427266113, -0.00045579300953193684}, 
   {0.00010735155535291784, 0.0003250790436700922, -0.0018108329156785472, 
   -0.00045579300953193684, 0.0025840534581411025}}}, 
 "3DFits" -> {{0.7435306475478924 + S*(0.19457194111990658 - 
       0.4809350398289311*\[Eta]) + S^3*(0. - 0.1988991467974821*\[Eta]) + 
     S^2*(0.07564220573555203 + 0.17261430318577403*\[Eta]) - 
     0.06688558533374556*\[Eta] + 1.471989765837694*\[Eta]^2 + 
     1.8881959341735146*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 1.8881959341735146, f10 -> 2.2186717766543893, 
     f20 -> 0.6635226506345208}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.8881959341735146, 1.2697658709405906, 
        1.4870425937458978, 0.13903496366566592}, {f10, 2.2186717766543893, 
        0.3810944176165454, 5.821842761514292, 3.244128372605587*^-8}, 
       {f20, 0.6635226506345208, 0.3652973680708971, 1.8163904496178687, 
        0.07124262528445885}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -152.65303612088852, -152.49719196504435, -140.40265598878065, 
    0.9707130679258327, ScientificForm[0.14552236333281462], 
    {1.2697658709405906, 0.3810944176165454, 0.3652973680708971}, 
    {{d10, 1.4870425937458978}, {f20, 1.8163904496178687}, 
     {f10, 5.821842761514292}}, 3, 0.14552236333281462, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.8881959341735146, 1.2697658709405906, {-0.6200832267355199, 
         4.396475095082549}}, {f10, 2.2186717766543893, 0.3810944176165454, 
        {1.4658627683777214, 2.971480784931057}}, {f20, 0.6635226506345208, 
        0.3652973680708971, {-0.05808106926103351, 1.3851263705300751}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.6123053670055165, -0.05438882288525201, 
    0.023663242473466316}, {-0.05438882288525201, 0.14523295513849394, 
    -0.039207374097089395}, {0.023663242473466316, -0.039207374097089395, 
    0.13344216711952445}}}, {0.7435306475478924 + 
     S*(0.19475757678948924 - 0.48177040034205304*\[Eta]) + 
     S^3*(0. - 0.1988991467974821*\[Eta]) + 
     S^2*(0.07509458955894557 + 0.17507857598050305*\[Eta]) - 
     0.06688558533374556*\[Eta] + 1.471989765837694*\[Eta]^2 + 
     1.918890475191997*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.1963070805776931*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 1.918890475191997, d20 -> 0.1963070805776931, 
     f10 -> 2.220788549599516, f20 -> 0.6587190395618537}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.918890475191997, 1.2836944121481986, 
        1.4948187489426161, 0.13700804918125598}, {d20, 0.1963070805776931, 
        1.0209980985949954, 0.19226978076436482, 0.8477841929346939}, 
       {f10, 2.220788549599516, 0.38244235099341406, 5.806858324740712, 
        3.525627500040341*^-8}, {f20, 0.6587190395618537, 
        0.36728820709990695, 1.7934663483019861, 0.07486068708069478}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -150.6683021452203, -150.40686423672358, 
    -135.35532698008547, 0.9707200965606823, ScientificForm[
     0.1455049001699522], {1.2836944121481986, 1.0209980985949954, 
    0.38244235099341406, 0.36728820709990695}, {{d20, 0.19226978076436482}, 
     {d10, 1.4948187489426161}, {f20, 1.7934663483019861}, 
     {f10, 5.806858324740712}}, 4, 0.1455049001699522, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.918890475191997, 1.2836944121481986, {-0.6170325064288975, 
         4.454813456812891}}, {d20, 0.1963070805776931, 1.0209980985949954, 
        {-1.8206624706766694, 2.2132766318320556}}, {f10, 2.220788549599516, 
        0.38244235099341406, {1.4652782522489671, 2.9762988469500646}}, 
       {f20, 0.6587190395618537, 0.36728820709990695, {-0.06685442749430714, 
         1.3842925066180145}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{1.6478713437805088, 0.1629952865839151, -0.05297128646793286, 
    0.01982270861361139}, {0.16299528658391502, 1.0424371173345959, 
    0.011240565956546017, -0.02550831312172602}, {-0.05297128646793286, 
    0.011240565956546017, 0.14626215183336966, -0.039727552192701514}, 
    {0.01982270861361139, -0.02550831312172602, -0.039727552192701514, 
    0.1349006270746641}}}, {0.7435306475478924 + 
     S*(0.19456489168732627 - 0.48090331738231973*\[Eta]) + 
     S^3*(0. - 0.1988991467974821*\[Eta]) + 
     S^2*(0.0756618391760105 + 0.1725259527037109*\[Eta]) - 
     0.06688558533374556*\[Eta] + 1.471989765837694*\[Eta]^2 - 
     0.007101032787304844*S*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     1.887382024157653*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 1.887382024157653, d30 -> -0.007101032787304844, 
     f10 -> 2.218591393136512, f20 -> 0.6636948723767003}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.887382024157653, 1.279558692103496, 
        1.4750257536486602, 0.142247129903609}, {d30, -0.007101032787304844, 
        1.0504367320956138, -0.006760076614170121, 0.9946150294605021}, 
       {f10, 2.218591393136512, 0.3825145446043818, 5.800018389970256, 
        3.645656388955315*^-8}, {f20, 0.6636948723767003, 
        0.36736586221664014, 1.8066318638646706, 0.07277205173084514}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -150.6304257146074, -150.36898780611068, 
    -135.31745054947257, 0.9707130766165627, ScientificForm[
     0.14552234174134704], {1.279558692103496, 1.0504367320956138, 
    0.3825145446043818, 0.36736586221664014}, {{d30, -0.006760076614170121}, 
     {d10, 1.4750257536486602}, {f20, 1.8066318638646706}, 
     {f10, 5.800018389970256}}, 4, 0.14552234174134704, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.887382024157653, 1.279558692103496, {-0.6403708919027313, 
         4.415134940218038}}, {d30, -0.007101032787304844, 
        1.0504367320956138, {-2.0822262529728763, 2.0680241873982665}}, 
       {f10, 2.218591393136512, 0.3825145446043818, {1.462938478169616, 
         2.9742443081034082}}, {f20, 0.6636948723767003, 0.36736586221664014, 
        {-0.06203200143522769, 1.3894217461886282}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.6372704465376091, 0.12647208398339072, 
    -0.05331031991088913, 0.020749558354640978}, {0.12647208398339072, 
    1.1034173281357125, 0.012490657229313884, -0.02676124168065992}, 
    {-0.05331031991088913, 0.01249065722931388, 0.1463173768338976, 
    -0.03976489232807544}, {0.020749558354640978, -0.026761241680659912, 
    -0.03976489232807544, 0.13495767672217543}}}, 
   {0.7435306475478924 + S*(0.19464211626945474 - 0.4812508280018977*
        \[Eta]) + S^3*(0. - 0.1988991467974821*\[Eta]) + 
     S^2*(0.07536713093674502 + 0.17385213978040556*\[Eta]) - 
     0.06688558533374556*\[Eta] + 1.471989765837694*\[Eta]^2 - 
     0.41591192887528533*S*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     1.920398659365918*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.5108341794308411*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 1.920398659365918, d20 -> 0.5108341794308411, 
     d30 -> -0.41591192887528533, f10 -> 2.2194719723189276, 
     f20 -> 0.6611097336941386}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.920398659365918, 1.2876381257245877, 
        1.4914117724537392, 0.13791233894379828}, {d20, 0.5108341794308411, 
        1.6299110978900426, 0.3134122959786749, 0.7543942995716778}, 
       {d30, -0.41591192887528533, 1.6767056508458633, -0.24805303701664413, 
        0.8044259772355362}, {f10, 2.2194719723189276, 0.3836497144868375, 
        5.785152154453316, 3.9586767662750194*^-8}, {f20, 0.6611097336941386, 
        0.36853851122454817, 1.7938687913441118, 0.07480894657752815}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -148.7025108740772, -148.30777403197195, 
    -130.3269406759154, 0.970731867000371, ScientificForm[
     0.14547565094768558], {1.2876381257245877, 1.6299110978900426, 
    1.6767056508458633, 0.3836497144868375, 0.36853851122454817}, 
    {{d30, -0.24805303701664413}, {d20, 0.3134122959786749}, 
     {d10, 1.4914117724537392}, {f20, 1.7938687913441118}, 
     {f10, 5.785152154453316}}, 5, 0.14547565094768558, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 1.920398659365918, 1.2876381257245877, {-0.6234467510470862, 
         4.464244069778922}}, {d20, 0.5108341794308411, 1.6299110978900426, 
        {-2.7092023998802963, 3.730870758741978}}, 
       {d30, -0.41591192887528533, 1.6767056508458633, {-3.728395373800942, 
         2.896571516050371}}, {f10, 2.2194719723189276, 0.3836497144868375, 
        {1.4615373120242032, 2.977406632613652}}, {f20, 0.6611097336941386, 
        0.36853851122454817, {-0.0669713797875312, 1.3891908471758083}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.6580119428195292, 0.17170411254252987, 
    -0.010194517097405705, -0.05332834147999638, 0.020002846921688057}, 
    {0.17170411254252987, 2.6566101870251235, -2.1260346994092045, 
    0.004579481406457662, -0.01344409993595247}, {-0.010194517097405686, 
    -2.126034699409205, 2.81134183957845, 0.008899357140257764, 
    -0.016159811664701578}, {-0.05332834147999638, 0.004579481406457662, 
    0.008899357140257766, 0.1471871034258319, -0.04002228884705848}, 
    {0.020002846921688057, -0.013444099935952464, -0.016159811664701578, 
    -0.04002228884705848, 0.13582063425560642}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsALambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 3*\[Eta]^2]*(0.009070415468293553 - 
     0.07077396096053276*\[Eta] + 2.9305670224855933*\[Eta]^2 - 
     50.93395533815174*\[Eta]^3 + 408.6553873200555*\[Eta]^4 - 
     1562.6895767708866*\[Eta]^5 + 2271.9089313231525*\[Eta]^6), 
   {a0 -> 0.009070415468293553, a1 -> -0.07077396096053276, 
    a2 -> 2.9305670224855933, a3 -> -50.93395533815174, 
    a4 -> 408.6553873200555, a5 -> -1562.6895767708866, 
    a6 -> 2271.9089313231525}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.009070415468293553, 0.0006633100765828965, 
       13.674472601140996, 4.587531379015662*^-17}, 
      {a1, -0.07077396096053276, 0.046676145393383286, -1.5162768982754418, 
       0.13694045706023505}, {a2, 2.9305670224855933, 1.3243941972826836, 
       2.212760391504556, 0.03240359197094882}, {a3, -50.93395533815174, 
       17.668148093007353, -2.8828123394726486, 0.0061885213647469}, 
      {a4, 408.6553873200555, 118.53651598970944, 3.447506314050367, 
       0.0012985115433256176}, {a5, -1562.6895767708866, 387.02364622536777, 
       -4.037710853100993, 0.00022416169233719513}, {a6, 2271.9089313231525, 
       488.4505711194948, 4.65125657672197, 0.000032754247425908746}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -843.8821197690712, -841.150412451998, 
   -828.7475573841862, 0.9995283951841735, 
   ScientificForm[0.000037211502173225915], {0.0006633100765828965, 
   0.046676145393383286, 1.3243941972826836, 17.668148093007353, 
   118.53651598970944, 387.02364622536777, 488.4505711194948}, 
   {{a1, -1.5162768982754418}, {a2, 2.212760391504556}, 
    {a3, -2.8828123394726486}, {a4, 3.447506314050367}, 
    {a5, -4.037710853100993}, {a6, 4.65125657672197}, 
    {a0, 13.674472601140996}}, 7, 0.000037211502173225915, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.009070415468293553, 0.0006633100765828965, 
       {0.007731801539446511, 0.010409029397140597}}, 
      {a1, -0.07077396096053276, 0.046676145393383286, 
       {-0.16497023593701288, 0.02342231401594734}}, {a2, 2.9305670224855933, 
       1.3243941972826836, {0.2578313256304918, 5.603302719340695}}, 
      {a3, -50.93395533815174, 17.668148093007353, {-86.58972172733642, 
        -15.278188948967056}}, {a4, 408.6553873200555, 118.53651598970944, 
       {169.43901328537726, 647.8717613547337}}, {a5, -1562.6895767708866, 
       387.02364622536777, {-2343.734915776379, -781.6442377653942}}, 
      {a6, 2271.9089313231525, 488.4505711194948, {1286.1757710156821, 
        3257.642091630623}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{4.3998025769640797*^-7, -0.000026000944461142064, 0.0005797374736180805, 
   -0.0063634296043703275, 0.03671309637695714, -0.10654171481203038, 
   0.1224291052701631}, {-0.000026000944461142068, 0.002178662548784256, 
   -0.05918753085525471, 0.7391568648221583, -4.667570518520178, 
   14.468072098891758, -17.47011930405799}, {0.0005797374736180806, 
   -0.0591875308552547, 1.754019989796044, -23.0537460580587, 
   150.58683010941485, -478.054529235092, 587.4914405503243}, 
   {-0.0063634296043703275, 0.7391568648221583, -23.0537460580587, 
   312.16345703643935, -2080.0877640939316, 6698.530399329489, 
   -8320.544643214716}, {0.03671309637695714, -4.667570518520178, 
   150.58683010941485, -2080.0877640939316, 14050.905622978644, 
   -45703.87124128997, 57207.82207313594}, {-0.1065417148120304, 
   14.468072098891758, -478.054529235092, 6698.530399329489, 
   -45703.87124128997, 149787.30273757863, -188598.23077492107}, 
   {0.12242910527016311, -17.47011930405799, 587.4914405503243, 
   -8320.544643214716, 57207.82207313594, -188598.23077492107, 
   238583.96042696064}}}, "1DSpinFit" -> 
  {0.0009190794580480297 + 0.00021078714499524635*S + 
    0.0003808152596439383*S^2 - 0.00043798684598975787*S^3 - 
    0.0007453955827905972*S^4, {b0 -> 0.000024183187815347044, 
    b1 -> 0.00021078714499524635, b2 -> 0.0003808152596439383, 
    b3 -> -0.00043798684598975787, b4 -> -0.0007453955827905972}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.000024183187815347044, 
       0.000011199517845650225, 2.1593061548394727, 0.05009721911675208}, 
      {b1, 0.00021078714499524635, 0.00004947451467436469, 4.260519711666138, 
       0.0009288673568757679}, {b2, 0.0003808152596439383, 
       0.0001080748704041327, 3.5236244856915064, 0.0037407396088775294}, 
      {b3, -0.00043798684598975787, 0.00008700431236048686, 
       -5.034082036934415, 0.00022877361682875435}, 
      {b4, -0.0007453955827905972, 0.00014955440352689667, 
       -4.984109897215706, 0.0002498757450364466}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -313.18734641683517, -308.18734641683517, 
   -307.8451158694582, 0.9990956571571689, 
   ScientificForm[0.000028212576917971786], {0.000011199517845650225, 
   0.00004947451467436469, 0.0001080748704041327, 0.00008700431236048686, 
   0.00014955440352689667}, {{b0, 2.1593061548394727}, 
    {b2, 3.5236244856915064}, {b1, 4.260519711666138}, 
    {b4, -4.984109897215706}, {b3, -5.034082036934415}}, 5, 
   0.000028212576917971786, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.000024183187815347044, 0.000011199517845650225, 
       {-1.1899505891386185*^-8, 0.000048378275136585474}}, 
      {b1, 0.00021078714499524635, 0.00004947451467436469, 
       {0.00010390395419904044, 0.00031767033579145225}}, 
      {b2, 0.0003808152596439383, 0.0001080748704041327, 
       {0.00014733369707157186, 0.0006142968222163048}}, 
      {b3, -0.00043798684598975787, 0.00008700431236048686, 
       {-0.0006259482353904519, -0.00025002545658906383}}, 
      {b4, -0.0007453955827905972, 0.00014955440352689667, 
       {-0.001068488228606093, -0.0004223029369751013}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.254291999750379*^-10, -6.324459080685975*^-11, 
   -6.042582574843111*^-10, 1.3929363042116085*^-10, 6.069268956377511*^-10}, 
   {-6.324459080685974*^-11, 2.447727602263928*^-9, -1.3737701266245678*^-9, 
   -3.785764576375634*^-9, 1.0005630725609027*^-9}, {-6.042582574843111*^-10, 
   -1.3737701266245678*^-9, 1.1680177612870078*^-8, -1.7387011954609863*^-10, 
   -1.5272460526489158*^-8}, {1.3929363042116085*^-10, 
   -3.785764576375634*^-9, -1.738701195460984*^-10, 7.569750369321166*^-9, 
   2.5011766821393355*^-9}, {6.069268956377511*^-10, 1.0005630725609027*^-9, 
   -1.527246052648916*^-8, 2.5011766821393355*^-9, 2.2366519614285846*^-8}}}, 
 "3DFits" -> {{Sqrt[\[Eta] - 3*\[Eta]^2]*(0.007904587819112175 + 
       0.09558474985614368*\[Eta] - 2.6638033973597746*\[Eta]^2 + 
       28.298192768381554*\[Eta]^3 - 136.10446022757955*\[Eta]^4 + 
       233.23167528016833*\[Eta]^5) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(0.004122811292229324 - 0.06166686913913691*\[Eta] + 
         0.4139026619690879*\[Eta]^2 - 0.9656098473922222*\[Eta]^3) + 
       S^3*(0.000657528128497184 + 0.014107365722576927*\[Eta] - 
         0.1389170612199015*\[Eta]^2 + 0.19708289555425246*\[Eta]^3) + 
       S*(0.0049703757209330025 - 0.2945455034809188*\[Eta]^2 + 
         0.9225758392294605*\[Eta]^3)) + 0.00659873279539475*
      (1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.00659873279539475, f10 -> 20.3593523287986, 
     f12 -> -1206.4994718559692, f20 -> -32.169032966890704, 
     f21 -> 481.167680422538, f22 -> -3229.5556197450123, 
     f30 -> -1.8541158514594538, f31 -> -39.780336802241685, 
     f32 -> 391.72213945381924}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.00659873279539475, 0.0014601076890993828, 
        4.5193466513863445, 0.00001169888330877508}, {f10, 20.3593523287986, 
        3.074719708477087, 6.6215311505199335, 4.65161983166318*^-10}, 
       {f12, -1206.4994718559692, 274.6566227559107, -4.392755797220277, 
        0.0000198205415630084}, {f20, -32.169032966890704, 6.036051951832984, 
        -5.329482453695888, 3.152966590454535*^-7}, {f21, 481.167680422538, 
        152.83626979235436, 3.148255849715906, 0.0019458948265571705}, 
       {f22, -3229.5556197450123, 1184.3669393481168, -2.72682013694386, 
        0.007077860084673073}, {f30, -1.8541158514594538, 3.9109811956350167, 
        -0.4740794595302076, 0.6360624914787691}, {f31, -39.780336802241685, 
        68.37923399988725, -0.581760491822814, 0.5615124933215796}, 
       {f32, 391.72213945381924, 686.4215591234629, 0.5706728383561191, 
        0.5689885040145264}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2642.317820098967, -2641.2334827495692, -2610.6129801485854, 
    0.9892777176039934, ScientificForm[0.0001255234027469506], 
    {0.0014601076890993828, 3.074719708477087, 274.6566227559107, 
    6.036051951832984, 152.83626979235436, 1184.3669393481168, 
    3.9109811956350167, 68.37923399988725, 686.4215591234629}, 
    {{f30, -0.4740794595302076}, {f32, 0.5706728383561191}, 
     {f31, -0.581760491822814}, {f22, -2.72682013694386}, 
     {f21, 3.148255849715906}, {f12, -4.392755797220277}, 
     {d10, 4.5193466513863445}, {f20, -5.329482453695888}, 
     {f10, 6.6215311505199335}}, 9, 0.0001255234027469506, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.00659873279539475, 0.0014601076890993828, 
        {0.003716084590672493, 0.009481381000117006}}, 
       {f10, 20.3593523287986, 3.074719708477087, {14.289022507350527, 
         26.429682150246673}}, {f12, -1206.4994718559692, 274.6566227559107, 
        {-1748.746065318374, -664.2528783935646}}, {f20, -32.169032966890704, 
        6.036051951832984, {-44.085835030507056, -20.252230903274356}}, 
       {f21, 481.167680422538, 152.83626979235436, {179.42747179098893, 
         782.907889054087}}, {f22, -3229.5556197450123, 1184.3669393481168, 
        {-5567.816870564204, -891.2943689258204}}, {f30, -1.8541158514594538, 
        3.9109811956350167, {-9.575452439484515, 5.867220736565608}}, 
       {f31, -39.780336802241685, 68.37923399988725, {-174.77947255204424, 
         95.21879894756086}}, {f32, 391.72213945381924, 686.4215591234629, 
        {-963.4600090015479, 1746.9042879091862}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{2.13191446376714*^-6, 0.00033912455119399095, 
    -0.11486383106264958, 0.0001431872563729565, -0.0062225116957571784, 
    0.033153003860937405, 0.0002674267690808505, 0.0034908005938189654, 
    -0.1250173871983082}, {0.0003391245511939909, 9.453901285697423, 
    -748.5244581442563, -1.2176909357637196, 52.889264422991175, 
    -419.7164976422381, 9.084220594577916, 35.81723172590429, 
    -1099.8824329804481}, {-0.11486383106264958, -748.5244581442564, 
    75436.26042368262, 73.54070065226335, -3082.907442625178, 
    26035.90980660081, -709.3607856569619, -3824.826920933832, 
    116087.37666471848}, {0.0001431872563729565, -1.2176909357637191, 
    73.54070065226334, 36.43392316522678, -765.0004044826579, 
    4787.746590589091, -7.997327156114855, 134.54998074891358, 
    -744.2765904721884}, {-0.0062225116957571784, 52.889264422991175, 
    -3082.9074426251777, -765.000404482658, 23358.925364041323, 
    -174503.67939582255, 188.37837289182843, -1797.9279352904066, 
    4202.733655747537}, {0.03315300386093741, -419.71649764223815, 
    26035.90980660081, 4787.746590589091, -174503.6793958226, 
    1.4027250470208256*^6, -1242.0808179748776, 7132.669337259353, 
    23888.433842174847}, {0.0002674267690808504, 9.084220594577916, 
    -709.3607856569618, -7.997327156114856, 188.37837289182843, 
    -1242.0808179748776, 15.295773912610708, -104.38836954255966, 
    -169.24395812999242}, {0.0034908005938189637, 35.81723172590433, 
    -3824.8269209338328, 134.54998074891358, -1797.9279352904066, 
    7132.669337259353, -104.38836954255967, 4675.719642411336, 
    -40549.667195475784}, {-0.1250173871983082, -1099.8824329804484, 
    116087.37666471847, -744.2765904721884, 4202.733655747538, 
    23888.43384217484, -169.24395812999245, -40549.66719547578, 
    471174.5568294855}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(0.007904587819112175 + 
       0.09558474985614368*\[Eta] - 2.6638033973597746*\[Eta]^2 + 
       28.298192768381554*\[Eta]^3 - 136.10446022757955*\[Eta]^4 + 
       233.23167528016833*\[Eta]^5) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(0.004152091167380273 - 0.06507514762796253*\[Eta] + 
         0.4669525810653942*\[Eta]^2 - 1.125150979965898*\[Eta]^3) + 
       S^3*(0.0007096319189503114 + 0.013162046458339119*\[Eta] - 
         0.13861719821715832*\[Eta]^2 + 0.2076739091820846*\[Eta]^3) + 
       S*(0.00494155292337509 - 0.29060180906314254*\[Eta]^2 + 
         0.9086457206020621*\[Eta]^3)) + 0.006584987579725491*
      (1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     0.00021899589077368137*\[Eta]*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.006584987579725491, d20 -> -0.00021899589077368137, 
     f10 -> 20.241290129172164, f12 -> -1190.3455493686868, 
     f20 -> -32.39749485908854, f21 -> 507.7614329122596, 
     f22 -> -3643.487879879376, f30 -> -2.001039548885242, 
     f31 -> -37.114699612667344, f32 -> 390.87657753402266}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.006584987579725491, 
        0.0013921282346921833, 4.730158771028384, 4.770739541028268*^-6}, 
       {d20, -0.00021899589077368137, 0.00005204037203844084, 
        -4.208192259115958, 0.00004205444154956156}, 
       {f10, 20.241290129172164, 2.9316935864028113, 6.90429935210529, 
        1.0203928310255386*^-10}, {f12, -1190.3455493686868, 
        261.89661774627325, -4.545097067736474, 0.000010533642419670382}, 
       {f20, -32.39749485908854, 5.755266659294492, -5.629190926673758, 
        7.564652064172125*^-8}, {f21, 507.7614329122596, 145.8571092399272, 
        3.4812251220269212, 0.0006378978093670352}, {f22, -3643.487879879376, 
        1133.498257478197, -3.214374486984563, 0.0015710144504894326}, 
       {f30, -2.001039548885242, 3.7290475565669188, -0.5366087502320469, 
        0.5922563214045133}, {f31, -37.114699612667344, 65.19854256709563, 
        -0.5692565838334916, 0.5699514816062845}, {f32, 390.87657753402266, 
        654.461486159683, 0.5972491671399165, 0.5511548203237835}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2658.1009213253283, -2656.767587991995, 
    -2623.225597379909, 0.9903113074474637, ScientificForm[
     0.00011932011702128412], {0.0013921282346921833, 0.00005204037203844084, 
    2.9316935864028113, 261.89661774627325, 5.755266659294492, 
    145.8571092399272, 1133.498257478197, 3.7290475565669188, 
    65.19854256709563, 654.461486159683}, {{f30, -0.5366087502320469}, 
     {f31, -0.5692565838334916}, {f32, 0.5972491671399165}, 
     {f22, -3.214374486984563}, {f21, 3.4812251220269212}, 
     {d20, -4.208192259115958}, {f12, -4.545097067736474}, 
     {d10, 4.730158771028384}, {f20, -5.629190926673758}, 
     {f10, 6.90429935210529}}, 10, 0.00011932011702128412, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.006584987579725491, 0.0013921282346921833, 
        {0.003836428391553464, 0.009333546767897518}}, 
       {d20, -0.00021899589077368137, 0.00005204037203844084, 
        {-0.00032174220333142805, -0.00011624957821593466}}, 
       {f10, 20.241290129172164, 2.9316935864028113, {14.45307813619139, 
         26.029502122152937}}, {f12, -1190.3455493686868, 261.89661774627325, 
        {-1707.4231698918145, -673.267928845559}}, {f20, -32.39749485908854, 
        5.755266659294492, {-43.7604502697887, -21.03453944838838}}, 
       {f21, 507.7614329122596, 145.8571092399272, {219.78731689969538, 
         795.7355489248238}}, {f22, -3643.487879879376, 1133.498257478197, 
        {-5881.418964624276, -1405.556795134476}}, {f30, -2.001039548885242, 
        3.7290475565669188, {-9.363513543243057, 5.361434445472572}}, 
       {f31, -37.114699612667344, 65.19854256709563, {-165.8399483091996, 
         91.6105490838649}}, {f32, 390.87657753402266, 654.461486159683, 
        {-901.2645386805042, 1683.0176937485494}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.9380210218271745*^-6, 1.6997943371733035*^-10, 
    0.0003083717779570345, -0.1044291542411538, 0.00013034126622217646, 
    -0.005677196755931031, 0.030458921667977718, 0.00024321752900846372, 
    0.003171232648217064, -0.11364601893792227}, {1.6997943371733045*^-10, 
    2.7082003218993357*^-9, 1.4600095275909344*^-6, -0.0001997665706214025, 
    2.825261094195033*^-6, -0.0003288701390638964, 0.00511886993029841, 
    1.816923611022999*^-6, -0.00003296445184139225, 0.000010456593752616743}, 
    {0.0003083717779570345, 1.4600095275909354*^-6, 8.594827284555379, 
    -680.5515754885189, -1.1054151203485805, 47.90152864637487, 
    -378.7823862524068, 8.258962592560765, 32.541774098271325, 
    -999.8391401146567}, {-0.1044291542411538, -0.00019976657062140254, 
    -680.5515754885189, 68589.83838693758, 66.64354865540832, 
    -2778.2489842624827, 23290.27834024723, -644.9762855027428, 
    -3474.5156923637014, 105528.10503723248}, {0.00013034126622217646, 
    2.825261094195033*^-6, -1.1054151203485802, 66.64354865540834, 
    33.12309431958679, -695.7643742164713, 4357.626593712743, 
    -7.268050445722828, 122.2778610644352, -676.5714601974496}, 
    {-0.005677196755931031, -0.00032887013906389645, 47.90152864637488, 
    -2778.2489842624827, -695.7643742164713, 21274.296315828058, 
    -159253.64816876253, 171.02414839174656, -1630.39787998041, 
    3819.2124395883084}, {0.030458921667977718, 0.00511886993029841, 
    -378.7823862524068, 23290.27834024723, 4357.626593712743, 
    -159253.6481687625, 1.2848182997061096*^6, -1125.6755515787718, 
    6421.624013358834, 21735.472456739008}, {0.0002432175290084635, 
    1.8169236110229998*^-6, 8.258962592560765, -644.9762855027427, 
    -7.268050445722829, 171.0241483917465, -1125.6755515787718, 
    13.90579567913771, -94.91604529745209, -153.84368961194423}, 
    {0.003171232648217064, -0.00003296445184139225, 32.54177409827134, 
    -3474.5156923637005, 122.2778610644352, -1630.39787998041, 
    6421.624013358834, -94.91604529745209, 4250.849952873383, 
    -36861.67879756391}, {-0.11364601893792227, 0.00001045659375261677, 
    -999.8391401146569, 105528.1050372325, -676.5714601974498, 
    3819.21243958831, 21735.472456739008, -153.84368961194423, 
    -36861.67879756391, 428319.8368663409}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(0.007904587819112175 + 
       0.09558474985614368*\[Eta] - 2.6638033973597746*\[Eta]^2 + 
       28.298192768381554*\[Eta]^3 - 136.10446022757955*\[Eta]^4 + 
       233.23167528016833*\[Eta]^5) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(0.0041220030548828 - 0.06172521431910454*\[Eta] + 
         0.41610936247990654*\[Eta]^2 - 0.9734513993658371*\[Eta]^3) + 
       S^3*(0.0006619037382533574 + 0.014080335137554816*\[Eta] - 
         0.14000836073475756*\[Eta]^2 + 0.20160054394963545*\[Eta]^3) + 
       S*(0.004968394622777629 - 0.2939787997671691*\[Eta]^2 + 
         0.9204358146564057*\[Eta]^3)) + 0.006576465797791903*
      (1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     0.00036972422968319975*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.006576465797791903, 
     d30 -> -0.00036972422968319975, f10 -> 20.35123747438763, 
     f12 -> -1204.1781743883198, f20 -> -32.16272653858184, 
     f21 -> 481.6229299803762, f22 -> -3246.7738275282245, 
     f30 -> -1.8664543158644125, f31 -> -39.70411521719974, 
     f32 -> 394.7994157580425}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.006576465797791903, 
        0.0014752628764417475, 4.457826400169423, 0.000015186544029262384}, 
       {d30, -0.00036972422968319975, 0.0029630069250995614, 
        -0.12478007612850127, 0.9008486388177153}, {f10, 20.35123747438763, 
        3.0845080369629074, 6.597887647077109, 5.348901233912396*^-10}, 
       {f12, -1204.1781743883198, 276.09718194883027, -4.361428703794205, 
        0.000022616377468083793}, {f20, -32.16272653858184, 
        6.054132584570757, -5.312524311170534, 3.4359070063592636*^-7}, 
       {f21, 481.6229299803762, 153.3321517531109, 3.1410433133154325, 
        0.0019936259849318715}, {f22, -3246.7738275282245, 
        1195.8610526739665, -2.7150092565255646, 0.007328278273216159}, 
       {f30, -1.8664543158644125, 3.92380574615785, -0.47567449476621654, 
        0.6349316616942822}, {f31, -39.70411521719974, 68.58439035471275, 
        -0.5789089180767426, 0.5634353168317637}, {f32, 394.7994157580425, 
        688.8952722487692, 0.573090615746707, 0.5673588382801862}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -2640.2772671134935, -2638.94393378016, 
    -2605.401943168074, 0.9892787232124404, ScientificForm[
     0.000125517516390428], {0.0014752628764417475, 0.0029630069250995614, 
    3.0845080369629074, 276.09718194883027, 6.054132584570757, 
    153.3321517531109, 1195.8610526739665, 3.92380574615785, 
    68.58439035471275, 688.8952722487692}, {{d30, -0.12478007612850127}, 
     {f30, -0.47567449476621654}, {f32, 0.573090615746707}, 
     {f31, -0.5789089180767426}, {f22, -2.7150092565255646}, 
     {f21, 3.1410433133154325}, {f12, -4.361428703794205}, 
     {d10, 4.457826400169423}, {f20, -5.312524311170534}, 
     {f10, 6.597887647077109}}, 10, 0.000125517516390428, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.006576465797791903, 0.0014752628764417475, 
        {0.0036637690842526967, 0.009489162511331108}}, 
       {d30, -0.00036972422968319975, 0.0029630069250995614, 
        {-0.0062197599560259555, 0.005480311496659556}}, 
       {f10, 20.35123747438763, 3.0845080369629074, {14.261315084544398, 
         26.441159864230862}}, {f12, -1204.1781743883198, 276.09718194883027, 
        {-1749.29278909309, -659.0635596835496}}, {f20, -32.16272653858184, 
        6.054132584570757, {-44.115750209144025, -20.209702868019658}}, 
       {f21, 481.6229299803762, 153.3321517531109, {178.89040574823412, 
         784.3554542125183}}, {f22, -3246.7738275282245, 1195.8610526739665, 
        {-5607.831381131306, -885.7162739251426}}, {f30, -1.8664543158644125, 
        3.92380574615785, {-9.61345065387706, 5.880542022148235}}, 
       {f31, -39.70411521719974, 68.58439035471275, {-175.11423877977813, 
         95.70600834537866}}, {f32, 394.7994157580425, 688.8952722487692, 
        {-965.3263133536108, 1754.925144869696}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{2.1764005546071783*^-6, 5.287484199834918*^-7, 
    0.0003527406537496364, -0.11886466816431875, 0.00013501739819465593, 
    -0.006910469134214698, 0.05797362172488479, 0.0002866579729987294, 
    0.0034024944655400013, -0.13015956948648585}, {5.287484199834918*^-7, 
    8.779410038187957*^-6, 0.0001926939825802934, -0.05512114341699603, 
    -0.00014975139727163618, -0.010810280249631416, 0.40886069701461064, 
    0.0002929871227150325, -0.0018099450756010455, -0.07307249107997235}, 
    {0.00035274065374963644, 0.0001926939825802934, 9.514189830088766, 
    -754.1728377932526, -1.2281983352474382, 52.965615924347595, 
    -413.23147212564953, 9.144518300602192, 35.98989336862207, 
    -1108.0082790053452}, {-0.11886466816431876, -0.05512114341699605, 
    -754.1728377932526, 76229.65388008545, 74.91698584922679, 
    -3033.3164228741816, 23623.28202990698, -715.4066208406057, 
    -3836.143506471122, 117234.52761292682}, {0.0001350173981946559, 
    -0.00014975139727163618, -1.2281983352474384, 74.91698584922676, 
    36.65252135156139, -769.3522693297156, 4809.162721661284, 
    -8.049746778485227, 135.37870021206228, -747.443554770952}, 
    {-0.006910469134214697, -0.010810280249631408, 52.96561592434761, 
    -3033.3164228741816, -769.3522693297156, 23510.748761239032, 
    -176041.88079794176, 189.13464706006712, -1806.3605636907996, 
    4317.630554898996}, {0.05797362172488479, 0.40886069701461064, 
    -413.23147212564953, 23623.282029906975, 4809.162721661284, 
    -176041.88079794176, 1.4300836573024865*^6, -1235.801510522147, 
    7090.674366381001, 20627.07051802316}, {0.0002866579729987296, 
    0.0002929871227150325, 9.144518300602194, -715.4066208406057, 
    -8.049746778485229, 189.13464706006712, -1235.801510522147, 
    15.39625153358136, -105.06776753597383, -172.68611216930248}, 
    {0.0034024944655400013, -0.0018099450756010494, 35.98989336862206, 
    -3836.143506471122, 135.37870021206228, -1806.3605636907996, 
    7090.674366381001, -105.0677675359738, 4703.818600327615, 
    -40775.0518920359}, {-0.13015956948648583, -0.07307249107997235, 
    -1108.0082790053452, 117234.52761292682, -747.4435547709519, 
    4317.630554898996, 20627.07051802316, -172.68611216930248, 
    -40775.0518920359, 474576.6961267057}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(0.007904587819112175 + 
       0.09558474985614368*\[Eta] - 2.6638033973597746*\[Eta]^2 + 
       28.298192768381554*\[Eta]^3 - 136.10446022757955*\[Eta]^4 + 
       233.23167528016833*\[Eta]^5) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(0.004177541414436729 - 0.06497284773181222*\[Eta] + 
         0.43925062050030794*\[Eta]^2 - 1.0176087518555712*\[Eta]^3) + 
       S^3*(0.0006380231402773271 + 0.013408537181692187*\[Eta] - 
         0.11658057826956399*\[Eta]^2 + 0.12016653965312914*\[Eta]^3) + 
       S*(0.004972330553039985 - 0.30075729086432285*\[Eta]^2 + 
         0.9472978795082299*\[Eta]^3)) + 0.007028384393127228*
      (1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.007433925944135192*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
     0.0002878009771452061*\[Eta]*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.007028384393127228, d20 -> -0.0002878009771452061, 
     d30 -> 0.007433925944135192, f10 -> 20.3673595938112, 
     f12 -> -1231.9438195332853, f20 -> -32.59607533695755, 
     f21 -> 506.9632181751525, f22 -> -3427.337971600674, 
     f30 -> -1.7991151506930507, f31 -> -37.80976091514148, 
     f32 -> 328.7371121839905}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.007028384393127228, 
        0.0013875169536630096, 5.0654403714293155, 1.081275892432755*^-6}, 
       {d20, -0.0002878009771452061, 0.00005935618256955745, 
        -4.848711030362206, 2.8527127663766207*^-6}, 
       {d30, 0.007433925944135192, 0.003212680735675432, 2.313932368562072, 
        0.02190464397787589}, {f10, 20.3673595938112, 2.8944965854560496, 
        7.036580970988491, 5.012481965828168*^-11}, 
       {f12, -1231.9438195332853, 259.1521841735682, -4.753746619816972, 
        4.32433579067062*^-6}, {f20, -32.59607533695755, 5.681885924494073, 
        -5.736840860609142, 4.5030521219650034*^-8}, {f21, 506.9632181751525, 
        143.98139067683346, 3.521032932047674, 0.0005559269118265917}, 
       {f22, -3427.337971600674, 1122.810762025667, -3.052462701210132, 
        0.002646197618220421}, {f30, -1.7991151506930507, 3.6821157512654383, 
        -0.48860906941199395, 0.6257672608195506}, {f31, -37.80976091514148, 
        64.36060728269257, -0.5874674356173926, 0.5576928852368446}, 
       {f32, 328.7371121839905, 646.6011723245575, 0.508407850548998, 
        0.6118464171714859}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -2661.6580009425643, -2660.0482448450034, -2623.6121930021063, 
    0.9906158257781544, ScientificForm[0.00011743001442784514], 
    {0.0013875169536630096, 0.00005935618256955745, 0.003212680735675432, 
    2.8944965854560496, 259.1521841735682, 5.681885924494073, 
    143.98139067683346, 1122.810762025667, 3.6821157512654383, 
    64.36060728269257, 646.6011723245575}, {{f30, -0.48860906941199395}, 
     {f32, 0.508407850548998}, {f31, -0.5874674356173926}, 
     {d30, 2.313932368562072}, {f22, -3.052462701210132}, 
     {f21, 3.521032932047674}, {f12, -4.753746619816972}, 
     {d20, -4.848711030362206}, {d10, 5.0654403714293155}, 
     {f20, -5.736840860609142}, {f10, 7.036580970988491}}, 11, 
    0.00011743001442784514, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.007028384393127228, 0.0013875169536630096, 
        {0.00428880760728814, 0.009767961178966316}}, 
       {d20, -0.0002878009771452061, 0.00005935618256955745, 
        {-0.0004049965324386372, -0.00017060542185177503}}, 
       {d30, 0.007433925944135192, 0.003212680735675432, 
        {0.0010906625046987074, 0.013777189383571677}}, 
       {f10, 20.3673595938112, 2.8944965854560496, {14.65233345934005, 
         26.082385728282354}}, {f12, -1231.9438195332853, 259.1521841735682, 
        {-1743.625717103695, -720.2619219628754}}, {f20, -32.59607533695755, 
        5.681885924494073, {-43.81465017125855, -21.377500502656545}}, 
       {f21, 506.9632181751525, 143.98139067683346, {222.67979053864798, 
         791.2466458116571}}, {f22, -3427.337971600674, 1122.810762025667, 
        {-5644.266774103002, -1210.4091690983464}}, 
       {f30, -1.7991151506930507, 3.6821157512654383, {-9.069252505273594, 
         5.471022203887493}}, {f31, -37.80976091514148, 64.36060728269257, 
        {-164.88628071454875, 89.26675888426578}}, {f32, 328.7371121839905, 
        646.6011723245575, {-947.9417469248733, 1605.4159712928545}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{1.925203296702278*^-6, -5.532225468444937*^-9, 
    6.15615400013142*^-7, 0.00031092976121849236, -0.10520474804055355, 
    0.00011056495266473203, -0.00559818813937291, 0.04758010930985346, 
    0.00025372253482172993, 0.0030326162814494862, -0.11588707769689498}, 
    {-5.532225468444937*^-9, 3.5231564092306364*^-9, -9.552948846108013*^-8, 
    -1.973612075295843*^-7, 0.00033989707616436857, 5.3049006698440705*^-6, 
    -0.0003102067256726334, 0.002210401534351798, -8.243419244753037*^-7, 
    -0.000023190006395798215, 0.0008087110424531297}, {6.15615400013142*^-7, 
    -9.552948846108013*^-8, 0.000010321317509380035, 0.00017503577282778664, 
    -0.05775534454287993, -0.00027571059742244347, -0.0011082472174510367, 
    0.3001041239491732, 0.0002803533210168874, -0.0009650282293952327, 
    -0.08627489116256058}, {0.00031092976121849226, -1.973612075295843*^-7, 
    0.00017503577282778658, 8.37811048321673, -664.1360208066035, 
    -1.0818362150563987, 46.658363438300356, -364.0112817393158, 
    8.052616592120138, 31.693635501821195, -975.7461971335791}, 
    {-0.10520474804055355, 0.00033989707616436857, -0.05775534454287993, 
    -664.1360208066035, 67159.854561931, 66.48293187104073, 
    -2701.0350348667457, 21015.672292292824, -630.059369939494, 
    -3380.306468700744, 103313.56093571847}, {0.00011056495266473201, 
    5.3049006698440705*^-6, -0.0002757105974224439, -1.0818362150563985, 
    66.48293187104073, 32.283827658963865, -677.9509200502754, 
    4238.228352404208, -7.0897669050402135, 119.17819771438977, 
    -656.9735462069747}, {-0.005598188139372911, -0.00031020672567263336, 
    -0.0011082472174510367, 46.65836343830035, -2701.0350348667457, 
    -677.9509200502753, 20730.640861234948, -155215.32273974613, 
    166.62264069554976, -1588.621027154622, 3730.8564832837815}, 
    {0.04758010930985346, 0.002210401534351798, 0.30010412394917313, 
    -364.0112817393158, 21015.672292292827, 4238.228352404208, 
    -155215.32273974616, 1.2607040073206588*^6, -1088.751508750543, 
    6229.42696503916, 18671.369027111752}, {0.00025372253482172993, 
    -8.243419244753028*^-7, 0.00028035332101688745, 8.05261659212014, 
    -630.0593699394939, -7.0897669050402135, 166.62264069554976, 
    -1088.751508750543, 13.557976405717044, -92.51618846855527, 
    -152.25486623749865}, {0.0030326162814494862, -0.000023190006395798218, 
    -0.0009650282293952327, 31.693635501821188, -3380.306468700744, 
    119.17819771438977, -1588.621027154622, 6229.426965039161, 
    -92.51618846855527, 4142.287769796978, -35911.421752624396}, 
    {-0.11588707769689498, 0.0008087110424531297, -0.08627489116256058, 
    -975.7461971335791, 103313.56093571847, -656.9735462069749, 
    3730.856483283783, 18671.369027111752, -152.25486623749865, 
    -35911.4217526244, 418093.0760514921}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsDInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {-1.796444922382065 + 111.51170611049032*\[Eta] - 
    1728.7493675776548*\[Eta]^2, {a0 -> -1.796444922382065, 
    a1 -> 111.51170611049032, a2 -> -1728.7493675776548}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -1.796444922382065, 0.0017692774033377253, 
       -1015.355149505153, 0.0006269920104716223}, {a1, 111.51170611049032, 
       0.39143034388026227, 284.8826307257404, 0.002234664696947885}, 
      {a2, -1728.7493675776548, 14.935184681472766, -115.75011655009425, 
       0.005499812470861571}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -35.00833817886434, ComplexInfinity, -37.46316073438478, 
   0.9999994677843527, ScientificForm[0.0008143437481141298], 
   {0.0017692774033377253, 0.39143034388026227, 14.935184681472766}, 
   {{a2, -115.75011655009425}, {a1, 284.8826307257404}, 
    {a0, -1015.355149505153}}, 3, 0.0008143437481141298, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -1.796444922382065, 0.0017692774033377253, {-1.8189257233039617, 
        -1.7739641214601685}}, {a1, 111.51170611049032, 0.39143034388026227, 
       {106.53811202119644, 116.4853001997842}}, {a2, -1728.7493675776548, 
       14.935184681472766, {-1918.5188819130278, -1538.9798532422817}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3.1303425299614835*^-6, -0.0005570850954291778, 
   0.018250629787057267}, {-0.0005570850954291778, 0.15321771411022034, 
   -5.675053435830651}, {0.018250629787057264, -5.67505343583065, 
   223.05974146969876}}}, "1DSpinFit" -> 
  {-1.7000387325162212 - 1.7863613084261663*S + 0.34272031311973944*S^2 + 
    1.3852095573356276*S^3 - 0.6602696132400555*S^4 - 1.372544330240301*S^5, 
   {b0 -> -0.0131609752989674, b1 -> -1.7863613084261663, 
    b2 -> 0.34272031311973944, b3 -> 1.3852095573356276, 
    b4 -> -0.6602696132400555, b5 -> -1.372544330240301}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.0131609752989674, 0.023532092674489448, 
       -0.559277726848105, 0.5854790116605123}, {b1, -1.7863613084261663, 
       0.09907509751421427, -18.03037648456392, 1.399175105525585*^-10}, 
      {b2, 0.34272031311973944, 0.19648989469018974, 1.7442134297039278, 
       0.10470265994642776}, {b3, 1.3852095573356276, 0.4666622461555677, 
       2.9683343119079977, 0.010881607112444304}, {b4, -0.6602696132400555, 
       0.2971919631485109, -2.2216940399229768, 0.044679261286183415}, 
      {b5, -1.372544330240301, 0.5131217692989427, -2.6748900794358272, 
       0.019085750114599336}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -50.12186577223757, -43.12186577223757, -43.51079291807249, 
   0.9995555189038883, ScientificForm[0.043360511404457236], 
   {0.023532092674489448, 0.09907509751421427, 0.19648989469018974, 
   0.4666622461555677, 0.2971919631485109, 0.5131217692989427}, 
   {{b0, -0.559277726848105}, {b2, 1.7442134297039278}, 
    {b4, -2.2216940399229768}, {b5, -2.6748900794358272}, 
    {b3, 2.9683343119079977}, {b1, -18.03037648456392}}, 6, 
   0.043360511404457236, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.0131609752989674, 0.023532092674489448, {-0.06399897073391206, 
        0.03767702013597726}}, {b1, -1.7863613084261663, 0.09907509751421427, 
       {-2.000400043731869, -1.572322573120463}}, {b2, 0.34272031311973944, 
       0.19648989469018974, {-0.08177029668062114, 0.7672109229201001}}, 
      {b3, 1.3852095573356276, 0.4666622461555677, {0.3770470675866153, 
        2.3933720470846396}}, {b4, -0.6602696132400555, 0.2971919631485109, 
       {-1.3023138153787435, -0.01822541110136766}}, {b5, -1.372544330240301, 
       0.5131217692989427, {-2.4810765175824683, -0.2640121428981339}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00055375938564076, -0.00030071102820615497, 
   -0.003429538945426924, 0.002271380819025764, 0.004138857529906373, 
   -0.0031538612560418704}, {-0.00030071102820615497, 0.009815874947451066, 
   0.005077059156159877, -0.04189954748565602, -0.00922817560700359, 
   0.03985617759554112}, {-0.003429538945426924, 0.005077059156159876, 
   0.038608278715361856, -0.03855702017068863, -0.055842909566330964, 
   0.05379413211641687}, {0.0022713808190257642, -0.04189954748565602, 
   -0.038557020170688634, 0.2177736519869596, 0.07044359208101476, 
   -0.23085765476901662}, {0.004138857529906373, -0.009228175607003588, 
   -0.055842909566330964, 0.07044359208101476, 0.08832306296006585, 
   -0.0987255222682885}, {-0.0031538612560418696, 0.039856177595541116, 
   0.053794132116416864, -0.23085765476901657, -0.0987255222682885, 
   0.2632939501284774}}}, "3DFits" -> 
  {{-1.796444922382065 + 111.51170611049032*\[Eta] - 
     1728.7493675776548*\[Eta]^2 + S*(-1.8421198606139237 + 
       312.34531117524085*\[Eta] - 11235.484645624338*\[Eta]^2) + 
     S^2*(-0.36655273031432567 + 128.64488103364164*\[Eta] - 
       2927.019210835522*\[Eta]^2), {f10 -> 1.1949487895118551, 
     f11 -> -202.61257667249137, f20 -> 1.5204603759748718, 
     f21 -> -533.6188439134619}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 1.1949487895118551, 0.030975827136731846, 
        38.576816181120066, 2.893611631371161*^-33}, 
       {f11, -202.61257667249137, 33.59844746581003, -6.030414854099169, 
        4.2831949173972967*^-7}, {f20, 1.5204603759748718, 
        0.22926570056592396, 6.6318702371167495, 6.126248644185615*^-8}, 
       {f21, -533.6188439134619, 248.22536866010338, -2.1497353263845875, 
        0.037677828515859685}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    17.745656146113717, 18.771297171754743, 26.666604315705023, 
    0.9337852045038776, ScientificForm[0.2636533101980921], 
    {0.030975827136731846, 33.59844746581003, 0.22926570056592396, 
    248.22536866010338}, {{f21, -2.1497353263845875}, 
     {f11, -6.030414854099169}, {f20, 6.6318702371167495}, 
     {f10, 38.576816181120066}}, 4, 0.2636533101980921, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 1.1949487895118551, 0.030975827136731846, {1.1323443075914252, 
         1.257553271432285}}, {f11, -202.61257667249137, 33.59844746581003, 
        {-270.5175719981381, -134.70758134684462}}, {f20, 1.5204603759748718, 
        0.22926570056592396, {1.0570971107197562, 1.9838236412299874}}, 
       {f21, -533.6188439134619, 248.22536866010338, {-1035.3010277620983, 
         -31.936660064825332}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.0009595018668046931, -1.0406319676937454, -0.006246010345701464, 
    6.7917411404527215}, {-1.0406319676937454, 1128.8556721127964, 
    6.795516165305655, -7389.891094851416}, {-0.006246010345701462, 
    6.795516165305654, 0.05256276145598392, -56.90258250965793}, 
    {6.7917411404527215, -7389.891094851416, -56.90258250965794, 
    61615.83364644424}}}}, "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsInsp1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[1 - 3*\[Eta]]*(0.062250240252376264 + 
     0.040187374908931664*\[Eta] + 8.456026234925359*\[Eta]^2 - 
     122.37594778488072*\[Eta]^3 + 838.9907526844961*\[Eta]^4 - 
     2845.9036480794*\[Eta]^5 + 3809.8916603618186*\[Eta]^6), 
   {a0 -> 0.062250240252376264, a1 -> 0.040187374908931664, 
    a2 -> 8.456026234925359, a3 -> -122.37594778488072, 
    a4 -> 838.9907526844961, a5 -> -2845.9036480794, 
    a6 -> 3809.8916603618186}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.062250240252376264, 0.0002578583139823985, 
       241.41257767095107, 2.2914297681226094*^-74}, 
      {a1, 0.040187374908931664, 0.05233943107801071, 0.7678221578112554, 
       0.4464334216875362}, {a2, 8.456026234925359, 1.9882932805141893, 
       4.252906911569182, 0.00009957313348822091}, {a3, -122.37594778488072, 
       29.962030135068485, -4.0843676891456075, 0.0001706668437724019}, 
      {a4, 838.9907526844961, 214.98699907910958, 3.902518553578998, 
       0.00030234044587502745}, {a5, -2845.9036480794, 733.4797396076792, 
       -3.8800030790238407, 0.00032428408366322694}, {a6, 3809.8916603618186, 
       956.0372240935277, 3.985087153875405, 0.0002335032826472083}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -722.6114272918563, -720.1766446831607, 
   -706.6995549193422, 0.9999859018815227, 
   ScientificForm[0.00025800369847685803], {0.0002578583139823985, 
   0.05233943107801071, 1.9882932805141893, 29.962030135068485, 
   214.98699907910958, 733.4797396076792, 956.0372240935277}, 
   {{a1, 0.7678221578112554}, {a5, -3.8800030790238407}, 
    {a4, 3.902518553578998}, {a6, 3.985087153875405}, 
    {a3, -4.0843676891456075}, {a2, 4.252906911569182}, 
    {a0, 241.41257767095107}}, 7, 0.00025800369847685803, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.062250240252376264, 0.0002578583139823985, 
       {0.061731496235335824, 0.06276898426941671}}, 
      {a1, 0.040187374908931664, 0.05233943107801071, {-0.06510597905626932, 
        0.14548072887413266}}, {a2, 8.456026234925359, 1.9882932805141893, 
       {4.456096089338301, 12.455956380512417}}, {a3, -122.37594778488072, 
       29.962030135068485, {-182.65177768119014, -62.1001178885713}}, 
      {a4, 838.9907526844961, 214.98699907910958, {406.49269671186727, 
        1271.488808657125}}, {a5, -2845.9036480794, 733.4797396076792, 
       {-4321.4745562481285, -1370.332739910672}}, {a6, 3809.8916603618186, 
       956.0372240935277, {1886.592844019125, 5733.190476704513}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6.649091008984521*^-8, -8.858744430598915*^-6, 
   0.00028924106196597925, -0.0040129382748799345, 0.027149261200592894, 
   -0.08836027786989965, 0.11064251281149612}, {-8.858744430598915*^-6, 
   0.002739416045569833, -0.10240714620737501, 1.502480017594578, 
   -10.476368263748636, 34.73883755494854, -44.04834136146171}, 
   {0.00028924106196597925, -0.10240714620737501, 3.9533101693378767, 
   -59.16237880658637, 418.3140847341131, -1401.590108620451, 
   1791.5152843913656}, {-0.0040129382748799345, 1.5024800175945778, 
   -59.16237880658637, 897.7232498147521, -6414.4318536200235, 
   21670.26792081325, -27883.610240443297}, {0.027149261200592897, 
   -10.476368263748636, 418.31408473411324, -6414.4318536200235, 
   46219.40977304107, -157227.2104104051, 203471.01371534116}, 
   {-0.08836027786989965, 34.73883755494854, -1401.590108620451, 
   21670.26792081325, -157227.2104104051, 537992.5284149487, 
   -699713.9661448557}, {0.11064251281149613, -44.04834136146171, 
   1791.5152843913656, -27883.610240443297, 203471.01371534113, 
   -699713.9661448557, 914007.1738524579}}}, 
 "1DSpinFit" -> {0.058720523421075824 + 0.022799581462216095*S + 
    0.006889649854989164*S^2 + 0.012085465875604457*S^3 + 
    0.012189547352452904*S^4, {b0 -> 0.000340271480972378, 
    b1 -> 0.022799581462216095, b2 -> 0.006889649854989164, 
    b3 -> 0.012085465875604457, b4 -> 0.012189547352452904}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.000340271480972378, 0.0002282314833672288, 
       1.4909050931631318, 0.1475779285817117}, {b1, 0.022799581462216095, 
       0.0007111547942381705, 32.05994200832226, 4.9873325351413133*^-23}, 
      {b2, 0.006889649854989164, 0.0015879024723330739, 4.338836909086952, 
       0.0001796579683948889}, {b3, 0.012085465875604457, 
       0.0010494824964451855, 11.515643106521958, 6.3325227842225385*^-12}, 
      {b4, 0.012189547352452904, 0.0017892183854713037, 6.812777831612778, 
       2.563679705148143*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -361.25310768401204, -358.9454153763197, -352.4586922672137, 
   0.9999066200951391, ScientificForm[0.000704626375709414], 
   {0.0002282314833672288, 0.0007111547942381705, 0.0015879024723330739, 
   0.0010494824964451855, 0.0017892183854713037}, 
   {{b0, 1.4909050931631318}, {b2, 4.338836909086952}, 
    {b4, 6.812777831612778}, {b3, 11.515643106521958}, 
    {b1, 32.05994200832226}}, 5, 0.000704626375709414, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.000340271480972378, 0.0002282314833672288, 
       {-0.00012802084142206447, 0.0008085638033668204}}, 
      {b1, 0.022799581462216095, 0.0007111547942381705, 
       {0.021340412353456958, 0.02425875057097523}}, 
      {b2, 0.006889649854989164, 0.0015879024723330739, 
       {0.003631543105061673, 0.010147756604916656}}, 
      {b3, 0.012085465875604457, 0.0010494824964451855, 
       {0.009932105662886314, 0.0142388260883226}}, 
      {b4, 0.012189547352452904, 0.0017892183854713037, 
       {0.008518374468495299, 0.01586072023641051}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5.208961000000564*^-8, 3.66398585655939*^-9, 
   -2.294711721228632*^-7, -6.6441552683551614*^-9, 1.9471360135117027*^-7}, 
   {3.66398585655939*^-9, 5.057411413679347*^-7, -4.931538330771228*^-7, 
   -6.831869047927877*^-7, 6.298128042160194*^-7}, {-2.294711721228632*^-7, 
   -4.931538330771228*^-7, 2.5214342616414887*^-6, 6.618393394129891*^-7, 
   -2.7039598129180835*^-6}, {-6.64415526835517*^-9, -6.831869047927876*^-7, 
   6.618393394129891*^-7, 1.1014135103448187*^-6, -9.559263535105997*^-7}, 
   {1.9471360135117027*^-7, 6.298128042160194*^-7, -2.7039598129180835*^-6, 
   -9.559263535105997*^-7, 3.2013024309085393*^-6}}}, 
 "3DFits" -> 
  {{Sqrt[1 - 3*\[Eta]]*(0.06190013067931406 + 0.1928897813606222*\[Eta] + 
       1.9024723168424225*\[Eta]^2 - 15.988716302668415*\[Eta]^3 + 
       35.21461767354364*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.01142069527135068 + 0.6642303921618569*\[Eta] - 
         2.186806182239531*\[Eta]^2) + S^2*(0.044498086595676264 + 
         0.16105530198976858*\[Eta] - 0.8062554323364619*\[Eta]^2) + 
       S^3*(0.07338585072937891 - 0.45897151711916034*\[Eta] + 
         1.1649230536113073*\[Eta]^2)) + 0.45818902079739465*\[Eta]^2*
      (1 - 15.879918108526088*\[Eta]^2)*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.45818902079739465, d11 -> -15.879918108526088, 
     f10 -> 0.5597981189539465, f11 -> 32.557993646587704, 
     f20 -> 2.589284831460994, f21 -> 9.371595103799311, 
     f30 -> 4.666728479590037, f31 -> -29.186763238041426}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.45818902079739465, 0.05886759366736721, 
        7.783382881019445, 4.4966374055776493*^-13}, 
       {d11, -15.879918108526088, 0.3955568176426302, -40.14573229495683, 
        1.8786192412980428*^-94}, {f10, 0.5597981189539465, 
        0.15906426232753876, 3.519320498285357, 0.0005420449737220448}, 
       {f11, 32.557993646587704, 3.812318048053845, 8.540209194562944, 
        4.37906061465902*^-15}, {f20, 2.589284831460994, 0.08650396221928598, 
        29.932557596578103, 1.2115400306137517*^-73}, 
       {f21, 9.371595103799311, 2.858899673392731, 3.2780426648122964, 
        0.0012440728963855577}, {f30, 4.666728479590037, 0.30696218764019534, 
        15.202942471403437, 1.2793598409416774*^-34}, 
       {f31, -29.186763238041426, 9.219665660064983, -3.1657073384411327, 
        0.0018036473435899248}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1550.2060232861375, -1549.440065839329, -1520.6571897274955, 
    0.9968067275376522, ScientificForm[0.004518475346646823], 
    {0.05886759366736721, 0.3955568176426302, 0.15906426232753876, 
    3.812318048053845, 0.08650396221928598, 2.858899673392731, 
    0.30696218764019534, 9.219665660064983}, {{f31, -3.1657073384411327}, 
     {f21, 3.2780426648122964}, {f10, 3.519320498285357}, 
     {d10, 7.783382881019445}, {f11, 8.540209194562944}, 
     {f30, 15.202942471403437}, {f20, 29.932557596578103}, 
     {d11, -40.14573229495683}}, 8, 0.004518475346646823, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.45818902079739465, 0.05886759366736721, {0.3420670952107083, 
         0.574310946384081}}, {d11, -15.879918108526088, 0.3955568176426302, 
        {-16.66019154051226, -15.099644676539917}}, {f10, 0.5597981189539465, 
        0.15906426232753876, {0.24602873782602758, 0.8735675000818655}}, 
       {f11, 32.557993646587704, 3.812318048053845, {25.037833825033903, 
         40.07815346814151}}, {f20, 2.589284831460994, 0.08650396221928598, 
        {2.4186475412646082, 2.7599221216573797}}, {f21, 9.371595103799311, 
        2.858899673392731, {3.7321436764252116, 15.011046531173411}}, 
       {f30, 4.666728479590037, 0.30696218764019534, {4.0612163787813245, 
         5.2722405803987495}}, {f31, -29.186763238041426, 9.219665660064983, 
        {-47.37343035002964, -11.000096126053208}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.003465393584186252, -0.008186096073452293, 
    0.0006743910776724971, -0.09718300732480332, -0.00003339775853081819, 
    0.012627916517214406, -0.0011875747879843135, 0.17170785261036658}, 
    {-0.008186096073452293, 0.15646519598356498, -0.00025344912819087886, 
    0.08806106902516395, 0.000050222677995445805, -0.017768893040684103, 
    0.00041073359722910047, -0.12943193640284562}, {0.0006743910776724967, 
    -0.00025344912819087837, 0.025301439549804065, -0.33359777610577446, 
    0.0013959248048138035, -0.01789222945989936, -0.045559039536088294, 
    0.6088415143002651}, {-0.09718300732480332, 0.08806106902516392, 
    -0.33359777610577446, 14.53376889951708, -0.01593580369394411, 
    -0.4008804746227089, 0.6187119218171093, -31.061465633737324}, 
    {-0.00003339775853081814, 0.00005022267799544571, 0.001395924804813803, 
    -0.015935803693944112, 0.007482935479635657, -0.11366035098232577, 
    -0.005920084550325554, 0.0628531092840469}, {0.012627916517214406, 
    -0.017768893040684103, -0.01789222945989937, -0.4008804746227086, 
    -0.1136603509823258, 8.173307342525062, 0.06516755149365556, 
    2.6346770479519646}, {-0.0011875747879843126, 0.00041073359722910014, 
    -0.045559039536088294, 0.6187119218171093, -0.005920084550325553, 
    0.06516755149365558, 0.0942257846408545, -1.338809815385831}, 
    {0.17170785261036664, -0.12943193640284564, 0.6088415143002651, 
    -31.06146563373733, 0.0628531092840469, 2.634677047951965, 
    -1.338809815385831, 85.00223488338148}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.06190013067931406 + 0.1928897813606222*\[Eta] + 
       1.9024723168424225*\[Eta]^2 - 15.988716302668415*\[Eta]^3 + 
       35.21461767354364*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.011454874900772544 + 0.6600413908621988*\[Eta] - 
         2.1705970511116486*\[Eta]^2) + S^2*(0.044702230915643903 + 
         0.12149520289658673*\[Eta] - 0.6512813450832168*\[Eta]^2) + 
       S^3*(0.07327810908370004 - 0.4482406547006759*\[Eta] + 
         1.1237234702682313*\[Eta]^2)) + 0.4766851579723911*\[Eta]^2*
      (1 - 15.950025762198988*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.127900699645338*\[Eta]^2*(1 - 15.79329306044842*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.4766851579723911, 
     d11 -> -15.950025762198988, d20 -> 0.127900699645338, 
     d21 -> -15.79329306044842, f10 -> 0.5614734716187619, 
     f11 -> 32.35266507489148, f20 -> 2.6011637195562067, 
     f21 -> 7.069645236970147, f30 -> 4.659877008886487, 
     f31 -> -28.504369823491068}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4766851579723911, 0.058008007140040424, 
        8.217575149954701, 3.374767665251458*^-14}, 
       {d11, -15.950025762198988, 0.3699731914084129, -43.111301393164396, 
        4.383188792237368*^-99}, {d20, 0.127900699645338, 
        0.043190199540986185, 2.961336159699011, 0.003460351857270389}, 
       {d21, -15.79329306044842, 1.076813980066623, -14.666686496279777, 
        6.457705153110428*^-33}, {f10, 0.5614734716187619, 
        0.15573852845747524, 3.60523164807014, 0.00039993097194473607}, 
       {f11, 32.35266507489148, 3.733626316553614, 8.66521240528301, 
        2.108828040310118*^-15}, {f20, 2.6011637195562067, 
        0.08477782300773305, 30.682124490492523, 6.553615964997244*^-75}, 
       {f21, 7.069645236970147, 2.8932763960586576, 2.4434738577346824, 
        0.015474904626407668}, {f30, 4.659877008886487, 0.3005503760688168, 
        15.504479048861741, 2.1078687766636884*^-35}, 
       {f31, -28.504369823491068, 9.030437269101187, -3.156477252881482, 
        0.001861645907294584}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1556.5341400207305, -1555.3513443218058, -1520.4188990046127, 
    0.9969713010471899, ScientificForm[0.004400499569631775], 
    {0.058008007140040424, 0.3699731914084129, 0.043190199540986185, 
    1.076813980066623, 0.15573852845747524, 3.733626316553614, 
    0.08477782300773305, 2.8932763960586576, 0.3005503760688168, 
    9.030437269101187}, {{f21, 2.4434738577346824}, {d20, 2.961336159699011}, 
     {f31, -3.156477252881482}, {f10, 3.60523164807014}, 
     {d10, 8.217575149954701}, {f11, 8.66521240528301}, 
     {d21, -14.666686496279777}, {f30, 15.504479048861741}, 
     {f20, 30.682124490492523}, {d11, -43.111301393164396}}, 10, 
    0.004400499569631775, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.4766851579723911, 
        0.058008007140040424, {0.3622509621010275, 0.5911193538437547}}, 
       {d11, -15.950025762198988, 0.3699731914084129, {-16.6798833584197, 
         -15.220168165978276}}, {d20, 0.127900699645338, 
        0.043190199540986185, {0.04269805267171113, 0.2131033466189649}}, 
       {d21, -15.79329306044842, 1.076813980066623, {-17.917557416134414, 
         -13.669028704762425}}, {f10, 0.5614734716187619, 
        0.15573852845747524, {0.25424324343326327, 0.8687036998042605}}, 
       {f11, 32.35266507489148, 3.733626316553614, {24.987224573073956, 
         39.71810557670901}}, {f20, 2.6011637195562067, 0.08477782300773305, 
        {2.4339198771640036, 2.76840756194841}}, {f21, 7.069645236970147, 
        2.8932763960586576, {1.361989102235733, 12.77730137170456}}, 
       {f30, 4.659877008886487, 0.3005503760688168, {4.0669719549128125, 
         5.252782062860161}}, {f31, -28.504369823491068, 9.030437269101187, 
        {-46.31899366949942, -10.689745977482715}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0033649288923589806, -0.007169820166125205, 
    0.000281590880630682, -0.0032860364140152153, 0.0006504450280923574, 
    -0.09371843086618326, -9.019563965731777*^-6, 0.007546643360904587, 
    -0.0011529748740926567, 0.166266143287366}, {-0.007169820166125203, 
    0.13688016236092612, -0.0008113835385076574, -0.002481276361430642, 
    -0.00014886760134010988, 0.06866149530617195, -0.00003617485173566792, 
    0.00039585710285581377, 0.00025488594629664613, -0.09925724333939878}, 
    {0.00028159088063068206, -0.0008113835385076576, 0.0018653933363902036, 
    -0.017211777210651816, 0.00002590582600228476, -0.0035504864707156703, 
    0.00015671277988640859, -0.030904566898414497, -0.00009716953789001075, 
    0.010808957811356297}, {-0.0032860364140152153, -0.0024812763614306416, 
    -0.017211777210651816, 1.1595283476669211, -0.00032457423271804823, 
    0.06507673995233644, -0.00048447281045093, 0.12999208001575707, 
    0.0007362704181332, -0.14952853942257235}, {0.0006504450280923574, 
    -0.00014886760134010958, 0.000025905826002284803, 
    -0.00032457423271804807, 0.02425448924609982, -0.3198410371671966, 
    0.0013402366393679107, -0.017567532377521324, -0.043674523133534454, 
    0.5837937460635615}, {-0.09371843086618327, 0.06866149530617198, 
    -0.0035504864707156703, 0.06507673995233644, -0.3198410371671966, 
    13.939965471661704, -0.015543391737831841, -0.3304752606201722, 
    0.5932809852977065, -29.79790134595628}, {-9.019563965731721*^-6, 
    -0.00003617485173566792, 0.00015671277988640859, -0.00048447281045093, 
    0.0013402366393679105, -0.015543391737831846, 0.0071872792739305115, 
    -0.11170093189578909, -0.005683348293773212, 0.06111161638049724}, 
    {0.007546643360904588, 0.00039585710285581317, -0.0309045668984145, 
    0.12999208001575707, -0.017567532377521313, -0.3304752606201721, 
    -0.11170093189578909, 8.371048303990174, 0.06410472621514689, 
    2.354263631357473}, {-0.0011529748740926574, 0.00025488594629664613, 
    -0.00009716953789001082, 0.0007362704181331996, -0.043674523133534454, 
    0.5932809852977065, -0.005683348293773214, 0.06410472621514686, 
    0.0903305285551072, -1.2839467413082006}, {0.16626614328736602, 
    -0.09925724333939881, 0.010808957811356297, -0.14952853942257238, 
    0.5837937460635616, -29.79790134595628, 0.06111161638049725, 
    2.354263631357473, -1.2839467413082009, 81.54879727117168}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.06190013067931406 + 0.1928897813606222*\[Eta] + 
       1.9024723168424225*\[Eta]^2 - 15.988716302668415*\[Eta]^3 + 
       35.21461767354364*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.011437233518219968 + 0.6559663856797852*\[Eta] - 
         2.1540147682611526*\[Eta]^2) + S^2*(0.044775730782329076 + 
         0.09407935335915314*\[Eta] - 0.5427939448004451*\[Eta]^2) + 
       S^3*(0.07326179585200347 - 0.42976679593742007*\[Eta] + 
         1.050089046922353*\[Eta]^2)) + 0.44682562783075824*S*\[Eta]^2*
      (1 - 16.060477019834426*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.4841600013706165*\[Eta]^2*(1 - 15.928416493950674*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2), {d10 -> 0.4841600013706165, 
     d11 -> -15.928416493950674, d30 -> 0.44682562783075824, 
     d31 -> -16.060477019834426, f10 -> 0.5606087595733007, 
     f11 -> 32.15292415004909, f20 -> 2.605440579630024, 
     f21 -> 5.474353196799788, f30 -> 4.658839623311531, 
     f31 -> -27.329586374617097}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.4841600013706165, 0.0581833951716694, 
        8.321274479464602, 1.7852770108324806*^-14}, 
       {d11, -15.928416493950674, 0.36444157818370027, -43.706364606734866, 
        4.2507127305034416*^-100}, {d30, 0.44682562783075824, 
        0.14993414496908383, 2.980145902875512, 0.0032639108762751935}, 
       {d31, -16.060477019834426, 1.5969592962693608, -10.056910691057142, 
        2.708194778897421*^-19}, {f10, 0.5606087595733007, 
        0.1555586405898725, 3.603841981695735, 0.0004019356970134284}, 
       {f11, 32.15292415004909, 3.7309406773308056, 8.6179135319439, 
        2.834878680095541*^-15}, {f20, 2.605440579630024, 
        0.08474284762477387, 30.745256415815145, 4.753560466614625*^-75}, 
       {f21, 5.474353196799788, 3.047794942558982, 1.7961684758894654, 
        0.07408194730976271}, {f30, 4.658839623311531, 0.300206410190253, 
        15.518787957788891, 1.9121297487153894*^-35}, 
       {f31, -27.329586374617097, 9.03678724049917, -3.0242591362710316, 
        0.0028427223967511447}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1556.987119791274, -1555.8043240923491, -1520.8718787751561, 
    0.9969782572058362, ScientificForm[0.0043954432451152065], 
    {0.0581833951716694, 0.36444157818370027, 0.14993414496908383, 
    1.5969592962693608, 0.1555586405898725, 3.7309406773308056, 
    0.08474284762477387, 3.047794942558982, 0.300206410190253, 
    9.03678724049917}, {{f21, 1.7961684758894654}, {d30, 2.980145902875512}, 
     {f31, -3.0242591362710316}, {f10, 3.603841981695735}, 
     {d10, 8.321274479464602}, {f11, 8.6179135319439}, 
     {d31, -10.056910691057142}, {f30, 15.518787957788891}, 
     {f20, 30.745256415815145}, {d11, -43.706364606734866}}, 10, 
    0.0043954432451152065, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.4841600013706165, 0.0581833951716694, {0.3693798120863699, 
         0.598940190654863}}, {d11, -15.928416493950674, 0.36444157818370027, 
        {-16.64736170509818, -15.209471282803168}}, 
       {d30, 0.44682562783075824, 0.14993414496908383, {0.15104588708261557, 
         0.7426053685789009}}, {d31, -16.060477019834426, 1.5969592962693608, 
        {-19.210848182675853, -12.910105856992999}}, 
       {f10, 0.5606087595733007, 0.1555586405898725, {0.2537334017667557, 
         0.8674841173798458}}, {f11, 32.15292415004909, 3.7309406773308056, 
        {24.792781692070935, 39.513066608027245}}, {f20, 2.605440579630024, 
        0.08474284762477387, {2.43826573426119, 2.7726154249988584}}, 
       {f21, 5.474353196799788, 3.047794942558982, {-0.5381264698530543, 
         11.48683286345263}}, {f30, 4.658839623311531, 0.300206410190253, 
        {4.066613121500932, 5.251066125122129}}, {f31, -27.329586374617097, 
        9.03678724049917, {-45.15673700626351, -9.502435742970682}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.003385307473702642, -0.007208825954546052, 
    0.0012585770371628983, -0.004358192195149754, 0.0006472755976072581, 
    -0.09411620028212205, 8.175949156782409*^-6, 0.0019882688563016195, 
    -0.0011556452217312272, 0.1693256744707994}, {-0.007208825954546052, 
    0.1328176639090261, -0.0023600190312329334, 0.011281301743771883, 
    -0.00016907378655627093, 0.07260820943514583, -0.00002912577047131962, 
    0.0034120887905567322, 0.0002934949177117281, -0.11017763304237967}, 
    {0.001258577037162898, -0.0023600190312329334, 0.022480247827610246, 
    -0.09676844976027983, 0.00004081614624617735, -0.021022250678049324, 
    0.0006931714079328841, -0.17635142417347868, -0.00034410617406234825, 
    0.09060207304585165}, {-0.004358192195149752, 0.011281301743771883, 
    -0.09676844976027983, 2.5502789939411326, -0.00017640271947917276, 
    0.10466590922543864, -0.00034576844075751814, 0.32423860124992154, 
    0.0003172245018965775, -0.32750821239830996}, {0.0006472755976072582, 
    -0.0001690737865562705, 0.00004081614624617742, -0.00017640271947917246, 
    0.02419849066216913, -0.3190926658402815, 0.0013363267719289141, 
    -0.01743226069969113, -0.04357350546384245, 0.582463386857586}, 
    {-0.09411620028212205, 0.07260820943514583, -0.021022250678049324, 
    0.10466590922543872, -0.3190926658402815, 13.919918337761649, 
    -0.015871769006889414, -0.22137891566350984, 0.5920530672498008, 
    -29.791643532552868}, {8.175949156782373*^-6, -0.00002912577047131962, 
    0.0006931714079328838, -0.0003457684407575169, 0.0013363267719289141, 
    -0.015871769006889414, 0.00718135022355564, -0.11468071100025157, 
    -0.005674046434109094, 0.06298396702329634}, {0.0019882688563016195, 
    0.003412088790556732, -0.17635142417347868, 0.3242386012499216, 
    -0.01743226069969113, -0.22137891566350984, -0.11468071100025158, 
    9.289054011888107, 0.06526321621468452, 1.7963311764028442}, 
    {-0.0011556452217312272, 0.00029349491771172664, -0.00034410617406234765, 
    0.00031722450189658214, -0.04357350546384244, 0.5920530672498009, 
    -0.005674046434109094, 0.06526321621468452, 0.09012388871931844, 
    -1.2818649891958376}, {0.16932567447079935, -0.11017763304237967, 
    0.09060207304585165, -0.3275082123983099, 0.5824633868575859, 
    -29.791643532552868, 0.06298396702329634, 1.796331176402844, 
    -1.2818649891958376, 81.66352363004857}}}, 
   {Sqrt[1 - 3*\[Eta]]*(0.06190013067931406 + 0.1928897813606222*\[Eta] + 
       1.9024723168424225*\[Eta]^2 - 15.988716302668415*\[Eta]^3 + 
       35.21461767354364*\[Eta]^4) + Sqrt[1 - 3*\[Eta]]*
      (S*(0.011446794459799662 + 0.6572421100392885*\[Eta] - 
         2.159270640764441*\[Eta]^2) + S^2*(0.04476743697307965 + 
         0.10075865738186474*\[Eta] - 0.5693784599433007*\[Eta]^2) + 
       S^3*(0.07325844326349322 - 0.4360129854742118*\[Eta] + 
         1.075127446485684*\[Eta]^2)) + 0.2762011362354094*S*\[Eta]^2*
      (1 - 16.193152679844108*\[Eta]^2)*(\[Chi]1 - \[Chi]2) + 
     0.48283733078346697*\[Eta]^2*(1 - 15.94445710585689*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2) + 0.06053374477283756*\[Eta]^2*
      (1 - 15.42849345825948*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.48283733078346697, d11 -> -15.94445710585689, 
     d20 -> 0.06053374477283756, d21 -> -15.42849345825948, 
     d30 -> 0.2762011362354094, d31 -> -16.193152679844108, 
     f10 -> 0.5610773997904307, f11 -> 32.21545520265016, 
     f20 -> 2.604957973834416, f21 -> 5.863013067680708, 
     f30 -> 4.658626426624082, f31 -> -27.72679197093505}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.48283733078346697, 0.05840799814761405, 
        8.266630360506385, 2.6148423191268705*^-14}, 
       {d11, -15.94445710585689, 0.3662711087227386, -43.53184492617623, 
        3.800829937276022*^-99}, {d20, 0.06053374477283756, 
        0.07305958017608079, 0.8285531428861932, 0.40842497465962946}, 
       {d21, -15.42849345825948, 2.480927722791974, -6.218840362224111, 
        3.2534098539425767*^-9}, {d30, 0.2762011362354094, 
        0.2440924865847929, 1.1315429659464857, 0.2592912641771651}, 
       {d31, -16.193152679844108, 2.573210969073041, -6.292975148352269, 
        2.1982460869132164*^-9}, {f10, 0.5610773997904307, 
        0.15602310356101529, 3.5961174145661867, 0.000414307856060573}, 
       {f11, 32.21545520265016, 3.7427623307506233, 8.607400725920325, 
        3.1886730643085804*^-15}, {f20, 2.604957973834416, 
        0.08499670837750524, 30.64775123131509, 2.0591086855761947*^-74}, 
       {f21, 5.863013067680708, 3.0860684464424364, 1.89983247923081, 
        0.05901070418800565}, {f30, 4.658626426624082, 0.3011007062541538, 
        15.471987709958466, 3.436776775556227*^-35}, 
       {f31, -27.72679197093505, 9.073498924620718, -3.055799334003234, 
        0.0025765841627262524}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1553.8159787172717, -1552.1203265433587, -1511.1343302436778, 
    0.9969927506135455, ScientificForm[0.004384889480732962], 
    {0.05840799814761405, 0.3662711087227386, 0.07305958017608079, 
    2.480927722791974, 0.2440924865847929, 2.573210969073041, 
    0.15602310356101529, 3.7427623307506233, 0.08499670837750524, 
    3.0860684464424364, 0.3011007062541538, 9.073498924620718}, 
    {{d20, 0.8285531428861932}, {d30, 1.1315429659464857}, 
     {f21, 1.89983247923081}, {f31, -3.055799334003234}, 
     {f10, 3.5961174145661867}, {d21, -6.218840362224111}, 
     {d31, -6.292975148352269}, {d10, 8.266630360506385}, 
     {f11, 8.607400725920325}, {f30, 15.471987709958466}, 
     {f20, 30.64775123131509}, {d11, -43.53184492617623}}, 12, 
    0.004384889480732962, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.48283733078346697, 
        0.05840799814761405, {0.3676059466196976, 0.5980687149472363}}, 
       {d11, -15.94445710585689, 0.3662711087227386, {-16.667062368421323, 
         -15.221851843292455}}, {d20, 0.06053374477283756, 
        0.07305958017608079, {-0.08360330523933752, 0.20467079478501266}}, 
       {d21, -15.42849345825948, 2.480927722791974, {-20.3230412012772, 
         -10.53394571524176}}, {d30, 0.2762011362354094, 0.2440924865847929, 
        {-0.2053615946436146, 0.7577638671144333}}, 
       {d31, -16.193152679844108, 2.573210969073041, {-21.269763265988523, 
         -11.116542093699692}}, {f10, 0.5610773997904307, 
        0.15602310356101529, {0.2532641078603536, 0.8688906917205078}}, 
       {f11, 32.21545520265016, 3.7427623307506233, {24.831471884502015, 
         39.59943852079831}}, {f20, 2.604957973834416, 0.08499670837750524, 
        {2.437270522349584, 2.772645425319248}}, {f21, 5.863013067680708, 
        3.0860684464424364, {-0.22539862225532215, 11.951424757616739}}, 
       {f30, 4.658626426624082, 0.3011007062541538, {4.064593892472387, 
         5.2526589607757765}}, {f31, -27.72679197093505, 9.073498924620718, 
        {-45.62762530629614, -9.825958635573961}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0034114942476116857, -0.007136822468234359, 
    -0.000019372839749998695, -0.004986263317538353, 0.0013871766452903248, 
    -0.006085187858637567, 0.0006513073518580508, -0.09483264930622465, 
    8.743901532713417*^-6, 0.0016241090852336254, -0.001163364159163625, 
    0.17086160339008435}, {-0.00713682246823436, 0.13415452508498416, 
    -0.0011294194106882343, 0.0026473266400485872, 0.0008096235492037052, 
    0.02087969575065473, -0.00015783095278768138, 0.06900102702895483, 
    -0.000020295809937203166, -0.0036096122008119494, 0.00026188617878875314, 
    -0.09828039253066305}, {-0.000019372839749998695, -0.0011294194106882343, 
    0.005337702255505177, -0.08693473401266241, -0.013885970483116893, 
    -0.013164353955128596, 0.00004694267254346218, 0.003155561423377486, 
    -0.000036195473656478915, 0.02988383555399898, -0.00003443006505364185, 
    -0.028064682021886285}, {-0.004986263317538353, 0.0026473266400485864, 
    -0.08693473401266241, 6.155002365717768, 0.16296582870716164, 
    -0.09968417953506818, -0.0010708753227606136, 0.0771621578250852, 
    0.0002428404761623305, -0.24755781870550786, 0.0014128554834336325, 
    0.07768333057177464}, {0.0013871766452903248, 0.0008096235492037052, 
    -0.013885970483116891, 0.16296582870716164, 0.05958114200714729, 
    -0.10818286865576754, -0.00007697660871390276, -0.031070999356602177, 
    0.0007960893299969352, -0.2583344513424633, -0.0002679508461983746, 
    0.16921142590772456}, {-0.006085187858637568, 0.02087969575065473, 
    -0.013164353955128594, -0.09968417953506788, -0.10818286865576754, 
    6.621414691357815, -0.00036282704562079634, 0.14387209548771063, 
    -0.00011550237315393323, 0.3528960678717307, 0.00037841212750598397, 
    -0.3948446538959626}, {0.000651307351858051, -0.00015783095278768138, 
    0.00004694267254346225, -0.0010708753227606136, -0.00007697660871390218, 
    -0.00036282704562079634, 0.02434320884481129, -0.32097584063316875, 
    0.0013439988183433955, -0.01728884579626284, -0.04383367404225965, 
    0.5857140815221406}, {-0.09483264930622465, 0.06900102702895483, 
    0.003155561423377486, 0.0771621578250852, -0.031070999356602184, 
    0.14387209548771057, -0.32097584063316875, 14.008269864485836, 
    -0.015997208034380865, -0.19854449756655682, 0.5955859937516375, 
    -29.996162099132388}, {8.743901532713382*^-6, -0.000020295809937203166, 
    -0.00003619547365647884, 0.00024284047616233165, 0.0007960893299969352, 
    -0.00011550237315393552, 0.0013439988183433955, -0.015997208034380865, 
    0.00722444043501067, -0.11558464433618311, -0.005707707273365353, 
    0.06357757751005727}, {0.0016241090852336254, -0.0036096122008119494, 
    0.02988383555399898, -0.24755781870550794, -0.2583344513424633, 
    0.35289606787173056, -0.01728884579626284, -0.19854449756655665, 
    -0.11558464433618311, 9.523818456127632, 0.06550259318623096, 
    1.6307715611242677}, {-0.0011633641591636246, 0.0002618861787887534, 
    -0.00003443006505364192, 0.0014128554834336325, -0.0002679508461983752, 
    0.00037841212750598397, -0.04383367404225965, 0.5955859937516373, 
    -0.005707707273365353, 0.06550259318623096, 0.0906616353067502, 
    -1.2893954075044984}, {0.17086160339008435, -0.09828039253066308, 
    -0.028064682021886292, 0.07768333057177465, 0.16921142590772456, 
    -0.3948446538959626, 0.5857140815221406, -29.99616209913239, 
    0.06357757751005727, 1.630771561124268, -1.2893954075044989, 
    82.32838273509333}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsInsp2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.08295265170999527 + 0.14407275618483156*\[Eta] - 
    9.013318319850598*\[Eta]^2 + 116.06211240016883*\[Eta]^3 - 
    704.8167250974749*\[Eta]^4 + 2018.7710825247239*\[Eta]^5 - 
    2217.7736538623885*\[Eta]^6, {a0 -> 0.08295265170999527, 
    a1 -> 0.14407275618483156, a2 -> -9.013318319850598, 
    a3 -> 116.06211240016883, a4 -> -704.8167250974749, 
    a5 -> 2018.7710825247239, a6 -> -2217.7736538623885}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.08295265170999527, 0.00040073261689386075, 
       207.00249546187143, 3.1337813746880286*^-71}, 
      {a1, 0.14407275618483156, 0.0702738262810423, 2.0501623977133283, 
       0.045949748980184495}, {a2, -9.013318319850598, 2.562928973189995, 
       -3.516803787438561, 0.0009796759358830557}, {a3, 116.06211240016883, 
       37.4905975186356, 3.0957658741629115, 0.003304632215718766}, 
      {a4, -704.8167250974749, 262.4727681020866, -2.6852946695915603, 
       0.009980902603710507}, {a5, 2018.7710825247239, 876.5850781038349, 
       2.302995034881934, 0.025751947707225126}, {a6, -2217.7736538623885, 
       1121.2868239564018, -1.977882560001098, 0.05382163166789269}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -670.7493548989881, -668.3145722902925, 
   -654.837482526474, 0.9999584632094325, ScientificForm[
    0.0004170383958790262], {0.00040073261689386075, 0.0702738262810423, 
   2.562928973189995, 37.4905975186356, 262.4727681020866, 876.5850781038349, 
   1121.2868239564018}, {{a6, -1.977882560001098}, {a1, 2.0501623977133283}, 
    {a5, 2.302995034881934}, {a4, -2.6852946695915603}, 
    {a3, 3.0957658741629115}, {a2, -3.516803787438561}, 
    {a0, 207.00249546187143}}, 7, 0.0004170383958790262, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.08295265170999527, 0.00040073261689386075, 
       {0.08214648166941695, 0.0837588217505736}}, {a1, 0.14407275618483156, 
       0.0702738262810423, {0.0027000528004511304, 0.28544545956921197}}, 
      {a2, -9.013318319850598, 2.562928973189995, {-14.169266369028742, 
        -3.857370270672453}}, {a3, 116.06211240016883, 37.4905975186356, 
       {40.640758487992926, 191.48346631234472}}, {a4, -704.8167250974749, 
       262.4727681020866, {-1232.8438264392405, -176.78962375570927}}, 
      {a5, 2018.7710825247239, 876.5850781038349, {255.30936717226723, 
        3782.2327978771805}}, {a6, -2217.7736538623885, 1121.2868239564018, 
       {-4473.511785126859, 37.964477402081684}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.6058663024260174*^-7, -0.00001791703857593823, 
   0.0005431934680990789, -0.00717952567145012, 0.04683407105855302, 
   -0.14804779174899607, 0.1809766207349028}, {-0.00001791703857593823, 
   0.0049384106601781125, -0.17680585033378082, 2.510059500553231, 
   -17.032718705747104, 55.190910949031824, -68.60902770072724}, 
   {0.0005431934680990789, -0.17680585033378082, 6.568604921616723, 
   -95.35885557247278, 657.2172793358792, -2154.1681764859936, 
   2701.588796634138}, {-0.00717952567145012, 2.510059500553231, 
   -95.35885557247278, 1405.5449023043263, -9797.093412499213, 
   32394.186565960154, -40909.86070668273}, {0.04683407105855302, 
   -17.032718705747104, 657.2172793358792, -9797.093412499213, 
   68891.9539951717, -229407.1859966437, 291394.5031510837}, 
   {-0.14804779174899607, 55.19091094903181, -2154.1681764859936, 
   32394.186565960154, -229407.18599664365, 768401.3991543064, 
   -980837.5337308019}, {0.1809766207349028, -68.60902770072724, 
   2701.5887966341384, -40909.860706682724, 291394.5031510837, 
   -980837.5337308019, 1.2572841415782347*^6}}}, 
 "1DSpinFit" -> {0.04608488796239747 + 0.01878937644650007*S + 
    0.004923404077039369*S^2 + 0.008047142915695608*S^3 + 
    0.008760149870453584*S^4, {b0 -> 0.0002136939919627308, 
    b1 -> 0.01878937644650007, b2 -> 0.004923404077039369, 
    b3 -> 0.008047142915695608, b4 -> 0.008760149870453584}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.0002136939919627308, 
       0.00016470311137129688, 1.2974496364005643, 0.20587100949178638}, 
      {b1, 0.01878937644650007, 0.0004899755787763091, 38.34757743115616, 
       2.0527125251564823*^-24}, {b2, 0.004923404077039369, 
       0.0011151104702652676, 4.415171598082266, 0.00015732758516819493}, 
      {b3, 0.008047142915695608, 0.0007230876959920127, 11.128861630891999, 
       2.1853133455723126*^-11}, {b4, 0.008760149870453584, 
       0.0012462509952157247, 7.029201905621918, 1.8295859541320682*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -372.84387553192005, -370.44387553192007, 
   -364.2399523050092, 0.9999283142937573, 
   ScientificForm[0.0004840133892362159], {0.00016470311137129688, 
   0.0004899755787763091, 0.0011151104702652676, 0.0007230876959920127, 
   0.0012462509952157247}, {{b0, 1.2974496364005643}, 
    {b2, 4.415171598082266}, {b4, 7.029201905621918}, 
    {b3, 11.128861630891999}, {b1, 38.34757743115616}}, 5, 
   0.0004840133892362159, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.0002136939919627308, 0.00016470311137129688, 
       {-0.0001248581020970457, 0.0005522460860225073}}, 
      {b1, 0.01878937644650007, 0.0004899755787763091, 
       {0.017782217220109284, 0.019796535672890855}}, 
      {b2, 0.004923404077039369, 0.0011151104702652676, 
       {0.0026312616780702134, 0.007215546476008524}}, 
      {b3, 0.008047142915695608, 0.0007230876959920127, 
       {0.006560814869863578, 0.009533470961527638}}, 
      {b4, 0.008760149870453584, 0.0012462509952157247, 
       {0.006198444261849683, 0.011321855479057485}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.712711489538582*^-8, 1.9081226621958987*^-9, 
   -1.1950350273989567*^-7, -3.460128869220411*^-9, 1.0140252990081848*^-7}, 
   {1.9081226621958945*^-9, 2.4007606779717907*^-7, -2.3483336703799576*^-7, 
   -3.2431532920156486*^-7, 2.9958966509560175*^-7}, 
   {-1.1950350273989564*^-7, -2.3483336703799578*^-7, 1.2434713608952265*^-6, 
   3.1550988955765454*^-7, -1.323053500609657*^-6}, {-3.460128869220411*^-9, 
   -3.243153292015649*^-7, 3.155098895576545*^-7, 5.228558160950374*^-7, 
   -4.5490214162204296*^-7}, {1.0140252990081848*^-7, 2.9958966509560186*^-7, 
   -1.323053500609657*^-6, -4.5490214162204296*^-7, 
   1.5531415430761845*^-6}}}, "3DFits" -> 
  {{0.08406011695496626 - 0.1469952725049322*\[Eta] + 
     0.2997223283799925*\[Eta]^2 - 1.2910560244510723*\[Eta]^3 + 
     S*(0.023899528073990154 + 0.26178465508568327*\[Eta] - 
       1.1559373497003358*\[Eta]^2) + S^2*(0.04465341084514104 - 
       0.11857075902740495*\[Eta] - 0.04199884214862795*\[Eta]^2) + 
     S^3*(0.06036280849113622 - 0.48064933789353875*\[Eta] + 
       1.1265990940671597*\[Eta]^2) + 0.2590497273068956*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 0.2590497273068956, 
     f10 -> 1.3976653025029264, f11 -> 15.30939556664932, 
     f20 -> 3.60521197216624, f21 -> -9.573125812872906, 
     f30 -> 5.687673448630558, f31 -> -45.28908686613497}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.2590497273068956, 0.033629365098369925, 
        7.703081118217489, 7.394118918782255*^-13}, {f10, 1.3976653025029264, 
        0.13575139454873655, 10.295771230557385, 5.3409867319335407*^-20}, 
       {f11, 15.30939556664932, 2.5578922440586114, 5.985160478206025, 
        1.0735936148663307*^-8}, {f20, 3.60521197216624, 0.08623241669049088, 
        41.808082279616755, 3.888055527850456*^-97}, 
       {f21, -9.573125812872906, 2.2389446529076302, -4.275731336386838, 
        0.000030271080047961676}, {f30, 5.687673448630558, 
        0.32590916966830275, 17.451713477160656, 3.52179474407995*^-41}, 
       {f31, -45.28908686613497, 7.704953438349339, -5.877918306517038, 
        1.861105320153875*^-8}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1659.4554531941762, -1658.856522712893, -1633.2714567256662, 
    0.9982708541663684, ScientificForm[0.0032951346836698875], 
    {0.033629365098369925, 0.13575139454873655, 2.5578922440586114, 
    0.08623241669049088, 2.2389446529076302, 0.32590916966830275, 
    7.704953438349339}, {{f21, -4.275731336386838}, 
     {f31, -5.877918306517038}, {f11, 5.985160478206025}, 
     {d10, 7.703081118217489}, {f10, 10.295771230557385}, 
     {f30, 17.451713477160656}, {f20, 41.808082279616755}}, 7, 
    0.0032951346836698875, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.2590497273068956, 0.033629365098369925, {0.192710333408872, 
         0.32538912120491925}}, {f10, 1.3976653025029264, 
        0.13575139454873655, {1.1298735910379016, 1.6654570139679512}}, 
       {f11, 15.30939556664932, 2.5578922440586114, {10.263536965663455, 
         20.355254167635184}}, {f20, 3.60521197216624, 0.08623241669049088, 
        {3.4351045008870313, 3.775319443445449}}, {f21, -9.573125812872906, 
        2.2389446529076302, {-13.989808399970352, -5.15644322577546}}, 
       {f30, 5.687673448630558, 0.32590916966830275, {5.044764588520935, 
         6.330582308740181}}, {f31, -45.28908686613497, 7.704953438349339, 
        {-60.48836106050162, -30.089812671768332}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.001130934196919461, 0.0002960624775474535, 
    -0.03481904234480895, -1.1133249713435128*^-6, 0.004141398485064535, 
    -0.0006680509187696784, 0.07975986229132252}, {0.00029606247754745334, 
    0.018428441121926733, -0.2182433882101832, 0.0012085834178696211, 
    -0.01622768526465982, -0.041265473393692506, 0.4927352185375648}, 
    {-0.034819042344808954, -0.21824338821018324, 6.542812732215197, 
    -0.014791508576918742, 0.0020876968702049697, 0.5006893887034184, 
    -17.368156523522835}, {-1.1133249713435327*^-6, 0.0012085834178696207, 
    -0.014791508576918742, 0.007436029688282449, -0.09899859252378568, 
    -0.006338303441756645, 0.07221657326790717}, {0.004141398485064535, 
    -0.01622768526465982, 0.0020876968702050517, -0.09899859252378566, 
    5.012873158783669, 0.07307351818400881, 0.9535609645510107}, 
    {-0.0006680509187696784, -0.041265473393692506, 0.5006893887034184, 
    -0.006338303441756645, 0.07307351818400878, 0.10621678687388252, 
    -1.3351002135545877}, {0.07975986229132252, 0.49273521853756486, 
    -17.36815652352284, 0.07221657326790719, 0.9535609645510108, 
    -1.3351002135545877, 59.36630748713128}}}, 
   {0.08406011695496626 - 0.1469952725049322*\[Eta] + 
     0.2997223283799925*\[Eta]^2 - 1.2910560244510723*\[Eta]^3 + 
     S*(0.023924074703897662 + 0.26110236039648027*\[Eta] - 
       1.1536009170220438*\[Eta]^2) + S^2*(0.044797272997526706 - 
       0.14398688588718014*\[Eta] + 0.05736387085230215*\[Eta]^2) + 
     S^3*(0.06028104440131858 - 0.4759412992529712*\[Eta] + 
       1.1090751649419717*\[Eta]^2) + 0.2648241309154185*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.10346324686812074*\[Eta]^2*
      (1 - 16.135903382018213*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.2648241309154185, d20 -> 0.10346324686812074, 
     d21 -> -16.135903382018213, f10 -> 1.3991008108865604, 
     f11 -> 15.26949437654093, f20 -> 3.6168270659363695, 
     f21 -> -11.625164461359, f30 -> 5.679969243767799, 
     f31 -> -44.845472875327786}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.2648241309154185, 0.03288535561532282, 
        8.052950195010956, 9.40048008648387*^-14}, {d20, 0.10346324686812074, 
        0.031344431328778385, 3.300849384787773, 0.0011555296128398212}, 
       {d21, -16.135903382018213, 0.9440112976567508, -17.092913423887158, 
        5.443247328620669*^-40}, {f10, 1.3991008108865604, 
        0.13235063738792097, 10.571167910478456, 9.379567634892923*^-21}, 
       {f11, 15.26949437654093, 2.494143598678617, 6.12213923233234, 
        5.356986144989533*^-9}, {f20, 3.6168270659363695, 
        0.08413974298486715, 42.98595333939717, 1.5114256289365877*^-98}, 
       {f21, -11.625164461359, 2.263359504724963, -5.136243021530801, 
        7.038215751642565*^-7}, {f30, 5.679969243767799, 0.31775095624504135, 
        17.875537845392202, 3.025053086524773*^-42}, 
       {f31, -44.845472875327786, 7.513772680405704, -5.968436201467086, 
        1.1881802292996535*^-8}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1667.352267676093, -1666.3792947031202, -1634.6222720904557, 
    0.9983739083661808, ScientificForm[0.0031954341101990726], 
    {0.03288535561532282, 0.031344431328778385, 0.9440112976567508, 
    0.13235063738792097, 2.494143598678617, 0.08413974298486715, 
    2.263359504724963, 0.31775095624504135, 7.513772680405704}, 
    {{d20, 3.300849384787773}, {f21, -5.136243021530801}, 
     {f31, -5.968436201467086}, {f11, 6.12213923233234}, 
     {d10, 8.052950195010956}, {f10, 10.571167910478456}, 
     {d21, -17.092913423887158}, {f30, 17.875537845392202}, 
     {f20, 42.98595333939717}}, 9, 0.0031954341101990726, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.2648241309154185, 0.03288535561532282, {0.19994789760872972, 
         0.3297003642221073}}, {d20, 0.10346324686812074, 
        0.031344431328778385, {0.04162694916958511, 0.16529954456665635}}, 
       {d21, -16.135903382018213, 0.9440112976567508, {-17.998248977648416, 
         -14.273557786388011}}, {f10, 1.3991008108865604, 
        0.13235063738792097, {1.1379994583603033, 1.6602021634128175}}, 
       {f11, 15.26949437654093, 2.494143598678617, {10.349047600746806, 
         20.189941152335052}}, {f20, 3.6168270659363695, 0.08413974298486715, 
        {3.450836171384278, 3.782817960488461}}, {f21, -11.625164461359, 
        2.263359504724963, {-16.090320350293027, -7.160008572424975}}, 
       {f30, 5.679969243767799, 0.31775095624504135, {5.053110121065427, 
         6.30682836647017}}, {f31, -44.845472875327786, 7.513772680405704, 
        {-59.668644475767834, -30.022301274887738}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0010814466139462441, 0.00006715702755914371, 
    -0.0018034599094597595, 0.0002824668184854382, -0.033191580992197656, 
    4.500409817620744*^-6, 0.002878188033477381, -0.0006394881902750436, 
    0.07623596173139711}, {0.00006715702755914359, 0.0009824733753245039, 
    -0.008140591854993884, 0.000014189567286786272, -0.0006935634178616304, 
    0.00010135518262513429, -0.018250477948324375, -0.00007088327419982205, 
    0.004822724912588475}, {-0.0018034599094597595, -0.008140591854993884, 
    0.8911573301035827, -0.0001740504162140642, 0.03758631909799691, 
    0.00006480598349749539, 0.026214991969176368, 0.00035714580101402096, 
    -0.10170581146655047}, {0.0002824668184854383, 0.000014189567286786291, 
    -0.0001740504162140645, 0.01751669121698894, -0.20745549083177078, 
    0.0011501766931594707, -0.015679649266267342, -0.03922439826582929, 
    0.4684253730159196}, {-0.033191580992197656, -0.0006935634178616307, 
    0.03758631909799691, -0.20745549083177078, 6.220752290829521, 
    -0.014096112047842484, 0.01003610081496294, 0.4759531741413335, 
    -16.51445881912155}, {4.500409817620744*^-6, 0.00010135518262513433, 
    0.00006480598349749521, 0.0011501766931594707, -0.014096112047842484, 
    0.007079496349559501, -0.09611956375702721, -0.00603220844621034, 
    0.0690725465897035}, {0.002878188033477381, -0.018250477948324375, 
    0.026214991969176368, -0.015679649266267342, 0.01003610081496294, 
    -0.09611956375702721, 5.1227962476288305, 0.0708090303044358, 
    0.8261558654707005}, {-0.0006394881902750436, -0.00007088327419982205, 
    0.00035714580101402096, -0.03922439826582929, 0.4759531741413335, 
    -0.00603220844621034, 0.0708090303044358, 0.10096567019463819, 
    -1.2693614958094495}, {0.07623596173139711, 0.004822724912588476, 
    -0.1017058114665505, 0.4684253730159196, -16.514458819121554, 
    0.0690725465897035, 0.8261558654707005, -1.2693614958094495, 
    56.45677989281111}}}, {0.08406011695496626 - 0.1469952725049322*\[Eta] + 
     0.2997223283799925*\[Eta]^2 - 1.2910560244510723*\[Eta]^3 + 
     S*(0.023910155403912624 + 0.25921288255302827*\[Eta] - 
       1.1458202968484752*\[Eta]^2) + S^2*(0.04483453750860077 - 
       0.15794476164148524*\[Eta] + 0.11259914169233745*\[Eta]^2) + 
     S^3*(0.060274295898390846 - 0.4662129480020706*\[Eta] + 
       1.070269735985213*\[Eta]^2) + 0.2690579432850232*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.3193835916360786*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 0.2690579432850232, 
     d30 -> 0.3193835916360786, f10 -> 1.3982867980506588, 
     f11 -> 15.15899605986015, f20 -> 3.6198357154195424, 
     f21 -> -12.75209071006023, f30 -> 5.6793333674413065, 
     f31 -> -43.92882094193035}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.2690579432850232, 0.03260181692482975, 
        8.252851180208516, 2.7185834408874377*^-14}, 
       {d30, 0.3193835916360786, 0.08428476591636715, 3.7893394869600976, 
        0.00020357689556307998}, {f10, 1.3982867980506588, 
        0.1311710333475351, 10.660027312172842, 4.9355005222347204*^-21}, 
       {f11, 15.15899605986015, 2.471903634502178, 6.132519022293138, 
        5.031742724473119*^-9}, {f20, 3.6198357154195424, 
        0.08341212352438718, 43.39699749235148, 1.4251413801156604*^-99}, 
       {f21, -12.75209071006023, 2.3203637945830278, -5.495729048966564, 
        1.2613900355153968*^-7}, {f30, 5.6793333674413065, 
        0.31492017716963383, 18.034199708906222, 8.80620070396987*^-43}, 
       {f31, -43.92882094193035, 7.453625477658434, -5.893617954591763, 
        1.730250000070579*^-8}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1671.8417912232603, -1671.0675976748732, -1642.3847951961866, 
    0.9983941610737747, ScientificForm[0.003175472453836932], 
    {0.03260181692482975, 0.08428476591636715, 0.1311710333475351, 
    2.471903634502178, 0.08341212352438718, 2.3203637945830278, 
    0.31492017716963383, 7.453625477658434}, {{d30, 3.7893394869600976}, 
     {f21, -5.495729048966564}, {f31, -5.893617954591763}, 
     {f11, 6.132519022293138}, {d10, 8.252851180208516}, 
     {f10, 10.660027312172842}, {f30, 18.034199708906222}, 
     {f20, 43.39699749235148}}, 8, 0.003175472453836932, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.2690579432850232, 0.03260181692482975, {0.2047433272918956, 
         0.3333725592781508}}, {d30, 0.3193835916360786, 0.08428476591636715, 
        {0.15311241826925523, 0.48565476500290194}}, 
       {f10, 1.3982867980506588, 0.1311710333475351, {1.1395216298816608, 
         1.6570519662196568}}, {f11, 15.15899605986015, 2.471903634502178, 
        {10.282595048481419, 20.035397071238883}}, {f20, 3.6198357154195424, 
        0.08341212352438718, {3.4552860307804463, 3.7843854000586385}}, 
       {f21, -12.75209071006023, 2.3203637945830278, {-17.329544376432636, 
         -8.174637043687824}}, {f30, 5.6793333674413065, 0.31492017716963383, 
        {5.058080560892137, 6.300586173990476}}, {f31, -43.92882094193035, 
        7.453625477658434, {-58.63281923311448, -29.224822650746212}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0010628784668001154, 0.00022260875381041806, 
    0.0002768535024944754, -0.03261381370432053, 9.153213507375913*^-6, 
    0.001650916439161498, -0.0006295423250361744, 0.07541632255929318}, 
    {0.0002226087538104181, 0.007103921765576806, 0.000013823677434845917, 
    -0.0033452762063919655, 0.00032527008497576656, -0.07070844751118327, 
    -0.0001855050974396047, 0.030255852081912008}, {0.0002768535024944757, 
    0.000013823677434845917, 0.017205839989460167, -0.20377062190939554, 
    0.0011290333533393272, -0.015288658677913758, -0.038528091977000446, 
    0.46010376032028133}, {-0.03261381370432054, -0.0033452762063919655, 
    -0.20377062190939554, 6.110307578265078, -0.013963342962986493, 
    0.03524618996846731, 0.4675586938952757, -16.23012032504517}, 
    {9.153213507375932*^-6, 0.0003252700849757673, 0.0011290333533393272, 
    -0.013963342962986493, 0.006957582350847624, -0.09566812368346533, 
    -0.0059262848665464565, 0.06881072843613371}, {0.001650916439161498, 
    -0.07070844751118327, -0.015288658677913758, 0.03524618996846731, 
    -0.09566812368346533, 5.384088139211746, 0.07007189651198646, 
    0.5891475599130143}, {-0.0006295423250361745, -0.0001855050974396047, 
    -0.038528091977000446, 0.4675586938952757, -0.0059262848665464565, 
    0.07007189651198646, 0.09917471798855357, -1.2473135620588716}, 
    {0.07541632255929318, 0.030255852081912008, 0.46010376032028133, 
    -16.230120325045167, 0.06881072843613371, 0.5891475599130143, 
    -1.2473135620588716, 55.556532761198916}}}, 
   {0.08406011695496626 - 0.1469952725049322*\[Eta] + 
     0.2997223283799925*\[Eta]^2 - 1.2910560244510723*\[Eta]^3 + 
     S*(0.02391577169906373 + 0.2595591765676178*\[Eta] - 
       1.147295333629251*\[Eta]^2) + S^2*(0.044837491754246374 - 
       0.1567332042527835*\[Eta] + 0.10770564420720087*\[Eta]^2) + 
     S^3*(0.06026881900669705 - 0.4680718260947764*\[Eta] + 
       1.0777928786231368*\[Eta]^2) + 0.26866358029908305*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.2427179762608068*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.034078708369196714*\[Eta]^2*
      (1 - 16.348601068526175*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.26866358029908305, d20 -> 0.034078708369196714, 
     d21 -> -16.348601068526175, d30 -> 0.2427179762608068, 
     f10 -> 1.3986152439026862, f11 -> 15.179247636676138, 
     f20 -> 3.6200742343046324, f21 -> -12.654272399654738, 
     f30 -> 5.678817308426717, f31 -> -44.10397335508681}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.26866358029908305, 0.03281157077702805, 
        8.188074326730467, 4.225381405010408*^-14}, 
       {d20, 0.034078708369196714, 0.052089025512544046, 0.6542396989360053, 
        0.5137698668011454}, {d21, -16.348601068526175, 2.831932488115875, 
        -5.772948732758503, 3.2345995831904706*^-8}, 
       {d30, 0.2427179762608068, 0.14592124904116494, 1.6633490862755371, 
        0.09793568384857387}, {f10, 1.3986152439026862, 0.13172683404330354, 
        10.617542386564221, 7.23471052370265*^-21}, {f11, 15.179247636676138, 
        2.4829747998795573, 6.11333133039145, 5.656279537140629*^-9}, 
       {f20, 3.6200742343046324, 0.08376571588274083, 43.21665727028683, 
        1.2933813670202579*^-98}, {f21, -12.654272399654738, 
        2.3361036103326454, -5.416828407646206, 1.870447803448801*^-7}, 
       {f30, 5.678817308426717, 0.3162532941494691, 17.95654753162118, 
        2.1399497413684226*^-42}, {f31, -44.10397335508681, 
        7.491614928521167, -5.887111627585063, 1.8150309152775266*^-8}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1668.1957434253352, -1667.0000912514222, 
    -1632.192748281134, 0.9983978687174045, ScientificForm[
     0.003171804488231088], {0.03281157077702805, 0.052089025512544046, 
    2.831932488115875, 0.14592124904116494, 0.13172683404330354, 
    2.4829747998795573, 0.08376571588274083, 2.3361036103326454, 
    0.3162532941494691, 7.491614928521167}, {{d20, 0.6542396989360053}, 
     {d30, 1.6633490862755371}, {f21, -5.416828407646206}, 
     {d21, -5.772948732758503}, {f31, -5.887111627585063}, 
     {f11, 6.11333133039145}, {d10, 8.188074326730467}, 
     {f10, 10.617542386564221}, {f30, 17.95654753162118}, 
     {f20, 43.21665727028683}}, 10, 0.003171804488231088, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.26866358029908305, 0.03281157077702805, {0.20393061842511273, 
         0.33339654217305337}}, {d20, 0.034078708369196714, 
        0.052089025512544046, {-0.068686164591914, 0.13684358133030744}}, 
       {d21, -16.348601068526175, 2.831932488115875, {-21.935635564028228, 
         -10.761566573024123}}, {d30, 0.2427179762608068, 
        0.14592124904116494, {-0.045165670486062875, 0.5306016230076764}}, 
       {f10, 1.3986152439026862, 0.13172683404330354, {1.1387353319091424, 
         1.65849515589623}}, {f11, 15.179247636676138, 2.4829747998795573, 
        {10.28066127679475, 20.077833996557526}}, {f20, 3.6200742343046324, 
        0.08376571588274083, {3.4548153709167324, 3.7853330976925323}}, 
       {f21, -12.654272399654738, 2.3361036103326454, {-17.26310100371478, 
         -8.045443795594695}}, {f30, 5.678817308426717, 0.3162532941494691, 
        {5.054890689009035, 6.302743927844398}}, {f31, -44.10397335508681, 
        7.491614928521167, {-58.8839552961511, -29.323991414022515}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0010765991768559213, -0.000029761241048863214, 
    -0.005904717120406314, 0.00033682481585940033, 0.0002791352070522358, 
    -0.03300451285976535, 8.96422817966744*^-6, 0.0014229920304550082, 
    -0.0006350696982229965, 0.07654763856565167}, {-0.000029761241048863224, 
    0.002713266578846464, -0.002213800073982229, -0.006086923427828524, 
    0.00002623318803562023, 0.0015761858080775297, 0.0000189684634019285, 
    0.007729391043013681, -0.00004132788710241701, -0.013818106290643615}, 
    {-0.005904717120406314, -0.002213800073982229, 8.019841617246168, 
    -0.056650125697744434, -0.0003223867363840514, 0.12981412263146058, 
    0.00006365707111715732, 0.20619667383687446, 0.000904710099860419, 
    -0.44912239507913443}, {0.00033682481585940033, -0.006086923427828524, 
    -0.056650125697744434, 0.02129301092173368, -0.00004259751688019333, 
    -0.007917109590293897, 0.00028486555711812635, -0.09028093801436579, 
    -0.00010105626363806577, 0.06504980647162482}, {0.0002791352070522358, 
    0.00002623318803562021, -0.00032238673638405077, -0.0000425975168801934, 
    0.017351958807072024, -0.20548766714453498, 0.0011387845934975522, 
    -0.015351506074863084, -0.03885512683790657, 0.46388774157915236}, 
    {-0.03300451285976534, 0.0015761858080775308, 0.12981412263146058, 
    -0.007917109590293897, -0.20548766714453498, 6.1651638568369265, 
    -0.014069397189908857, 0.04350968297609234, 0.47151242149607797, 
    -16.38325801472354}, {8.96422817966744*^-6, 0.000018968463401928445, 
    0.00006365707111715732, 0.00028486555711812635, 0.0011387845934975522, 
    -0.014069397189908853, 0.007016695157348059, -0.09642296873309637, 
    -0.005976802303219282, 0.06929289055553921}, {0.0014229920304550082, 
    0.0077293910430136815, 0.20619667383687454, -0.09028093801436579, 
    -0.015351506074863078, 0.04350968297609236, -0.09642296873309637, 
    5.45738007820922, 0.07057124746579861, 0.5425756036289635}, 
    {-0.0006350696982229965, -0.00004132788710241705, 0.000904710099860419, 
    -0.00010105626363806577, -0.03885512683790657, 0.47151242149607797, 
    -0.005976802303219282, 0.07057124746579861, 0.10001614606039061, 
    -1.257726575542678}, {0.07654763856565167, -0.013818106290643615, 
    -0.4491223950791345, 0.06504980647162482, 0.46388774157915236, 
    -16.38325801472354, 0.06929289055553921, 0.5425756036289635, 
    -1.2577265755426783, 56.124294237241195}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsInsp3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.08156624393897142 + 0.1985726208000891*\[Eta] - 
    10.69329795085971*\[Eta]^2 + 127.07188910854391*\[Eta]^3 - 
    745.8062454103022*\[Eta]^4 + 2130.5694050621087*\[Eta]^5 - 
    2378.43201796755*\[Eta]^6, {a0 -> 0.08156624393897142, 
    a1 -> 0.1985726208000891, a2 -> -10.69329795085971, 
    a3 -> 127.07188910854391, a4 -> -745.8062454103022, 
    a5 -> 2130.5694050621087, a6 -> -2378.43201796755}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.08156624393897142, 0.00015409296110407685, 
       529.3314071879006, 1.2038222388123497*^-83}, {a1, 0.1985726208000891, 
       0.0467180371216701, 4.250448713907577, 0.00011255700060718477}, 
      {a2, -10.69329795085971, 1.4829752132051175, -7.210705786341871, 
       6.382185448972872*^-9}, {a3, 127.07188910854391, 19.014624537209333, 
       6.682850290305733, 3.7114960806838235*^-8}, {a4, -745.8062454103022, 
       119.79081989085785, -6.225904840536285, 1.7153019500270912*^-7}, 
      {a5, 2130.5694050621087, 368.75135741336146, 5.7777940670026915, 
       7.689386802624805*^-7}, {a6, -2378.43201796755, 443.09452888730243, 
       -5.36777563907246, 3.011491822228774*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -745.0140975428465, -742.3474308761798, 
   -729.7179134994213, 0.9999955390035751, 
   ScientificForm[0.00011922585130286953], {0.00015409296110407685, 
   0.0467180371216701, 1.4829752132051175, 19.014624537209333, 
   119.79081989085785, 368.75135741336146, 443.09452888730243}, 
   {{a1, 4.250448713907577}, {a6, -5.36777563907246}, 
    {a5, 5.7777940670026915}, {a4, -6.225904840536285}, 
    {a3, 6.682850290305733}, {a2, -7.210705786341871}, 
    {a0, 529.3314071879006}}, 7, 0.00011922585130286953, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.08156624393897142, 0.00015409296110407685, 
       {0.08125548586635692, 0.08187700201158593}}, {a1, 0.1985726208000891, 
       0.0467180371216701, {0.1043567197735812, 0.29278852182659704}}, 
      {a2, -10.69329795085971, 1.4829752132051175, {-13.684002494978687, 
        -7.702593406740734}}, {a3, 127.07188910854391, 19.014624537209333, 
       {88.7252441331079, 165.41853408397992}}, {a4, -745.8062454103022, 
       119.79081989085785, {-987.3874574233002, -504.22503339730406}}, 
      {a5, 2130.5694050621087, 368.75135741336146, {1386.911419111912, 
        2874.2273910123054}}, {a6, -2378.43201796755, 443.09452888730243, 
       {-3272.0172978950995, -1484.8467380400004}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.3744640661822532*^-8, -5.790102828064282*^-6, 
   0.00017654548603947542, -0.0021957800531508054, 0.013388474508800048, 
   -0.03978002947123123, 0.046071666514196065}, {-5.79010282806428*^-6, 
   0.002182574992501745, -0.06882354768506672, 0.8672866483563657, 
   -5.326926344788084, 15.903593979155914, -18.482749771058177}, 
   {0.0001765454860394754, -0.06882354768506672, 2.1992154829807635, 
   -28.041890223758593, 174.06332252698886, -524.5662939465783, 
   614.7028918376246}, {-0.0021957800531508054, 0.8672866483563657, 
   -28.04189022375859, 361.55594629104314, -2267.1762609994335, 
   6894.83263527954, -8144.732679240638}, {0.013388474508800048, 
   -5.326926344788084, 174.06332252698886, -2267.1762609994335, 
   14349.840530123944, -44007.000613188764, 52371.45467047769}, 
   {-0.03978002947123123, 15.903593979155914, -524.5662939465783, 
   6894.83263527954, -44007.000613188764, 135977.56359419663, 
   -162907.5952936282}, {0.04607166651419606, -18.482749771058177, 
   614.7028918376246, -8144.732679240638, 52371.45467047769, 
   -162907.5952936282, 196332.76152986047}}}, 
 "1DSpinFit" -> {0.035103239697033405 + 0.013374014559357866*S + 
    0.0037091800497360897*S^2 + 0.005094107692737374*S^3 + 
    0.004611233924295822*S^4, {b0 -> 0.00004318793016426946, 
    b1 -> 0.013374014559357866, b2 -> 0.0037091800497360897, 
    b3 -> 0.005094107692737374, b4 -> 0.004611233924295822}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.00004318793016426946, 
       0.00008133534831214537, 0.5309859865420954, 0.5997696311130329}, 
      {b1, 0.013374014559357866, 0.0002534357751167255, 52.77082350823661, 
       8.838790799266021*^-29}, {b2, 0.0037091800497360897, 
       0.0005658842450982906, 6.554662162562642, 4.974862434011134*^-7}, 
      {b3, 0.005094107692737374, 0.0003740063515186602, 13.620377493731455, 
       1.2979214508281695*^-13}, {b4, 0.004611233924295822, 
       0.0006376276333210683, 7.231860232089253, 8.880257219965345*^-8}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -427.28700727997744, -424.9793149722851, 
   -418.4925918631791, 0.9999646636448305, 
   ScientificForm[0.00025110922845835104], {0.00008133534831214537, 
   0.0002534357751167255, 0.0005658842450982906, 0.0003740063515186602, 
   0.0006376276333210683}, {{b0, 0.5309859865420954}, 
    {b2, 6.554662162562642}, {b4, 7.231860232089253}, 
    {b3, 13.620377493731455}, {b1, 52.77082350823661}}, 5, 
   0.00025110922845835104, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.00004318793016426946, 0.00008133534831214537, 
       {-0.00012369841957114358, 0.0002100742798996825}}, 
      {b1, 0.013374014559357866, 0.0002534357751167255, 
       {0.012854007302005534, 0.013894021816710197}}, 
      {b2, 0.0037091800497360897, 0.0005658842450982906, 
       {0.0025480814868480083, 0.004870278612624171}}, 
      {b3, 0.005094107692737374, 0.0003740063515186602, 
       {0.004326710047333935, 0.0058615053381408135}}, 
      {b4, 0.004611233924295822, 0.0006376276333210683, 
       {0.0033029300880965534, 0.005919537760495091}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6.61543888505801*^-9, 4.6533031270118825*^-10, 
   -2.914309619636746*^-8, -8.438151700624177*^-10, 2.4728845730042444*^-8}, 
   {4.6533031270118825*^-10, 6.422969210901546*^-8, -6.263108984024745*^-8, 
   -8.676550305767586*^-8, 7.998693242889764*^-8}, {-2.914309619636746*^-8, 
   -6.263108984024745*^-8, 3.202249788504623*^-7, 8.405433831455678*^-8, 
   -3.434059285529405*^-7}, {-8.438151700624187*^-10, -8.676550305767583*^-8, 
   8.405433831455678*^-8, 1.3988075097629962*^-7, -1.214037189041163*^-7}, 
   {2.4728845730042444*^-8, 7.998693242889764*^-8, -3.434059285529405*^-7, 
   -1.214037189041163*^-7, 4.065689987746268*^-7}}}, 
 "3DFits" -> {{0.08212436946985402 + S^2*(0.03949133192324476 - 
       0.12754920943544915*\[Eta]) + S^3*(0.034468577523793176 - 
       0.1119901209970158*\[Eta]) + S*(0.03488890057062679 - 
       0.08968833480313296*\[Eta]) - 0.025332770704783136*\[Eta] - 
     3.2466088293309885*\[Eta]^2 + 28.404235115663706*\[Eta]^3 - 
     111.36325359782991*\[Eta]^4 + 157.05954559045156*\[Eta]^5 + 
     0.2062291124580944*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.2062291124580944, f10 -> 2.7985411941857317, 
     f20 -> 5.193474274248411, f30 -> 5.326584100136638}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.2062291124580944, 0.019506726228235797, 
        10.572205199639278, 7.005956985767163*^-21}, 
       {f10, 2.7985411941857317, 0.10624032401551406, 26.341610119497247, 
        1.1509589364652033*^-65}, {f20, 5.193474274248411, 
        0.08412265849223594, 61.73692519153732, 1.3599395360094286*^-128}, 
       {f30, 5.326584100136638, 0.3114259838286509, 17.10385252589382, 
        1.87481772581904*^-40}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1835.655749972206, -1835.4463258884364, -1819.2651766760534, 
    0.9990491370084041, ScientificForm[0.0021823574665706404], 
    {0.019506726228235797, 0.10624032401551406, 0.08412265849223594, 
    0.3114259838286509}, {{d10, 10.572205199639278}, 
     {f30, 17.10385252589382}, {f10, 26.341610119497247}, 
     {f20, 61.73692519153732}}, 4, 0.0021823574665706404, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.2062291124580944, 0.019506726228235797, {0.16775411408846802, 
         0.24470411082772076}}, {f10, 2.7985411941857317, 
        0.10624032401551406, {2.588993151861299, 3.0080892365101644}}, 
       {f20, 5.193474274248411, 0.08412265849223594, {5.027551037798184, 
         5.359397510698638}}, {f30, 5.326584100136638, 0.3114259838286509, 
        {4.712328582328497, 5.940839617944779}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.0003805123681433423, -0.00044298579317376627, 
    0.00003103372070210448, 0.0010697066567608767}, {-0.00044298579317376627, 
    0.011287006446921414, 0.0008935359706206894, -0.030686241114038847}, 
    {0.00003103372070210448, 0.0008935359706206895, 0.007076621671801352, 
    -0.005562799450389001}, {0.0010697066567608765, -0.030686241114038847, 
    -0.005562799450389002, 0.0969861434036431}}}, 
   {0.08212436946985402 + S^2*(0.0393443877909352 - 0.1269614329062109*
        \[Eta]) + S^3*(0.03457879644577537 - 0.11243099668494456*\[Eta]) + 
     S*(0.03487605122707166 - 0.08963693742891243*\[Eta]) - 
     0.025332770704783136*\[Eta] - 3.2466088293309885*\[Eta]^2 + 
     28.404235115663706*\[Eta]^3 - 111.36325359782991*\[Eta]^4 + 
     157.05954559045156*\[Eta]^5 + 0.21080140757368632*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.053665917994612185*\[Eta]^2*
      (1 - 16.52909123327884*\[Eta]^2)*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 0.21080140757368632, d20 -> 0.053665917994612185, 
     d21 -> -16.52909123327884, f10 -> 2.797510510596706, 
     f20 -> 5.174149765964296, f30 -> 5.343616725198095}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.21080140757368632, 0.019332267016700738, 
        10.904122490734244, 8.216232705707191*^-22}, 
       {d20, 0.053665917994612185, 0.01998380942706266, 2.685469864516233, 
        0.007883698578070888}, {d21, -16.52909123327884, 1.1608387806074556, 
        -14.238920605865122, 8.79751225778715*^-32}, {f10, 2.797510510596706, 
        0.10478122081484006, 26.698586720422114, 3.2541128424406884*^-66}, 
       {f20, 5.174149765964296, 0.08326797348191552, 62.13853357543329, 
        3.4157048589003395*^-128}, {f30, 5.343616725198095, 
        0.3072070597499665, 17.394185958966, 3.669214193414924*^-41}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -1839.0921028211085, -1838.6476583766641, 
    -1816.1453002064948, 0.9990847820895217, ScientificForm[
     0.0021410616458035054], {0.019332267016700738, 0.01998380942706266, 
    1.1608387806074556, 0.10478122081484006, 0.08326797348191552, 
    0.3072070597499665}, {{d20, 2.685469864516233}, 
     {d10, 10.904122490734244}, {d21, -14.238920605865122}, 
     {f30, 17.394185958966}, {f10, 26.698586720422114}, 
     {f20, 62.13853357543329}}, 6, 0.0021410616458035054, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.21080140757368632, 0.019332267016700738, 
        {0.17266796606126947, 0.24893484908610317}}, 
       {d20, 0.053665917994612185, 0.01998380942706266, 
        {0.014247290715987362, 0.09308454527323701}}, 
       {d21, -16.52909123327884, 1.1608387806074556, {-18.8188784427871, 
         -14.239304023770583}}, {f10, 2.797510510596706, 0.10478122081484006, 
        {2.5908265995949304, 3.004194421598482}}, {f20, 5.174149765964296, 
        0.08326797348191552, {5.009901341613079, 5.338398190315513}}, 
       {f30, 5.343616725198095, 0.3072070597499665, {4.737642142131522, 
         5.949591308264669}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.00037373654800501523, 0.00003602408088405858, -0.0010435271221375005, 
    -0.00043226443322816213, 0.000018450639311688063, 0.0010527487591636066}, 
    {0.00003602408088405861, 0.00039935263921715854, -0.003699523431541444, 
    -0.000010168515134574354, -0.00013941447695844494, 
    0.00012983510874480458}, {-0.0010435271221375005, -0.0036995234315414433, 
    1.3475466745622047, 0.0009812095668439384, -0.00026617541889217334, 
    -0.0022988024471390233}, {-0.00043226443322816213, 
    -0.000010168515134574354, 0.0009812095668439386, 0.01097910423544827, 
    0.0008715907162473954, -0.029850853862172417}, {0.000018450639311688063, 
    -0.00013941447695844494, -0.00026617541889217334, 0.0008715907162473954, 
    0.006933555407784984, -0.00545465259135803}, {0.0010527487591636066, 
    0.00012983510874480458, -0.0022988024471390237, -0.029850853862172417, 
    -0.00545465259135803, 0.09437617756021947}}}, 
   {0.08212436946985402 + S^2*(0.039282527080681216 - 
       0.12671399006519493*\[Eta]) + S^3*(0.03464268516538443 - 
       0.1126865515633808*\[Eta]) + S*(0.034864932294399825 - 
       0.0895924616982251*\[Eta]) - 0.025332770704783136*\[Eta] - 
     3.2466088293309885*\[Eta]^2 + 28.404235115663706*\[Eta]^3 - 
     111.36325359782991*\[Eta]^4 + 157.05954559045156*\[Eta]^5 + 
     0.21195410644875248*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.1296503223578727*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 0.21195410644875248, d30 -> 0.1296503223578727, 
     f10 -> 2.7966186283473786, f20 -> 5.166014512184676, 
     f30 -> 5.353489735995039}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.21195410644875248, 0.01938135919824305, 
        10.935977414213882, 6.289370057880768*^-22}, 
       {d30, 0.1296503223578727, 0.05187285663183385, 2.4993865920680296, 
        0.013283751825716448}, {f10, 2.7966186283473786, 0.10482058161768652, 
        26.680052573525327, 2.456993086670489*^-66}, {f20, 5.166014512184676, 
        0.08372026642414737, 61.705662593240945, 4.245833162336039*^-128}, 
       {f30, 5.353489735995039, 0.3074444891057253, 17.412866145582655, 
        2.728000595227349*^-41}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1839.9401139078368, -1839.6243244341526, -1820.2714259524537, 
    0.9990792514320875, ScientificForm[0.002147521114484796], 
    {0.01938135919824305, 0.05187285663183385, 0.10482058161768652, 
    0.08372026642414737, 0.3074444891057253}, {{d30, 2.4993865920680296}, 
     {d10, 10.935977414213882}, {f30, 17.412866145582655}, 
     {f10, 26.680052573525327}, {f20, 61.705662593240945}}, 5, 
    0.002147521114484796, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.21195410644875248, 
        0.01938135919824305, {0.17372511212019331, 0.25018310077731165}}, 
       {d30, 0.1296503223578727, 0.05187285663183385, {0.027333084350937425, 
         0.23196756036480795}}, {f10, 2.7966186283473786, 
        0.10482058161768652, {2.5898640153612025, 3.0033732413335548}}, 
       {f20, 5.166014512184676, 0.08372026642414737, {5.000879468889862, 
         5.331149555479489}}, {f30, 5.353489735995039, 0.3074444891057253, 
        {4.747067167270602, 5.9599123047194755}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00037563708437132054, 0.0001188178705279169, 
    -0.0004329639336938283, 5.042734296581855*^-6, 0.001065909200597787}, 
    {0.0001188178705279169, 0.002690793255146789, -0.00003990138316920328, 
    -0.0005699063543017738, 0.0005584058888291223}, {-0.0004329639336938283, 
    -0.00003990138316920331, 0.010987354330670081, 0.000878218225478445, 
    -0.029878241964919783}, {5.042734296581846*^-6, -0.0005699063543017737, 
    0.0008782182254784453, 0.007009083010130217, -0.005533093942493977}, 
    {0.001065909200597787, 0.0005584058888291224, -0.029878241964919783, 
    -0.005533093942493977, 0.09452211388148042}}}, 
   {0.08212436946985402 + S^2*(0.03931078895952187 - 0.12682703758055758*
        \[Eta]) + S^3*(0.034611513693733165 - 0.11256186567677573*\[Eta]) + 
     S*(0.0348700188695448 - 0.089612807998805*\[Eta]) - 
     0.025332770704783136*\[Eta] - 3.2466088293309885*\[Eta]^2 + 
     28.404235115663706*\[Eta]^3 - 111.36325359782991*\[Eta]^4 + 
     157.05954559045156*\[Eta]^5 + 0.21168119542337616*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.044683541448788756*S*
      (1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.040057454677021764*\[Eta]^2*(1 - 16.692982486784274*\[Eta]^2)*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.21168119542337616, 
     d20 -> 0.040057454677021764, d21 -> -16.692982486784274, 
     d30 -> 0.044683541448788756, f10 -> 2.7970266374805903, 
     f20 -> 5.169731209838383, f30 -> 5.348672668474313}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.21168119542337616, 0.01945782598549562, 
        10.878974638850657, 1.025246508706143*^-21}, 
       {d20, 0.040057454677021764, 0.03468214148714992, 1.1549879263327338, 
        0.2495535333434844}, {d21, -16.692982486784274, 1.6134525075262838, 
        -10.34612572041408, 3.654380294602082*^-20}, 
       {d30, 0.044683541448788756, 0.09298050801870246, 0.48056891063448415, 
        0.6313787083175011}, {f10, 2.7970266374805903, 0.10499875338954581, 
        26.63866519542008, 6.707745301747282*^-66}, {f20, 5.169731209838383, 
        0.08394207272334392, 61.58689012691848, 4.900260380700711*^-127}, 
       {f30, 5.348672668474313, 0.3080104184743016, 17.365232952081364, 
        5.288628085716417*^-41}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -1837.297153472328, -1836.701408791477, -1811.072236198484, 
    0.999085899065137, ScientificForm[0.002139754720017232], 
    {0.01945782598549562, 0.03468214148714992, 1.6134525075262838, 
    0.09298050801870246, 0.10499875338954581, 0.08394207272334392, 
    0.3080104184743016}, {{d30, 0.48056891063448415}, 
     {d20, 1.1549879263327338}, {d21, -10.34612572041408}, 
     {d10, 10.878974638850657}, {f30, 17.365232952081364}, 
     {f10, 26.63866519542008}, {f20, 61.58689012691848}}, 7, 
    0.002139754720017232, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.21168119542337616, 
        0.01945782598549562, {0.17329878363441018, 0.2500636072123421}}, 
       {d20, 0.040057454677021764, 0.03468214148714992, 
        {-0.02835636695316801, 0.10847127630721154}}, 
       {d21, -16.692982486784274, 1.6134525075262838, {-19.875670963491615, 
         -13.510294010076935}}, {d30, 0.044683541448788756, 
        0.09298050801870246, {-0.13872935112108933, 0.22809643401866683}}, 
       {f10, 2.7970266374805903, 0.10499875338954581, {2.5899066132327744, 
         3.0041466617284063}}, {f20, 5.169731209838383, 0.08394207272334392, 
        {5.00414749025489, 5.335314929421876}}, {f30, 5.348672668474313, 
        0.3080104184743016, {4.741092832680481, 5.956252504268145}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.00037860699208182866, -0.00001567079215126357, 
    -0.0020921770187504684, 0.00017022141757951206, -0.00043586450804348293, 
    1.6931877587379525*^-6, 0.0010762877911141733}, 
    {-0.000015670792151263588, 0.0012028509381346853, 0.00960211890328055, 
    -0.002632966479152509, 0.000018302261077212914, 0.00012038124077230022, 
    -0.00016755741855756083}, {-0.002092177018750469, 0.00960211890328055, 
    2.603228994042853, -0.04248222283923035, 0.0017381547802512067, 
    0.003270107591413626, -0.007365773584951966}, {0.00017022141757951203, 
    -0.002632966479152509, -0.04248222283923034, 0.00864537487141599, 
    -0.00009361980593748933, -0.0008549025627859847, 0.000978224275299698}, 
    {-0.00043586450804348293, 0.000018302261077212897, 0.0017381547802512067, 
    -0.00009361980593748939, 0.011024738213358656, 0.0008843905932934111, 
    -0.029982763804706367}, {1.6931877587379607*^-6, 0.00012038124077230009, 
    0.0032701075914136264, -0.0008549025627859847, 0.0008843905932934109, 
    0.0070462715730911585, -0.005573553081610967}, {0.001076287791114173, 
    -0.00016755741855756077, -0.007365773584951966, 0.000978224275299698, 
    -0.029982763804706367, -0.005573553081610967, 0.09487041788871442}}}}, 
 "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsInt0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {0.7013041730722323 + 96.9625223198769*\[Eta] - 
    2057.658262923361*\[Eta]^2, {a0 -> 0.7013041730722323, 
    a1 -> 96.9625223198769, a2 -> -2057.658262923361}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.7013041730722323, 0.11986048878257266, 
       5.851003781107555, 0.10776399315816573}, {a1, 96.9625223198769, 
       16.21844110574861, 5.978535278924473, 0.10550752408814851}, 
      {a2, -2057.658262923361, 622.6369190789591, -3.3047482407036983, 
       0.18706164401842731}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -23.719887068541183, ComplexInfinity, -26.17470962406162, 
   0.9999999999994336, ScientificForm[0.059377481067362965], 
   {0.11986048878257266, 16.21844110574861, 622.6369190789591}, 
   {{a2, -3.3047482407036983}, {a0, 5.851003781107555}, 
    {a1, 5.978535278924473}}, 3, 0.059377481067362965, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.7013041730722323, 0.11986048878257266, {-0.8216677371771062, 
        2.2242760833215707}}, {a1, 96.9625223198769, 16.21844110574861, 
       {-109.1123108713564, 303.0373555111102}}, {a2, -2057.658262923361, 
       622.6369190789591, {-9969.010433041649, 5853.693907194927}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.014366536771197223, -1.8413422548812548, 
   54.40633390028457}, {-1.8413422548812548, 263.03783190063626, 
   -9189.191709174649}, {54.40633390028458, -9189.19170917465, 
   387676.73300013813}}}, "1DSpinFit" -> 
  {0.7498473348963549 + 0.4418524272651775*S - 0.1676625296707241*S^2 - 
    0.9151711998751604*S^3 + 0.34625477963302653*S^4 + 
    1.2308383753969803*S^5, {b0 -> -0.046176277785942535, 
    b1 -> 0.4418524272651775, b2 -> -0.1676625296707241, 
    b3 -> -0.9151711998751604, b4 -> 0.34625477963302653, 
    b5 -> 1.2308383753969803}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.046176277785942535, 0.0102216966524851, 
       -4.517476829515984, 0.000578499335721242}, {b1, 0.4418524272651775, 
       0.043035509277232216, 10.267159252578844, 1.3239336192681633*^-7}, 
      {b2, -0.1676625296707241, 0.08534982955337345, -1.9644155184384575, 
       0.07122633420938806}, {b3, -0.9151711998751604, 0.20270530060170416, 
       -4.514786723181852, 0.0005813513983823341}, {b4, 0.34625477963302653, 
       0.1290920504555814, 2.6822316200808007, 0.01882069118019914}, 
      {b5, 1.2308383753969803, 0.2228860452026938, 5.522276526005246, 
       0.0000983579875408463}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -81.80826272037606, -74.80826272037606, -75.19718986621098, 
   0.9995085810502414, ScientificForm[0.018834618765268762], 
   {0.0102216966524851, 0.043035509277232216, 0.08534982955337345, 
   0.20270530060170416, 0.1290920504555814, 0.2228860452026938}, 
   {{b2, -1.9644155184384575}, {b4, 2.6822316200808007}, 
    {b3, -4.514786723181852}, {b0, -4.517476829515984}, 
    {b5, 5.522276526005246}, {b1, 10.267159252578844}}, 6, 
   0.018834618765268762, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.046176277785942535, 0.0102216966524851, {-0.06825891084984198, 
        -0.02409364472204309}}, {b1, 0.4418524272651775, 
       0.043035509277232216, {0.34887986190773135, 0.5348249926226236}}, 
      {b2, -0.1676625296707241, 0.08534982955337345, {-0.35204962627227376, 
        0.016724566930825552}}, {b3, -0.9151711998751604, 
       0.20270530060170416, {-1.35308937779395, -0.47725302195637054}}, 
      {b4, 0.34625477963302653, 0.1290920504555814, {0.0673683600302753, 
        0.6251411992357778}}, {b5, 1.2308383753969803, 0.2228860452026938, 
       {0.7493223493781317, 1.712354401415829}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00010448308245542509, -0.00005673802732745359, 
   -0.000647083931596947, 0.00042856315496546166, 0.0007809178567115098, 
   -0.0005950691838598758}, {-0.00005673802732745359, 0.0018520550587507395, 
   0.0009579373355998571, -0.00790558857927656, -0.0017411682002356089, 
   0.007520046428205356}, {-0.000647083931596947, 0.0009579373355998568, 
   0.0072845934047898984, -0.0072749219646508914, -0.010536416133188408, 
   0.010149853686062577}, {0.00042856315496546176, -0.00790558857927656, 
   -0.007274921964650893, 0.041089438892027236, 0.013291266623572408, 
   -0.04355812290348257}, {0.0007809178567115098, -0.0017411682002356087, 
   -0.010536416133188408, 0.013291266623572408, 0.016664757490826368, 
   -0.018627489034207054}, {-0.0005950691838598757, 0.007520046428205355, 
   0.010149853686062575, -0.043558122903482564, -0.018627489034207054, 
   0.04967818914609726}}}, "3DFits" -> 
  {{0.5664660641971224 + 185.58965113823874*\[Eta] - 
     11458.768824989507*\[Eta]^2 + 249386.7511724409*\[Eta]^3 + 
     S^3*(0.4423803798742513 - 23.60535149579996*\[Eta] - 
       994.9241585715828*\[Eta]^2) + S*(0.17417687762107817 - 
       9.365114803167128*\[Eta] + 703.2622732011035*\[Eta]^2) + 
     S^2*(0.201692297830482 - 62.13147149352514*\[Eta] + 
       2833.5738711424974*\[Eta]^2), {f10 -> 1.0522316696145788, 
     f11 -> -56.57622596098388, f20 -> 1.4153133237530913, 
     f21 -> -435.9883861459072, f30 -> 1.0587537864218362, 
     f31 -> -56.49494510380576}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {f10, 1.0522316696145788, 0.10137037102367714, 
        10.380071208073298, 1.19838293826298*^-12}, {f11, -56.57622596098388, 
        110.08513485851876, -0.513931567906017, 0.6102756514953429}, 
       {f20, 1.4153133237530913, 0.07278338058513005, 19.445556284620363, 
        2.395765080325331*^-21}, {f21, -435.9883861459072, 78.9568007449, 
        -5.521859827559803, 2.5770837550246037*^-6}, 
       {f30, 1.0587537864218362, 0.06688326169329997, 15.829876707820556, 
        2.563928159425061*^-18}, {f31, -56.49494510380576, 72.54618321325447, 
        -0.7787445541791634, 0.4409528471791986}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -155.85853308262034, -153.58826281235008, 
    -143.36920564519252, 0.9994084594823576, ScientificForm[
     0.03493489630075358], {0.10137037102367714, 110.08513485851876, 
    0.07278338058513005, 78.9568007449, 0.06688326169329997, 
    72.54618321325447}, {{f11, -0.513931567906017}, 
     {f31, -0.7787445541791634}, {f21, -5.521859827559803}, 
     {f10, 10.380071208073298}, {f30, 15.829876707820556}, 
     {f20, 19.445556284620363}}, 6, 0.03493489630075358, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {f10, 1.0522316696145788, 0.10137037102367714, {0.8470180821206561, 
         1.2574452571085015}}, {f11, -56.57622596098388, 110.08513485851876, 
        {-279.431930502031, 166.2794785800632}}, {f20, 1.4153133237530913, 
        0.07278338058513005, {1.2679710728667706, 1.562655574639412}}, 
       {f21, -435.9883861459072, 78.9568007449, {-595.8280727750428, 
         -276.14869951677167}}, {f30, 1.0587537864218362, 
        0.06688326169329997, {0.9233557017865229, 1.1941518710571493}}, 
       {f31, -56.49494510380576, 72.54618321325447, {-203.35701501480634, 
         90.3671248071948}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.010275952121477961, -11.158078961864456, 0.0028682669869065733, 
    -3.1168402611627495, -0.006245148803392574, 6.777795810555839}, 
    {-11.158078961864454, 12118.736916818258, -3.114533704698597, 
    3384.700740214906, 6.77777733644616, -7357.478301673093}, 
    {0.0028682669869065733, -3.114533704698597, 0.005297420489399884, 
    -5.7463253958504055, -0.0033440317062403803, 3.6311583150385194}, 
    {-3.1168402611627504, 3384.7007402149065, -5.7463253958504055, 
    6234.176383869837, 3.633875228669692, -3946.18183668023}, 
    {-0.006245148803392572, 6.777777336446162, -0.0033440317062403803, 
    3.633875228669692, 0.004473370694734447, -4.851624428530341}, 
    {6.777795810555839, -7357.478301673094, 3.6311583150385194, 
    -3946.18183668023, -4.851624428530341, 5262.948698811082}}}}, 
 "Best3DFit" -> 1}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsInt1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 3*\[Eta]^2]*(10.804555518381164 - 
     72.3834734399584*\[Eta] + 540.0541240482851*\[Eta]^2 - 
     2612.999845214264*\[Eta]^3 + 4779.096001663425*\[Eta]^4), 
   {a0 -> 10.804555518381164, a1 -> -72.3834734399584, 
    a2 -> 540.0541240482851, a3 -> -2612.999845214264, 
    a4 -> 4779.096001663425}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 10.804555518381164, 0.151346186236161, 
       71.38967810871499, 3.439372242652704*^-51}, {a1, -72.3834734399584, 
       5.141619272956125, -14.077952799943938, 7.605368393635261*^-19}, 
      {a2, 540.0541240482851, 62.4624850947506, 8.646055680126498, 
       1.998697817240189*^-11}, {a3, -2612.999845214264, 312.83220168678514, 
       -8.352720183935732, 5.546589993579039*^-11}, {a4, 4779.096001663425, 
       544.6347799630903, 8.774863775661377, 1.2799020555557814*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -313.1079460467486, -311.8579460467486, 
   -301.17404176736295, 0.9999409362829713, 
   ScientificForm[0.011896835116579746], {0.151346186236161, 
   5.141619272956125, 62.4624850947506, 312.83220168678514, 
   544.6347799630903}, {{a3, -8.352720183935732}, {a2, 8.646055680126498}, 
    {a4, 8.774863775661377}, {a1, -14.077952799943938}, 
    {a0, 71.38967810871499}}, 5, 0.011896835116579746, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 10.804555518381164, 0.151346186236161, {10.500413970287026, 
        11.108697066475303}}, {a1, -72.3834734399584, 5.141619272956125, 
       {-82.71594420963743, -62.05100267027935}}, {a2, 540.0541240482851, 
       62.4624850947506, {414.5310607523204, 665.5771873442498}}, 
      {a3, -2612.999845214264, 312.83220168678514, {-3241.6596911006454, 
        -1984.3399993278827}}, {a4, 4779.096001663425, 544.6347799630903, 
       {3684.6114345702704, 5873.580568756581}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.02290566808823073, -0.7430723356791672, 
   8.29917682673511, -38.197932404907895, 61.75028433193938}, 
   {-0.7430723356791672, 26.436248748033865, -314.4177382204853, 
   1512.2613233883103, -2522.7519822882205}, {8.29917682673511, 
   -314.4177382204854, 3901.5620442119393, -19332.389534189508, 
   32944.59069355231}, {-38.19793240490789, 1512.2613233883103, 
   -19332.389534189504, 97863.98641220143, -169395.33170722588}, 
   {61.75028433193938, -2522.7519822882205, 32944.59069355231, 
   -169395.33170722588, 296627.0435454438}}}, 
 "1DSpinFit" -> {1.0778859826939684 - 0.06060585112630863*S - 
    0.012188806670359407*S^2, {b0 -> 0.002313211085402683, 
    b1 -> -0.06060585112630863, b2 -> -0.012188806670359407}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.002313211085402683, 0.0016744770878332367, 
       1.381452814260937, 0.18041377362360056}, {b1, -0.06060585112630863, 
       0.0023928983138972403, -25.327382603066713, 2.65914170022539*^-18}, 
      {b2, -0.012188806670359407, 0.004651343898018577, -2.620491397239346, 
       0.01529106354743088}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -188.49153928084826, -187.40063018993916, -183.45915312876232, 
   0.9999733085107733, ScientificForm[0.005509778621188753], 
   {0.0016744770878332367, 0.0023928983138972403, 0.004651343898018577}, 
   {{b0, 1.381452814260937}, {b2, -2.620491397239346}, 
    {b1, -25.327382603066713}}, 3, 0.005509778621188753, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.002313211085402683, 0.0016744770878332367, 
       {-0.0011507086858158649, 0.005777130856621231}}, 
      {b1, -0.06060585112630863, 0.0023928983138972403, 
       {-0.06555593843431107, -0.0556557638183062}}, 
      {b2, -0.012188806670359407, 0.004651343898018577, 
       {-0.021810844623671728, -0.0025667687170470837}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.803873517678477*^-6, -8.152146145633086*^-7, 
   -5.432522706293532*^-6}, {-8.152146145633084*^-7, 5.725962340652254*^-6, 
   -5.284538627580575*^-8}, {-5.432522706293532*^-6, -5.284538627580581*^-8, 
   0.00002163500005763464}}}, "3DFits" -> 
  {{Sqrt[\[Eta] - 3*\[Eta]^2]*(10.804555518381164 - 72.3834734399584*\[Eta] + 
       540.0541240482851*\[Eta]^2 - 2612.999845214264*\[Eta]^3 + 
       4779.096001663425*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(3.0603068539830236 - 35.90175503826643*\[Eta] + 
         93.86202686243435*\[Eta]^2) + S*(4.26127703301512 - 
         47.87169877659533*\[Eta] + 119.42758810605564*\[Eta]^2)) + 
     2.8887018834276112*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 2.8887018834276112, f10 -> -70.31131406989391, 
     f11 -> 789.8857599875289, f20 -> -251.07518207053369, 
     f21 -> 2945.469233306644}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 2.8887018834276112, 0.7219523257204666, 
        4.001236342780466, 0.0000926968554125221}, {f10, -70.31131406989391, 
        3.9204983145553514, -17.93427988703736, 1.4083415225088533*^-41}, 
       {f11, 789.8857599875289, 49.5352106237072, 15.945945319338064, 
        5.330095182386786*^-36}, {f20, -251.07518207053369, 
        25.44536624170116, -9.867226106537974, 1.4810609631285224*^-18}, 
       {f21, 2945.469233306644, 324.71440461049656, 9.070953402390053, 
        2.305102198602069*^-16}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -457.81530164465596, -457.4724445017988, -438.624319457061, 
    0.9970737572051614, ScientificForm[0.06607497336412688], 
    {0.7219523257204666, 3.9204983145553514, 49.5352106237072, 
    25.44536624170116, 324.71440461049656}, {{d10, 4.001236342780466}, 
     {f21, 9.070953402390053}, {f20, -9.867226106537974}, 
     {f11, 15.945945319338064}, {f10, -17.93427988703736}}, 5, 
    0.06607497336412688, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 2.8887018834276112, 0.7219523257204666, 
        {1.4639041423338792, 4.313499624521343}}, {f10, -70.31131406989391, 
        3.9204983145553514, {-78.04855231061268, -62.57407582917514}}, 
       {f11, 789.8857599875289, 49.5352106237072, {692.1263184193784, 
         887.6452015556794}}, {f20, -251.07518207053369, 25.44536624170116, 
        {-301.2924873563067, -200.85787678476066}}, {f21, 2945.469233306644, 
        324.71440461049656, {2304.634189624319, 3586.3042769889694}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.5212151606131906, -0.37852559306957995, 
    11.474117697483608, 0.4342851132253738, -3.0664832474767927}, 
    {-0.37852559306957995, 15.37030703443135, -176.8076147734434, 
    -20.14867521142987, 216.926272651871}, {11.474117697483612, 
    -176.80761477344342, 2453.7370915350343, 209.03306963907465, 
    -1566.973357431118}, {0.4342851132253738, -20.14867521142988, 
    209.03306963907465, 647.4666631743048, -7522.084812951178}, 
    {-3.0664832474767927, 216.926272651871, -1566.973357431118, 
    -7522.084812951178, 105439.44456154921}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(10.804555518381164 - 72.3834734399584*\[Eta] + 
       540.0541240482851*\[Eta]^2 - 2612.999845214264*\[Eta]^3 + 
       4779.096001663425*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(3.097395982217429 - 39.31284390368826*\[Eta] + 
         106.9129562723712*\[Eta]^2) + S*(4.2633625314212145 - 
         47.94914754514521*\[Eta] + 119.70401520575764*\[Eta]^2)) + 
     3.001401833124412*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.7262636326998003*(1 - 4*\[Eta])*\[Eta]*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 3.001401833124412, d20 -> 0.7262636326998003, 
     f10 -> -70.34572491253266, f11 -> 791.1636690855872, 
     f20 -> -254.11806635260194, f21 -> 3225.3234436221524}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 3.001401833124412, 0.7036492731981266, 
        4.265479902342352, 0.00003259142354674237}, {d20, 0.7262636326998003, 
        0.22182208961666014, 3.274081647841684, 0.0012776220623920125}, 
       {f10, -70.34572491253266, 3.8165448460437617, -18.4317826071016, 
        7.436146834865793*^-43}, {f11, 791.1636690855872, 48.22316285821155, 
        16.406299840012796, 3.1084132531319977*^-37}, 
       {f20, -254.11806635260194, 24.788008002343425, -10.25165339338998, 
        1.3034266529977087*^-19}, {f21, 3225.3234436221524, 
        327.45590517593126, 9.849642020928872, 1.7308090015659462*^-18}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -466.5447886050607, -466.06202998437107, 
    -444.1553093861999, 0.9972426579651925, ScientificForm[
     0.06413973168690443], {0.7036492731981266, 0.22182208961666014, 
    3.8165448460437617, 48.22316285821155, 24.788008002343425, 
    327.45590517593126}, {{d20, 3.274081647841684}, {d10, 4.265479902342352}, 
     {f21, 9.849642020928872}, {f20, -10.25165339338998}, 
     {f11, 16.406299840012796}, {f10, -18.4317826071016}}, 6, 
    0.06413973168690443, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 3.001401833124412, 0.7036492731981266, 
        {1.6126708586954606, 4.390132807553364}}, {d20, 0.7262636326998003, 
        0.22182208961666014, {0.2884727922956028, 1.164054473103998}}, 
       {f10, -70.34572491253266, 3.8165448460437617, {-77.87810538229232, 
         -62.813344442773}}, {f11, 791.1636690855872, 48.22316285821155, 
        {695.9898339137662, 886.3375042574082}}, {f20, -254.11806635260194, 
        24.788008002343425, {-303.03998785305134, -205.19614485215254}}, 
       {f21, 3225.3234436221524, 327.45590517593126, {2579.052388426389, 
         3871.594498817916}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.49512229967225185, 0.007635526853130454, -0.35907728371087916, 
    10.8870565204496, 0.37956568891802367, 0.036230310290711214}, 
    {0.0076355268531304536, 0.04920503944190162, -0.002331366728330288, 
    0.08657953495401521, -0.20615825214836464, 18.960384131265666}, 
    {-0.35907728371087905, -0.0023313667283302807, 14.566014561863202, 
    -167.55851442623586, -19.0844291147659, 204.67511027533854}, 
    {10.887056520449597, 0.08657953495401526, -167.5585144262359, 
    2325.473436049594, 197.73060314996619, -1451.6039640987763}, 
    {0.37956568891802367, -0.20615825214836478, -19.0844291147659, 
    197.73060314996619, 614.4453407242416, -7207.8573479367315}, 
    {0.03623031029071125, 18.960384131265666, 204.67511027533854, 
    -1451.6039640987765, -7207.8573479367315, 107227.3698345885}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(10.804555518381164 - 72.3834734399584*\[Eta] + 
       540.0541240482851*\[Eta]^2 - 2612.999845214264*\[Eta]^3 + 
       4779.096001663425*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(3.134513138337141 - 38.08059478583835*\[Eta] + 
         101.39008530305614*\[Eta]^2) + S*(4.247047803652722 - 
         47.68460818575775*\[Eta] + 118.90689341250369*\[Eta]^2)) + 
     1.1008863618764921*S*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     2.846481168132922*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 2.846481168132922, d30 -> 1.1008863618764921, 
     f10 -> -70.07653097390633, f11 -> 786.7987545687342, 
     f20 -> -257.1632501120567, f21 -> 3124.226662684074}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 2.846481168132922, 0.7141243702688344, 
        3.985973993663534, 0.00009853487077880663}, {d30, 1.1008863618764921, 
        0.4920685853397915, 2.237262029471541, 0.02653139597822727}, 
       {f10, -70.07653097390633, 3.8780551254561386, -18.070019302694647, 
        7.275550686097121*^-42}, {f11, 786.7987545687342, 49.00043157235692, 
        16.0569760167704, 3.013101113705127*^-36}, {f20, -257.1632501120567, 
        25.307404713709342, -10.161581285051648, 2.331813826378067*^-19}, 
       {f21, 3124.226662684074, 330.87355646127304, 9.442358271534305, 
        2.3104268310984975*^-17}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -460.8882595370844, -460.4055009163948, -438.4987803182236, 
    0.9971551261471099, ScientificForm[0.06514983571471866], 
    {0.7141243702688344, 0.4920685853397915, 3.8780551254561386, 
    49.00043157235692, 25.307404713709342, 330.87355646127304}, 
    {{d30, 2.237262029471541}, {d10, 3.985973993663534}, 
     {f21, 9.442358271534305}, {f20, -10.161581285051648}, 
     {f11, 16.0569760167704}, {f10, -18.070019302694647}}, 6, 
    0.06514983571471866, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 2.846481168132922, 0.7141243702688344, 
        {1.43707641158504, 4.255885924680804}}, {d30, 1.1008863618764921, 
        0.4920685853397915, {0.12973366971362665, 2.0720390540393576}}, 
       {f10, -70.07653097390633, 3.8780551254561386, {-77.73030889765255, 
         -62.42275305016011}}, {f11, 786.7987545687342, 49.00043157235692, 
        {690.0908921763887, 883.5066169610798}}, {f20, -257.1632501120567, 
        25.307404713709342, {-307.110259434756, -207.21624078935739}}, 
       {f21, 3124.226662684074, 330.87355646127304, {2471.210488320946, 
         3777.2428370472026}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.5099736162118592, -0.009286121774480375, -0.3720833570533167, 
    11.244843691312667, 0.47597539007243966, -4.506092716069409}, 
    {-0.009286121774480375, 0.2421314926783036, 0.05163873716285698, 
    -0.6789631117645397, -1.3390237661845799, 39.31632246648778}, 
    {-0.37208335705331674, 0.05163873716285698, 15.03931155607663, 
    -173.01822740610365, -19.985912302527897, 220.48428204901106}, 
    {11.244843691312667, -0.6789631117645397, -173.01822740610365, 
    2401.0422942772334, 208.13659408087116, -1642.353518903929}, 
    {0.4759753900724396, -1.3390237661845803, -19.985912302527897, 
    208.13659408087116, 640.4647333434779, -7572.134334318919}, 
    {-4.506092716069409, 39.31632246648778, 220.48428204901106, 
    -1642.353518903929, -7572.134334318918, 109477.31036533124}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(10.804555518381164 - 72.3834734399584*\[Eta] + 
       540.0541240482851*\[Eta]^2 - 2612.999845214264*\[Eta]^3 + 
       4779.096001663425*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(3.114200596973775 - 39.55246183554449*\[Eta] + 
         107.60255416369455*\[Eta]^2) + S*(4.259134949801977 - 
         47.88809397212145*\[Eta] + 119.52744221957043*\[Eta]^2)) + 
     0.3094440788290077*S*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     2.9772163258897675*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.6468847066189016*(1 - 4*\[Eta])*\[Eta]*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 2.9772163258897675, d20 -> 0.6468847066189016, 
     d30 -> 0.3094440788290077, f10 -> -70.27596957471178, 
     f11 -> 790.1562816487453, f20 -> -255.49675872264433, 
     f21 -> 3244.9822944298303}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 2.9772163258897675, 0.7065897887672564, 
        4.213500355112593, 0.00004030437756299039}, {d20, 0.6468847066189016, 
        0.26834310881332896, 2.4106626381410172, 0.016964901664069776}, 
       {d30, 0.3094440788290077, 0.5860370969549205, 0.528028140943458, 
        0.5981525536832958}, {f10, -70.27596957471178, 3.8267142915284884, 
        -18.36457185483836, 1.4003865003894654*^-42}, 
       {f11, 790.1562816487453, 48.36048315629019, 16.3388831144457, 
        5.669645393102884*^-37}, {f20, -255.49675872264433, 
        24.97609690761991, -10.229651160774255, 1.577311267488352*^-19}, 
       {f21, 3244.9822944298303, 330.238116275721, 9.826189450888654, 
        2.099586968336957*^-18}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -464.797334723016, -464.1499358790853, -439.2093584728894, 
    0.9972470692000815, ScientificForm[0.06408840532436869], 
    {0.7065897887672564, 0.26834310881332896, 0.5860370969549205, 
    3.8267142915284884, 48.36048315629019, 24.97609690761991, 
    330.238116275721}, {{d30, 0.528028140943458}, {d20, 2.4106626381410172}, 
     {d10, 4.213500355112593}, {f21, 9.826189450888654}, 
     {f20, -10.229651160774255}, {f11, 16.3388831144457}, 
     {f10, -18.36457185483836}}, 7, 0.06408840532436869, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 2.9772163258897675, 0.7065897887672564, {1.5826261083807738, 
         4.371806543398761}}, {d20, 0.6468847066189016, 0.26834310881332896, 
        {0.11725820983649882, 1.1765112034013043}}, {d30, 0.3094440788290077, 
        0.5860370969549205, {-0.8472123228104252, 1.4661004804684405}}, 
       {f10, -70.27596957471178, 3.8267142915284884, {-77.82872281429383, 
         -62.723216335129734}}, {f11, 790.1562816487453, 48.36048315629019, 
        {694.7076100207071, 885.6049532767836}}, {f20, -255.49675872264433, 
        24.97609690761991, {-304.79186738773217, -206.2016500575565}}, 
       {f21, 3244.9822944298303, 330.238116275721, {2593.1941512552653, 
         3896.7704376043953}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.49926912959015596, 0.014552794782901621, -0.026842517186386784, 
    -0.3666140674226718, 11.019493585557974, 0.5007301130385876, 
    -1.6689134726228647}, {0.014552794782901621, 0.07200802404760208, 
    -0.08809946249594519, -0.02220052416741699, 0.37374340163588, 
    0.18550562537045914, 13.441923028417252}, {-0.026842517186386753, 
    -0.08809946249594519, 0.3434394790073507, 0.07741863075824906, 
    -1.1180586094157097, -1.5301549510032861, 21.818564132243054}, 
    {-0.36661406742267194, -0.02220052416741699, 0.07741863075824906, 
    14.643742268988378, -168.50392572821465, -19.508332504803917, 
    210.44045272474978}, {11.019493585557974, 0.37374340163588, 
    -1.1180586094157097, -168.50392572821465, 2338.736331109827, 
    203.5302167645941, -1528.6406607349595}, {0.5007301130385877, 
    0.18550562537045925, -1.530154951003286, -19.508332504803917, 
    203.53021676459412, 623.8054167388209, -7334.894405292204}, 
    {-1.668913472622865, 13.441923028417252, 21.818564132243054, 
    210.4404527247498, -1528.6406607349597, -7334.894405292205, 
    109057.2134413366}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsInt2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {Sqrt[\[Eta] - 3*\[Eta]^2]*(9.020721305469886 - 
     53.22188349231127*\[Eta] + 508.07176447172276*\[Eta]^2 - 
     3194.0620894511526*\[Eta]^3 + 6769.927439234588*\[Eta]^4), 
   {a0 -> 9.020721305469886, a1 -> -53.22188349231127, 
    a2 -> 508.07176447172276, a3 -> -3194.0620894511526, 
    a4 -> 6769.927439234588}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 9.020721305469886, 0.24476772727345844, 
       36.85421034036808, 2.1719689744705614*^-37}, {a1, -53.22188349231127, 
       8.286326013173968, -6.422856572104062, 5.2000580080792446*^-8}, 
      {a2, 508.07176447172276, 100.23265860792898, 5.068924355873878, 
       6.104742974800835*^-6}, {a3, -3194.0620894511526, 500.1791622938762, 
       -6.385835976858443, 5.933611364717356*^-8}, {a4, 6769.927439234588, 
       868.722862911801, 7.792965660582505, 3.965157155298052*^-10}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -261.0957748023246, -259.8457748023246, 
   -249.16187052293898, 0.9998129692707944, 
   ScientificForm[0.01925684508472451], {0.24476772727345844, 
   8.286326013173968, 100.23265860792898, 500.1791622938762, 
   868.722862911801}, {{a2, 5.068924355873878}, {a3, -6.385835976858443}, 
    {a1, -6.422856572104062}, {a4, 7.792965660582505}, 
    {a0, 36.85421034036808}}, 5, 0.01925684508472451, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 9.020721305469886, 0.24476772727345844, {8.528842141892742, 
        9.51260046904703}}, {a1, -53.22188349231127, 8.286326013173968, 
       {-69.87387905516547, -36.56988792945706}}, {a2, 508.07176447172276, 
       100.23265860792898, {306.64669578160033, 709.4968331618452}}, 
      {a3, -3194.0620894511526, 500.1791622938762, {-4199.20974812497, 
        -2188.914430777335}}, {a4, 6769.927439234588, 868.722862911801, 
       {5024.163485999019, 8515.691392470157}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.059911240314614124, -1.9383490844500997, 
   21.58772387017243, -99.1038084095992, 159.87648856431466}, 
   {-1.9383490844500997, 68.66319879660358, -813.3934120499653, 
   3899.3212724547093, -6488.78273392133}, {21.587723870172432, 
   -813.3934120499654, 10046.585851613641, -49602.40401336012, 
   84312.46651264219}, {-99.1038084095992, 3899.3212724547097, 
   -49602.40401336012, 250179.1943930037, -431971.2983659499}, 
   {159.87648856431468, -6488.782733921331, 84312.46651264218, 
   -431971.2983659499, 754679.4125456759}}}, 
 "1DSpinFit" -> {1.0017855635848498 - 0.0972673019346637*S + 
    0.031754082963154184*S^2 + 0.03770126308389217*S^3, 
   {b0 -> -0.00010059234279764976, b1 -> -0.0972673019346637, 
    b2 -> 0.031754082963154184, b3 -> 0.03770126308389217}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.00010059234279764976, 
       0.0016671131000469276, -0.060339243207205434, 0.9525503449255116}, 
      {b1, -0.0972673019346637, 0.005999527830044648, -16.21249283111332, 
       3.4868719236626404*^-12}, {b2, 0.031754082963154184, 
       0.005226438305163436, 6.075663981680005, 9.655720313706546*^-6}, 
      {b3, 0.03770126308389217, 0.011056930155122827, 3.409740547779861, 
       0.0031233890163884902}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -160.37237165313684, -158.01943047666626, -154.91715938634525, 
   0.9999752201586064, ScientificForm[0.004989277617253627], 
   {0.0016671131000469276, 0.005999527830044648, 0.005226438305163436, 
   0.011056930155122827}, {{b0, -0.060339243207205434}, 
    {b3, 3.409740547779861}, {b2, 6.075663981680005}, 
    {b1, -16.21249283111332}}, 4, 0.004989277617253627, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.00010059234279764976, 0.0016671131000469276, 
       {-0.003603066998260802, 0.0034018823126655026}}, 
      {b1, -0.0972673019346637, 0.005999527830044648, {-0.10987184218384398, 
        -0.08466276168548341}}, {b2, 0.031754082963154184, 
       0.005226438305163436, {0.020773743535876306, 0.04273442239043206}}, 
      {b3, 0.03770126308389217, 0.011056930155122827, {0.014471514823588865, 
        0.06093101134419547}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2.779266088348077*^-6, -6.626306857361159*^-7, -5.705705938865646*^-6, 
   -5.354155355003864*^-7}, {-6.626306857361158*^-7, 0.00003599433418348024, 
   -9.239880956520426*^-6, -0.00006036792698481414}, {-5.705705938865646*^-6, 
   -9.239880956520426*^-6, 0.000027315657357679644, 0.00002242624066411552}, 
   {-5.354155355003866*^-7, -0.00006036792698481414, 0.000022426240664115516, 
   0.00012225570445526448}}}, "3DFits" -> 
  {{Sqrt[\[Eta] - 3*\[Eta]^2]*(9.020721305469886 - 53.22188349231127*\[Eta] + 
       508.07176447172276*\[Eta]^2 - 3194.0620894511526*\[Eta]^3 + 
       6769.927439234588*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(2.3744342198527484 - 25.286684856422735*\[Eta] + 
         64.74544118094356*\[Eta]^2) + S*(3.2565916700919675 - 
         38.389225546513565*\[Eta] + 96.41777041220985*\[Eta]^2)) + 
     3.233759337559542*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 3.233759337559542, f10 -> -41.40558911197975, 
     f11 -> 488.09573331039326, f20 -> 95.59579755204297, 
     f21 -> -1018.0533897657558}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 3.233759337559542, 0.3854825549462119, 
        8.388860393463881, 1.507885805038065*^-14}, {f10, -41.40558911197975, 
        1.612038495501079, -25.685235946620136, 1.3337381455494485*^-61}, 
       {f11, 488.09573331039326, 20.310918332912486, 24.031199639036842, 
        1.2809075659533236*^-57}, {f20, 95.59579755204297, 6.652698755111, 
        14.369476369060084, 1.5629088082325644*^-31}, 
       {f21, -1018.0533897657558, 84.78480923372211, -12.007497557249177, 
        1.1135884344655503*^-24}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -689.7284462313669, -689.3875371404578, -670.5044061089061, 
    0.9989263135111548, ScientificForm[0.03519130836016657], 
    {0.3854825549462119, 1.612038495501079, 20.310918332912486, 
    6.652698755111, 84.78480923372211}, {{d10, 8.388860393463881}, 
     {f21, -12.007497557249177}, {f20, 14.369476369060084}, 
     {f11, 24.031199639036842}, {f10, -25.685235946620136}}, 5, 
    0.03519130836016657, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 3.233759337559542, 0.3854825549462119, 
        {2.473026013412157, 3.994492661706927}}, {f10, -41.40558911197975, 
        1.612038495501079, {-44.58687809017281, -38.22430013378669}}, 
       {f11, 488.09573331039326, 20.310918332912486, {448.01300525532326, 
         528.1784613654632}}, {f20, 95.59579755204297, 6.652698755111, 
        {82.46698128373497, 108.72461382035097}}, {f21, -1018.0533897657558, 
        84.78480923372211, {-1185.3725821338023, -850.7341973977093}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.14859680016785928, -0.08476959770405496, 
    2.528354144346374, -0.07433089125999179, 0.8294927969929147}, 
    {-0.08476959770405498, 2.598668110977383, -29.86531701405455, 
    2.316075160508831, -26.891981763474345}, {2.528354144346374, 
    -29.865317014054558, 412.5334035262406, -26.23466875790208, 
    274.8882272288554}, {-0.0743308912599918, 2.316075160508831, 
    -26.234668757902078, 44.25840072625546, -512.7157110150297}, 
    {0.8294927969929147, -26.891981763474345, 274.8882272288554, 
    -512.7157110150297, 7188.463876798652}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(9.020721305469886 - 53.22188349231127*\[Eta] + 
       508.07176447172276*\[Eta]^2 - 3194.0620894511526*\[Eta]^3 + 
       6769.927439234588*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(2.3891393234084326 - 25.673098476151424*\[Eta] + 
         66.05581400296737*\[Eta]^2) + S*(3.252837098139063 - 
         38.31238701263277*\[Eta] + 96.17048942793312*\[Eta]^2)) + 
     3.1835432878164704*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.09385253284489432*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 3.1835432878164704, d20 -> 0.09385253284489432, 
     f10 -> -41.357852005421066, f11 -> 487.11877792754495, 
     f20 -> 96.18783168410589, f21 -> -1033.6105771807968}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 3.1835432878164704, 0.385254400530883, 
        8.263483255297091, 3.3070899624974346*^-14}, 
       {d20, 0.09385253284489432, 0.0599831164301443, 1.564649161805289, 
        0.11946144505605061}, {f10, -41.357852005421066, 1.605774102522568, 
        -25.755709934822427, 1.3391948346854946*^-61}, 
       {f11, 487.11877792754495, 20.237972077797185, 24.069544915617143, 
        1.4583364043515607*^-57}, {f20, 96.18783168410589, 6.636445676151354, 
        14.493877653480272, 7.708168477399649*^-32}, 
       {f21, -1033.6105771807968, 85.02346971693161, -12.15676777979061, 
        4.449444539282352*^-25}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -690.2114225202391, -689.7314225202391, -667.7833757107015, 
    0.9989410433989186, ScientificForm[0.034949080211855714], 
    {0.385254400530883, 0.0599831164301443, 1.605774102522568, 
    20.237972077797185, 6.636445676151354, 85.02346971693161}, 
    {{d20, 1.564649161805289}, {d10, 8.263483255297091}, 
     {f21, -12.15676777979061}, {f20, 14.493877653480272}, 
     {f11, 24.069544915617143}, {f10, -25.755709934822427}}, 6, 
    0.034949080211855714, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 3.1835432878164704, 0.385254400530883, 
        {2.4232304803536757, 3.943856095279265}}, {d20, 0.09385253284489432, 
        0.0599831164301443, {-0.024526210111773875, 0.21223127580156254}}, 
       {f10, -41.357852005421066, 1.605774102522568, {-44.526902415637245, 
         -38.188801595204886}}, {f11, 487.11877792754495, 20.237972077797185, 
        {447.17844409457643, 527.0591117605135}}, {f20, 96.18783168410589, 
        6.636445676151354, {83.09057793007777, 109.285085438134}}, 
       {f21, -1033.6105771807968, 85.02346971693161, {-1201.407318429249, 
         -865.8138359323445}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.14842095312841003, -0.0019251057885237882, -0.08506086757456864, 
    2.5278755969728333, -0.08587150829720915, 1.1418708328998297}, 
    {-0.0019251057885237882, 0.003597974256672248, 0.001830071872114537, 
    -0.03745301496779255, 0.022696495253406355, -0.5964075569282079}, 
    {-0.08506086757456864, 0.0018300718721145377, 2.578510468332159, 
    -29.64200662740115, 2.308824279457424, -26.977106698868834}, 
    {2.5278755969728333, -0.03745301496779255, -29.64200662740115, 
    409.5755138216985, -26.25802996340178, 278.8657659742881}, 
    {-0.08587150829720915, 0.022696495253406355, 2.308824279457424, 
    -26.258029963401775, 44.04241121250801, -512.3171816474445}, 
    {1.1418708328998295, -0.5964075569282079, -26.97710669886883, 
    278.865765974288, -512.3171816474445, 7228.990402705989}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(9.020721305469886 - 53.22188349231127*\[Eta] + 
       508.07176447172276*\[Eta]^2 - 3194.0620894511526*\[Eta]^3 + 
       6769.927439234588*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(2.430123641051901 - 27.331080175605404*\[Eta] + 
         72.0319917184878*\[Eta]^2) + S*(3.246381457717754 - 
         38.21002193867863*\[Eta] + 95.8643193788575*\[Eta]^2)) + 
     3.200284063925674*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     2.383916082661821*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
    {d10 -> 3.200284063925674, d30 -> 2.383916082661821, 
     f10 -> -41.27577245053113, f11 -> 485.81726806049954, 
     f20 -> 97.8378788825061, f21 -> -1100.3616716355525}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 3.200284063925674, 0.3776041756467518, 
        8.475234836702482, 9.1482612706837*^-15}, {d30, 2.383916082661821, 
        0.811444293967036, 2.937867824551694, 0.0037474680199739035}, 
       {f10, -41.27577245053113, 1.5789914335531128, -26.140593022503392, 
        1.6854489119515481*^-62}, {f11, 485.81726806049954, 
        19.901866341472257, 24.410638666994526, 2.1617910848784314*^-58}, 
       {f20, 97.8378788825061, 6.558319908257778, 14.918131510985836, 
        4.6318066430955094*^-33}, {f21, -1100.3616716355525, 
        87.61432087141387, -12.559153123500044, 3.052744592614439*^-26}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -696.4106427284663, -695.9306427284663, 
    -673.9825959189287, 0.9989765058245919, ScientificForm[
     0.034358908373073406], {0.3776041756467518, 0.811444293967036, 
    1.5789914335531128, 19.901866341472257, 6.558319908257778, 
    87.61432087141387}, {{d30, 2.937867824551694}, {d10, 8.475234836702482}, 
     {f21, -12.559153123500044}, {f20, 14.918131510985836}, 
     {f11, 24.410638666994526}, {f10, -26.140593022503392}}, 6, 
    0.034358908373073406, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 3.200284063925674, 0.3776041756467518, 
        {2.455069238345397, 3.945498889505951}}, {d30, 2.383916082661821, 
        0.811444293967036, {0.7825028648099825, 3.9853293005136594}}, 
       {f10, -41.27577245053113, 1.5789914335531128, {-44.39196634254154, 
         -38.15957855852072}}, {f11, 485.81726806049954, 19.901866341472257, 
        {446.5402504560736, 525.0942856649256}}, {f20, 97.8378788825061, 
        6.558319908257778, {84.8948090179819, 110.78094874703031}}, 
       {f21, -1100.3616716355525, 87.61432087141387, {-1273.2715467308035, 
         -927.4517965403014}}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    {{0.142584913465863, -0.009245929838021617, -0.08176943749700226, 
    2.4326905766667632, -0.07995451772856907, 1.1144382767211054}, 
    {-0.009245929838021617, 0.6584418422116615, 0.035855591702932184, 
    -0.6293161355243633, 0.6192668325682854, -22.733693160504778}, 
    {-0.08176943749700226, 0.035855591702932184, 2.493213947234114, 
    -28.66521008630891, 2.254070753752486, -27.018465645325012}, 
    {2.4326905766667632, -0.6293161355243635, -28.665210086308907, 
    396.0842838738263, -25.742226199810617, 285.2547861534574}, 
    {-0.07995451772856907, 0.6192668325682854, 2.254070753752486, 
    -25.742226199810617, 43.01156001905031, -512.9055509710767}, 
    {1.1144382767211054, -22.733693160504785, -27.018465645325012, 
    285.2547861534574, -512.9055509710767, 7676.269221759067}}}, 
   {Sqrt[\[Eta] - 3*\[Eta]^2]*(9.020721305469886 - 53.22188349231127*\[Eta] + 
       508.07176447172276*\[Eta]^2 - 3194.0620894511526*\[Eta]^3 + 
       6769.927439234588*\[Eta]^4) + Sqrt[\[Eta] - 3*\[Eta]^2]*
      (S^2*(2.431078518600976 - 27.315755802831642*\[Eta] + 
         71.95541618660756*\[Eta]^2) + S*(3.2458588069041316 - 
         38.19725615366118*\[Eta] + 95.8216186518057*\[Eta]^2)) + 
     3.186123236815694*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     2.218087836263883*S*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
     0.030818291973054794*\[Eta]^2*(\[Chi]1 - \[Chi]2)^2, 
    {d10 -> 3.186123236815694, d20 -> 0.030818291973054794, 
     d30 -> 2.218087836263883, f10 -> -41.26912726223914, 
     f11 -> 485.6549588419449, f20 -> 97.87632268528873, 
     f21 -> -1099.7447054441777}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 3.186123236815694, 0.379581016546015, 
        8.393789725860682, 1.5421008554803603*^-14}, 
       {d20, 0.030818291973054794, 0.06421265125492898, 0.47994112329521943, 
        0.6318685789058938}, {d30, 2.218087836263883, 0.88358163330742, 
        2.5103371920047093, 0.012968736297862958}, {f10, -41.26912726223914, 
        1.5825158730078597, -26.07817587560727, 3.503666318710142*^-62}, 
       {f11, 485.6549588419449, 19.948392340836993, 24.345568833020447, 
        4.4309168812942544*^-58}, {f20, 97.87632268528873, 6.573195112157224, 
        14.890220207257347, 6.350742808132488*^-33}, 
       {f21, -1099.7447054441777, 87.81593181879043, -12.523293697019788, 
        4.2191502321008167*^-26}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -694.6130025865012, -693.9693244255817, -668.9809490898868, 
    0.9989778512263489, ScientificForm[0.034336318241051725], 
    {0.379581016546015, 0.06421265125492898, 0.88358163330742, 
    1.5825158730078597, 19.948392340836993, 6.573195112157224, 
    87.81593181879043}, {{d20, 0.47994112329521943}, 
     {d30, 2.5103371920047093}, {d10, 8.393789725860682}, 
     {f21, -12.523293697019788}, {f20, 14.890220207257347}, 
     {f11, 24.345568833020447}, {f10, -26.07817587560727}}, 7, 
    0.034336318241051725, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 3.186123236815694, 0.379581016546015, 
        {2.436977412239174, 3.935269061392214}}, {d20, 0.030818291973054794, 
        0.06421265125492898, {-0.09591259675880237, 0.15754918070491197}}, 
       {d30, 2.218087836263883, 0.88358163330742, {0.47424011361437035, 
         3.961935558913396}}, {f10, -41.26912726223914, 1.5825158730078597, 
        {-44.39240031044803, -38.145854214030244}}, {f11, 485.6549588419449, 
        19.948392340836993, {446.2845631221141, 525.0253545617758}}, 
       {f20, 97.87632268528873, 6.573195112157224, {84.90338289707773, 
         110.84926247349972}}, {f21, -1099.7447054441777, 87.81593181879043, 
        {-1273.059322839877, -926.4300880484784}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.14408174812210617, -0.0018946162530339781, 
    0.0009080834072177093, -0.08253711606103739, 2.4533538607656222, 
    -0.08266910824463716, 1.0814039419714174}, {-0.0018946162530339781, 
    0.004123264581187132, -0.02218662006093086, 0.0008890781339809242, 
    -0.02171579958594956, 0.005143502778096635, 0.08254561436810434}, 
    {0.0009080834072177093, -0.02218662006093086, 0.7807165027182081, 
    0.03122909294622365, -0.5152310465066823, 0.5943104541499711, 
    -23.277709964394745}, {-0.08253711606103739, 0.0008890781339809239, 
    0.03122909294622364, 2.5043564883218283, -28.795797490886965, 
    2.2650802762239497, -27.119338779465792}, {2.4533538607656227, 
    -0.021715799585949568, -0.5152310465066823, -28.795797490886965, 
    397.93835698396407, -25.882381685023358, 286.07295916055557}, 
    {-0.08266910824463716, 0.0051435027780966334, 0.5943104541499711, 
    2.2650802762239497, -25.882381685023358, 43.20689398248763, 
    -515.0553931744071}, {1.0814039419714174, 0.08254561436810434, 
    -23.277709964394745, -27.1193387794658, 286.07295916055557, 
    -515.0553931744071, 7711.6378812024495}}}}, "Best3DFit" -> 3}


==> anc/ParspaceFits/AmpFits/44/CoefficientStatsLambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{"NSFit" -> {(1 - 3*\[Eta])*(0.7784823183691343 + 34.46044836457201*\[Eta] - 
     1514.0269701450463*\[Eta]^2 + 26746.055755132693*\[Eta]^3 - 
     217137.36747452553*\[Eta]^4 + 821240.0917610931*\[Eta]^5 - 
     1.1528621947893575*^6*\[Eta]^6), {a0 -> 0.7784823183691343, 
    a1 -> 34.46044836457201, a2 -> -1514.0269701450463, 
    a3 -> 26746.055755132693, a4 -> -217137.36747452553, 
    a5 -> 821240.0917610931, a6 -> -1.1528621947893575*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.7784823183691343, 0.04723667197337801, 
       16.480464982966563, 1.9213394948952845*^-20}, 
      {a1, 34.46044836457201, 11.308925136391302, 3.047190422516883, 
       0.0038971717736005053}, {a2, -1514.0269701450463, 447.22947249647626, 
       -3.385347038274575, 0.0015050719914760295}, {a3, 26746.055755132693, 
       6924.823369329329, 3.8623448323019183, 0.00036481579194624827}, 
      {a4, -217137.36747452553, 50728.68862835294, -4.280366265040105, 
       0.00009934313532078392}, {a5, 821240.0917610931, 176042.3976067149, 
       4.665013104375989, 0.000028902289251268223}, 
      {a6, -1.1528621947893575*^6, 232813.21716634976, -4.951876052490672, 
       0.00001130110574883883}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -156.86700459469205, -154.26235343190135, -141.41239953289744, 
   0.9979861734892874, ScientificForm[0.04420560727686284], 
   {0.04723667197337801, 11.308925136391302, 447.22947249647626, 
   6924.823369329329, 50728.68862835294, 176042.3976067149, 
   232813.21716634976}, {{a1, 3.047190422516883}, {a2, -3.385347038274575}, 
    {a3, 3.8623448323019183}, {a4, -4.280366265040105}, 
    {a5, 4.665013104375989}, {a6, -4.951876052490672}, 
    {a0, 16.480464982966563}}, 7, 0.04420560727686284, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.7784823183691343, 0.04723667197337801, {0.6832830613493519, 
        0.8736815753889167}}, {a1, 34.46044836457201, 11.308925136391302, 
       {11.668807342877002, 57.252089386267016}}, {a2, -1514.0269701450463, 
       447.22947249647626, {-2415.358747350032, -612.6951929400607}}, 
      {a3, 26746.055755132693, 6924.823369329329, {12789.991277835978, 
        40702.120232429406}}, {a4, -217137.36747452553, 50728.68862835294, 
       {-319374.32163016195, -114900.41331888911}}, {a5, 821240.0917610931, 
       176042.3976067149, {466449.95189718413, 1.176030231625002*^6}}, 
      {a6, -1.1528621947893575*^6, 232813.21716634976, 
       {-1.622066403568352*^6, -683657.9860103629}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0022313031791205157, -0.3710933411711709, 
   13.106316296985685, -190.7816574302083, 1335.0231572703221, 
   -4455.982273008428, 5689.732374076765}, {-0.37109334117117093, 
   127.891787740503, -4992.801381424589, 75610.2871114336, -540241.781702587, 
   1.8262778792561423*^6, -2.351804778123982*^6}, {13.106316296985685, 
   -4992.801381424589, 200014.20106947643, -3.0787105246425103*^6, 
   2.225616853404319*^7, -7.590797316784254*^7, 9.843596424092059*^7}, 
   {-190.78165743020824, 75610.28711143359, -3.0787105246425103*^6, 
   4.7953178696409605*^7, -3.499050826943171*^8, 1.2024945062968445*^9, 
   -1.5691682954849193*^9}, {1335.0231572703221, -540241.781702587, 
   2.225616853404319*^7, -3.499050826943171*^8, 2.573399849952385*^9, 
   -8.903700335025003*^9, 1.1685924106453922*^10}, {-4455.982273008427, 
   1.8262778792561423*^6, -7.590797316784254*^7, 1.2024945062968445*^9, 
   -8.903700335025003*^9, 3.099092575512069*^10, -4.088912364901494*^10}, 
   {5689.732374076765, -2.351804778123982*^6, 9.843596424092059*^7, 
   -1.5691682954849193*^9, 1.1685924106453922*^10, -4.0889123649014946*^10, 
   5.420199408734594*^10}}}, "1DSpinFit" -> 
  {0.8976199883387546 + 0.07841679053562543*S - 0.10481347681498297*S^2 - 
    0.35243185786976233*S^3 + 0.33950931198041445*S^4, 
   {b0 -> -0.09181828319984844, b1 -> 0.07841679053562543, 
    b2 -> -0.10481347681498297, b3 -> -0.35243185786976233, 
    b4 -> 0.33950931198041445}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.09181828319984844, 0.009427625033618195, 
       -9.73928034605019, 0.00019400970663978944}, {b1, 0.07841679053562543, 
       0.037319940878424405, 2.1012035038072674, 0.08961628710038202}, 
      {b2, -0.10481347681498297, 0.08534182405811619, -1.2281607285966485, 
       0.2740415977071269}, {b3, -0.35243185786976233, 0.125586222949216, 
       -2.8062939516245913, 0.037712617519172154}, {b4, 0.33950931198041445, 
       0.18608624396158488, 1.8244729150989891, 0.12767227592232905}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -48.263346115902564, -33.263346115902564, 
   -46.44783555793829, 0.9998535448193999, 
   ScientificForm[0.010794922122296635], {0.009427625033618195, 
   0.037319940878424405, 0.08534182405811619, 0.125586222949216, 
   0.18608624396158488}, {{b2, -1.2281607285966485}, 
    {b4, 1.8244729150989891}, {b1, 2.1012035038072674}, 
    {b3, -2.8062939516245913}, {b0, -9.73928034605019}}, 5, 
   0.010794922122296635, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.09181828319984844, 0.009427625033618195, 
       {-0.11605276486445756, -0.06758380153523932}}, 
      {b1, 0.07841679053562543, 0.037319940878424405, {-0.01751717159347349, 
        0.17435075266472436}}, {b2, -0.10481347681498297, 
       0.08534182405811619, {-0.3241916195588466, 0.11456466592888069}}, 
      {b3, -0.35243185786976233, 0.125586222949216, {-0.6752615213891895, 
        -0.02960219435033523}}, {b4, 0.33950931198041445, 
       0.18608624396158488, {-0.13884060660902336, 0.8178592305698522}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00008888011377450446, 0.000054993521465086735, 
   -0.0005693369124584366, -0.00021288725281621074, 0.0007918667323777601}, 
   {0.000054993521465086735, 0.0013927779871690928, -0.0015900184452693053, 
   -0.004433355109659318, 0.004978836148931131}, {-0.0005693369124584366, 
   -0.0015900184452693048, 0.007283226933566459, 0.006445484824609888, 
   -0.014400631672655739}, {-0.00021288725281621074, -0.004433355109659318, 
   0.0064454848246098895, 0.01577189939465019, -0.019623408985170444}, 
   {0.00079186673237776, 0.004978836148931131, -0.014400631672655739, 
   -0.01962340898517044, 0.034628090191730486}}}, 
 "3DFits" -> 
  {{(1 - 3*\[Eta])*(0.7784823183691343 + 34.46044836457201*\[Eta] - 
       1514.0269701450463*\[Eta]^2 + 26746.055755132693*\[Eta]^3 - 
       217137.36747452553*\[Eta]^4 + 821240.0917610931*\[Eta]^5 - 
       1.1528621947893575*^6*\[Eta]^6) + (1 - 3*\[Eta])*
      (0.04916802087602157*(-1.9729116024197715 + 5.913425941239886*\[Eta] + 
         103.56141499228445*\[Eta]^2) + 
       ((-0.049168020876021526 + 0.028838699493050773*S)*
         (-1.8371813239599857 + 144.15557431289292*\[Eta]^2))/
        (1 - 0.881817210461074*S)) + 1.0246062816715549*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 1.0246062816715549, 
     f00 -> -1.9729116024197715, f01 -> 5.913425941239886, 
     f02 -> 103.56141499228445, f10 -> -1.8371813239599857, 
     f12 -> 144.15557431289292}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 1.0246062816715549, 0.7251428176428951, 
        1.412971702597948, 0.15939087315746436}, {f00, -1.9729116024197715, 
        0.6225686692122336, -3.1689863303211068, 0.0017977695409131592}, 
       {f01, 5.913425941239886, 9.765947361231516, 0.6055148284655698, 
        0.5455996804658534}, {f02, 103.56141499228445, 54.88795193738348, 
        1.8867786342333919, 0.060800050680069315}, {f10, -1.8371813239599857, 
        0.4179522608105893, -4.395672655046537, 0.000018839814406669727}, 
       {f12, 144.15557431289292, 25.48784826217052, 5.655855010987765, 
        6.00082817884898*^-8}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -403.58046502527304, -403.1111912822563, -381.00023830928063, 
    0.9944399609539315, ScientificForm[0.07872987857003491], 
    {0.7251428176428951, 0.6225686692122336, 9.765947361231516, 
    54.88795193738348, 0.4179522608105893, 25.48784826217052}, 
    {{f01, 0.6055148284655698}, {d10, 1.412971702597948}, 
     {f02, 1.8867786342333919}, {f00, -3.1689863303211068}, 
     {f10, -4.395672655046537}, {f12, 5.655855010987765}}, 6, 
    0.07872987857003491, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 1.0246062816715549, 0.7251428176428951, 
        {-0.4062678772303705, 2.4554804405734805}}, 
       {f00, -1.9729116024197715, 0.6225686692122336, {-3.201383289987998, 
         -0.7444399148515453}}, {f01, 5.913425941239886, 9.765947361231516, 
        {-13.35704240843658, 25.183894290916353}}, {f02, 103.56141499228445, 
        54.88795193738348, {-4.74518358583137, 211.86801357040028}}, 
       {f10, -1.8371813239599857, 0.4179522608105893, {-2.661897607563887, 
         -1.0124650403560842}}, {f12, 144.15557431289292, 25.48784826217052, 
        {93.86216650820697, 194.44898211757888}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.5258321059790771, 0.01817195019352807, 
    0.2224538900885712, 2.2026733068545092, 0.0143015643874588, 
    2.8977713822272917}, {0.018171950193528068, 0.3875917478846916, 
    -1.812440408992409, 0.8943379768511536, 0.23749940222560553, 
    -4.218762877572494}, {0.2224538900885713, -1.8124404089924087, 
    95.37372786234485, -436.2052218706056, -0.5040341217424046, 
    -15.095435545688826}, {2.2026733068545092, 0.8943379768511536, 
    -436.2052218706056, 3012.687267880519, -2.2610581439813786, 
    832.6167066761276}, {0.014301564387458809, 0.23749940222560548, 
    -0.5040341217424048, -2.2610581439813786, 0.17468409231668283, 
    -3.2175698138267728}, {2.8977713822272917, -4.218762877572494, 
    -15.095435545688826, 832.6167066761276, -3.217569813826772, 
    649.6304090354289}}}, 
   {(1 - 3*\[Eta])*(0.7784823183691343 + 34.46044836457201*\[Eta] - 
       1514.0269701450463*\[Eta]^2 + 26746.055755132693*\[Eta]^3 - 
       217137.36747452553*\[Eta]^4 + 821240.0917610931*\[Eta]^5 - 
       1.1528621947893575*^6*\[Eta]^6) + (1 - 3*\[Eta])*
      (0.04916802087602157*(-1.9958484192113994 + 13.539997038369126*\[Eta] - 
         3.6208750340313913*\[Eta]^2) + 
       ((-0.049168020876021526 + 0.028838699493050773*S)*
         (-1.8291582953092906 + 113.81460909267167*\[Eta]^2))/
        (1 - 0.881817210461074*S)) + 0.8535730715294357*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 0.959943270591552*\[Eta]^2*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.8535730715294357, 
     d20 -> 0.959943270591552, f00 -> -1.9958484192113994, 
     f01 -> 13.539997038369126, f02 -> -3.6208750340313913, 
     f10 -> -1.8291582953092906, f12 -> 113.81460909267167}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.8535730715294357, 0.6674317349548367, 
        1.278891947784285, 0.20259061811768087}, {d20, 0.959943270591552, 
        0.16490416118106568, 5.821219208274126, 2.6495379711084254*^-8}, 
       {f00, -1.9958484192113994, 0.5724791110960985, -3.48632531829859, 
        0.0006160102530849568}, {f01, 13.539997038369126, 9.075070247497283, 
        1.4919991437094582, 0.13745968243800888}, {f02, -3.6208750340313913, 
        53.72432927340772, -0.06739730552250263, 0.946340636225629}, 
       {f10, -1.8291582953092906, 0.38431874552947154, -4.759482373906275, 
        3.987373028495389*^-6}, {f12, 113.81460909267167, 24.00921109969516, 
        4.740456011656158, 4.33471387794135*^-6}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -433.7917758058102, -433.1625623226641, 
    -407.98580241610455, 0.9953249898225606, ScientificForm[
     0.07219247667159265], {0.6674317349548367, 0.16490416118106568, 
    0.5724791110960985, 9.075070247497283, 53.72432927340772, 
    0.38431874552947154, 24.00921109969516}, {{f02, -0.06739730552250263}, 
     {d10, 1.278891947784285}, {f01, 1.4919991437094582}, 
     {f00, -3.48632531829859}, {f12, 4.740456011656158}, 
     {f10, -4.759482373906275}, {d20, 5.821219208274126}}, 7, 
    0.07219247667159265, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.8535730715294357, 0.6674317349548367, 
        {-0.46347359777517705, 2.1706197408340486}}, {d20, 0.959943270591552, 
        0.16490416118106568, {0.634536993269887, 1.285349547913217}}, 
       {f00, -1.9958484192113994, 0.5724791110960985, {-3.12552455989806, 
         -0.866172278524739}}, {f01, 13.539997038369126, 9.075070247497283, 
        {-4.367888393510231, 31.447882470248484}}, {f02, -3.6208750340313913, 
        53.72432927340772, {-109.63538591873468, 102.39363585067191}}, 
       {f10, -1.8291582953092906, 0.38431874552947154, {-2.5875365641897305, 
         -1.070780026428851}}, {f12, 113.81460909267167, 24.00921109969516, 
        {66.4371023673965, 161.19211581794684}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.44546512082482337, -0.004845048269699842, 
    0.015480525480476938, 0.14959633756961507, 2.403378633987996, 
    0.012051773289148844, 2.60326303285527}, {-0.0048450482696998426, 
    0.027193382374830894, -0.0006497567602004539, 0.2160463752459513, 
    -3.036272127517956, 0.0002272772700080617, -0.8595023207428591}, 
    {0.015480525480476917, -0.0006497567602004538, 0.327732332641379, 
    -1.5376178997328356, 0.8287296552200477, 0.20080520662818485, 
    -3.546514033561042}, {0.149596337569615, 0.2160463752459513, 
    -1.5376178997328356, 82.35689999701042, -392.94311956414816, 
    -0.42436555753840155, -19.592088121327425}, {2.403378633987996, 
    -3.036272127517956, 0.8287296552200477, -392.94311956414805, 
    2886.3035558775337, -1.9371478414890961, 799.9621519404496}, 
    {0.012051773289148825, 0.00022727727000806263, 0.20080520662818485, 
    -0.42436555753840144, -1.9371478414890964, 0.14770089816534668, 
    -2.727705122695308}, {2.6032630328552706, -0.8595023207428593, 
    -3.546514033561042, -19.592088121327425, 799.9621519404499, 
    -2.7277051226953084, 576.4422176297254}}}, 
   {(1 - 3*\[Eta])*(0.7784823183691343 + 34.46044836457201*\[Eta] - 
       1514.0269701450463*\[Eta]^2 + 26746.055755132693*\[Eta]^3 - 
       217137.36747452553*\[Eta]^4 + 821240.0917610931*\[Eta]^5 - 
       1.1528621947893575*^6*\[Eta]^6) + (1 - 3*\[Eta])*
      (0.04916802087602157*(-2.0051716988245416 + 11.70421542830961*\[Eta] + 
         87.9013513908387*\[Eta]^2) + 
       ((-0.049168020876021526 + 0.028838699493050773*S)*
         (-1.8380049367895348 + 146.77205901395018*\[Eta]^2))/
        (1 - 0.881817210461074*S)) + 0.8801339473754475*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 2.7432891351507354*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 0.8801339473754475, 
     d30 -> -2.7432891351507354, f00 -> -2.0051716988245416, 
     f01 -> 11.70421542830961, f02 -> 87.9013513908387, 
     f10 -> -1.8380049367895348, f12 -> 146.77205901395018}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.8801339473754475, 0.7285362274697995, 
        1.2080853555246602, 0.22860808103027486}, {d30, -2.7432891351507354, 
        1.7875522279957217, -1.534662368006235, 0.12663240176865376}, 
       {f00, -2.0051716988245416, 0.6205943315469067, -3.2310506185681844, 
        0.0014679414014861247}, {f01, 11.70421542830961, 10.435471728798056, 
        1.1215799086504434, 0.26354343069910946}, {f02, 87.9013513908387, 
        55.62644411000551, 1.580207989153632, 0.1158246779174108}, 
       {f10, -1.8380049367895348, 0.41638809055670184, -4.4141630812066746, 
        0.000017493705069492516}, {f12, 146.77205901395018, 
        25.44961243966632, 5.767162834479477, 3.474682259374962*^-8}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], -403.9755813335272, -403.3463678503811, 
    -378.1696079438216, 0.9945121669966087, ScientificForm[
     0.0782169909600545], {0.7285362274697995, 1.7875522279957217, 
    0.6205943315469067, 10.435471728798056, 55.62644411000551, 
    0.41638809055670184, 25.44961243966632}, {{f01, 1.1215799086504434}, 
     {d10, 1.2080853555246602}, {d30, -1.534662368006235}, 
     {f02, 1.580207989153632}, {f00, -3.2310506185681844}, 
     {f10, -4.4141630812066746}, {f12, 5.767162834479477}}, 7, 
    0.0782169909600545, Style[Grid[{{"", "Estimate", "Standard Error", 
        "Confidence Interval"}, {d10, 0.8801339473754475, 0.7285362274697995, 
        {-0.5574905490410662, 2.317758443791961}}, {d30, -2.7432891351507354, 
        1.7875522279957217, {-6.270675659930102, 0.7840973896286316}}, 
       {f00, -2.0051716988245416, 0.6205943315469067, {-3.2297938654772613, 
         -0.7805495321718217}}, {f01, 11.70421542830961, 10.435471728798056, 
        {-8.888157638826534, 32.296588495445754}}, {f02, 87.9013513908387, 
        55.62644411000551, {-21.86661303671349, 197.66931581839088}}, 
       {f10, -1.8380049367895348, 0.41638809055670184, {-2.659665818471945, 
         -1.0163440551071248}}, {f12, 146.77205901395018, 25.44961243966632, 
        {96.5522004975974, 196.99191753030297}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.5307650347359276, 0.16827925701355248, 
    0.020015062812162407, -0.134427895741281, 3.1468356753969426, 
    0.014245217188972379, 2.7156167945978247}, {0.16827925701355245, 
    3.1953429678124694, 0.03757608735700327, -6.745026701158727, 
    18.240612505332727, 0.0009593321496379943, -3.047643021942432}, 
    {0.020015062812162435, 0.03757608735700328, 0.385137324348152, 
    -1.8782159237781602, 1.1021580388921175, 0.23573595371192851, 
    -4.223077083247397}, {-0.134427895741281, -6.745026701158727, 
    -1.8782159237781602, 108.89907020254347, -471.44962859575736, 
    -0.502292740989972, -8.549385972057072}, {3.146835675396942, 
    18.240612505332727, 1.1021580388921175, -471.44962859575736, 
    3094.3012843235665, -2.2386858914464387, 808.997456036383}, 
    {0.014245217188972367, 0.0009593321496379604, 0.23573595371192851, 
    -0.502292740989972, -2.2386858914464387, 0.17337904195745618, 
    -3.194441300064439}, {2.715616794597825, -3.0476430219424313, 
    -4.223077083247398, -8.549385972057095, 808.997456036383, 
    -3.1944413000644394, 647.6827733292189}}}, 
   {(1 - 3*\[Eta])*(0.7784823183691343 + 34.46044836457201*\[Eta] - 
       1514.0269701450463*\[Eta]^2 + 26746.055755132693*\[Eta]^3 - 
       217137.36747452553*\[Eta]^4 + 821240.0917610931*\[Eta]^5 - 
       1.1528621947893575*^6*\[Eta]^6) + (1 - 3*\[Eta])*
      (0.04916802087602157*(-2.084666790839773 + 30.397658034383337*\[Eta] - 
         71.76479686324993*\[Eta]^2) + 
       ((-0.049168020876021526 + 0.028838699493050773*S)*
         (-1.8291825855544235 + 112.6271289828346*\[Eta]^2))/
        (1 - 0.881817210461074*S)) + 0.43801081896491406*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) - 7.044549610757931*S*(1 - 4*\[Eta])^0.5*
      \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1.2100902629496542*\[Eta]^2*
      (\[Chi]1 - \[Chi]2)^2, {d10 -> 0.43801081896491406, 
     d20 -> 1.2100902629496542, d30 -> -7.044549610757931, 
     f00 -> -2.084666790839773, f01 -> 30.397658034383337, 
     f02 -> -71.76479686324993, f10 -> -1.8291825855544235, 
     f12 -> 112.6271289828346}, 
    Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
        "P\[Hyphen]Value"}, {d10, 0.43801081896491406, 0.6465548041088988, 
        0.6774535061549712, 0.4989978220770198}, {d20, 1.2100902629496542, 
        0.16885241028386647, 7.166556052799657, 1.9699590000139945*^-11}, 
       {d30, -7.044549610757931, 1.6893717441967429, -4.169922715327201, 
        0.00004752588678219862}, {f00, -2.084666790839773, 
        0.5483587815453912, -3.801647499771483, 0.00019725912106555068}, 
       {f01, 30.397658034383337, 9.580837373187268, 3.1727558719923152, 
        0.001778950804424458}, {f02, -71.76479686324993, 53.956161413260205, 
        -1.330057494520229, 0.18520104131404358}, {f10, -1.8291825855544235, 
        0.3678483870188993, -4.972653544517088, 1.5462012458891877*^-6}, 
       {f12, 112.6271289828346, 22.982037089744573, 4.900659090533491, 
        2.1387903685153763*^-6}}, Alignment -> {Left, Automatic}, 
      Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
      Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
    -449.08590159095354, -448.27234226891966, -420.05418152753475, 
    0.9957410346406951, ScientificForm[0.06890531377634906], 
    {0.6465548041088988, 0.16885241028386647, 1.6893717441967429, 
    0.5483587815453912, 9.580837373187268, 53.956161413260205, 
    0.3678483870188993, 22.982037089744573}, {{d10, 0.6774535061549712}, 
     {f02, -1.330057494520229}, {f01, 3.1727558719923152}, 
     {f00, -3.801647499771483}, {d30, -4.169922715327201}, 
     {f12, 4.900659090533491}, {f10, -4.972653544517088}, 
     {d20, 7.166556052799657}}, 8, 0.06890531377634906, 
    Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
       {d10, 0.43801081896491406, 0.6465548041088988, {-0.8378880748630191, 
         1.7139097127928473}}, {d20, 1.2100902629496542, 0.16885241028386647, 
        {0.8768801435100662, 1.5433003823892422}}, {d30, -7.044549610757931, 
        1.6893717441967429, {-10.378323524410186, -3.7107756971056767}}, 
       {f00, -2.084666790839773, 0.5483587815453912, {-3.166787530409371, 
         -1.0025460512701754}}, {f01, 30.397658034383337, 9.580837373187268, 
        {11.491016665841208, 49.304299402925466}}, {f02, -71.76479686324993, 
        53.956161413260205, {-178.24085461563345, 34.711260889133584}}, 
       {f10, -1.8291825855544235, 0.3678483870188993, {-2.5550875623810327, 
         -1.1032776087278142}}, {f12, 112.6271289828346, 22.982037089744573, 
        {67.27481621001229, 157.97944175565692}}}, 
      Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
        {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
     "DialogStyle"], {{0.4180331147162964, -0.010416936018410013, 
    0.16835782707837743, 0.016304763191599837, -0.2658326708403063, 
    3.8303673477549047, 0.011041507275853193, 2.4132930829977775}, 
    {-0.010416936018410011, 0.02851113645867117, -0.10134270815914154, 
    -0.0018729969867834941, 0.4404392873346157, -3.7619204782347184, 
    0.00020786487392889191, -0.8044943334358687}, {0.16835782707837743, 
    -0.10134270815914154, 2.8539768900903453, 0.03598322022684503, 
    -6.829588484994063, 27.607326067192982, 9.840770822910613*^-6, 
    0.48108693645098105}, {0.016304763191599854, -0.001872996986783492, 
    0.03598322022684501, 0.300697353297946, -1.4947578034298428, 
    1.1072955491361263, 0.18396272665323216, -3.2429833884048325}, 
    {-0.2658326708403063, 0.4404392873346156, -6.829588484994062, 
    -1.4947578034298428, 91.7924447714619, -426.04942566323996, 
    -0.388795303123506, -19.10003987121382}, {3.8303673477549047, 
    -3.7619204782347184, 27.60732606719298, 1.1072955491361263, 
    -426.04942566323996, 2911.267354453789, -1.7745737240778576, 
    737.5187482423672}, {0.011041507275853193, 0.00020786487392889357, 
    9.840770822906207*^-6, 0.18396272665323216, -0.388795303123506, 
    -1.7745737240778579, 0.13531243583240593, -2.49891628192954}, 
    {2.4132930829977775, -0.8044943334358687, 0.48108693645098105, 
    -3.2429833884048325, -19.10003987121382, 737.5187482423672, 
    -2.4989162819295405, 528.1740287943952}}}}, "Best3DFit" -> 4}


==> anc/ParspaceFits/IMRPhenomXHM_AmplitudeFits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    297467,       5892]
NotebookOptionsPosition[    275132,       5594]
NotebookOutlinePosition[    275466,       5609]
CellTagsIndexPosition[    275423,       5606]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Check Fits", "Title",
 CellChangeTimes->{{3.780033790474402*^9, 
  3.780033792601191*^9}},ExpressionUUID->"1488d830-a820-4496-ad88-\
e74b0c5c2a41"],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<PhenAux`\>\"", "]"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "(Debug) In[1]:=",ExpressionUUID->"6c4fc103-2f1f-4900-9917-172b7fb75564"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"datadir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<AmpFits\>\""}], "}"}],
    "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7734735973262157`*^9, 3.773473632251196*^9}, {
  3.7734740124417887`*^9, 3.773474013449044*^9}, {3.773486006814953*^9, 
  3.773486007215015*^9}, {3.7800346396996803`*^9, 3.780034643642819*^9}},
 CellLabel->
  "(Debug) In[2]:=",ExpressionUUID->"966c9ff7-b545-4620-a699-6e58bdef4408"],

Cell[BoxData["\<\"/home/cecilio/Documents/UIB/phenXHM_review/imrphenomx/\
documentation/ParspaceFits/AmpFits\"\>"], "Output",
 CellChangeTimes->{{3.773473610794511*^9, 3.773473633010144*^9}, 
   3.773474015922229*^9, 3.7734860207990923`*^9, 3.780030876978641*^9, 
   3.780031934130888*^9, 3.78003384362579*^9, 3.780033909948338*^9, 
   3.780034646007498*^9, 3.787724138695512*^9},
 CellLabel->
  "(Debug) Out[2]=",ExpressionUUID->"5842353b-d9fb-451a-9194-1ef4153a9861"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.780031898805848*^9, 3.780031901873459*^9}, {
  3.7800337512874537`*^9, 
  3.78003376150235*^9}},ExpressionUUID->"a5b4d1fb-23bb-473f-93bb-\
ae6f53eddb10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mySubscript", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"string", ",", "base", ",", "subs"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"string", "=", 
      RowBox[{"ToString", "@", "f"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"base", "=", 
      RowBox[{"StringTake", "[", 
       RowBox[{"string", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"subs", "=", 
      RowBox[{"StringDrop", "[", 
       RowBox[{"string", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Subscript", "[", 
      RowBox[{"base", ",", "subs"}], "]"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.773472888141835*^9, 3.7734728985148907`*^9}},
 CellLabel->
  "(Debug) In[3]:=",ExpressionUUID->"6488db7f-f550-41df-9a13-791c148dd0df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXExportTabularTable", "[", 
   RowBox[{
   "datatable_", ",", "filename_", ",", "rowLabels_", ",", "colHeadings_", 
    ",", "padZeroes_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "nRows", ",", "tableFormatted", ",", "texTable", ",", "tableAtoms", ",", 
      "maxDecDigits"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"nRows", " ", "=", " ", 
      RowBox[{"Length", "@", "datatable"}]}], ";", "\n", "\n", 
     RowBox[{"tableFormatted", " ", "=", " ", 
      RowBox[{"TableForm", "[", 
       RowBox[{"datatable", ",", " ", 
        RowBox[{"TableHeadings", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"rowLabels", ",", "colHeadings"}], "}"}]}]}], "]"}]}], ";", 
     "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"ToString", "[", 
       RowBox[{"TeXForm", "[", "tableFormatted", "]"}], "]"}]}], ";", "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<array\>\"", "\[Rule]", "\"\<tabular\>\""}], "}"}]}], 
       "]"}]}], ";", "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<&\>\"", "\[Rule]", "\"\<$&$\>\""}], "}"}]}], "]"}]}], 
     ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "close", " ", "and", " ", "open", " ", "math", " ", "mode", " ", "at", 
       " ", "each", " ", "field", " ", "separator"}], " ", "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<$&$\>\"", "\[Rule]", "\"\<&$\>\""}], "}"}], ",", "1"}], 
       "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "remove", " ", "the", " ", "extra", " ", "open$", " ", "at", " ", 
       "first", " ", "separator"}], " ", "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<$\\$&$$\>\"", "\[Rule]", "\"\<\\&\>\""}], "}"}], ",", 
        "1"}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "remove", " ", "the", " ", "extra", " ", "elements", " ", "when", " ", 
        "exporting"}], " ", "&"}], " ", "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\\\\\\\\\>\"", "\[Rule]", "\"\<$\\\\\\\\\>\""}], 
         "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "close", " ", "math", " ", "mode", " ", "at", " ", "each", " ", "line", 
       " ", "break"}], " ", "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\\\\\\\\\>\"", "\[Rule]", "\"\<\\\\\\\\$\>\""}], "}"}], 
        ",", "nRows"}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "reopen", " ", "math", " ", "mode", " ", "after", " ", "each", " ", 
        "line", " ", "break"}], ",", " ", 
       RowBox[{"but", " ", "only", " ", "for", " ", "numrows", " ", 
        RowBox[{"(", 
         RowBox[{"not", " ", "at", " ", "last", " ", "one"}], ")"}]}]}], " ", 
      "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\\\\\\\\\>\"", "\[Rule]", "\"\<\\\\\\\\\\\\hline\>\""}],
          "}"}], ",", "1"}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "add", " ", "a", " ", "horizontal", " ", "line", " ", "after", " ", 
       "the", " ", "first", " ", 
       RowBox[{"(", "headers", ")"}], " ", "line"}], " ", "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<{tabular}{c\>\"", "\[Rule]", "\"\<{tabular}{l\>\""}], 
         "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"make", " ", "row"}], "-", 
       RowBox[{"headers", " ", "column", " ", "left"}], "-", "centered"}], 
      " ", "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<cc}\>\"", "\[Rule]", "\"\<cc}\\\\hline\\\\hline\>\""}], 
         "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"add", " ", "initial", " ", "double", " ", "line"}], " ", 
      "*)"}], "\n", 
     RowBox[{"texTable", " ", "=", " ", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"texTable", ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\\\\end{tabular}\>\"", "\[Rule]", 
          "\"\<\\\\hline\\\\hline\\\\end{tabular}\>\""}], "}"}]}], "]"}]}], 
     ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "final", " ", "double", " ", "lines", " ", "at", " ", "end", " ", "of", 
       " ", "table"}], " ", "*)"}], "\n", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"padZeroes", "\[Equal]", "1"}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"pad", " ", "trailing", " ", "zeroes"}], " ", "*)"}], "\n", 
       RowBox[{
        RowBox[{"texTable", " ", "=", " ", 
         RowBox[{"StringReplace", "[", 
          RowBox[{"texTable", ",", 
           RowBox[{"{", 
            RowBox[{"\"\<.\\\\times\>\"", "\[Rule]", "\"\<.0\\\\times\>\""}], 
            "}"}]}], "]"}]}], ";"}], "\n", ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"padZeroes", "\[Equal]", "2"}], ",", "\n", 
          RowBox[{
           RowBox[{"texTable", " ", "=", " ", 
            RowBox[{"StringReplace", "[", 
             RowBox[{"texTable", ",", 
              RowBox[{"{", 
               RowBox[{
               "\"\<.\\\\times\>\"", "\[Rule]", "\"\<.00\\\\times\>\""}], 
               "}"}]}], "]"}]}], ";", "\n", 
           RowBox[{"texTable", " ", "=", " ", 
            RowBox[{"StringReplace", "[", 
             RowBox[{"texTable", ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\"\<.\>\"", "<>", 
                  RowBox[{"ToString", "@", "i"}], "<>", "\"\<\\\\times\>\""}],
                  "\[Rule]", 
                 RowBox[{"\"\<.\>\"", "<>", 
                  RowBox[{"ToString", "@", "i"}], "<>", 
                  "\"\<0\\\\times\>\""}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", "9"}], "}"}]}], "]"}]}], "]"}]}],
            ";"}], "\n", ",", "\n", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"padZeroes", "\[Equal]", "3"}], ",", "\n", 
             RowBox[{
              RowBox[{"texTable", " ", "=", " ", 
               RowBox[{"StringReplace", "[", 
                RowBox[{"texTable", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "\"\<.\\\\times\>\"", "\[Rule]", "\"\<.000\\\\times\>\""}], 
                  "}"}]}], "]"}]}], ";", "\n", 
              RowBox[{"texTable", " ", "=", " ", 
               RowBox[{"StringReplace", "[", 
                RowBox[{"texTable", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\"\<.\>\"", "<>", 
                    RowBox[{"ToString", "@", "i"}], "<>", 
                    "\"\<\\\\times\>\""}], "\[Rule]", 
                    RowBox[{"\"\<.\>\"", "<>", 
                    RowBox[{"ToString", "@", "i"}], "<>", 
                    "\"\<00\\\\times\>\""}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "9"}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", 
              RowBox[{"texTable", " ", "=", " ", 
               RowBox[{"StringReplace", "[", 
                RowBox[{"texTable", ",", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\"\<.\>\"", "<>", 
                    RowBox[{"ToString", "@", "i"}], "<>", 
                    RowBox[{"ToString", "@", "j"}], "<>", 
                    "\"\<\\\\times\>\""}], "\[Rule]", 
                    RowBox[{"\"\<.\>\"", "<>", 
                    RowBox[{"ToString", "@", "i"}], "<>", 
                    RowBox[{"ToString", "@", "j"}], "<>", 
                    "\"\<0\\\\times\>\""}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "9"}], "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "9"}], "}"}]}], "]"}], 
                  "]"}]}], "]"}]}], ";"}]}], "\n", "]"}], ";"}]}], "\n", 
         "]"}], ";"}]}], "\n", "]"}], ";", "\n", "\n", 
     RowBox[{"Export", "[", 
      RowBox[{"filename", ",", " ", "texTable", ",", " ", "\"\<Text\>\""}], 
      "]"}], ";"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.681306423361362*^9, 3.6813064567554407`*^9}, {
   3.681307793103796*^9, 3.681307842078553*^9}, {3.6813079486677227`*^9, 
   3.681308008886353*^9}, {3.681308067257022*^9, 3.6813080710202227`*^9}, {
   3.6815595490865173`*^9, 3.6815595859606333`*^9}, {3.68439256994866*^9, 
   3.6843926131903067`*^9}, {3.684392721859832*^9, 3.684393056268612*^9}, {
   3.6843930905983*^9, 3.684393145789475*^9}, {3.684393301612835*^9, 
   3.684393319064124*^9}, {3.684393382023823*^9, 3.684393510314023*^9}, {
   3.684393593055997*^9, 3.6843936671875277`*^9}, {3.684393705444209*^9, 
   3.68439376828235*^9}, {3.6843938047741957`*^9, 3.684393941466424*^9}, {
   3.684393989662112*^9, 3.684394006238514*^9}, 3.684394390746084*^9, {
   3.684394435164114*^9, 3.6843947059339027`*^9}, {3.684394774490209*^9, 
   3.684394849507307*^9}, {3.68439487963848*^9, 3.684394885177771*^9}, {
   3.68439495572101*^9, 3.684394966102315*^9}, {3.684395003019389*^9, 
   3.6843950311403723`*^9}, {3.684395131106543*^9, 3.684395183947695*^9}, {
   3.6843952606145372`*^9, 3.684395389380557*^9}, {3.6843954214648867`*^9, 
   3.6843954435195923`*^9}, {3.684477565766642*^9, 3.6844775873500443`*^9}, 
   3.684477773964017*^9, {3.684478605438649*^9, 3.684478609854607*^9}, {
   3.684486391990193*^9, 3.684486401581285*^9}, {3.6844868042455482`*^9, 
   3.684486850061957*^9}, {3.6844869423330936`*^9, 3.684486955886465*^9}, {
   3.684487007686585*^9, 3.6844870164453697`*^9}, {3.684487070605866*^9, 
   3.684487121597622*^9}, {3.684487459376087*^9, 3.68448746177635*^9}, 
   3.684487605069903*^9, {3.6844880968850813`*^9, 3.684488098429924*^9}, {
   3.684488289072117*^9, 3.684488374477273*^9}, {3.68448840523025*^9, 
   3.684488415115003*^9}, {3.684488500888225*^9, 3.684488501965952*^9}, {
   3.6844885442696047`*^9, 3.684488545069113*^9}, 3.684488578933261*^9, {
   3.684488653789229*^9, 3.6844886815167847`*^9}, {3.6844888189612913`*^9, 
   3.684488859821333*^9}, {3.6844888999622087`*^9, 3.68448890111281*^9}, {
   3.684489365981222*^9, 3.684489368132215*^9}, {3.684489583828526*^9, 
   3.684489595077352*^9}, {3.6844906128697968`*^9, 3.684490661700223*^9}, {
   3.684490710515287*^9, 3.684490728691279*^9}, {3.6844907587228737`*^9, 
   3.684490827130777*^9}, {3.684490857443087*^9, 3.6844908720028477`*^9}, {
   3.6844909173153477`*^9, 3.684490926299114*^9}, {3.6844910639237213`*^9, 
   3.684491121451007*^9}, 3.684491201580718*^9, {3.6844914919953012`*^9, 
   3.6844915269225283`*^9}, {3.684491632462544*^9, 3.684491652538406*^9}, {
   3.684492127628023*^9, 3.684492204505184*^9}, {3.684492251404995*^9, 
   3.684492304489408*^9}, {3.684492374034669*^9, 3.684492419106638*^9}, {
   3.6955501553168583`*^9, 3.695550197682538*^9}},
 CellLabel->
  "(Debug) In[4]:=",ExpressionUUID->"7a103360-5434-4737-9de2-660617d92fb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXTableOneCoefficient", "[", 
   RowBox[{
   "datadirectory_", ",", "savedirectory_", ",", "mode_", ",", "quantity_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "fits", ",", "nsfit", ",", "spin1Dfit", ",", "bestfit", ",", "best3Dfit",
       ",", "fs", ",", "ds", ",", "estimate", ",", "rows", ",", "columns", 
      ",", "standarerror", ",", "relerror", ",", "table"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DirectoryQ", "@", "savedirectory"}], "\[Equal]", "False"}], 
       ",", 
       RowBox[{"CreateDirectory", "[", "savedirectory", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fits", "=", 
      RowBox[{"Get", "[", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"datadirectory", ",", "mode", ",", 
          RowBox[{
          "\"\<CoefficientStats\>\"", "<>", "quantity", "<>", 
           "\"\<.m\>\""}]}], "}"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nsfit", " ", "=", " ", 
      RowBox[{"\"\<NSFit\>\"", "/.", "fits"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"spin1Dfit", "=", 
      RowBox[{"\"\<1DSpinFit\>\"", "/.", "fits"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bestfit", "=", 
      RowBox[{"\"\<Best3DFit\>\"", "/.", "fits"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"best3Dfit", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\"\<3DFits\>\"", "/.", "fits"}], ")"}], "[", 
       RowBox[{"[", 
        RowBox[{"bestfit", "-", "2"}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "I", " ", "saved", " ", "the", " ", "indexes", " ", "of", " ", "the", 
        " ", 
        RowBox[{"Fit3Ds", ":", " ", 
         RowBox[{"3", " ", "-", " ", "6"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
        "but", " ", "to", " ", "read", " ", "the", " ", "list", " ", "you", 
         " ", "need", " ", "1"}], "-", "4"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"fs", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{"best3Dfit", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"best3Dfit", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"StringContainsQ", "[", 
            RowBox[{
             RowBox[{"ToString", "@", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "\"\<f\>\""}], "]"}], 
           "&"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ds", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "@", 
           RowBox[{"best3Dfit", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", "fs"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"estimate", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"nsfit", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "All", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"spin1Dfit", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", 
           RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"best3Dfit", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", 
           RowBox[{"Join", "[", 
            RowBox[{"fs", ",", "ds"}], "]"}], ",", "2"}], "]"}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"standarerror", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"nsfit", "[", 
         RowBox[{"[", "9", "]"}], "]"}], ",", 
        RowBox[{"spin1Dfit", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", 
           RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
        RowBox[{"best3Dfit", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", 
           RowBox[{"Join", "[", 
            RowBox[{"fs", ",", "ds"}], "]"}]}], "]"}], "]"}]}], "]"}]}], ";", 
     "\n", "     ", 
     RowBox[{"relerror", " ", "=", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"standarerror", "/", "estimate"}], "*", "100"}], "]"}]}], ";",
      "\n", "     ", 
     RowBox[{"rows", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"mySubscript", "[", "#", "]"}], "&"}], "/@", 
         RowBox[{"nsfit", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "All", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mySubscript", "[", "#", "]"}], "&"}], "/@", 
         RowBox[{"spin1Dfit", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mySubscript", "[", "#", "]"}], "&"}], "/@", 
         RowBox[{"best3Dfit", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "fs", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mySubscript", "[", "#", "]"}], "&"}], "/@", 
         RowBox[{"best3Dfit", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "ds", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";",
      "\n", "     ", 
     RowBox[{"columns", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Estimate\>\"", ",", "\"\<StandarError\>\"", ",", 
        "\"\<Rel Error [%]\>\""}], "}"}]}], ";", "\n", "     ", 
     RowBox[{"table", "=", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"estimate", ",", "standarerror", ",", "relerror"}], "}"}]}]}],
      ";", "\n", "     ", 
     RowBox[{"TeXExportTabularTable", "[", 
      RowBox[{"table", ",", " ", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"savedirectory", ",", 
          RowBox[{
          "quantity", "<>", "\"\<_\>\"", "<>", "mode", "<>", 
           "\"\<.tex\>\""}]}], "}"}], "]"}], ",", "rows", ",", "columns", ",",
        "2"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"best3Dfit", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.773473512251951*^9, 3.773473590750548*^9}, {
  3.773473626304831*^9, 3.773473707791327*^9}, {3.773473740081499*^9, 
  3.773473848661647*^9}, {3.773473888457555*^9, 3.7734739292991743`*^9}, {
  3.7734739958242397`*^9, 3.773473998956414*^9}, {3.7734748145628757`*^9, 
  3.773474872386341*^9}, {3.773475022324088*^9, 3.77347504116068*^9}, {
  3.773477354217211*^9, 3.773477371193062*^9}, {3.780031810718409*^9, 
  3.780031810923534*^9}, {3.7800319108238163`*^9, 3.780031913719639*^9}, {
  3.780032007982791*^9, 3.780032041419314*^9}},
 CellLabel->
  "(Debug) In[5]:=",ExpressionUUID->"8bff9e89-34fb-4bc7-a6c4-c5a569f640f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmafun", "[", "mode_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{"Switch", "[", 
     RowBox[{"mode", ",", 
      RowBox[{"(*", 
       RowBox[{
       "values", " ", "of", " ", "\[Sigma]", " ", "for", " ", "each", " ", 
        "mode", " ", "when", " ", "fixed"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", "1.3", ",",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", "\[IndentingNewLine]", "1.3", ",",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", "1.33", 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", "\[IndentingNewLine]", "1.33", 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3"}], "}"}], ",", "\[IndentingNewLine]", "1.33"}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.7397764523321943`*^9, 3.7397765534073343`*^9}, {
  3.73985097292843*^9, 3.7398509903751373`*^9}},
 CellLabel->
  "(Debug) In[6]:=",ExpressionUUID->"5fddadd9-ea34-43ab-b5ea-6215912ecc8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"iRD\[Sigma]Eq", "[", 
    RowBox[{
    "\[Eta]\[Eta]_", ",", "\[Chi]\[Chi]1_", ",", "\[Chi]\[Chi]2_", ",", 
     "mode_", ",", "Version_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"S", ",", "out"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"S", "=", 
       RowBox[{"sTotR", "[", 
        RowBox[{"\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mode", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], ",", "\n", 
        RowBox[{
         RowBox[{"Switch", "[", 
          RowBox[{"Version", ",", "\n", "\"\<122018\>\"", ",", "\n", 
           RowBox[{
            RowBox[{"S", " ", "=", " ", 
             RowBox[{"sTotR", "[", 
              RowBox[{
              "\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2"}], 
              "]"}]}], ";", "\n", 
            RowBox[{"out", " ", "=", " ", 
             RowBox[{"1.2922261617161441`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.0019318405961363861`", " ", "\[Eta]\[Eta]"}], "+", 
              RowBox[{"S", " ", 
               RowBox[{"(", 
                RowBox[{"0.0492798255110865`", "\[VeryThinSpace]", "-", 
                 RowBox[{"0.6703778360948939`", " ", "\[Eta]\[Eta]"}], "+", 
                 RowBox[{"2.6625014134659777`", " ", 
                  SuperscriptBox["\[Eta]\[Eta]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"1.2001101665670462`", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[Eta]\[Eta]"}]}], ")"}], "0.5`"], " ", 
               SuperscriptBox["\[Eta]\[Eta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}]}], "+", 
              RowBox[{"1.2001101665670462`", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[Eta]\[Eta]"}]}], ")"}], "0.5`"], " ", 
               SuperscriptBox["\[Eta]\[Eta]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}], 
                "2"]}]}]}]}]}], "\n", "]"}], ";"}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mode", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "||", 
         RowBox[{"mode", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}]}], "||", 
         RowBox[{"mode", "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"out", " ", "=", " ", 
          RowBox[{"sigmafun", "[", "mode", "]"}]}], ";"}]}], "\n", "]"}], ";",
       "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mode", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], ",", "\n", 
        RowBox[{
         RowBox[{"out", " ", "=", " ", 
          RowBox[{"sigmafun", "[", 
           RowBox[{"{", 
            RowBox[{"4", ",", "4"}], "}"}], "]"}]}], ";"}]}], "\n", "]"}], 
      ";", "\n", "\n", "out"}]}], "\n", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{
  3.698513749849866*^9, {3.6985137845103807`*^9, 3.698513798894125*^9}, 
   3.698514065853231*^9, 3.6985867376247168`*^9, {3.698696598237507*^9, 
   3.698696601486734*^9}, {3.698774002093595*^9, 3.698774010845017*^9}, {
   3.699115106013693*^9, 3.699115114354871*^9}, 3.699115350391139*^9, 
   3.701513173690757*^9, {3.7015360849615173`*^9, 3.701536099921167*^9}, {
   3.7015759517075577`*^9, 3.701575957531107*^9}, 3.70157599736572*^9, {
   3.701775169530446*^9, 3.701775172992935*^9}, 3.701775210282649*^9, {
   3.70192496259321*^9, 3.701924966448777*^9}, 3.701925031833177*^9, {
   3.701934385450852*^9, 3.701934390063982*^9}, 3.7019345124808283`*^9, {
   3.70219756721515*^9, 3.702197571118342*^9}, 3.7021976028246403`*^9, {
   3.7022926290010223`*^9, 3.702292646066855*^9}, {3.7025319179914494`*^9, 
   3.702531933584056*^9}, {3.7026243505266542`*^9, 3.70262437313645*^9}, {
   3.702628096335232*^9, 3.702628098183779*^9}, {3.702967831019487*^9, 
   3.702967834114648*^9}, 3.702967970915044*^9, {3.707484609023452*^9, 
   3.707484624247464*^9}, {3.7075483461068163`*^9, 3.707548347257599*^9}, 
   3.7075486174842052`*^9, 3.708917028666407*^9, {3.713867243147758*^9, 
   3.7138672754353857`*^9}, {3.71394473339672*^9, 3.713944771491952*^9}, {
   3.7142208784065113`*^9, 3.714220899211495*^9}, 3.714221099570983*^9, {
   3.714305904729651*^9, 3.714305943240382*^9}, {3.714360881706994*^9, 
   3.714360883673579*^9}, {3.714714324051323*^9, 3.714714343545443*^9}, {
   3.714729851749456*^9, 3.7147298656099653`*^9}, {3.714895207319058*^9, 
   3.714895224652022*^9}, {3.715332643698826*^9, 3.715332658851858*^9}, {
   3.716195377425506*^9, 3.7161953974978*^9}, {3.717306513998221*^9, 
   3.7173065728255463`*^9}, {3.7179900504018373`*^9, 
   3.7179900682751217`*^9}, {3.718424411279429*^9, 3.7184244254226847`*^9}, {
   3.724414894938755*^9, 3.724414937173684*^9}, 3.725187978470191*^9, {
   3.725257073025774*^9, 3.725257082956223*^9}, {3.726204825749137*^9, 
   3.726204844594606*^9}, {3.727609325011899*^9, 3.727609354995392*^9}, {
   3.728718348028964*^9, 3.728718367304268*^9}, {3.728718824117612*^9, 
   3.728718852729817*^9}, 3.72871952314511*^9, {3.728720757154859*^9, 
   3.7287207686580143`*^9}, 3.728738189437133*^9, {3.735971350664138*^9, 
   3.735971359152275*^9}, {3.735994481221661*^9, 3.735994495645184*^9}, {
   3.7368387510539503`*^9, 3.736838770588399*^9}, {3.736859676753696*^9, 
   3.73685969149424*^9}, {3.739708188081067*^9, 3.739708233552253*^9}, {
   3.739708268362198*^9, 3.739708278487862*^9}, {3.752583933595007*^9, 
   3.752583965302099*^9}, {3.753631789740696*^9, 3.753631798203828*^9}, {
   3.754300286419252*^9, 3.7543003114652843`*^9}, {3.758281389775605*^9, 
   3.75828142928378*^9}, {3.7582814704649487`*^9, 3.7582814800954237`*^9}, {
   3.758281529170042*^9, 3.758281584589487*^9}, {3.7582816662601*^9, 
   3.758281668795232*^9}, {3.758281802107212*^9, 3.7582818038099318`*^9}, {
   3.758285837111167*^9, 3.7582858706851263`*^9}, {3.760079268508582*^9, 
   3.760079283737431*^9}, {3.760079536905423*^9, 3.7600795373720503`*^9}, 
   3.760247154547678*^9, 3.760249821997715*^9, {3.760249971516708*^9, 
   3.760249976562428*^9}, 3.760256580012743*^9, {3.780028462821292*^9, 
   3.7800284813388367`*^9}},
 CellLabel->
  "(Debug) In[26]:=",ExpressionUUID->"f33801fd-af44-4be7-ad44-172b559ef7d5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Read Fits and Generate ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "c4275546-470e-4bb3-b76f-812cdb34af2a"],
 " files with the statistics"
}], "Section",
 CellChangeTimes->{{3.7800336783762503`*^9, 3.7800336946692457`*^9}, {
  3.780034213957883*^9, 3.780034214578864*^9}, {3.7878135971320333`*^9, 
  3.787813605392315*^9}},ExpressionUUID->"94babd65-8244-4d8b-b0a4-\
b6b7a18a9bfe"],

Cell[TextData[StyleBox["These are the quantities/coefficients that are fitted \
accross parameter space for the amplitude. \n\[OpenCurlyDoubleQuote]Int1\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]Int2\[CloseCurlyDoubleQuote] \
are the two collocation points in the intermediate region.\n\
\[OpenCurlyDoubleQuote]Int0\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]DInt0\[CloseCurlyDoubleQuote] are the value and \
derivative at the extra collocation point that we use when splitting in two \
intermediate regions for the EMR cases.\n\[OpenCurlyDoubleQuote]ALambda\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]Lambda\
\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Sigma\[CloseCurlyDoubleQuote] are the coefficients of \
the ringdown ansatz.\n\[OpenCurlyDoubleQuote]Insp1\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Insp2\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Insp3\[CloseCurlyDoubleQuote] are the collocation \
points for the inspiral. ",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.7877244763637257`*^9, 3.787724522089306*^9}, 
   3.787725279063814*^9, {3.787725322282666*^9, 3.787725369248917*^9}, {
   3.787725481609785*^9, 
   3.787725604880144*^9}},ExpressionUUID->"50411e2d-4a86-418e-b826-\
9c71492d2af4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listOfquantities21", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Int1\>\"", ",", "\"\<Int2\>\"", ",", "\"\<Int0\>\"", ",", 
     "\"\<DInt0\>\"", ",", "\"\<ALambda\>\"", ",", "\"\<Lambda\>\"", ",", 
     "\"\<Sigma\>\"", ",", "\"\<Insp1\>\"", ",", "\"\<Insp2\>\"", ",", 
     "\"\<Insp3\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7734741327832127`*^9, 3.773474149044355*^9}, {
  3.773474203601481*^9, 3.7734742359235697`*^9}, {3.773474268652417*^9, 
  3.7734742688889647`*^9}},
 CellLabel->
  "(Debug) In[8]:=",ExpressionUUID->"4cd4878d-bed8-4df4-b712-dd53b16c2d91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listOfquantities", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Int1\>\"", ",", "\"\<Int2\>\"", ",", "\"\<Int0\>\"", ",", 
     "\"\<DInt0\>\"", ",", "\"\<ALambda\>\"", ",", "\"\<Lambda\>\"", ",", 
     "\"\<Insp1\>\"", ",", "\"\<Insp2\>\"", ",", "\"\<Insp3\>\""}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7734771637778473`*^9, 3.773477167203624*^9}},
 CellLabel->
  "(Debug) In[9]:=",ExpressionUUID->"f6a0dea3-dabf-49c1-90bb-e49844581929"],

Cell["\<\
For each mode and each quantity we generate latex files that includes a table \
with all the values, absolute and relative errors of all the coefficients of \
the fits.  
This is done by the function \[OpenCurlyDoubleQuote]TeXTableOneCoefficient\
\[CloseCurlyDoubleQuote] that reads a .m file that contains all the info \
needed for one coefficient.
This function also  returns the functional of the fit. E.g. for exampe, \
Fits21 contains the fits of all the quantities listed in \
\[OpenCurlyDoubleQuote]listOfquantities21\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.7877245298353863`*^9, 3.787724537853993*^9}, {
  3.7877245910583467`*^9, 3.7877247160115967`*^9}, {3.787725707131557*^9, 
  3.787725779200038*^9}, {3.787814458374386*^9, 
  3.787814609051427*^9}},ExpressionUUID->"03bbf0a6-029a-4643-a103-\
b8ea52259aa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fits21", " ", "=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TeXTableOneCoefficient", "[", 
      RowBox[{"datadir", ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<LatexFiles\>\""}], "}"}], "]"}], ",", "\"\<21\>\"", ",", 
       "quantity"}], "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"quantity", ",", "listOfquantities21"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.773473933258823*^9, 3.7734739607468967`*^9}, {
  3.773474162289774*^9, 3.7734741625801086`*^9}, {3.7734742424838552`*^9, 
  3.773474298999181*^9}, {3.773477170192132*^9, 3.773477191510181*^9}, {
  3.773477299263296*^9, 3.7734773216756477`*^9}, {3.7734773784748287`*^9, 
  3.77347738974347*^9}, {3.773477432928535*^9, 3.773477433171924*^9}, {
  3.7734776578406973`*^9, 3.773477660438713*^9}, {3.773486033345429*^9, 
  3.773486033825633*^9}, {3.773486104065237*^9, 3.7734861162183228`*^9}, {
  3.7800319948733883`*^9, 3.7800320029030046`*^9}, {3.7800321671267548`*^9, 
  3.7800321723869143`*^9}, {3.7800350713767967`*^9, 3.780035087730363*^9}},
 CellLabel->
  "(Debug) In[10]:=",ExpressionUUID->"45f9427a-06bb-4659-af7b-ae08c8abb732"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fits33", " ", "=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TeXTableOneCoefficient", "[", 
      RowBox[{"datadir", ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<LatexFiles\>\""}], "}"}], "]"}], ",", "\"\<33\>\"", ",", 
       "quantity"}], "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"quantity", ",", "listOfquantities"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.780032201446114*^9, 3.780032214810051*^9}, 
   3.780035091247942*^9},
 CellLabel->
  "(Debug) In[11]:=",ExpressionUUID->"79319f0b-7fb2-445d-b209-048265313d58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fits32", " ", "=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TeXTableOneCoefficient", "[", 
      RowBox[{"datadir", ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<LatexFiles\>\""}], "}"}], "]"}], ",", "\"\<32\>\"", ",", 
       "quantity"}], "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"quantity", ",", "listOfquantities"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7800322263196993`*^9, 3.780032228927533*^9}, 
   3.780035093512985*^9},
 CellLabel->
  "(Debug) In[12]:=",ExpressionUUID->"9739c7f9-fc58-49cf-af3c-915c8647a659"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fits44", " ", "=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TeXTableOneCoefficient", "[", 
      RowBox[{"datadir", ",", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<LatexFiles\>\""}], "}"}], "]"}], ",", "\"\<44\>\"", ",", 
       "quantity"}], "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"quantity", ",", "listOfquantities"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.780032230422838*^9, 3.7800322336645937`*^9}, 
   3.780035095258048*^9},
 CellLabel->
  "(Debug) In[13]:=",ExpressionUUID->"9000419e-c2fc-44c1-8b1a-b4bbc8b3b093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllFits", "=", 
   RowBox[{"{", 
    RowBox[{"Fits21", ",", "Fits33", ",", "Fits32", ",", "Fits44"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.78003233158747*^9, 3.780032346822402*^9}},
 CellLabel->
  "(Debug) In[14]:=",ExpressionUUID->"61ed219d-e8fb-485d-8409-df435e914258"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ModesList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.780033008008893*^9, 3.780033017784643*^9}},
 CellLabel->
  "(Debug) In[15]:=",ExpressionUUID->"fffb790d-0b69-4370-bd4e-d11d53374307"],

Cell["\<\
We sort the fits now by regions and put all the modes together. 
E.g. every row of Inspfits is a different mode, and each column is a \
different coefficient.\
\>", "Text",
 CellChangeTimes->{{3.7877247339068317`*^9, 
  3.787724884142932*^9}},ExpressionUUID->"6a42898b-8216-49e5-8db4-\
815ea7425a1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Inspfits", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AllFits", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"-", "3"}], ";;"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "AllFits"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.780032646805642*^9, 3.780032655800469*^9}, {
  3.780032723399024*^9, 3.780032726031568*^9}},
 CellLabel->
  "(Debug) In[16]:=",ExpressionUUID->"9068e852-b5c4-45f5-bd49-521fbf749a6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Interfits", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AllFits", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "AllFits"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.78003231054107*^9, 3.780032407089078*^9}, {
  3.7800325299554987`*^9, 3.780032556688602*^9}},
 CellLabel->
  "(Debug) In[17]:=",ExpressionUUID->"21cb416b-2775-481f-b83a-117aaa8a1720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtraInter", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AllFits", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", 
        RowBox[{"3", ";;", "4"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "AllFits"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.780032613692705*^9, 3.780032626168021*^9}},
 CellLabel->
  "(Debug) In[18]:=",ExpressionUUID->"040404a4-da4e-467f-9294-89302af7242b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RDfits", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"AllFits", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", 
        RowBox[{"5", ";;", "6"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "AllFits"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.780032733584875*^9, 3.780032754849559*^9}, 
   3.780033368656653*^9, 3.780033622813476*^9},
 CellLabel->
  "(Debug) In[19]:=",ExpressionUUID->"8f2aa163-2801-4a23-a8e2-8af6e00c9769"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]fits", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"iRD\[Sigma]Eq", "[", 
         RowBox[{
         "\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2", ",", 
          "mode", ",", "\"\<122018\>\""}], "]"}], "/.", 
        RowBox[{
         RowBox[{"sTotR", "[", 
          RowBox[{
          "\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2"}], "]"}],
          "\[Rule]", "S"}]}], "/.", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"sTotR", "[", 
          RowBox[{
          "\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2"}], "]"}],
          "2"], "\[Rule]", 
        SuperscriptBox["S", "2"]}]}], "/.", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"sTotR", "[", 
         RowBox[{"\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2"}],
          "]"}], "3"], "\[Rule]", 
       SuperscriptBox["S", "3"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mode", ",", "ModesList"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.780032808688019*^9, 3.780032811110531*^9}, {
   3.780032936148093*^9, 3.780032991379281*^9}, 3.78003305026457*^9, 
   3.787724435578389*^9},
 CellLabel->
  "(Debug) In[29]:=",ExpressionUUID->"ca6a7374-9a99-41ea-b17d-1afdf2edcc77"],

Cell["\<\
For example here we show the fits for the three inspiral collocation points \
of the 21 mode \[OpenCurlyDoubleQuote]Insp1\[CloseCurlyDoubleQuote],\
\[CloseCurlyDoubleQuote]Insp2\[CloseCurlyDoubleQuote],\[CloseCurlyDoubleQuote]\
Insp3\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.787724925320532*^9, 
  3.7877249567731256`*^9}},ExpressionUUID->"a85e5ed2-6516-4c82-a423-\
0fe659cd06d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Inspfits", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.787724208836932*^9, 3.787724210253069*^9}, {
  3.7877242598500767`*^9, 3.787724260676427*^9}, {3.7877248930020638`*^9, 
  3.78772489435633*^9}},
 CellLabel->
  "(Debug) In[31]:=",ExpressionUUID->"19013121-d52e-41a4-962b-8c6e68f7171a"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"0.037868557189995156`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.10740090317702103`", " ", "\[Eta]"}], "+", 
          RowBox[{"1.963812986867654`", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"16.706455229589558`", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          RowBox[{"69.75910808095745`", " ", 
           SuperscriptBox["\[Eta]", "4"]}], "-", 
          RowBox[{"98.3062466823662`", " ", 
           SuperscriptBox["\[Eta]", "5"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.008044970210401221`"}], "-", 
             RowBox[{"0.5985436493302652`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.007963757232702217`"}], "+", 
             RowBox[{"0.10627108779259971`", " ", "\[Eta]"}], "-", 
             RowBox[{"0.4735861262934256`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.08217216660522084`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"0.2597503605427412`", " ", "S", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
       RowBox[{"0.257787704938017`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"8.75928187268504`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"0.05511628628738656`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.12579599745414977`", " ", "\[Eta]"}], "+", 
          RowBox[{"2.831411618302815`", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"14.27268643447161`", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          RowBox[{"28.3307320191161`", " ", 
           SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.009520793625590234`"}], "+", 
             RowBox[{"0.11647097598638301`", " ", "\[Eta]"}], "-", 
             RowBox[{"0.8321002363767337`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.008692738851491525`"}], "+", 
             RowBox[{"0.09512553997347648`", " ", "\[Eta]"}], "-", 
             RowBox[{"0.34097692884809583`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.006383232900211555`"}], "-", 
             RowBox[{"0.13099477081654226`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"0.2962753588645467`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"1.3993978458830476`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
       RowBox[{"0.17100612756133535`", " ", "S", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"18.974303741922743`", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"0.059110044024271766`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.0024538774422098405`", " ", "\[Eta]"}], "+", 
          RowBox[{"0.2428578654261086`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.006952154764487412`"}], "-", 
             RowBox[{"0.1270257962053741`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.007044339356171244`"}], "-", 
             RowBox[{"0.016643018304732624`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.007685497720848459`"}], "+", 
             RowBox[{"0.004623467175906347`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"0.3172310538516028`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2.9155919835488024`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
       RowBox[{"0.11975485688200693`", " ", "S", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"17.27626751837825`", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7877242107252903`*^9, 3.7877242619675713`*^9, 
  3.787724895128725*^9},
 CellLabel->
  "(Debug) Out[31]//TableForm=",ExpressionUUID->"2d271be3-bb8f-4e42-9e13-\
9835d4e77a9e"]
}, Open  ]],

Cell["For the 33 mode would be ", "Text",
 CellChangeTimes->{{3.787724960312573*^9, 
  3.7877249694856653`*^9}},ExpressionUUID->"6d0a98b7-cb0d-43d8-9b6a-\
3381c3f61349"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Inspfits", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.787724976043189*^9, 3.7877249761871567`*^9}},
 CellLabel->
  "(Debug) In[32]:=",ExpressionUUID->"9d224a01-8356-4ec4-b375-be09a76e8a4a"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"0.14174542816732136`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.37703538922015295`", " ", "\[Eta]"}], "-", 
           RowBox[{"1.2953040762844794`", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"2.380527623106869`", " ", "\[Eta]"}]}]], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"2.128974052579173`", " ", "\[Eta]"}], "-", 
             RowBox[{"7.898219960437845`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"0.0575999212331518`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.3033779841906219`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"0.12732326642391448`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.8837167749776262`", " ", "\[Eta]"}], "+", 
             RowBox[{"5.928292559702788`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"0.4353380004310881`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"9.272362349860394`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"0.21364255412404595`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.7570509486645325`", " ", "\[Eta]"}], "+", 
          RowBox[{"25.49726191445782`", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"305.6711306250643`", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          RowBox[{"2006.4739824300186`", " ", 
           SuperscriptBox["\[Eta]", "4"]}], "-", 
          RowBox[{"6573.827442800209`", " ", 
           SuperscriptBox["\[Eta]", "5"]}], "+", 
          RowBox[{"8511.227063912822`", " ", 
           SuperscriptBox["\[Eta]", "6"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"0.020500959266784635`", "\[VeryThinSpace]", "+", 
             RowBox[{"1.607996092610713`", " ", "\[Eta]"}], "-", 
             RowBox[{"6.215311401878405`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"0.05768802659073407`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.4407201081412575`", " ", "\[Eta]"}], "+", 
             RowBox[{"1.6518802058417443`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"0.10190109823796438`", "\[VeryThinSpace]", "-", 
             RowBox[{"2.0189323002941464`", " ", "\[Eta]"}], "+", 
             RowBox[{"8.099228434549993`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"0.4046803441986717`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"11.424655821801338`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"0.05315163310055228`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.26294356475755726`", " ", "\[Eta]"}]}], ")"}]}], "+", 
          
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"0.048394597995531904`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.1992792089282844`", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{"0.045278587020896065`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.15796632912496153`", " ", "\[Eta]"}]}], ")"}]}]}], 
         ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"0.23630540622294194`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.28839457061276524`", " ", "\[Eta]"}], "-", 
          RowBox[{"10.29181059914425`", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"164.14987132139012`", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "-", 
          RowBox[{"1159.1790202271895`", " ", 
           SuperscriptBox["\[Eta]", "4"]}], "+", 
          RowBox[{"3941.157229416356`", " ", 
           SuperscriptBox["\[Eta]", "5"]}], "-", 
          RowBox[{"5157.600550999997`", " ", 
           SuperscriptBox["\[Eta]", "6"]}]}], ")"}]}], "+", 
       RowBox[{"0.23519060494262717`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"11.86310290734459`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7877249765609922`*^9},
 CellLabel->
  "(Debug) Out[32]//TableForm=",ExpressionUUID->"78596800-279f-4cd3-9a69-\
9e543a82c1b7"]
}, Open  ]],

Cell["\<\
The intermediate collocation points \[OpenCurlyDoubleQuote]Int1\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]Int2\[CloseCurlyDoubleQuote] \
of the 21 mode are given by \
\>", "Text",
 CellChangeTimes->{{3.787724993913335*^9, 
  3.787725018104117*^9}},ExpressionUUID->"36c4f0c1-052a-46f1-8190-\
ab823e8d82bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Interfits", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.7877243386385193`*^9, 3.78772434305761*^9}, {
  3.787725019800736*^9, 3.7877250212269793`*^9}},
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"1b9ab9fc-1341-47fa-b675-e28eb35b2542"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[Eta]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"21.256776327599113`", "\[VeryThinSpace]", "-", 
          RowBox[{"25.594352690383843`", " ", "\[Eta]"}], "+", 
          RowBox[{"30.14761650482866`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"\[Eta]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "-", 
             RowBox[{"4.881427482271166`", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11.26204498563276`"}], "-", 
             RowBox[{"1.1798437990445072`", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.8167045597937679`"}], "+", 
             RowBox[{"6.344825546437451`", " ", "\[Eta]"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"31.60048733143782`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2.1502870640831855`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
       RowBox[{"3.6366100759176696`", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[Eta]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"19.154450657080044`", "\[VeryThinSpace]", "-", 
          RowBox[{"21.135962294383088`", " ", "\[Eta]"}], "+", 
          RowBox[{"29.74256594428577`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"\[Eta]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12.766814596085732`"}], "-", 
             RowBox[{"2.9131849820250415`", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2.123816950673979`"}], "+", 
             RowBox[{"6.0065715496619`", " ", "\[Eta]"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"25.856046423804255`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5.7871199275552`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.787724343574832*^9, 3.787725021601769*^9},
 CellLabel->
  "(Debug) Out[33]//TableForm=",ExpressionUUID->"700d983e-941d-4ec5-ba5c-\
cb41a66c048b"]
}, Open  ]],

Cell["\"ALambda\" and \"Lambda\" of the 21 mode are :", "Text",
 CellChangeTimes->{{3.787725045037825*^9, 3.787725054271006*^9}, {
  3.787725188132518*^9, 
  3.78772519227382*^9}},ExpressionUUID->"468991fc-aa97-453d-af20-\
4cf6fd16f9ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RDfits", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.787724347515676*^9, 3.7877243499561777`*^9}, {
  3.7877250560873528`*^9, 3.7877250574260473`*^9}, {3.787725172945853*^9, 
  3.7877251824709253`*^9}},
 CellLabel->
  "(Debug) In[39]:=",ExpressionUUID->"2ce95922-fc2e-4cab-8b18-baaca8ad111c"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[Eta]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"0.007349833876686359`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.0012619735607202085`", " ", "\[Eta]"}], "+", 
          RowBox[{"0.01042318959002753`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"\[Eta]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.0048396457425702024`"}], "-", 
             RowBox[{"0.054621206928483663`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.020360826886107204`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "0.0013927779195756038`"}], "+", 
             RowBox[{"0.02595660494955219`", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"0.018115657394753674`", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"10.539795474715346`", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]},
     {
      RowBox[{"0.5566284518926176`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.12651770333481904`", " ", "\[Eta]"}], "+", 
       RowBox[{"1.8084545267208734`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.2742026346233667`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.319247481175182`", " ", "\[Eta]"}], "-", 
          RowBox[{"3.496995664461796`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{"0.2907492222665154`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.05931724360647139`", " ", "\[Eta]"}], "-", 
          RowBox[{"2.1011113994370345`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"1.0122975748481835`", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.787724350914459*^9, 3.7877250578432007`*^9, {3.787725173466373*^9, 
   3.7877251829189463`*^9}},
 CellLabel->
  "(Debug) Out[39]//TableForm=",ExpressionUUID->"3cd93bd0-5c57-4fd4-a86e-\
f12553ee98fa"]
}, Open  ]],

Cell["\<\
The value and derivative at the extra collocation point when we have 2 \
intermediate region for the emr cases are:\
\>", "Text",
 CellChangeTimes->{{3.787725216540845*^9, 
  3.7877252442677593`*^9}},ExpressionUUID->"76f1d1b4-950d-4efb-8ca3-\
b7bcb32b18a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtraInter", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.787725250567555*^9, 3.787725256911265*^9}},
 CellLabel->
  "(Debug) In[40]:=",ExpressionUUID->"85f0f5ed-ac7d-4079-b1fc-cdd0c690b437"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"0.872895771366973`", "\[VeryThinSpace]", "+", 
       RowBox[{"441.76285124642845`", " ", "\[Eta]"}], "-", 
       RowBox[{"24617.068739152524`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"518054.9485981792`", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.2687302438646897`"}], "-", 
          RowBox[{"113.2972558250989`", " ", "\[Eta]"}], "+", 
          RowBox[{"2640.9199254296354`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.07204945394855851`"}], "-", 
          RowBox[{"173.67847091983126`", " ", "\[Eta]"}], "+", 
          RowBox[{"3571.039358823004`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.8535048463050732`"}], "-", 
       RowBox[{"93.1876950411214`", " ", "\[Eta]"}], "+", 
       RowBox[{"13641.071903017495`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"337621.44851304166`", " ", 
        SuperscriptBox["\[Eta]", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["S", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.26539816223182355`"}], "+", 
          RowBox[{"189.63365484152848`", " ", "\[Eta]"}], "-", 
          RowBox[{"8172.057025783848`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.2067842398131878`"}], "+", 
          RowBox[{"77.26350785961218`", " ", "\[Eta]"}], "-", 
          RowBox[{"1972.284151572111`", " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7877252576548433`*^9},
 CellLabel->
  "(Debug) Out[40]//TableForm=",ExpressionUUID->"5bd7306b-f487-4c36-922d-\
305d1cc5ee90"]
}, Open  ]],

Cell["\<\
The 21 mode is the only one that has a parameter space fit for the \[Sigma]  \
coefficient in the ringdown ansatz, for the other modes \[Sigma]  is an \
empirical value.\
\>", "Text",
 CellChangeTimes->{{3.7877252838766527`*^9, 
  3.787725307467421*^9}},ExpressionUUID->"c6e27980-1608-4948-8b2c-\
8658009d7d14"],

Cell[CellGroupData[{

Cell[BoxData["\[Sigma]fits"], "Input",
 CellChangeTimes->{{3.787724384962783*^9, 3.787724386878799*^9}},
 CellLabel->
  "(Debug) In[30]:=",ExpressionUUID->"94e8ed87-9dee-450a-a309-af18322a20be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.2922261617161441`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0019318405961363861`", " ", "\[Eta]\[Eta]"}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{"0.0492798255110865`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6703778360948939`", " ", "\[Eta]\[Eta]"}], "+", 
       RowBox[{"2.6625014134659777`", " ", 
        SuperscriptBox["\[Eta]\[Eta]", "2"]}]}], ")"}]}], "+", 
    RowBox[{"1.2001101665670462`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Eta]\[Eta]"}]}], ")"}], "0.5`"], " ", 
     SuperscriptBox["\[Eta]\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}]}], "+", 
    RowBox[{"1.2001101665670462`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Eta]\[Eta]"}]}], ")"}], "0.5`"], " ", 
     SuperscriptBox["\[Eta]\[Eta]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}], "2"]}]}], ",", 
   "1.3`", ",", "1.33`", ",", "1.33`"}], "}"}]], "Output",
 CellChangeTimes->{{3.787724387199883*^9, 3.7877244409832993`*^9}},
 CellLabel->
  "(Debug) Out[30]=",ExpressionUUID->"f09146b4-08de-4deb-9198-400a0023be54"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate C code for fits", "Section",
 CellChangeTimes->{{3.7602550484352207`*^9, 3.760255056368149*^9}, {
  3.760777358194015*^9, 3.760777358800191*^9}, {3.780034114037956*^9, 
  3.780034133605307*^9}},ExpressionUUID->"09188608-3755-4cfa-96a8-\
67c80c16999c"],

Cell["\<\
We automatically generate the C-code for the fits that we have presented in \
the section above. 
There is a function for every coefficient of every mode. And we classify it \
according to the region it belongs (inspiral, intermediate, ringdown).\
\>", "Text",
 CellChangeTimes->{{3.787725794836321*^9, 
  3.787725884289813*^9}},ExpressionUUID->"fd7d463a-a1c2-4398-8130-\
9de06edd99ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"version", " ", "=", " ", "\"\<122018\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"amphase", " ", "=", " ", "\"\<Amp\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"insp", ",", "inter", ",", "RD"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"\"\<Insp\>\"", ",", "\"\<Inter\>\"", ",", "\"\<RD\>\""}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7607036082672987`*^9, 3.760703659405373*^9}},
 CellLabel->
  "(Debug) In[21]:=",ExpressionUUID->"62e6ae23-b877-4e4e-8dee-070286d0bb2d"],

Cell[CellGroupData[{

Cell["Inspiral fits (LALSimIMRPhenomXHM_inspiral.c/h)", "Subsection",
 CellChangeTimes->{{3.7607026490132227`*^9, 3.7607026552420053`*^9}, {
  3.787571584958405*^9, 
  3.787571595836343*^9}},ExpressionUUID->"50604805-02ba-44a8-bea3-\
b7b23c956b0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tt", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GenerateCollocationPtsCFunction", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Inspfits", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "/.", 
             RowBox[{"\[Eta]\[Eta]", "\[Rule]", "eta"}]}], "/.", 
            RowBox[{"\[Chi]\[Chi]1", "\[Rule]", "chi1"}]}], "/.", 
           RowBox[{"\[Chi]\[Chi]2", "\[Rule]", "chi2"}]}], "}"}], ",", "eta", 
         ",", "S", ",", "chi1", ",", "chi2", ",", 
         RowBox[{"ModesList", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", "insp", ",", "amphase", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<iv1\>\"", ",", "\"\<iv2\>\"", ",", "\"\<iv3\>\""}], 
           "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "double", ",", 
         RowBox[{"{", "122018", "}"}]}], "]"}], "<>", "\"\<\\n\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "@", "ModesList"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7602555939027233`*^9, 3.7602556608996077`*^9}, {
   3.76025578354648*^9, 3.760255796680993*^9}, {3.7602558379709806`*^9, 
   3.7602558390824203`*^9}, 3.76025720835388*^9, 3.760257419825832*^9, 
   3.7602575618128757`*^9, 3.7602578543327503`*^9, {3.760257922305559*^9, 
   3.760257923443305*^9}, {3.760697305435124*^9, 3.7606973106892548`*^9}, 
   3.760697411567408*^9, {3.760702758019493*^9, 3.760702820854032*^9}, {
   3.7607039189144993`*^9, 3.760703969869462*^9}, {3.7607041042801332`*^9, 
   3.76070414729357*^9}, {3.7607041884998503`*^9, 3.76070418905657*^9}, {
   3.760704295544237*^9, 3.760704366660796*^9}, {3.760704447700224*^9, 
   3.760704456248541*^9}, {3.76070461499708*^9, 3.760704647954576*^9}, {
   3.7607053910207367`*^9, 3.760705391906261*^9}, {3.76070562825695*^9, 
   3.760705631855508*^9}, {3.760706239959144*^9, 3.760706240825191*^9}, {
   3.760712486847221*^9, 3.7607124907970047`*^9}, 3.760769691586067*^9, 
   3.760769918203796*^9, 3.760777294995892*^9},
 CellLabel->
  "(Debug) In[24]:=",ExpressionUUID->"b54200d5-1129-4a27-8558-bf8922d7fab8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Print", "/@", "tt"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Merge", " ", "cells", " ", "afterwars"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.760769700240161*^9, 3.760769702502034*^9}, 
   3.760776631730349*^9, {3.76077728781863*^9, 3.7607773090297527`*^9}, 
   3.7800339551218233`*^9},
 CellLabel->
  "(Debug) In[25]:=",ExpressionUUID->"9133ab28-8246-44fa-ada9-d62046a89800"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.037868557189995156 + 0.10740090317702103*\
\[Eta] + 1.963812986867654*pow(\[Eta],2) - 16.706455229589558*pow(\[Eta],3) + \
69.75910808095745*pow(\[Eta],4) - 98.3062466823662*pow(\[Eta],5)) - \
0.257787704938017*pow(\[Eta],2)*(1. + \
8.75928187268504*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(-0.007963757232702217 + 0.10627108779259971*\[Eta] - \
0.4735861262934256*pow(\[Eta],2) - 0.08217216660522084*S2*pow(\[Eta],2) + \
S*(-0.008044970210401221 - 0.5985436493302652*pow(\[Eta],2))) - \
0.2597503605427412*S*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin \
= 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958114509*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"2bb1c2db-f367-4276-a922-4883eb0ac3dc"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.05511628628738656 - 0.12579599745414977*\
\[Eta] + 2.831411618302815*pow(\[Eta],2) - 14.27268643447161*pow(\[Eta],3) + \
28.3307320191161*pow(\[Eta],4)) - 0.2962753588645467*pow(\[Eta],2)*(1. + \
1.3993978458830476*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(-0.008692738851491525 + 0.09512553997347648*\[Eta] - \
0.34097692884809583*pow(\[Eta],2) + S*(-0.009520793625590234 + \
0.11647097598638301*\[Eta] - 0.8321002363767337*pow(\[Eta],2)) + \
S2*(-0.006383232900211555 - 0.13099477081654226*pow(\[Eta],2))) - \
0.17100612756133535*S*pow(\[Eta],2)*(1. + 18.974303741922743*pow(1. - 4.*\
\[Eta],0.5)*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800339581176434`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"65e100ac-8fc0-4aa5-9951-71892bc109a2"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.059110044024271766 - 0.0024538774422098405*\
\[Eta] + 0.2428578654261086*pow(\[Eta],2)) - \
0.3172310538516028*pow(\[Eta],2)*(1. - 2.9155919835488024*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*(-0.007044339356171244 - 0.016643018304732624*pow(\[Eta],2) + \
S*(-0.006952154764487412 - 0.1270257962053741*pow(\[Eta],2)) + \
S2*(-0.007685497720848459 + 0.004623467175906347*pow(\[Eta],2))) - \
0.11975485688200693*S*pow(\[Eta],2)*(1. + 17.27626751837825*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = 0.;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958121923*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"a2c5dc8c-0e22-441a-80cd-824097d7ba64"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = (sqrt(1. - 4.*\[Eta])*(0.14174542816732136 + 0.37703538922015295*\
\[Eta] - 1.2953040762844794*pow(\[Eta],2)))/(1. - 2.380527623106869*\[Eta]) + \
0.4353380004310881*pow(\[Eta],2)*(1. - 9.272362349860394*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*((2.128974052579173 - 7.898219960437845*\[Eta])*\[Eta] + \
S*(0.0575999212331518 - 0.3033779841906219*pow(\[Eta],2)) + \
S2*(0.12732326642391448 - 1.8837167749776262*\[Eta] + 5.928292559702788*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958123365*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"80f92b18-68cd-4265-a18e-5e8ededc59de"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.21364255412404595 - \
0.7570509486645325*\[Eta] + 25.49726191445782*pow(\[Eta],2) - \
305.6711306250643*pow(\[Eta],3) + 2006.4739824300186*pow(\[Eta],4) - \
6573.827442800209*pow(\[Eta],5) + 8511.227063912822*pow(\[Eta],6)) + \
0.4046803441986717*pow(\[Eta],2)*(1. - 11.424655821801338*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*(0.020500959266784635 + 1.607996092610713*\[Eta] - \
6.215311401878405*pow(\[Eta],2) + S*(0.05768802659073407 - \
0.4407201081412575*\[Eta] + 1.6518802058417443*pow(\[Eta],2)) + \
S2*(0.10190109823796438 - 2.0189323002941464*\[Eta] + 8.099228434549993*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958125555*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"358f276e-f8da-4a44-9a15-8c412650d298"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.23630540622294194 + 0.28839457061276524*\
\[Eta] - 10.29181059914425*pow(\[Eta],2) + 164.14987132139012*pow(\[Eta],3) - \
1159.1790202271895*pow(\[Eta],4) + 3941.157229416356*pow(\[Eta],5) - \
5157.600550999997*pow(\[Eta],6)) + 0.23519060494262717*pow(\[Eta],2)*(1. - \
11.86310290734459*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(0.045278587020896065 + S2*(0.05315163310055228 - \
0.26294356475755726*\[Eta]) + S*(0.048394597995531904 - 0.1992792089282844*\
\[Eta]) + 0.15796632912496153*\[Eta]);\\ndouble uneqSpin = 0.;\\ntotal = \
noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800339581276493`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"3b0a3208-4034-4166-bcaf-d8d925bb55b9"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.024621376891809633 - 0.09692699636236377*\[Eta] + \
2.7200998230836158*pow(\[Eta],2) - 16.160563094841066*pow(\[Eta],3) + \
32.930430889650836*pow(\[Eta],4)) + 215.06940561269835*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - \
0.007061187955941243*pow(\[Eta],2)*(1. - \
2.024701925508361*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.008522695567479373 + 0.2428055404083171*\[Eta] - \
1.1104639098529456*pow(\[Eta],2) + 4.649438233164449*pow(\[Eta],3) + \
S*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - \
0.7550771176087877*pow(\[Eta],3)) + S2*(0.016978054142418417 + \
0.3381436950547799*pow(\[Eta],3)) + S3*(0.029465887557447824 - \
0.14702881770475767*\[Eta] + 2.5663386135613093*pow(\[Eta],3))) + \
0.1465612311350642*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958129779*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"9e9dfe1b-4289-4e7b-9d0f-fea4f4b33ad7"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.024621376891809633 - 0.09692699636236377*\[Eta] + \
2.7200998230836158*pow(\[Eta],2) - 16.160563094841066*pow(\[Eta],3) + \
32.930430889650836*pow(\[Eta],4)) + 215.06940561269835*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - \
0.007061187955941243*pow(\[Eta],2)*(1. - \
2.024701925508361*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.008522695567479373 + 0.2428055404083171*\[Eta] - \
1.1104639098529456*pow(\[Eta],2) + 4.649438233164449*pow(\[Eta],3) + \
S*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - \
0.7550771176087877*pow(\[Eta],3)) + S2*(0.016978054142418417 + \
0.3381436950547799*pow(\[Eta],3)) + S3*(0.029465887557447824 - \
0.14702881770475767*\[Eta] + 2.5663386135613093*pow(\[Eta],3))) + \
0.1465612311350642*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.78003395813204*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"05cdb970-88ae-442a-9d24-02616e785800"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = (sqrt(1. - 3.*\
\[Eta])*(0.023159999980228326 - 0.06572921544866189*\[Eta] - \
0.09869919162707179*pow(\[Eta],2) + 0.07171173224831695*pow(\[Eta],3)))/(1. - \
3.7657611696878934*\[Eta]) - 417.3604094454253*pow(1. - 4.*\[Eta],0.5)*pow(\
\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - 0.020140175824954427*pow(\[Eta],2)*(1. - \
12.675522774051249*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble \
eqSpin = S*sqrt(1. - 3.*\[Eta])*(0.011073381681404716 + \
0.5440307361144314*pow(\[Eta],2) + S*(0.00347699923233349 + \
0.05592992411391445*\[Eta] - 0.008730335213434078*pow(\[Eta],2)) + \
S2*(0.012079324401547036 + 0.04615964369925028*pow(\[Eta],2)) + \
S3*(0.016323101357296865 - 0.15666140197050316*\[Eta] + \
0.6703688097531086*pow(\[Eta],2))) + 0.10464021067936541*S*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800339581344347`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"dd60ed08-b19c-4ca4-a8c7-51673843227b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 3.*\[Eta])*(0.06190013067931406 + \
0.1928897813606222*\[Eta] + 1.9024723168424225*pow(\[Eta],2) - \
15.988716302668415*pow(\[Eta],3) + 35.21461767354364*pow(\[Eta],4)) + \
0.4766851579723911*pow(\[Eta],2)*(1. - 15.950025762198988*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2) + 0.127900699645338*pow(\[Eta],2)*(1. - \
15.79329306044842*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.011454874900772544 + 0.6600413908621988*\[Eta] - \
2.1705970511116486*pow(\[Eta],2) + S*(0.044702230915643903 + \
0.12149520289658673*\[Eta] - 0.6512813450832168*pow(\[Eta],2)) + \
S2*(0.07327810908370004 - 0.4482406547006759*\[Eta] + 1.1237234702682313*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800339581366873`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"b30362a8-9606-4a30-a9c2-c48535eaee3a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.08406011695496626 - 0.1469952725049322*\[Eta] + \
0.2997223283799925*pow(\[Eta],2) - 1.2910560244510723*pow(\[Eta],3) + \
0.2648241309154185*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - \
1.*\[Chi]2) + 0.10346324686812074*pow(\[Eta],2)*(1. - 16.135903382018213*pow(\
\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin = \
S*(0.023924074703897662 + 0.26110236039648027*\[Eta] - \
1.1536009170220438*pow(\[Eta],2)) + S2*(0.044797272997526706 - \
0.14398688588718014*\[Eta] + 0.05736387085230215*pow(\[Eta],2)) + \
S3*(0.06028104440131858 - 0.4759412992529712*\[Eta] + 1.1090751649419717*pow(\
\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958138999*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"ac7b4554-b26d-42b3-be19-81690ea7085a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.08212436946985402 - 0.025332770704783136*\[Eta] - \
3.2466088293309885*pow(\[Eta],2) + 28.404235115663706*pow(\[Eta],3) - \
111.36325359782991*pow(\[Eta],4) + 157.05954559045156*pow(\[Eta],5) + \
0.2062291124580944*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - \
1.*\[Chi]2);\\ndouble eqSpin = S2*(0.03949133192324476 - 0.12754920943544915*\
\[Eta]) + S3*(0.034468577523793176 - 0.1119901209970158*\[Eta]) + \
S*(0.03488890057062679 - 0.08968833480313296*\[Eta]);\\ndouble uneqSpin = 0.;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780033958141241*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"372fd5b2-6549-445d-b195-56dff5f0e610"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.037868557189995156 + 0.10740090317702103*\
\[Eta] + 1.963812986867654*pow(\[Eta],2) - 16.706455229589558*pow(\[Eta],3) + \
69.75910808095745*pow(\[Eta],4) - 98.3062466823662*pow(\[Eta],5)) - \
0.257787704938017*pow(\[Eta],2)*(1. + \
8.75928187268504*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(-0.007963757232702217 + 0.10627108779259971*\[Eta] - \
0.4735861262934256*pow(\[Eta],2) - 0.08217216660522084*S2*pow(\[Eta],2) + \
S*(-0.008044970210401221 - 0.5985436493302652*pow(\[Eta],2))) - \
0.2597503605427412*S*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin \
= 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658338107*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"0ae24fc8-5586-4d66-b542-e098b660f23b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.05511628628738656 - 0.12579599745414977*\
\[Eta] + 2.831411618302815*pow(\[Eta],2) - 14.27268643447161*pow(\[Eta],3) + \
28.3307320191161*pow(\[Eta],4)) - 0.2962753588645467*pow(\[Eta],2)*(1. + \
1.3993978458830476*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(-0.008692738851491525 + 0.09512553997347648*\[Eta] - \
0.34097692884809583*pow(\[Eta],2) + S*(-0.009520793625590234 + \
0.11647097598638301*\[Eta] - 0.8321002363767337*pow(\[Eta],2)) + \
S2*(-0.006383232900211555 - 0.13099477081654226*pow(\[Eta],2))) - \
0.17100612756133535*S*pow(\[Eta],2)*(1. + 18.974303741922743*pow(1. - 4.*\
\[Eta],0.5)*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658338766*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"12fdd7fa-8aeb-4a01-abc7-7473375c94eb"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.059110044024271766 - 0.0024538774422098405*\
\[Eta] + 0.2428578654261086*pow(\[Eta],2)) - \
0.3172310538516028*pow(\[Eta],2)*(1. - 2.9155919835488024*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*(-0.007044339356171244 - 0.016643018304732624*pow(\[Eta],2) + \
S*(-0.006952154764487412 - 0.1270257962053741*pow(\[Eta],2)) + \
S2*(-0.007685497720848459 + 0.004623467175906347*pow(\[Eta],2))) - \
0.11975485688200693*S*pow(\[Eta],2)*(1. + 17.27626751837825*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = 0.;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800346583392153`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"c06c6611-3003-45ef-a6df-441d80a44c7c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = (sqrt(1. - 4.*\[Eta])*(0.14174542816732136 + 0.37703538922015295*\
\[Eta] - 1.2953040762844794*pow(\[Eta],2)))/(1. - 2.380527623106869*\[Eta]) + \
0.4353380004310881*pow(\[Eta],2)*(1. - 9.272362349860394*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*((2.128974052579173 - 7.898219960437845*\[Eta])*\[Eta] + \
S*(0.0575999212331518 - 0.3033779841906219*pow(\[Eta],2)) + \
S2*(0.12732326642391448 - 1.8837167749776262*\[Eta] + 5.928292559702788*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658339596*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"29086b31-b1aa-4842-8761-57baec461c9f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.21364255412404595 - \
0.7570509486645325*\[Eta] + 25.49726191445782*pow(\[Eta],2) - \
305.6711306250643*pow(\[Eta],3) + 2006.4739824300186*pow(\[Eta],4) - \
6573.827442800209*pow(\[Eta],5) + 8511.227063912822*pow(\[Eta],6)) + \
0.4046803441986717*pow(\[Eta],2)*(1. - 11.424655821801338*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*(0.020500959266784635 + 1.607996092610713*\[Eta] - \
6.215311401878405*pow(\[Eta],2) + S*(0.05768802659073407 - \
0.4407201081412575*\[Eta] + 1.6518802058417443*pow(\[Eta],2)) + \
S2*(0.10190109823796438 - 2.0189323002941464*\[Eta] + 8.099228434549993*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658339965*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"33065928-6a87-45a6-90a3-53a05d2b196a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.23630540622294194 + 0.28839457061276524*\
\[Eta] - 10.29181059914425*pow(\[Eta],2) + 164.14987132139012*pow(\[Eta],3) - \
1159.1790202271895*pow(\[Eta],4) + 3941.157229416356*pow(\[Eta],5) - \
5157.600550999997*pow(\[Eta],6)) + 0.23519060494262717*pow(\[Eta],2)*(1. - \
11.86310290734459*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(0.045278587020896065 + S2*(0.05315163310055228 - \
0.26294356475755726*\[Eta]) + S*(0.048394597995531904 - 0.1992792089282844*\
\[Eta]) + 0.15796632912496153*\[Eta]);\\ndouble uneqSpin = 0.;\\ntotal = \
noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658340436*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"c9d2eb16-fa21-46ba-b247-4ec2fc046aaf"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.024621376891809633 - 0.09692699636236377*\[Eta] + \
2.7200998230836158*pow(\[Eta],2) - 16.160563094841066*pow(\[Eta],3) + \
32.930430889650836*pow(\[Eta],4)) + 215.06940561269835*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - \
0.007061187955941243*pow(\[Eta],2)*(1. - \
2.024701925508361*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.008522695567479373 + 0.2428055404083171*\[Eta] - \
1.1104639098529456*pow(\[Eta],2) + 4.649438233164449*pow(\[Eta],3) + \
S*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - \
0.7550771176087877*pow(\[Eta],3)) + S2*(0.016978054142418417 + \
0.3381436950547799*pow(\[Eta],3)) + S3*(0.029465887557447824 - \
0.14702881770475767*\[Eta] + 2.5663386135613093*pow(\[Eta],3))) + \
0.1465612311350642*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658340879*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"d83519c1-0723-4c96-a3b2-218ebb3167a8"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.024621376891809633 - 0.09692699636236377*\[Eta] + \
2.7200998230836158*pow(\[Eta],2) - 16.160563094841066*pow(\[Eta],3) + \
32.930430889650836*pow(\[Eta],4)) + 215.06940561269835*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - \
0.007061187955941243*pow(\[Eta],2)*(1. - \
2.024701925508361*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.008522695567479373 + 0.2428055404083171*\[Eta] - \
1.1104639098529456*pow(\[Eta],2) + 4.649438233164449*pow(\[Eta],3) + \
S*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - \
0.7550771176087877*pow(\[Eta],3)) + S2*(0.016978054142418417 + \
0.3381436950547799*pow(\[Eta],3)) + S3*(0.029465887557447824 - \
0.14702881770475767*\[Eta] + 2.5663386135613093*pow(\[Eta],3))) + \
0.1465612311350642*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658341342*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"9bb00064-6082-48ee-bb57-9f97d6ed9424"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = (sqrt(1. - 3.*\
\[Eta])*(0.023159999980228326 - 0.06572921544866189*\[Eta] - \
0.09869919162707179*pow(\[Eta],2) + 0.07171173224831695*pow(\[Eta],3)))/(1. - \
3.7657611696878934*\[Eta]) - 417.3604094454253*pow(1. - 4.*\[Eta],0.5)*pow(\
\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - 0.020140175824954427*pow(\[Eta],2)*(1. - \
12.675522774051249*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble \
eqSpin = S*sqrt(1. - 3.*\[Eta])*(0.011073381681404716 + \
0.5440307361144314*pow(\[Eta],2) + S*(0.00347699923233349 + \
0.05592992411391445*\[Eta] - 0.008730335213434078*pow(\[Eta],2)) + \
S2*(0.012079324401547036 + 0.04615964369925028*pow(\[Eta],2)) + \
S3*(0.016323101357296865 - 0.15666140197050316*\[Eta] + \
0.6703688097531086*pow(\[Eta],2))) + 0.10464021067936541*S*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800346583417892`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"a8988cd3-15d5-4fac-a7b9-1b463995b188"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 3.*\[Eta])*(0.06190013067931406 + \
0.1928897813606222*\[Eta] + 1.9024723168424225*pow(\[Eta],2) - \
15.988716302668415*pow(\[Eta],3) + 35.21461767354364*pow(\[Eta],4)) + \
0.4766851579723911*pow(\[Eta],2)*(1. - 15.950025762198988*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2) + 0.127900699645338*pow(\[Eta],2)*(1. - \
15.79329306044842*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.011454874900772544 + 0.6600413908621988*\[Eta] - \
2.1705970511116486*pow(\[Eta],2) + S*(0.044702230915643903 + \
0.12149520289658673*\[Eta] - 0.6512813450832168*pow(\[Eta],2)) + \
S2*(0.07327810908370004 - 0.4482406547006759*\[Eta] + 1.1237234702682313*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658342229*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"83b0ff14-9737-4909-9161-14ac7573fee4"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.08406011695496626 - 0.1469952725049322*\[Eta] + \
0.2997223283799925*pow(\[Eta],2) - 1.2910560244510723*pow(\[Eta],3) + \
0.2648241309154185*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - \
1.*\[Chi]2) + 0.10346324686812074*pow(\[Eta],2)*(1. - 16.135903382018213*pow(\
\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin = \
S*(0.023924074703897662 + 0.26110236039648027*\[Eta] - \
1.1536009170220438*pow(\[Eta],2)) + S2*(0.044797272997526706 - \
0.14398688588718014*\[Eta] + 0.05736387085230215*pow(\[Eta],2)) + \
S3*(0.06028104440131858 - 0.4759412992529712*\[Eta] + 1.1090751649419717*pow(\
\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.7800346583426743`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"c124bdec-4a99-4cfe-9304-f0a35ff1ec52"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.08212436946985402 - 0.025332770704783136*\[Eta] - \
3.2466088293309885*pow(\[Eta],2) + 28.404235115663706*pow(\[Eta],3) - \
111.36325359782991*pow(\[Eta],4) + 157.05954559045156*pow(\[Eta],5) + \
0.2062291124580944*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - \
1.*\[Chi]2);\\ndouble eqSpin = S2*(0.03949133192324476 - 0.12754920943544915*\
\[Eta]) + S3*(0.034468577523793176 - 0.1119901209970158*\[Eta]) + \
S*(0.03488890057062679 - 0.08968833480313296*\[Eta]);\\ndouble uneqSpin = 0.;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{3.780034658343112*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"83f19f8d-5f5a-4ca2-9f61-49872645c010"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.08212436946985402 - 0.025332770704783136*\[Eta] - \
3.2466088293309885*pow(\[Eta],2) + 28.404235115663706*pow(\[Eta],3) - \
111.36325359782991*pow(\[Eta],4) + 157.05954559045156*pow(\[Eta],5) + \
0.2062291124580944*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - \
1.*\[Chi]2);\\ndouble eqSpin = S2*(0.03949133192324476 - 0.12754920943544915*\
\[Eta]) + S3*(0.034468577523793176 - 0.1119901209970158*\[Eta]) + \
S*(0.03488890057062679 - 0.08968833480313296*\[Eta]);\\ndouble uneqSpin = 0.;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.780033944453257*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"302f3b33-2b94-4a09-979a-e6cd95ff6420"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.08406011695496626 - 0.1469952725049322*\[Eta] + \
0.2997223283799925*pow(\[Eta],2) - 1.2910560244510723*pow(\[Eta],3) + \
0.2648241309154185*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - \
1.*\[Chi]2) + 0.10346324686812074*pow(\[Eta],2)*(1. - 16.135903382018213*pow(\
\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin = \
S*(0.023924074703897662 + 0.26110236039648027*\[Eta] - \
1.1536009170220438*pow(\[Eta],2)) + S2*(0.044797272997526706 - \
0.14398688588718014*\[Eta] + 0.05736387085230215*pow(\[Eta],2)) + \
S3*(0.06028104440131858 - 0.4759412992529712*\[Eta] + 1.1090751649419717*pow(\
\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.7800339444497433`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"e66983b0-9b33-4665-b2e1-25edc230a583"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 3.*\[Eta])*(0.06190013067931406 + \
0.1928897813606222*\[Eta] + 1.9024723168424225*pow(\[Eta],2) - \
15.988716302668415*pow(\[Eta],3) + 35.21461767354364*pow(\[Eta],4)) + \
0.4766851579723911*pow(\[Eta],2)*(1. - 15.950025762198988*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2) + 0.127900699645338*pow(\[Eta],2)*(1. - \
15.79329306044842*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.011454874900772544 + 0.6600413908621988*\[Eta] - \
2.1705970511116486*pow(\[Eta],2) + S*(0.044702230915643903 + \
0.12149520289658673*\[Eta] - 0.6512813450832168*pow(\[Eta],2)) + \
S2*(0.07327810908370004 - 0.4482406547006759*\[Eta] + 1.1237234702682313*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.7800339444460278`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"79a01092-bcdf-4108-8bf2-17f6d23d6677"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = (sqrt(1. - 3.*\
\[Eta])*(0.023159999980228326 - 0.06572921544866189*\[Eta] - \
0.09869919162707179*pow(\[Eta],2) + 0.07171173224831695*pow(\[Eta],3)))/(1. - \
3.7657611696878934*\[Eta]) - 417.3604094454253*pow(1. - 4.*\[Eta],0.5)*pow(\
\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - 0.020140175824954427*pow(\[Eta],2)*(1. - \
12.675522774051249*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble \
eqSpin = S*sqrt(1. - 3.*\[Eta])*(0.011073381681404716 + \
0.5440307361144314*pow(\[Eta],2) + S*(0.00347699923233349 + \
0.05592992411391445*\[Eta] - 0.008730335213434078*pow(\[Eta],2)) + \
S2*(0.012079324401547036 + 0.04615964369925028*pow(\[Eta],2)) + \
S3*(0.016323101357296865 - 0.15666140197050316*\[Eta] + \
0.6703688097531086*pow(\[Eta],2))) + 0.10464021067936541*S*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.78003394444237*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"94620dc6-21c3-4911-b75b-1162ca6c22bc"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.024621376891809633 - 0.09692699636236377*\[Eta] + \
2.7200998230836158*pow(\[Eta],2) - 16.160563094841066*pow(\[Eta],3) + \
32.930430889650836*pow(\[Eta],4)) + 215.06940561269835*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - \
0.007061187955941243*pow(\[Eta],2)*(1. - \
2.024701925508361*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.008522695567479373 + 0.2428055404083171*\[Eta] - \
1.1104639098529456*pow(\[Eta],2) + 4.649438233164449*pow(\[Eta],3) + \
S*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - \
0.7550771176087877*pow(\[Eta],3)) + S2*(0.016978054142418417 + \
0.3381436950547799*pow(\[Eta],3)) + S3*(0.029465887557447824 - \
0.14702881770475767*\[Eta] + 2.5663386135613093*pow(\[Eta],3))) + \
0.1465612311350642*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.78003394443863*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"390861e2-9ec5-4730-b072-03bc96568e30"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InspAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.024621376891809633 - 0.09692699636236377*\[Eta] + \
2.7200998230836158*pow(\[Eta],2) - 16.160563094841066*pow(\[Eta],3) + \
32.930430889650836*pow(\[Eta],4)) + 215.06940561269835*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) - \
0.007061187955941243*pow(\[Eta],2)*(1. - \
2.024701925508361*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin \
= S*sqrt(1. - 3.*\[Eta])*(0.008522695567479373 + 0.2428055404083171*\[Eta] - \
1.1104639098529456*pow(\[Eta],2) + 4.649438233164449*pow(\[Eta],3) + \
S*(-0.00362963820787208 + 0.15878436411950508*\[Eta] - \
0.7550771176087877*pow(\[Eta],3)) + S2*(0.016978054142418417 + \
0.3381436950547799*pow(\[Eta],3)) + S3*(0.029465887557447824 - \
0.14702881770475767*\[Eta] + 2.5663386135613093*pow(\[Eta],3))) + \
0.1465612311350642*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.7800339444348*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"14b64511-95c8-47df-93f9-795434e2752b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.23630540622294194 + 0.28839457061276524*\
\[Eta] - 10.29181059914425*pow(\[Eta],2) + 164.14987132139012*pow(\[Eta],3) - \
1159.1790202271895*pow(\[Eta],4) + 3941.157229416356*pow(\[Eta],5) - \
5157.600550999997*pow(\[Eta],6)) + 0.23519060494262717*pow(\[Eta],2)*(1. - \
11.86310290734459*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(0.045278587020896065 + S2*(0.05315163310055228 - \
0.26294356475755726*\[Eta]) + S*(0.048394597995531904 - 0.1992792089282844*\
\[Eta]) + 0.15796632912496153*\[Eta]);\\ndouble uneqSpin = 0.;\\ntotal = \
noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.780033944430972*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"c0c9cd3e-e2e3-4fe6-b7de-08c61058017f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.21364255412404595 - \
0.7570509486645325*\[Eta] + 25.49726191445782*pow(\[Eta],2) - \
305.6711306250643*pow(\[Eta],3) + 2006.4739824300186*pow(\[Eta],4) - \
6573.827442800209*pow(\[Eta],5) + 8511.227063912822*pow(\[Eta],6)) + \
0.4046803441986717*pow(\[Eta],2)*(1. - 11.424655821801338*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*(0.020500959266784635 + 1.607996092610713*\[Eta] - \
6.215311401878405*pow(\[Eta],2) + S*(0.05768802659073407 - \
0.4407201081412575*\[Eta] + 1.6518802058417443*pow(\[Eta],2)) + \
S2*(0.10190109823796438 - 2.0189323002941464*\[Eta] + 8.099228434549993*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.780033944427154*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"14198a45-8da0-4ba8-9d43-2d73378f7f5c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = (sqrt(1. - 4.*\[Eta])*(0.14174542816732136 + 0.37703538922015295*\
\[Eta] - 1.2953040762844794*pow(\[Eta],2)))/(1. - 2.380527623106869*\[Eta]) + \
0.4353380004310881*pow(\[Eta],2)*(1. - 9.272362349860394*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*((2.128974052579173 - 7.898219960437845*\[Eta])*\[Eta] + \
S*(0.0575999212331518 - 0.3033779841906219*pow(\[Eta],2)) + \
S2*(0.12732326642391448 - 1.8837167749776262*\[Eta] + 5.928292559702788*pow(\
\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.7800339444232073`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"2c79ca59-b7f5-47b7-9de0-f4c646f62acc"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.059110044024271766 - 0.0024538774422098405*\
\[Eta] + 0.2428578654261086*pow(\[Eta],2)) - \
0.3172310538516028*pow(\[Eta],2)*(1. - 2.9155919835488024*pow(\[Eta],2))*(\
\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = S*sqrt(1. - \
4.*\[Eta])*(-0.007044339356171244 - 0.016643018304732624*pow(\[Eta],2) + \
S*(-0.006952154764487412 - 0.1270257962053741*pow(\[Eta],2)) + \
S2*(-0.007685497720848459 + 0.004623467175906347*pow(\[Eta],2))) - \
0.11975485688200693*S*pow(\[Eta],2)*(1. + 17.27626751837825*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = 0.;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv3: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.780033944419651*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"b80d38af-6922-4df3-88b7-ad702174bc71"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.05511628628738656 - 0.12579599745414977*\
\[Eta] + 2.831411618302815*pow(\[Eta],2) - 14.27268643447161*pow(\[Eta],3) + \
28.3307320191161*pow(\[Eta],4)) - 0.2962753588645467*pow(\[Eta],2)*(1. + \
1.3993978458830476*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(-0.008692738851491525 + 0.09512553997347648*\[Eta] - \
0.34097692884809583*pow(\[Eta],2) + S*(-0.009520793625590234 + \
0.11647097598638301*\[Eta] - 0.8321002363767337*pow(\[Eta],2)) + \
S2*(-0.006383232900211555 - 0.13099477081654226*pow(\[Eta],2))) - \
0.17100612756133535*S*pow(\[Eta],2)*(1. + 18.974303741922743*pow(1. - 4.*\
\[Eta],0.5)*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.7800339444161243`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"b4386e9a-842a-4c08-b835-a86de11bbab4"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\ndouble total=0,S2,S3;\\nswitch \
(InspAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(1. - 4.*\[Eta])*(0.037868557189995156 + 0.10740090317702103*\
\[Eta] + 1.963812986867654*pow(\[Eta],2) - 16.706455229589558*pow(\[Eta],3) + \
69.75910808095745*pow(\[Eta],4) - 98.3062466823662*pow(\[Eta],5)) - \
0.257787704938017*pow(\[Eta],2)*(1. + \
8.75928187268504*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(1. - 4.*\[Eta])*(-0.007963757232702217 + 0.10627108779259971*\[Eta] - \
0.4735861262934256*pow(\[Eta],2) - 0.08217216660522084*S2*pow(\[Eta],2) + \
S*(-0.008044970210401221 - 0.5985436493302652*pow(\[Eta],2))) - \
0.2597503605427412*S*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin \
= 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 3.7800296231703453`*^9}, 3.780033944411089*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[25]:=",ExpressionUUID->"669a1ca7-9085-41d9-a9e7-b6060db4a034"],

Cell[BoxData[{"\"\<double IMRPhenomXHM_Insp_Amp_21_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble \
noSpin = sqrt(1. - 4.*eta)*(0.037868557189995156 + 0.10740090317702103*eta + \
1.963812986867654*eta2 - 16.706455229589558*eta3 + 69.75910808095745*eta4 - \
98.3062466823662*eta5);\\\\ndouble eqSpin = sqrt(1. - \
4.*eta)*S*(-0.007963757232702217 + 0.10627108779259971*eta - \
0.008044970210401221*S + eta2*(-0.4735861262934256 - 0.5985436493302652*S - \
0.08217216660522084*S2));\\\\ndouble uneqSpin = -0.257787704938017*(chi1 - \
1.*chi2)*eta2*(1. + 8.75928187268504*eta2) - 0.2597503605427412*(chi1 - \
1.*chi2)*eta2*S;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \\\
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv1: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_21_iv2(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = sqrt(1. - \
4.*eta)*(0.05511628628738656 - 0.12579599745414977*eta + \
2.831411618302815*eta2 - 14.27268643447161*eta3 + \
28.3307320191161*eta4);\\\\ndouble eqSpin = sqrt(1. - \
4.*eta)*S*(-0.008692738851491525 + eta*(0.09512553997347648 + \
0.11647097598638301*S) - 0.009520793625590234*S + eta2*(-0.34097692884809583 \
- 0.8321002363767337*S - 0.13099477081654226*S2) - \
0.006383232900211555*S2);\\\\ndouble uneqSpin = -0.2962753588645467*(chi1 - \
1.*chi2)*eta2*(1. + 1.3993978458830476*eta2) - 0.17100612756133535*(chi1 - \
1.*chi2)*eta2*S*(1. + 18.974303741922743*eta2*delta);\\\\ntotal = noSpin + \
eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv2: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_21_iv3(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = sqrt(1. - \
4.*eta)*(0.059110044024271766 - 0.0024538774422098405*eta + \
0.2428578654261086*eta2);\\\\ndouble eqSpin = sqrt(1. - \
4.*eta)*S*(-0.007044339356171244 - 0.006952154764487412*S + \
eta2*(-0.016643018304732624 - 0.1270257962053741*S + 0.004623467175906347*S2) \
- 0.007685497720848459*S2);\\\\ndouble uneqSpin = -0.3172310538516028*(chi1 - \
1.*chi2)*(1. - 2.9155919835488024*eta2)*eta2 - 0.11975485688200693*(chi1 - \
1.*chi2)*eta2*S*(1. + 17.27626751837825*eta2*delta);\\\\ntotal = noSpin + \
eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_21_iv3: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_33_iv1(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble \
noSpin = (sqrt(1. - 4.*eta)*(0.14160175606682854 + 0.35971405513728566*eta - \
1.397526812126322*eta2))/(1. - 2.5023862277311295*eta);\\\\ndouble eqSpin = \
sqrt(1. - 4.*eta)*S*((0.05604204414969117 + 0.12482426029674772*S)*S + \
eta*(2.1108074577110343 - 1.7827773156978863*S2) + eta2*(-7.657635515668849 - \
0.07646730296478217*S + 5.343277927456605*S2));\\\\ndouble uneqSpin = \
0.45866449225302536*(chi1 - 1.*chi2)*(1. - \
9.603750707244906*eta2)*eta2;\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv1: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_33_iv2(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\neta6 = pow(eta,6);\\\\nS2 = pow(S,2);\\\\nS3 = \
pow(S,3);\\\\ndouble noSpin = sqrt(1. - 4.*eta)*(0.2137734510411439 - \
0.7692194209223682*eta + 26.10570221351058*eta2 - 316.0643979123107*eta3 + \
2090.9063511488234*eta4 - 6897.3285171507105*eta5 + \
8968.893362362503*eta6);\\\\ndouble eqSpin = sqrt(1. - \
4.*eta)*S*(0.018546836505210842 + 0.05924304311104228*S + \
eta*(1.6484440612224325 - 0.4683932646001618*S - 2.110311135456494*S2) + \
0.10701786057882816*S2 + eta2*(-6.515757376847209 + 1.6692205620001153*S + \
8.351789152096782*S2));\\\\ndouble uneqSpin = 0.3929315188124088*(chi1 - \
1.*chi2)*(1. - 11.289452844364227*eta2)*eta2;\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv2: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_33_iv3(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\neta6 = pow(eta,6);\\\\nS2 = pow(S,2);\\\\nS3 = \
pow(S,3);\\\\ndouble noSpin = sqrt(1. - 4.*eta)*(0.2363760327127446 + \
0.2855410252403732*eta - 10.159877125359897*eta2 + 162.65372389693505*eta3 - \
1154.7315106095564*eta4 + 3952.61320206691*eta5 - \
5207.67472857814*eta6);\\\\ndouble eqSpin = sqrt(1. - \
4.*eta)*S*(0.045730951887753196 + 0.159223770528275*eta + \
(0.048249943132325494 - 0.1837289613228469*eta)*S + (0.0529637372360813 - \
0.2834348500565196*eta)*S2);\\\\ndouble uneqSpin = 0.25187274502769835*(chi1 \
- 1.*chi2)*(1. - 12.172961866410864*eta2)*eta2;\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_33_iv3: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_32_iv1(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,eta7,eta8,S2,S3,S4;\\\\nswitch \
(InspAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\neta4 = pow(eta,4);\\\\neta5 = pow(eta,5);\\\\neta6 = \
pow(eta,6);\\\\neta7 = pow(eta,7);\\\\neta8 = pow(eta,8);\\\\nS2 = \
pow(S,2);\\\\nS3 = pow(S,3);\\\\nS4 = pow(S,4);\\\\ndouble noSpin = sqrt(1. - \
3.*eta)*(0.019069933430190773 - 0.19396651989685837*eta + \
11.95224600241255*eta2 - 158.90113442757382*eta3 + 1046.65239329071*eta4 - \
3476.940285294999*eta5 + 4707.249209858949*eta6);\\\\ndouble eqSpin = sqrt(1. \
- 3.*eta)*S*(0.0046910348789512895 + 0.40231360805609434*eta - \
0.0038263656140933152*S + 0.018963579407636953*S2 + eta2*(-1.955352354930108 \
+ 2.3753413452420133*S - 0.9085620866763245*S3) + 0.02738043801805805*S3 + \
eta3*(7.977057990568723 - 7.925985329178953*S + 0.4978494265612399*S2 + \
5.225566502711913*S3));\\\\ndouble uneqSpin = 0.058560321425018165*pow(chi1 - \
1.*chi2,2)*(1. - 19.936477485971217*eta2)*eta2 + 1635.4240644598524*(chi1 - \
1.*chi2)*eta8*delta + 0.27352193588394114*(chi1 - \
1.*chi2)*eta2*S*delta;\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv1: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_32_iv2(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,eta7,eta8,S2,S3,S4;\\\\nswitch \
(InspAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\neta4 = pow(eta,4);\\\\neta5 = pow(eta,5);\\\\neta6 = \
pow(eta,6);\\\\neta7 = pow(eta,7);\\\\neta8 = pow(eta,8);\\\\nS2 = \
pow(S,2);\\\\nS3 = pow(S,3);\\\\nS4 = pow(S,4);\\\\ndouble noSpin = sqrt(1. - \
3.*eta)*(0.024621376891809633 - 0.09692699636236377*eta + \
2.7200998230836158*eta2 - 16.160563094841066*eta3 + 32.930430889650836*eta4);\
\\\\ndouble eqSpin = sqrt(1. - 3.*eta)*S*(0.008522695567479373 - \
1.1104639098529456*eta2 - 0.00362963820787208*S + 0.016978054142418417*S2 + \
eta*(0.2428055404083171 + 0.15878436411950508*S - 0.14702881770475767*S3) + \
0.029465887557447824*S3 + eta3*(4.649438233164449 - 0.7550771176087877*S + \
0.3381436950547799*S2 + 2.5663386135613093*S3));\\\\ndouble uneqSpin = \
-0.007061187955941243*pow(chi1 - 1.*chi2,2)*(1. - \
2.024701925508361*eta2)*eta2 + 215.06940561269835*(chi1 - 1.*chi2)*eta8*delta \
+ 0.1465612311350642*(chi1 - 1.*chi2)*eta2*S*delta;\\\\ntotal = noSpin + \
eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv2: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_32_iv3(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,eta7,eta8,eta9,S2,S3,S4;\\\\nswitch \
(InspAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\neta4 = pow(eta,4);\\\\neta5 = pow(eta,5);\\\\neta6 = \
pow(eta,6);\\\\neta7 = pow(eta,7);\\\\neta8 = pow(eta,8);\\\\neta9 = \
pow(eta,9);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\nS4 = \
pow(S,4);\\\\ndouble noSpin = (sqrt(1. - 3.*eta)*(0.023159999980228326 - \
0.06572921544866189*eta - 0.09869919162707179*eta2 + \
0.07171173224831695*eta3))/(1. - 3.7657611696878934*eta);\\\\ndouble eqSpin = \
sqrt(1. - 3.*eta)*S*(0.011073381681404716 + 0.5440307361144314*eta2 + \
(0.00347699923233349 + 0.05592992411391445*eta - 0.008730335213434078*eta2)*S \
+ (0.012079324401547036 + 0.04615964369925028*eta2)*S2 + \
(0.016323101357296865 - 0.15666140197050316*eta + \
0.6703688097531086*eta2)*S3);\\\\ndouble uneqSpin = \
-0.020140175824954427*pow(chi1 - 1.*chi2,2)*(1. - \
12.675522774051249*eta2)*eta2 - 417.3604094454253*(chi1 - 1.*chi2)*eta8*delta \
+ 0.10464021067936541*(chi1 - 1.*chi2)*eta2*S*delta;\\\\ntotal = noSpin + \
eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_32_iv3: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_44_iv1(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = sqrt(1. - \
3.*eta)*(0.06190013067931406 + 0.1928897813606222*eta + \
1.9024723168424225*eta2 - 15.988716302668415*eta3 + \
35.21461767354364*eta4);\\\\ndouble eqSpin = sqrt(1. - \
3.*eta)*S*(0.011454874900772544 + 0.044702230915643903*S + \
eta*(0.6600413908621988 + 0.12149520289658673*S - 0.4482406547006759*S2) + \
0.07327810908370004*S2 + eta2*(-2.1705970511116486 - 0.6512813450832168*S + \
1.1237234702682313*S2));\\\\ndouble uneqSpin = 0.4766851579723911*(chi1 - \
1.*chi2)*(1. - 15.950025762198988*eta2)*eta2 + 0.127900699645338*pow(chi1 - \
1.*chi2,2)*(1. - 15.79329306044842*eta2)*eta2;\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv1: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_44_iv2(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = \
0.08406011695496626 - 0.1469952725049322*eta + 0.2997223283799925*eta2 - \
1.2910560244510723*eta3;\\\\ndouble eqSpin = (0.023924074703897662 + \
0.26110236039648027*eta - 1.1536009170220438*eta2)*S + (0.044797272997526706 \
- 0.14398688588718014*eta + 0.05736387085230215*eta2)*S2 + \
(0.06028104440131858 - 0.4759412992529712*eta + \
1.1090751649419717*eta2)*S3;\\\\ndouble uneqSpin = \
0.10346324686812074*pow(chi1 - 1.*chi2,2)*(1. - 16.135903382018213*eta2)*eta2 \
+ 0.2648241309154185*(chi1 - 1.*chi2)*eta2*delta;\\\\ntotal = noSpin + eqSpin \
+ uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv2: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\"", "\n", "\"\<double IMRPhenomXHM_Insp_Amp_44_iv3(double \
eta, double S, double chi1, double chi2, int InspAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,eta4,eta5,S2,S3;\\\\nswitch (InspAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble \
noSpin = 0.08212436946985402 - 0.025332770704783136*eta - \
3.2466088293309885*eta2 + 28.404235115663706*eta3 - 111.36325359782991*eta4 + \
157.05954559045156*eta5;\\\\ndouble eqSpin = (0.03488890057062679 - \
0.08968833480313296*eta)*S + (0.03949133192324476 - \
0.12754920943544915*eta)*S2 + (0.034468577523793176 - \
0.1119901209970158*eta)*S3;\\\\ndouble uneqSpin = 0.2062291124580944*(chi1 - \
1.*chi2)*eta2*delta;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n} \
 \\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Insp_Amp_44_iv3: version is not valid.\\\");}\\\\n}\\\\n return \
total;\\\\n}\\\\n\>\""}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760769776696946*^9, 3.760770036281598*^9, 3.760776635571171*^9, {
   3.780029614262457*^9, 
   3.7800296231703453`*^9}},ExpressionUUID->"2b2c3928-faed-46ab-93e8-\
55b8b5d745ed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", 
   ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.760776635603603*^9, 3.780029614290167*^9},
 CellLabel->
  "(Debug) Out[18]=",ExpressionUUID->"eb975b60-d77a-49f7-b574-8f02a41f095b"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", "Headers", "*)"}]], "Input",
 CellChangeTimes->{{3.780029637118767*^9, 3.780029641198799*^9}},
 CellLabel->
  "(Debug) In[26]:=",ExpressionUUID->"b4ba83c2-4aaf-4059-8a06-b510893ca0fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Print", "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"StringSplit", "[", 
         RowBox[{
          RowBox[{"tt", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< {\\n\>\""}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<>", "\"\<;\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "@", "tt"}]}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Merge", " ", "cells", " ", "afterwars"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.760706317999444*^9, 3.760706471106813*^9}, {
   3.76076969680219*^9, 3.760769698254553*^9}, {3.7607766486491947`*^9, 
   3.7607766539417143`*^9}, 3.76077731939895*^9, 3.761396829639571*^9},
 CellLabel->
  "(Debug) In[27]:=",ExpressionUUID->"9aa18ce7-83a3-42bc-9659-3156df89599a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658367392*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"2567e505-d519-4f66-937e-2aea567cc7db"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.78003465836804*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"42844bf7-bb3e-4f3b-99c2-2a8a2d87497a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_21_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.7800346583740053`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"e52a7b42-a3dd-42ad-bd4e-0a2bdd83a21b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658375087*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"11b5f575-c37b-4da7-a28d-9f4c8048dc1f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658376175*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"45f7c09b-9136-4951-b354-827c2336b008"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_33_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658377283*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"fc7a30a5-067b-4416-9ea0-bb0d6909aff8"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658378351*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"433b060f-4122-4dc2-a4f7-a445832ea42e"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.78003465837941*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"d08db4d7-bf9e-4f7f-ab20-c1f912055d5f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_32_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658380471*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"65bb1a35-79dc-45b9-b710-4ee327602e4d"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv1(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658381716*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"66b6753e-338f-41c5-93e1-764b25a411e7"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv2(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658382945*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"b93af70e-092d-4afc-b72f-0ff945a24619"],

Cell[BoxData["\<\"double IMRPhenomXHM_Insp_Amp_44_iv3(double eta, double S, \
double chi1, double chi2, int InspAmpFlag);\"\>"], "Print",
 CellChangeTimes->{
  3.760769776738804*^9, 3.760770036341213*^9, {3.7607766500631113`*^9, 
   3.760776654830448*^9}, 3.780033944509262*^9, 3.780034658384057*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[27]:=",ExpressionUUID->"b5679729-d220-4804-bed3-a35ee495d831"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate fits (LALSimIMRPhenomXHM_intermediate.c/h)", "Subsection",
 CellChangeTimes->{{3.7607026490132227`*^9, 3.7607026552420053`*^9}, {
  3.760708817277945*^9, 3.760708819225862*^9}, {3.787571602897735*^9, 
  3.787571607877329*^9}},ExpressionUUID->"ad68b50f-238d-4e2e-a5d7-\
48bf94e0519a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"int", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GenerateCollocationPtsCFunction", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Interfits", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "/.", 
             RowBox[{"\[Eta]\[Eta]", "\[Rule]", "eta"}]}], "/.", 
            RowBox[{"\[Chi]\[Chi]1", "\[Rule]", "chi1"}]}], "/.", 
           RowBox[{"\[Chi]\[Chi]2", "\[Rule]", "chi2"}]}], "}"}], ",", "eta", 
         ",", "S", ",", "chi1", ",", "chi2", ",", 
         RowBox[{"ModesList", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", "inter", ",", "amphase", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<int1\>\"", ",", "\"\<int2\>\""}], "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "double", ",", 
         RowBox[{"{", "122018", "}"}]}], "]"}], "<>", "\"\<\\n\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "@", "ModesList"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7602555939027233`*^9, 3.7602556608996077`*^9}, {
   3.76025578354648*^9, 3.760255796680993*^9}, {3.7602558379709806`*^9, 
   3.7602558390824203`*^9}, 3.76025720835388*^9, 3.760257419825832*^9, 
   3.7602575618128757`*^9, 3.7602578543327503`*^9, {3.760257922305559*^9, 
   3.760257923443305*^9}, {3.760697305435124*^9, 3.7606973106892548`*^9}, 
   3.760697411567408*^9, {3.760702758019493*^9, 3.760702820854032*^9}, {
   3.7607039189144993`*^9, 3.760703969869462*^9}, {3.7607041042801332`*^9, 
   3.76070414729357*^9}, {3.7607041884998503`*^9, 3.76070418905657*^9}, {
   3.760704295544237*^9, 3.760704366660796*^9}, {3.760704447700224*^9, 
   3.760704456248541*^9}, {3.76070461499708*^9, 3.760704647954576*^9}, {
   3.7607053910207367`*^9, 3.760705391906261*^9}, {3.76070562825695*^9, 
   3.760705631855508*^9}, {3.760706239959144*^9, 3.760706240825191*^9}, {
   3.760708862962296*^9, 3.7607089055651617`*^9}, {3.760767726612607*^9, 
   3.76076772677227*^9}, 3.760767770822434*^9, {3.760776979954583*^9, 
   3.760776985032056*^9}},
 CellLabel->
  "(Debug) In[28]:=",ExpressionUUID->"27138a17-a519-4f55-bbdc-63afeb565b83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Print", "/@", "int"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Merge", " ", "cells", " ", "afterwars"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.760767763016588*^9, 3.760767775063384*^9}, 
   3.7607766665825644`*^9, 3.7607773336259317`*^9},
 CellLabel->
  "(Debug) In[29]:=",ExpressionUUID->"6990b2b1-d7b2-4721-9319-8d8a7d966b62"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 3.*pow(\[Eta],2))*(9.020721305469886 - 53.22188349231127*\[Eta] \
+ 508.07176447172276*pow(\[Eta],2) - 3194.0620894511526*pow(\[Eta],3) + \
6769.927439234588*pow(\[Eta],4)) + 3.233759337559542*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 3.*pow(\[Eta],2))*(3.2565916700919675 - 38.389225546513565*\
\[Eta] + 96.41777041220985*pow(\[Eta],2) + S*(2.3744342198527484 - \
25.286684856422735*\[Eta] + 64.74544118094356*pow(\[Eta],2)));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.780034658954627*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"39ef6efa-2a5b-4680-9b54-39b4e25ca078"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 3.*pow(\[Eta],2))*(10.804555518381164 - 72.3834734399584*\[Eta] \
+ 540.0541240482851*pow(\[Eta],2) - 2612.999845214264*pow(\[Eta],3) + \
4779.096001663425*pow(\[Eta],4)) + 3.001401833124412*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2) + 0.7262636326998003*(1. \
- 4.*\[Eta])*\[Eta]*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin = S*sqrt(\
\[Eta] - 3.*pow(\[Eta],2))*(4.2633625314212145 - 47.94914754514521*\[Eta] + \
119.70401520575764*pow(\[Eta],2) + S*(3.097395982217429 - 39.31284390368826*\
\[Eta] + 106.9129562723712*pow(\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = \
noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.7800346589511633`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"24ebaba9-5a9f-4ebb-93fa-0d9a6a42aebf"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = sqrt(\[Eta] - \
3.*pow(\[Eta],2))*(5.9418458424054235 - 31.905244419036787*\[Eta] + \
271.1056329988318*pow(\[Eta],2) - 2113.965233486898*pow(\[Eta],3) + \
6214.038393898584*pow(\[Eta],4)) + 0.0038732029045487884*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 3.*pow(\[Eta],2))*(-2.726472456645038 + 98.08119212251981*\
\[Eta] - 1595.8027347570667*pow(\[Eta],2) + 10581.664858726683*pow(\[Eta],3) \
- 21488.25117198268*pow(\[Eta],4) + S*(2.9454485454761827 - \
119.88112323140916*\[Eta] + 1686.7137359336039*pow(\[Eta],2) - \
8474.190197512324*pow(\[Eta],3) + 13866.428366595079*pow(\[Eta],4)) + \
S2*(3.5684571473795095 - 145.5079981415436*\[Eta] + 2139.8290160628144*pow(\
\[Eta],2) - 11680.937129551317*pow(\[Eta],3) + \
20863.270079587106*pow(\[Eta],4)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin \
+ eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.7800346589474916`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"007db44a-9934-48d6-bd35-af19aa488f44"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.019069933430190773 - 0.19396651989685837*\[Eta] + \
11.95224600241255*pow(\[Eta],2) - 158.90113442757382*pow(\[Eta],3) + \
1046.65239329071*pow(\[Eta],4) - 3476.940285294999*pow(\[Eta],5) + \
4707.249209858949*pow(\[Eta],6)) + 1635.4240644598524*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) + \
0.058560321425018165*pow(\[Eta],2)*(1. - \
19.936477485971217*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble \
eqSpin = S*sqrt(1. - 3.*\[Eta])*(0.0046910348789512895 + 0.40231360805609434*\
\[Eta] - 1.955352354930108*pow(\[Eta],2) + 7.977057990568723*pow(\[Eta],3) + \
S*(-0.0038263656140933152 + 2.3753413452420133*pow(\[Eta],2) - \
7.925985329178953*pow(\[Eta],3)) + S2*(0.018963579407636953 + \
0.4978494265612399*pow(\[Eta],3)) + S3*(0.02738043801805805 - \
0.9085620866763245*pow(\[Eta],2) + 5.225566502711913*pow(\[Eta],3))) + \
0.27352193588394114*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.780034658943809*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"69b40eec-4270-4737-90d3-044a4b023bf0"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 4.*pow(\[Eta],2))*(20.162169689041896 - 18.666422946967767*\
\[Eta] + 53.04107631052986*pow(\[Eta],2)) + 1635.4394234451456*(1. - \
0.16768464526251092*pow(1. - 4.*\[Eta],0.5))*pow(\[Eta],6)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble eqSpin = S*sqrt(\[Eta] - \
4.*pow(\[Eta],2))*(4.716262418092889 - 76.55185215072702*\[Eta] + \
515.3316005298788*pow(\[Eta],2) - 1111.9346236019971*pow(\[Eta],3) + \
S*(5.080208137626593 - 86.42142446536636*\[Eta] + \
486.9724744307628*pow(\[Eta],2) - 808.262506994693*pow(\[Eta],3)));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.780034658940447*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"70479f94-060d-430a-924f-38267b4c34b8"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 4.*pow(\[Eta],2))*(27.92765242485774 - \
133.56611389260303*\[Eta] + 974.8550901501314*pow(\[Eta],2) - \
3744.785831952631*pow(\[Eta],3) + 5621.897260910284*pow(\[Eta],4)) + \
1420.23885817822*pow(\[Eta],6)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 4.*pow(\[Eta],2))*(7.34059425787106 - 60.145815223458676*\
\[Eta] + 159.3796614719456*pow(\[Eta],2) + S*(5.089079109477854 - \
37.91880996555659*\[Eta] + 86.54385209398798*pow(\[Eta],2))) + \
13.45782954129836*S*pow(\[Eta],4)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.7800346589369926`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"6dd9cafd-7d0d-4b83-af1c-13edbf114d06"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 4.*pow(\[Eta],2))*(19.154450657080044 - 21.135962294383088*\
\[Eta] + 29.74256594428577*pow(\[Eta],2)) - \
25.856046423804255*pow(\[Eta],2)*(1. + \
5.7871199275552*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 4.*pow(\[Eta],2))*(-12.766814596085732 - 2.9131849820250415*\
\[Eta] + S*(-2.123816950673979 + 6.0065715496619*\[Eta]));\\ndouble uneqSpin \
= 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.7800346589335213`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"79013b99-a2ee-4be2-9de8-c7e7ede53349"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = sqrt(\[Eta] - \
4.*pow(\[Eta],2))*(21.256776327599113 - 25.594352690383843*\[Eta] + \
30.14761650482866*pow(\[Eta],2)) - 31.60048733143782*pow(\[Eta],2)*(1. + \
2.1502870640831855*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2) - \
3.6366100759176696*(1. - 4.*\[Eta])*\[Eta]*pow(\[Chi]1 - \
1.*\[Chi]2,2);\\ndouble eqSpin = S*sqrt(\[Eta] - \
4.*pow(\[Eta],2))*(-11.26204498563276 - 1.1798437990445072*\[Eta] - \
4.881427482271166*S2*\[Eta] + S*(-1.8167045597937679 + 6.344825546437451*\
\[Eta]));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9, 3.780034658929676*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[29]:=",ExpressionUUID->"c48dbc27-4497-43ad-9a0d-e47229f03729"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 3.*pow(\[Eta],2))*(9.020721305469886 - 53.22188349231127*\[Eta] \
+ 508.07176447172276*pow(\[Eta],2) - 3194.0620894511526*pow(\[Eta],3) + \
6769.927439234588*pow(\[Eta],4)) + 3.233759337559542*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 3.*pow(\[Eta],2))*(3.2565916700919675 - 38.389225546513565*\
\[Eta] + 96.41777041220985*pow(\[Eta],2) + S*(2.3744342198527484 - \
25.286684856422735*\[Eta] + 64.74544118094356*pow(\[Eta],2)));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973753621*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"62ebdafc-3b78-47e4-ab91-63afb007d92b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 3.*pow(\[Eta],2))*(10.804555518381164 - 72.3834734399584*\[Eta] \
+ 540.0541240482851*pow(\[Eta],2) - 2612.999845214264*pow(\[Eta],3) + \
4779.096001663425*pow(\[Eta],4)) + 3.001401833124412*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2) + 0.7262636326998003*(1. \
- 4.*\[Eta])*\[Eta]*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble eqSpin = S*sqrt(\
\[Eta] - 3.*pow(\[Eta],2))*(4.2633625314212145 - 47.94914754514521*\[Eta] + \
119.70401520575764*pow(\[Eta],2) + S*(3.097395982217429 - 39.31284390368826*\
\[Eta] + 106.9129562723712*pow(\[Eta],2)));\\ndouble uneqSpin = 0.;\\ntotal = \
noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973749469*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"fb080716-174f-4bfd-98ee-f5c01ea48193"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = sqrt(\[Eta] - \
3.*pow(\[Eta],2))*(5.9418458424054235 - 31.905244419036787*\[Eta] + \
271.1056329988318*pow(\[Eta],2) - 2113.965233486898*pow(\[Eta],3) + \
6214.038393898584*pow(\[Eta],4)) + 0.0038732029045487884*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 3.*pow(\[Eta],2))*(-2.726472456645038 + 98.08119212251981*\
\[Eta] - 1595.8027347570667*pow(\[Eta],2) + 10581.664858726683*pow(\[Eta],3) \
- 21488.25117198268*pow(\[Eta],4) + S*(2.9454485454761827 - \
119.88112323140916*\[Eta] + 1686.7137359336039*pow(\[Eta],2) - \
8474.190197512324*pow(\[Eta],3) + 13866.428366595079*pow(\[Eta],4)) + \
S2*(3.5684571473795095 - 145.5079981415436*\[Eta] + 2139.8290160628144*pow(\
\[Eta],2) - 11680.937129551317*pow(\[Eta],3) + \
20863.270079587106*pow(\[Eta],4)));\\ndouble uneqSpin = 0.;\\ntotal = noSpin \
+ eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973745132*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"6bb447be-e557-43de-9491-84ff72e58f16"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3,S4;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\nS3 = pow(S,3);\\nS4 = pow(S,4);\\ndouble noSpin = sqrt(1. - 3.*\
\[Eta])*(0.019069933430190773 - 0.19396651989685837*\[Eta] + \
11.95224600241255*pow(\[Eta],2) - 158.90113442757382*pow(\[Eta],3) + \
1046.65239329071*pow(\[Eta],4) - 3476.940285294999*pow(\[Eta],5) + \
4707.249209858949*pow(\[Eta],6)) + 1635.4240644598524*pow(1. - \
4.*\[Eta],0.5)*pow(\[Eta],8)*(\[Chi]1 - 1.*\[Chi]2) + \
0.058560321425018165*pow(\[Eta],2)*(1. - \
19.936477485971217*pow(\[Eta],2))*pow(\[Chi]1 - 1.*\[Chi]2,2);\\ndouble \
eqSpin = S*sqrt(1. - 3.*\[Eta])*(0.0046910348789512895 + 0.40231360805609434*\
\[Eta] - 1.955352354930108*pow(\[Eta],2) + 7.977057990568723*pow(\[Eta],3) + \
S*(-0.0038263656140933152 + 2.3753413452420133*pow(\[Eta],2) - \
7.925985329178953*pow(\[Eta],3)) + S2*(0.018963579407636953 + \
0.4978494265612399*pow(\[Eta],3)) + S3*(0.02738043801805805 - \
0.9085620866763245*pow(\[Eta],2) + 5.225566502711913*pow(\[Eta],3))) + \
0.27352193588394114*S*pow(1. - 4.*\[Eta],0.5)*pow(\[Eta],2)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973740691*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"d7f1558f-f91c-4d6f-a391-f2ff6051bb59"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 4.*pow(\[Eta],2))*(20.162169689041896 - 18.666422946967767*\
\[Eta] + 53.04107631052986*pow(\[Eta],2)) + 1635.4394234451456*(1. - \
0.16768464526251092*pow(1. - 4.*\[Eta],0.5))*pow(\[Eta],6)*(\[Chi]1 - 1.*\
\[Chi]2);\\ndouble eqSpin = S*sqrt(\[Eta] - \
4.*pow(\[Eta],2))*(4.716262418092889 - 76.55185215072702*\[Eta] + \
515.3316005298788*pow(\[Eta],2) - 1111.9346236019971*pow(\[Eta],3) + \
S*(5.080208137626593 - 86.42142446536636*\[Eta] + \
486.9724744307628*pow(\[Eta],2) - 808.262506994693*pow(\[Eta],3)));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973736269*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"40cde2de-af83-4436-88e2-a7c872f8fae2"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 4.*pow(\[Eta],2))*(27.92765242485774 - \
133.56611389260303*\[Eta] + 974.8550901501314*pow(\[Eta],2) - \
3744.785831952631*pow(\[Eta],3) + 5621.897260910284*pow(\[Eta],4)) + \
1420.23885817822*pow(\[Eta],6)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 4.*pow(\[Eta],2))*(7.34059425787106 - 60.145815223458676*\
\[Eta] + 159.3796614719456*pow(\[Eta],2) + S*(5.089079109477854 - \
37.91880996555659*\[Eta] + 86.54385209398798*pow(\[Eta],2))) + \
13.45782954129836*S*pow(\[Eta],4)*(\[Chi]1 - 1.*\[Chi]2);\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.7800339737319527`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"9d85552b-f2b1-4715-94d5-add0691afc1a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
sqrt(\[Eta] - 4.*pow(\[Eta],2))*(19.154450657080044 - 21.135962294383088*\
\[Eta] + 29.74256594428577*pow(\[Eta],2)) - \
25.856046423804255*pow(\[Eta],2)*(1. + \
5.7871199275552*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2);\\ndouble eqSpin = \
S*sqrt(\[Eta] - 4.*pow(\[Eta],2))*(-12.766814596085732 - 2.9131849820250415*\
\[Eta] + S*(-2.123816950673979 + 6.0065715496619*\[Eta]));\\ndouble uneqSpin \
= 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973726071*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"0f04983d-624a-45d7-9eb9-e136a0810dad"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = sqrt(\[Eta] - \
4.*pow(\[Eta],2))*(21.256776327599113 - 25.594352690383843*\[Eta] + \
30.14761650482866*pow(\[Eta],2)) - 31.60048733143782*pow(\[Eta],2)*(1. + \
2.1502870640831855*pow(\[Eta],2))*(\[Chi]1 - 1.*\[Chi]2) - \
3.6366100759176696*(1. - 4.*\[Eta])*\[Eta]*pow(\[Chi]1 - \
1.*\[Chi]2,2);\\ndouble eqSpin = S*sqrt(\[Eta] - \
4.*pow(\[Eta],2))*(-11.26204498563276 - 1.1798437990445072*\[Eta] - \
4.881427482271166*S2*\[Eta] + S*(-1.8167045597937679 + 6.344825546437451*\
\[Eta]));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9, 3.780033973722061*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"1e900839-2408-46d2-a675-67aeacc69e5a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,S2;\\nswitch (InterAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta \
- 3.*eta2)*(9.020721305469886 - 53.22188349231127*eta + \
508.07176447172276*eta2 - 3194.0620894511526*eta3 + \
6769.927439234588*eta4);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(3.2565916700919675 + eta*(-38.389225546513565 - \
25.286684856422735*S) + 2.3744342198527484*S + eta2*(96.41777041220985 + \
64.74544118094356*S));\\ndouble uneqSpin = 3.233759337559542*(chi1 - \
1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667202622*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"fb2a7cdc-81ba-46ed-a35b-cfb5d7d93f5c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,S2;\\nswitch (InterAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta \
- 3.*eta2)*(10.804555518381164 - 72.3834734399584*eta + \
540.0541240482851*eta2 - 2612.999845214264*eta3 + \
4779.096001663425*eta4);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(4.2633625314212145 + eta*(-47.94914754514521 - \
39.31284390368826*S) + 3.097395982217429*S + eta2*(119.70401520575764 + \
106.9129562723712*S));\\ndouble uneqSpin = 0.7262636326998003*pow(chi1 - \
1.*chi2,2)*(1. - 4.*eta)*eta + 3.001401833124412*(chi1 - 1.*chi2)*eta2*delta;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667199399*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"74e89e58-ccf2-4721-b694-cf99a617611c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,S2,S3;\\nswitch (InterAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(eta - 3.*eta2)*(5.9418458424054235 - 31.905244419036787*eta + \
271.1056329988318*eta2 - 2113.965233486898*eta3 + \
6214.038393898584*eta4);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(-2.726472456645038 + 2.9454485454761827*S + \
eta3*(10581.664858726683 - 8474.190197512324*S - 11680.937129551317*S2) + \
eta*(98.08119212251981 - 119.88112323140916*S - 145.5079981415436*S2) + \
3.5684571473795095*S2 + eta2*(-1595.8027347570667 + 1686.7137359336039*S + \
2139.8290160628144*S2) + eta4*(-21488.25117198268 + 13866.428366595079*S + \
20863.270079587106*S2));\\ndouble uneqSpin = 0.0038732029045487884*(chi1 - \
1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667196147*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"ec3bf75b-a44c-46f7-bb58-278ac01a9082"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,eta7,S2;\\nswitch (InterAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = pow(eta,6);\\neta7 = \
pow(eta,7);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta - \
3.*eta2)*(6.523612598187996 - 56.93956111746335*eta + 1021.6414686597885*eta2 \
- 12107.114370361525*eta3 + 76320.90587515046*eta4 - 244144.92645448356*eta5 \
+ 321790.55131499085*eta6);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(2.964924371311987 + eta3*(1790.8363334078747 - \
5438.911035114847*S) + eta*(-37.87005271181108 - 126.12632866181782*S) + \
4.063724538613826*S + eta2*(48.397430865359624 + 1341.2619677741807*S) + \
eta4*(-5200.659417644611 + 7369.386205324279*S));\\ndouble uneqSpin = \
-0.4386152975075189*pow(chi1 - 1.*chi2,2)*eta2 - 3.6527252109313233*(chi1 - \
1.*chi2)*eta2*delta + 7.324266404418883*(chi1 - \
1.*chi2)*eta2*S*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.7800296671927967`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"d316a8b1-d4d2-456c-be66-dfe675eeb567"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\
\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = \
pow(eta,5);\\neta6 = pow(eta,6);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta \
- 4.*eta2)*(20.162169689041896 - 18.666422946967767*eta + \
53.04107631052986*eta2);\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(3.8962601087141864 + eta*(-33.707998325000965 - \
61.1244771077077*S) + 4.878506403725656*S + eta2*(91.31681057861915 + \
196.40535070402336*S));\\ndouble uneqSpin = 1637.4256048973245*(chi1 - \
1.*chi2)*eta6;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667189436*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"0e5cd3f5-aab7-4c8f-aa22-0676b84ac70f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\
\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = \
pow(eta,5);\\neta6 = pow(eta,6);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta \
- 4.*eta2)*(27.92765242485774 - 133.56611389260303*eta + \
974.8550901501314*eta2 - 3744.785831952631*eta3 + \
5621.897260910284*eta4);\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(7.348313807306079 + eta*(-60.24869667504558 - \
37.072123263622785*S) + 5.059236579431124*S + eta2*(159.68630712802752 + \
83.33807316873215*S));\\ndouble uneqSpin = 1412.367880056888*(chi1 - \
1.*chi2)*eta6;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667186265*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"7cb84e35-3e4a-4d9c-bf74-d69b75b2eb1d"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\nS2 = \
pow(S,2);\\ndouble noSpin = sqrt(eta - 4.*eta2)*(19.154450657080044 - \
21.135962294383088*eta + 29.74256594428577*eta2);\\ndouble eqSpin = sqrt(eta \
- 4.*eta2)*S*(-12.766814596085732 - 2.123816950673979*S + \
eta*(-2.9131849820250415 + 6.0065715496619*S));\\ndouble uneqSpin = \
-25.856046423804255*(chi1 - 1.*chi2)*eta2*(1. + \
5.7871199275552*eta2);\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.780029667182971*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"9cb785af-a02f-4ad3-907d-710d8e3018c6"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 \
= pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = sqrt(eta - 4.*eta2)*(21.256776327599113 - \
25.594352690383843*eta + 30.14761650482866*eta2);\\ndouble eqSpin = sqrt(eta \
- 4.*eta2)*S*(-11.26204498563276 - 1.8167045597937679*S + \
eta*(-1.1798437990445072 + 6.344825546437451*S - \
4.881427482271166*S2));\\ndouble uneqSpin = -3.6366100759176696*pow(chi1 - \
1.*chi2,2)*(1. - 4.*eta)*eta - 31.60048733143782*(chi1 - 1.*chi2)*eta2*(1. + \
2.1502870640831855*eta2);\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 3.760777213627233*^9, 
   3.7800296671787453`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[21]:=",ExpressionUUID->"52635061-e1a6-4c53-9b5e-896fb43d1c89"],

Cell[BoxData[{"\<\"double IMRPhenomXHM_Inter_Amp_44_int2(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - 4.*eta),eta2,eta3,eta4,eta5,S2;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\neta4 = pow(eta,4);\\\\neta5 = pow(eta,5);\\\\nS2 = \
pow(S,2);\\\\ndouble noSpin = sqrt(eta - 3.*eta2)*(9.020721305469884 - \
53.221883492311235*eta + 508.07176447172264*eta2 - 3194.0620894511508*eta3 + \
6769.9274392345915*eta4);\\\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(3.256591670091969 + eta*(-38.38922554651356 - \
25.286684856422735*S) + 2.374434219852751*S + eta2*(96.41777041220982 + \
64.74544118094362*S));\\\\ndouble uneqSpin = 3.2337593375595417*(chi1 - \
1.*chi2)*eta2*delta;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n} \
 \\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int2: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_44_int1(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,eta5,S2;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\nS2 = pow(S,2);\\\\ndouble noSpin = sqrt(eta - \
3.*eta2)*(10.804555518381166 - 72.3834734399584*eta + 540.0541240482852*eta2 \
- 2612.999845214264*eta3 + 4779.096001663427*eta4);\\\\ndouble eqSpin = \
sqrt(eta - 3.*eta2)*S*(4.26336253142121 + eta*(-47.94914754514519 - \
39.31284390368824*S) + 3.0973959822174297*S + eta2*(119.70401520575753 + \
106.91295627237112*S));\\\\ndouble uneqSpin = 0.7262636326998003*pow(chi1 - \
1.*chi2,2)*(1. - 4.*eta)*eta + 3.001401833124412*(chi1 - 1.*chi2)*eta2*delta;\
\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int1: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_32_int2(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,eta5,S2,S3;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble \
noSpin = sqrt(eta - 3.*eta2)*(5.941845842405418 - 31.905244419036794*eta + \
271.105632998832*eta2 - 2113.9652334868965*eta3 + \
6214.038393898584*eta4);\\\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(-2.726472456645038 + 2.9454485454761827*S + \
eta3*(10581.664858726683 - 8474.190197512324*S - 11680.937129551317*S2) + \
eta*(98.08119212251981 - 119.88112323140916*S - 145.5079981415436*S2) + \
3.5684571473795095*S2 + eta2*(-1595.8027347570667 + 1686.7137359336039*S + \
2139.8290160628144*S2) + eta4*(-21488.25117198268 + 13866.428366595079*S + \
20863.270079587106*S2));\\\\ndouble uneqSpin = 0.0038732029045487884*(chi1 - \
1.*chi2)*eta2*delta;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n} \
 \\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int2: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_32_int1(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,eta5,eta6,eta7,S2;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\neta6 = pow(eta,6);\\\\neta7 = pow(eta,7);\\\\nS2 \
= pow(S,2);\\\\ndouble noSpin = sqrt(eta - 3.*eta2)*(6.523612598187996 - \
56.93956111746338*eta + 1021.6414686597869*eta2 - 12107.114370361525*eta3 + \
76320.90587515048*eta4 - 244144.92645448362*eta5 + \
321790.55131499085*eta6);\\\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(2.9649243713119895 + eta3*(1790.8363334078751 - \
5438.911035114849*S) + eta*(-37.87005271181108 - 126.1263286618178*S) + \
4.063724538613828*S + eta2*(48.39743086535961 + 1341.2619677741804*S) + \
eta4*(-5200.659417644607 + 7369.386205324284*S));\\\\ndouble uneqSpin = \
eta2*(-0.4386152975075188*(pow(chi1,2) - 2.*chi1*chi2 + pow(chi2,2)) + \
(chi2*(3.6527252109313233 - 7.324266404418883*S) + chi1*(-3.6527252109313233 \
+ 7.324266404418883*S))*delta);\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int1: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_33_int2(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,eta5,eta6,S2;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\neta6 = pow(eta,6);\\\\nS2 = pow(S,2);\\\\ndouble \
noSpin = sqrt(eta - 4.*eta2)*(20.162169689041903 - 18.666422946967764*eta + \
53.04107631052987*eta2);\\\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(3.896260108714186 + eta*(-33.707998325000965 - \
61.1244771077077*S) + 4.878506403725656*S + eta2*(91.31681057861915 + \
196.40535070402336*S));\\\\ndouble uneqSpin = 1637.4256048973248*(chi1 - \
1.*chi2)*eta6;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int2: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_33_int1(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,eta5,eta6,S2;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\neta5 = pow(eta,5);\\\\neta6 = pow(eta,6);\\\\nS2 = pow(S,2);\\\\ndouble \
noSpin = sqrt(eta - 4.*eta2)*(27.927652424857733 - 133.56611389260297*eta + \
974.8550901501316*eta2 - 3744.785831952632*eta3 + \
5621.897260910284*eta4);\\\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(7.348313807306079 + eta*(-60.248696675045565 - \
37.07212326362276*S) + 5.059236579431119*S + eta2*(159.68630712802727 + \
83.33807316873204*S));\\\\ndouble uneqSpin = 1412.367880056888*(chi1 - \
1.*chi2)*eta6;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int1: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_21_int2(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,S2;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\nS2 = pow(S,2);\\\\ndouble noSpin = sqrt(eta - \
4.*eta2)*(19.15445065708005 - 21.13596229438309*eta + \
29.742565944285772*eta2);\\\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(-12.766814596085734 - 2.123816950673979*S + \
eta*(-2.913184982025043 + 6.006571549661901*S));\\\\ndouble uneqSpin = \
-25.856046423804255*(chi1 - 1.*chi2)*eta2*(1. + \
5.7871199275552*eta2);\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int2: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_21_int1(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,S2,S3;\\\\nswitch (InterAmpFlag){\\\\ncase \
122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = pow(eta,3);\\\\neta4 = pow(eta,4);\
\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = sqrt(eta - \
4.*eta2)*(21.256776327599113 - 25.594352690383847*eta + \
30.14761650482866*eta2);\\\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(-11.262044985632757 - 1.8167045597937677*S + \
eta*(-1.1798437990445079 + 6.344825546437461*S - \
4.881427482271166*S2));\\\\ndouble uneqSpin = -3.6366100759176696*pow(chi1 - \
1.*chi2,2)*(1. - 4.*eta)*eta - 31.60048733143782*(chi1 - 1.*chi2)*eta2*(1. + \
2.1502870640831855*eta2);\\\\ntotal = noSpin + eqSpin + \
uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int1: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_21_int1(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 \
= pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = sqrt(eta - 4.*eta2)*(21.256776327599113 - \
25.594352690383847*eta + 30.14761650482866*eta2);\\ndouble eqSpin = sqrt(eta \
- 4.*eta2)*S*(-11.262044985632757 - 1.8167045597937677*S + \
eta*(-1.1798437990445079 + 6.344825546437461*S - \
4.881427482271166*S2));\\ndouble uneqSpin = -3.6366100759176696*pow(chi1 - \
1.*chi2,2)*(1. - 4.*eta)*eta - 31.60048733143782*(chi1 - 1.*chi2)*eta2*(1. + \
2.1502870640831855*eta2);\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\[IndentingNewLine]", "\<\"double \
IMRPhenomXHM_Inter_Amp_21_int2(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\ndouble total=0, dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\nS2 = \
pow(S,2);\\ndouble noSpin = sqrt(eta - 4.*eta2)*(19.15445065708005 - \
21.13596229438309*eta + 29.742565944285772*eta2);\\ndouble eqSpin = sqrt(eta \
- 4.*eta2)*S*(-12.766814596085734 - 2.123816950673979*S + \
eta*(-2.913184982025043 + 6.006571549661901*S));\\ndouble uneqSpin = \
-25.856046423804255*(chi1 - 1.*chi2)*eta2*(1. + \
5.7871199275552*eta2);\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\n", "\<\"double IMRPhenomXHM_Inter_Amp_33_int1(double eta, \
double S, double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - 4.*eta),eta2,eta3,eta4,eta5,eta6,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\neta3 = \
pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = \
pow(eta,6);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta - \
4.*eta2)*(27.927652424857733 - 133.56611389260297*eta + \
974.8550901501316*eta2 - 3744.785831952632*eta3 + \
5621.897260910284*eta4);\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(7.348313807306079 + eta*(-60.248696675045565 - \
37.07212326362276*S) + 5.059236579431119*S + eta2*(159.68630712802727 + \
83.33807316873204*S));\\ndouble uneqSpin = 1412.367880056888*(chi1 - \
1.*chi2)*eta6;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\n", "\<\"double IMRPhenomXHM_Inter_Amp_33_int2(double eta, \
double S, double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - 4.*eta),eta2,eta3,eta4,eta5,eta6,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\neta3 = \
pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = \
pow(eta,6);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta - \
4.*eta2)*(20.162169689041903 - 18.666422946967764*eta + \
53.04107631052987*eta2);\\ndouble eqSpin = sqrt(eta - \
4.*eta2)*S*(3.896260108714186 + eta*(-33.707998325000965 - \
61.1244771077077*S) + 4.878506403725656*S + eta2*(91.31681057861915 + \
196.40535070402336*S));\\ndouble uneqSpin = 1637.4256048973248*(chi1 - \
1.*chi2)*eta6;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\n", "\<\"double IMRPhenomXHM_Inter_Amp_32_int1(double eta, \
double S, double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - \
4.*eta),eta2,eta3,eta4,eta5,eta6,eta7,S2;\\nswitch (InterAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = pow(eta,6);\\neta7 = \
pow(eta,7);\\nS2 = pow(S,2);\\ndouble noSpin = sqrt(eta - \
3.*eta2)*(6.523612598187996 - 56.93956111746338*eta + 1021.6414686597869*eta2 \
- 12107.114370361525*eta3 + 76320.90587515048*eta4 - 244144.92645448362*eta5 \
+ 321790.55131499085*eta6);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(2.9649243713119895 + eta3*(1790.8363334078751 - \
5438.911035114849*S) + eta*(-37.87005271181108 - 126.1263286618178*S) + \
4.063724538613828*S + eta2*(48.39743086535961 + 1341.2619677741804*S) + \
eta4*(-5200.659417644607 + 7369.386205324284*S));\\ndouble uneqSpin = \
eta2*(-0.4386152975075188*(pow(chi1,2) - 2.*chi1*chi2 + pow(chi2,2)) + \
(chi2*(3.6527252109313233 - 7.324266404418883*S) + chi1*(-3.6527252109313233 \
+ 7.324266404418883*S))*delta);\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\n", "\<\"double IMRPhenomXHM_Inter_Amp_32_int2(double eta, \
double S, double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - 4.*eta),eta2,eta3,eta4,eta5,S2,S3;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\neta3 = \
pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = pow(eta,5);\\nS2 = pow(S,2);\\nS3 = \
pow(S,3);\\ndouble noSpin = sqrt(eta - 3.*eta2)*(5.941845842405418 - \
31.905244419036794*eta + 271.105632998832*eta2 - 2113.9652334868965*eta3 + \
6214.038393898584*eta4);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(-2.726472456645038 + 2.9454485454761827*S + \
eta3*(10581.664858726683 - 8474.190197512324*S - 11680.937129551317*S2) + \
eta*(98.08119212251981 - 119.88112323140916*S - 145.5079981415436*S2) + \
3.5684571473795095*S2 + eta2*(-1595.8027347570667 + 1686.7137359336039*S + \
2139.8290160628144*S2) + eta4*(-21488.25117198268 + 13866.428366595079*S + \
20863.270079587106*S2));\\ndouble uneqSpin = 0.0038732029045487884*(chi1 - \
1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\n", "\<\"double IMRPhenomXHM_Inter_Amp_44_int1(double eta, \
double S, double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - 4.*eta),eta2,eta3,eta4,eta5,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\neta3 = \
pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = pow(eta,5);\\nS2 = \
pow(S,2);\\ndouble noSpin = sqrt(eta - 3.*eta2)*(10.804555518381166 - \
72.3834734399584*eta + 540.0541240482852*eta2 - 2612.999845214264*eta3 + \
4779.096001663427*eta4);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(4.26336253142121 + eta*(-47.94914754514519 - 39.31284390368824*S) \
+ 3.0973959822174297*S + eta2*(119.70401520575753 + \
106.91295627237112*S));\\ndouble uneqSpin = 0.7262636326998003*pow(chi1 - \
1.*chi2,2)*(1. - 4.*eta)*eta + 3.001401833124412*(chi1 - 1.*chi2)*eta2*delta;\
\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int1: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>", "\n", "\<\"double IMRPhenomXHM_Inter_Amp_44_int2(double eta, \
double S, double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0, \
dchi=chi1-chi2, delta=sqrt(1. - 4.*eta),eta2,eta3,eta4,eta5,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\neta3 = \
pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = pow(eta,5);\\nS2 = \
pow(S,2);\\ndouble noSpin = sqrt(eta - 3.*eta2)*(9.020721305469884 - \
53.221883492311235*eta + 508.07176447172264*eta2 - 3194.0620894511508*eta3 + \
6769.9274392345915*eta4);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(3.256591670091969 + eta*(-38.38922554651356 - \
25.286684856422735*S) + 2.374434219852751*S + eta2*(96.41777041220982 + \
64.74544118094362*S));\\ndouble uneqSpin = 3.2337593375595417*(chi1 - \
1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int2: version is not valid.\\\");}\\n}\\n return \
total;\\n}\"\>"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.760770036469722*^9, 3.760776667995617*^9, {3.7607767228134108`*^9, 
   3.7607767424651546`*^9}, 3.7607771787606688`*^9, 
   3.760777213627233*^9},ExpressionUUID->"cde27b9a-f4ac-4636-b8b5-\
2defc8833308"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Print", "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"StringSplit", "[", 
         RowBox[{
          RowBox[{"int", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< {\\n\>\""}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<>", "\"\<;\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "@", "int"}]}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Merge", " ", "cells", " ", "afterwars"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.760706317999444*^9, 3.760706471106813*^9}, {
   3.760764162475313*^9, 3.7607641954159403`*^9}, {3.76076772904174*^9, 
   3.760767731248897*^9}, {3.760776674236054*^9, 3.760776675841749*^9}, 
   3.760777341642858*^9, 3.761396822645672*^9},
 CellLabel->
  "(Debug) In[30]:=",ExpressionUUID->"d714bc24-564a-436c-847f-d756a375609a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034658995528*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"209b0839-c0e5-493c-8b38-e50d8a7e6f6d"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034658997369*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"bb7731bb-ed5a-4594-a85e-f6d1ed4af45b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034658999992*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"4de8d7cd-2d75-484c-a5e3-4a2d0b57ac45"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034659001246*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"81c3a654-487b-47c5-a845-f85bff5fc9ba"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034659002365*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"b34a5952-cc88-4abc-b373-ffa9ef8cf274"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034659003469*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"ee797cf2-cde6-42c2-a8aa-e7ce7851c5c7"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int1(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.7800346590045652`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"02a40a4b-1d1d-42f9-a0c3-d3aae6730bc0"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int2(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 CellChangeTimes->{{3.760764167953671*^9, 3.760764196383079*^9}, 
   3.7607680492662477`*^9, 3.760776677054366*^9, 3.7800296725460157`*^9, 
   3.780033973793418*^9, 3.780034659005658*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"f487c70a-9cc8-4875-b7ce-05a09dbdff72"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ringdown fits (LALSimIMRPhenomXHM_ringdown.c/h)", "Subsection",
 CellChangeTimes->{{3.7607026490132227`*^9, 3.7607026552420053`*^9}, {
  3.760706756470605*^9, 3.760706757892661*^9}, {3.7875716100729313`*^9, 
  3.787571613308072*^9}},ExpressionUUID->"031577f8-74d0-4377-a1c2-\
2ebc2eb6fb7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sg", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GenerateCollocationPtsCFunction", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Sigma]fits", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"\[Eta]\[Eta]", "\[Rule]", "eta"}]}], "/.", 
           RowBox[{"\[Chi]\[Chi]1", "\[Rule]", "chi1"}]}], "/.", 
          RowBox[{"\[Chi]\[Chi]2", "\[Rule]", "chi2"}]}], "}"}], ",", "eta", 
        ",", "S", ",", "chi1", ",", "chi2", ",", 
        RowBox[{"ModesList", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "RD", ",", "amphase", ",", 
        "\"\<sigma\>\"", ",", "double", ",", 
        RowBox[{"{", "122018", "}"}]}], "]"}], "<>", "\"\<\\n\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "\[Sigma]fits"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.760777238872602*^9, {3.765099683888816*^9, 3.765099733294997*^9}},
 CellLabel->
  "(Debug) In[31]:=",ExpressionUUID->"ce7ac3e1-fc10-477a-9251-f338f3a438e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "sg"}], ";"}]], "Input",
 CellChangeTimes->{{3.760708227364847*^9, 3.760708267911694*^9}, {
   3.760770452315916*^9, 3.760770453640999*^9}, {3.7607704907044487`*^9, 
   3.760770528410633*^9}, {3.760770651577692*^9, 3.760770671219521*^9}, {
   3.760777246690176*^9, 3.760777248847314*^9}, 3.78003398293829*^9},
 CellLabel->
  "(Debug) In[32]:=",ExpressionUUID->"a67006e8-6596-4027-9395-c6acc1e9f7db"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_21_sigma(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble total=0;\\nswitch \
(RDAmpFlag){\\ncase 122018:{\\ndouble noSpin = out$16780;\\ndouble eqSpin = \
0.;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_21_sigma: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.760770672266711*^9, {3.7650996760839787`*^9, 3.765099717712104*^9}, 
   3.780029697168405*^9, 3.7800298602682753`*^9, 3.780033976685094*^9, 
   3.780034659051141*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[32]:=",ExpressionUUID->"16b708e6-78cc-449b-8296-e08f37ea07a0"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_33_sigma(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble total=0;\\nswitch \
(RDAmpFlag){\\ncase 122018:{\\ndouble noSpin = 1.3;\\ndouble eqSpin = \
0.;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_33_sigma: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.760770672266711*^9, {3.7650996760839787`*^9, 3.765099717712104*^9}, 
   3.780029697168405*^9, 3.7800298602682753`*^9, 3.780033976685094*^9, 
   3.7800346590519047`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[32]:=",ExpressionUUID->"a7b173ac-6ee9-4cf8-918c-161741fb8bd1"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_32_sigma(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble total=0;\\nswitch \
(RDAmpFlag){\\ncase 122018:{\\ndouble noSpin = 1.33;\\ndouble eqSpin = \
0.;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_32_sigma: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.760770672266711*^9, {3.7650996760839787`*^9, 3.765099717712104*^9}, 
   3.780029697168405*^9, 3.7800298602682753`*^9, 3.780033976685094*^9, 
   3.780034659056921*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[32]:=",ExpressionUUID->"0d7402d6-bc2c-4fcb-be29-ec596f42171b"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_44_sigma(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble total=0;\\nswitch \
(RDAmpFlag){\\ncase 122018:{\\ndouble noSpin = 1.33;\\ndouble eqSpin = \
0.;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_44_sigma: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.760770672266711*^9, {3.7650996760839787`*^9, 3.765099717712104*^9}, 
   3.780029697168405*^9, 3.7800298602682753`*^9, 3.780033976685094*^9, 
   3.7800346590582*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[32]:=",ExpressionUUID->"22dc2e1f-3d56-44e2-a634-04aca5003e03"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"StringSplit", "[", 
      RowBox[{
       RowBox[{"sg", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< {\\n\>\""}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "@", "sg"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760770683993841*^9, 3.760770700720709*^9}},
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"e86303df-4aa4-4bdb-92fe-159855757f81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"double IMRPhenomXHM_RD_Amp_21_sigma(double eta, double S, \
double chi1, double chi2, int RDAmpFlag)\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_33_sigma(double eta, double S, double \
chi1, double chi2, int RDAmpFlag)\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_32_sigma(double eta, double S, double \
chi1, double chi2, int RDAmpFlag)\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_44_sigma(double eta, double S, double \
chi1, double chi2, int RDAmpFlag)\"\>"}], "}"}]], "Print",
 CellChangeTimes->{{3.760770685903288*^9, 3.760770701074162*^9}, 
   3.780029701510683*^9, 3.7800339767304993`*^9, 3.780034659085775*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[33]:=",ExpressionUUID->"043d5e38-247e-476f-8c70-9122bc6f4945"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rd", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GenerateCollocationPtsCFunction", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"RDfits", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "/.", 
             RowBox[{"\[Eta]", "\[Rule]", "eta"}]}], "/.", 
            RowBox[{"\[Chi]1", "\[Rule]", "chi1"}]}], "/.", 
           RowBox[{"\[Chi]2", "\[Rule]", "chi2"}]}], "}"}], ",", "eta", ",", 
         "S", ",", "chi1", ",", "chi2", ",", 
         RowBox[{"ModesList", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", "RD", ",", "amphase", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<alambda\>\"", ",", "\"\<lambda\>\""}], "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "double", ",", 
         RowBox[{"{", "122018", "}"}]}], "]"}], "<>", "\"\<\\n\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "@", "ModesList"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778068654495495*^9, 3.778068695386795*^9}, {
   3.778070018216329*^9, 3.778070021856647*^9}, {3.780029784131055*^9, 
   3.780029803944558*^9}, {3.780029926212961*^9, 3.780029926357485*^9}, {
   3.7800303265172253`*^9, 3.7800303400298643`*^9}, {3.7800305065467043`*^9, 
   3.7800305067015*^9}, {3.780033456338812*^9, 3.780033474502202*^9}, 
   3.7800340018075237`*^9},
 CellLabel->
  "(Debug) In[34]:=",ExpressionUUID->"385c4c76-deb2-4d26-b3b5-663b684b9b07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "/@", "rd"}]], "Input",
 CellChangeTimes->{{3.778068668244566*^9, 3.778068670875155*^9}},
 CellLabel->
  "(Debug) In[35]:=",ExpressionUUID->"58e7794d-254a-4ce3-bc6c-bf32ba9e0037"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_21_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,S2,S3;\\nswitch (RDAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\nS2 = pow(S,2);\\nS3 = \
pow(S,3);\\ndouble noSpin = sqrt(eta - 4.*eta2)*(0.007349833876686359 - \
0.0012619735607202085*eta + 0.01042318959002753*eta2);\\ndouble eqSpin = \
sqrt(eta - 4.*eta2)*S*(-0.0048396457425702024 - 0.0013927779195756038*S + \
eta2*(-0.054621206928483663 + 0.02595660494955219*S + \
0.020360826886107204*S2));\\ndouble uneqSpin = -0.018115657394753674*(chi1 - \
1.*chi2)*eta2*(1. - 10.539795474715346*eta2*delta);\\ntotal = noSpin + eqSpin \
+ uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error \
in IMRPhenomXHM_RD_Amp_21_alambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.780034659690896*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"349cc934-60e0-4871-98da-3a61bfe3a85d"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_21_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble total=0,eta2,S2;\\nswitch \
(RDAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\nS2 = pow(S,2);\\ndouble \
noSpin = 0.5566284518926176 + 0.12651770333481904*eta + \
1.8084545267208734*eta2;\\ndouble eqSpin = (0.2907492222665154 + \
0.05931724360647139*eta - 2.1011113994370345*eta2)*S + (0.2742026346233667 - \
0.319247481175182*eta - 3.496995664461796*eta2)*S2;\\ndouble uneqSpin = \
1.0122975748481835*(chi1 - 1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_21_lambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.7800346596931334`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"66308a83-5fe5-401d-af5e-5bcb27014656"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_33_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,S2;\\nswitch (RDAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = pow(eta,6);\\nS2 = \
pow(S,2);\\ndouble noSpin = sqrt(eta - 4.*eta2)*(0.013700854227665185 + \
0.012027324273217743*eta + 0.08980955088895569*eta2);\\ndouble eqSpin = \
sqrt(eta - 4.*eta2)*(0.007585898058607901 + eta*(-0.013132320758494444 - \
0.01818631702607634*S) + 0.003561744165171048*S)*S;\\ndouble uneqSpin = \
0.05745949361626236*(chi1 - 1.*chi2)*eta4*S*(1. - \
206.70909462226626*eta2*delta) + 0.09802218411554885*(chi1 - \
1.*chi2)*eta4*(1. - 43.54102580612641*eta2*delta);\\ntotal = noSpin + eqSpin \
+ uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error \
in IMRPhenomXHM_RD_Amp_33_alambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.780034659696391*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"fea924d7-881f-41af-a7c9-0f884f214f14"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_33_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,S2,S3;\\nswitch (RDAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble noSpin = \
0.7435306475478924 - 0.06688558533374556*eta + \
1.471989765837694*eta2;\\ndouble eqSpin = (0.19457194111990658 - \
0.4809350398289311*eta)*S + (0.07564220573555203 + \
0.17261430318577403*eta)*S2 - 0.1988991467974821*eta*S3;\\ndouble uneqSpin = \
1.8881959341735146*(chi1 - 1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_33_lambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.780034659698079*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"c09ee0c7-2ea0-445c-8848-88352b94ae75"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_32_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,eta7,eta8,eta9,S2,S3;\\nswitch \
(RDAmpFlag){\\ncase 122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 \
= pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = pow(eta,6);\\neta7 = \
pow(eta,7);\\neta8 = pow(eta,8);\\neta9 = pow(eta,9);\\nS2 = pow(S,2);\\nS3 = \
pow(S,3);\\ndouble noSpin = 0.0000961373238758885 + 0.051931503056087645*eta \
- 1.9588543209748939*eta2 + 45.48261444575759*eta3 - 624.503508952714*eta4 + \
5023.975867265672*eta5 - 23254.883056784765*eta6 + 57103.54590319375*eta7 - \
57373.109075418375*eta8;\\ndouble eqSpin = (-0.00003549735163676504 - \
0.008295846576936152*eta + 0.06672653429702645*eta2 - \
0.6832451831750879*eta4)*S + (-0.000043667015308654945 - \
0.008613637625472218*eta + 0.023899142473578886*eta2 + \
0.27415927607062834*eta3 - 0.9031990932644143*eta4)*S2 + \
(-0.00004006237792974902 - 0.010228849304319637*eta + \
0.10609858524315585*eta2 - 0.36612035981284025*eta3 + \
0.4506555292261545*eta4)*S3;\\ndouble uneqSpin = -0.1129183488923664*pow(chi1 \
- 1.*chi2,2)*eta2*(1. - 9.302928432401565*eta + 21.04582020713889*eta2) + \
(chi1 - 1.*chi2)*(-175.70216708421992 + 1434.281911022591*eta - \
2431.323183673857*eta2 - 1978.252612764647*eta3)*eta6 + \
0.18527682139719162*(chi1 - 1.*chi2)*eta2*(1. - 9.588465932644539*eta + \
22.385733051197636*eta2)*S;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_32_alambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.7800346596995687`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"9732e587-ef4f-4bdf-97ca-974f9fa1578b"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_32_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2,S3;\\nswitch (RDAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = (sqrt(1. - 3.*eta)*(0.7483576461444402 - 6.601172011472086*eta + \
15.041074031450826*eta2))/(1. - 8.763310467475133*eta + \
19.460466568409927*eta2);\\ndouble eqSpin = sqrt(1. - \
3.*eta)*S*(0.022780861105257896 + 98.83017893639101*eta2 + \
eta*(-7.744918955305337 + 2.9012202332428583*S) + 0.22628217752352817*S2 + \
eta3*(-229.67169290324026 - 7.292998534944377*S + \
6.4309577443439325*S2));\\ndouble uneqSpin = (-4.2628695434147295*pow(chi1,2) \
+ (1.0164739399698035 - 4.2628695434147295*chi2)*chi2 + \
chi1*(-1.0164739399698035 + 8.525739086829459*chi2))*eta2*delta;\\ntotal = \
noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_32_lambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.780034659701569*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"3b65655d-34b3-43d7-8b97-32102f9f8f9c"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_44_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,S2,S3;\\nswitch (RDAmpFlag){\\ncase 122018:{\
\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = pow(eta,4);\\neta5 = \
pow(eta,5);\\neta6 = pow(eta,6);\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = sqrt(eta - 3.*eta2)*(0.007904587819112175 + 0.09558474985614368*eta \
- 2.6638033973597746*eta2 + 28.298192768381554*eta3 - 136.10446022757955*eta4 \
+ 233.23167528016833*eta5);\\ndouble eqSpin = sqrt(eta - \
3.*eta2)*S*(0.0049703757209330025 + 0.004122811292229324*S + \
eta*(-0.06166686913913691 + 0.014107365722576927*S)*S + \
eta2*(-0.2945455034809188 + 0.4139026619690879*S - 0.1389170612199015*S2) + \
eta3*(0.9225758392294605 - 0.9656098473922222*S + 0.19708289555425246*S2) + \
0.000657528128497184*S2);\\ndouble uneqSpin = 0.00659873279539475*(chi1 - \
1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_44_alambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.780034659703393*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"3bcf4f5e-fa82-4b64-bac1-e01b817e2803"],

Cell[BoxData["\<\"double IMRPhenomXHM_RD_Amp_44_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5,eta6,eta7;\\nswitch (RDAmpFlag){\\ncase \
122018:{\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 = \
pow(eta,4);\\neta5 = pow(eta,5);\\neta6 = pow(eta,6);\\neta7 = \
pow(eta,7);\\ndouble noSpin = 0.7702864948772887 + 32.81532373698395*eta - \
1625.1795901450212*eta2 + 31305.458876573215*eta3 - 297375.5347399236*eta4 + \
1.4726521941846698e6*eta5 - 3.616582470072637e6*eta6 + \
3.4585865843680725e6*eta7;\\ndouble eqSpin = (-0.03011582009308577*S + \
0.09034746027925734*eta*S + 1.873878439164944*eta2*S - \
5.621635317494832*eta3*S)/(-1.1340218677260019 + 1.*S);\\ndouble uneqSpin = \
0.959943270591552*pow(chi1 - 1.*chi2,2)*eta2 + 0.8535730715294357*(chi1 - \
1.*chi2)*eta2*delta;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_RD_Amp_44_lambda: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 CellChangeTimes->{
  3.780030442130291*^9, 3.780030508483672*^9, {3.7800339768463583`*^9, 
   3.7800340062362127`*^9}, 3.780034659705105*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"67ba4d9c-ec42-4cb6-92cb-21ab5e978b35"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", 
   ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7800304421481237`*^9, 3.780030508502514*^9, {3.780033976867422*^9, 
   3.7800340062583447`*^9}, 3.7800346597068787`*^9},
 CellLabel->
  "(Debug) Out[35]=",ExpressionUUID->"950e215e-5530-4f6a-9bac-3c7bd43fb24a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"StringSplit", "[", 
       RowBox[{
        RowBox[{"rd", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< {\\n\>\""}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "<>", "\"\<;\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "@", "rd"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760706317999444*^9, 3.760706471106813*^9}, {
   3.7607085938264437`*^9, 3.760708597186721*^9}, {3.760769661130843*^9, 
   3.7607696621927958`*^9}, 3.761396812812726*^9},
 CellLabel->
  "(Debug) In[36]:=",ExpressionUUID->"188cebe4-057a-44d0-a191-cdd59312495a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"double IMRPhenomXHM_RD_Amp_21_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_21_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_33_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_33_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_32_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_32_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_44_alambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>", 
   ",", "\<\"double IMRPhenomXHM_RD_Amp_44_lambda(double eta, double S, \
double chi1, double chi2, int RDAmpFlag);\"\>"}], "}"}]], "Print",
 CellChangeTimes->{3.760769775174357*^9, 3.76077063935835*^9, 
  3.780029978160095*^9, 3.7800303834379168`*^9, 3.7800339769005117`*^9, 
  3.780034014856573*^9, 3.780034659741007*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[36]:=",ExpressionUUID->"47312103-ad81-4185-920f-16746dddf17b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Extra Intermediate fits (LALSimIMRPhenomXHM_intermediate.c/h)\
\>", "Subsection",
 CellChangeTimes->{{3.7607026490132227`*^9, 3.7607026552420053`*^9}, {
  3.760708817277945*^9, 3.760708819225862*^9}, {3.761396007357058*^9, 
  3.7613960116329517`*^9}, {3.787571622678898*^9, 
  3.7875716269725924`*^9}},ExpressionUUID->"0e5ceda6-6157-4477-a901-\
da299320b1a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"int0", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GenerateCollocationPtsCFunction", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ExtraInter", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "/.", 
             RowBox[{"\[Eta]\[Eta]", "\[Rule]", "eta"}]}], "/.", 
            RowBox[{"\[Chi]\[Chi]1", "\[Rule]", "chi1"}]}], "/.", 
           RowBox[{"\[Chi]\[Chi]2", "\[Rule]", "chi2"}]}], "}"}], ",", "eta", 
         ",", "S", ",", "chi1", ",", "chi2", ",", 
         RowBox[{"ModesList", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", "inter", ",", "amphase", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<int0\>\"", ",", "\"\<dint0\>\""}], "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "double", ",", 
         RowBox[{"{", "122018", "}"}]}], "]"}], "<>", "\"\<\\n\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "@", "ModesList"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761396277643424*^9, 3.7613962801836443`*^9}, {
  3.7613963163833227`*^9, 3.761396321813902*^9}, {3.780033556364525*^9, 
  3.78003356041241*^9}},
 CellLabel->
  "(Debug) In[37]:=",ExpressionUUID->"680c8c99-844d-4a52-be27-f63425e95421"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Print", "/@", "int0"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Merge", " ", "cells", " ", "afterwars"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.760767763016588*^9, 3.760767775063384*^9}, 
   3.7607766665825644`*^9, 3.7607773336259317`*^9, 3.7613963071310863`*^9, 
   3.761396361056294*^9},
 CellLabel->
  "(Debug) In[38]:=",ExpressionUUID->"d65e2e81-45e9-48f2-b5ad-07cef774aa75"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -1.796444922382065 + 111.51170611049032*\[Eta] - \
1728.7493675776548*pow(\[Eta],2);\\ndouble eqSpin = S*(-1.8421198606139237 + \
312.34531117524085*\[Eta] - 11235.484645624338*pow(\[Eta],2)) + \
S2*(-0.36655273031432567 + 128.64488103364164*\[Eta] - 2927.019210835522*pow(\
\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.7800346598312798`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"65f2788c-8c9f-44bf-8ad7-636814ced66a"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = 0.5664660641971224 + 185.58965113823874*\[Eta] \
- 11458.768824989507*pow(\[Eta],2) + \
249386.7511724409*pow(\[Eta],3);\\ndouble eqSpin = S3*(0.4423803798742513 - \
23.60535149579996*\[Eta] - 994.9241585715828*pow(\[Eta],2)) + \
S*(0.17417687762107817 - 9.365114803167128*\[Eta] + 703.2622732011035*pow(\
\[Eta],2)) + S2*(0.201692297830482 - 62.13147149352514*\[Eta] + \
2833.5738711424974*pow(\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + \
eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.780034659827571*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"27173b82-f9f7-4d2c-82f3-b59b55efd61c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -0.3391808620221253 - 14.604141885467747*\[Eta] + \
3694.1706648870427*pow(\[Eta],2) - 95482.02951271653*pow(\[Eta],3);\\ndouble \
eqSpin = S2*(-1.2356159239385598 + 188.2052849646004*\[Eta] - \
6332.389157828061*pow(\[Eta],2)) + S*(-1.284450209079395 + \
149.04865679660236*\[Eta] - 5018.762853306417*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.780034659824003*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"362b91ea-d62e-4d23-adb1-6f43cf16a128"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = 0.24794156582503746 + 115.81823862983131*\[Eta] \
- 6626.167995915723*pow(\[Eta],2) + \
141004.29332593994*pow(\[Eta],3);\\ndouble eqSpin = S*(0.21144389781375486 + \
35.10041265469985*\[Eta] - 1794.2301585086836*pow(\[Eta],2)) + \
S2*(0.2781735549493081 - 37.038950686633*\[Eta] + \
1258.628375238807*pow(\[Eta],2)) + S3*(0.23428222791962147 - \
63.98011009365722*\[Eta] + 2118.2135628999335*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.780034659820634*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"71624085-6b7e-4896-96cf-0d32d1a4263d"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -4.691600252198376 + 101.4338937535679*\[Eta] + \
9262.994550540048*pow(\[Eta],2) - 310993.1309846956*pow(\[Eta],3);\\ndouble \
eqSpin = S*(-4.1982323942191115 + 734.7118618746312*\[Eta] - \
28714.90419206062*pow(\[Eta],2)) + S2*(-0.4098659551231475 + \
292.0456626070157*\[Eta] - 5100.093360692769*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.780034659817134*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"d3d9d48d-4401-447e-9ce9-37d495d6fa31"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
1.5852399637975103 + 549.5183711492834*\[Eta] - \
34257.76380246282*pow(\[Eta],2) + 743142.8286902909*pow(\[Eta],3);\\ndouble \
eqSpin = S*(0.7436306553052215 - 89.49451655594794*\[Eta] + \
1185.165432591372*pow(\[Eta],2)) + S2*(0.42530249797257236 - \
174.57306465486613*\[Eta] + 6510.983041407188*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.780034659813704*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"e82385f1-23af-49d1-adf4-4f3c324b3646"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -0.8535048463050732 - 93.1876950411214*\[Eta] + \
13641.071903017495*pow(\[Eta],2) - 337621.44851304166*pow(\[Eta],3);\\ndouble \
eqSpin = S2*(-0.26539816223182355 + 189.63365484152848*\[Eta] - \
8172.057025783848*pow(\[Eta],2)) + S*(-1.2067842398131878 + \
77.26350785961218*\[Eta] - 1972.284151572111*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.7800346598102217`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"b9f9a07a-9947-4bbd-9611-821483c8e5ce"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
0.872895771366973 + 441.76285124642845*\[Eta] - \
24617.068739152524*pow(\[Eta],2) + 518054.9485981792*pow(\[Eta],3);\\ndouble \
eqSpin = S2*(-0.2687302438646897 - 113.2972558250989*\[Eta] + \
2640.9199254296354*pow(\[Eta],2)) + S*(-0.07204945394855851 - \
173.67847091983126*\[Eta] + 3571.039358823004*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9, 3.780034659806302*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"1686b0b6-ac28-4555-877c-465bcfb6f6b7"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -1.796444922382065 + 111.51170611049032*\[Eta] - \
1728.7493675776548*pow(\[Eta],2);\\ndouble eqSpin = S*(-1.8421198606139237 + \
312.34531117524085*\[Eta] - 11235.484645624338*pow(\[Eta],2)) + \
S2*(-0.36655273031432567 + 128.64488103364164*\[Eta] - 2927.019210835522*pow(\
\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin + \
uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775984583`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"5f649358-38c7-4290-85e7-89cc60be8e6c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = 0.5664660641971224 + 185.58965113823874*\[Eta] \
- 11458.768824989507*pow(\[Eta],2) + \
249386.7511724409*pow(\[Eta],3);\\ndouble eqSpin = S3*(0.4423803798742513 - \
23.60535149579996*\[Eta] - 994.9241585715828*pow(\[Eta],2)) + \
S*(0.17417687762107817 - 9.365114803167128*\[Eta] + 703.2622732011035*pow(\
\[Eta],2)) + S2*(0.201692297830482 - 62.13147149352514*\[Eta] + \
2833.5738711424974*pow(\[Eta],2));\\ndouble uneqSpin = 0.;\\ntotal = noSpin + \
eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.780034077594578*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"0d434da2-374e-4b1e-812e-38903cb75947"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -0.3391808620221253 - 14.604141885467747*\[Eta] + \
3694.1706648870427*pow(\[Eta],2) - 95482.02951271653*pow(\[Eta],3);\\ndouble \
eqSpin = S2*(-1.2356159239385598 + 188.2052849646004*\[Eta] - \
6332.389157828061*pow(\[Eta],2)) + S*(-1.284450209079395 + \
149.04865679660236*\[Eta] - 5018.762853306417*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.780034077590557*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"d68ed466-c44f-432c-9df9-a4e8ab1a3a42"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\nS3 \
= pow(S,3);\\ndouble noSpin = 0.24794156582503746 + 115.81823862983131*\[Eta] \
- 6626.167995915723*pow(\[Eta],2) + \
141004.29332593994*pow(\[Eta],3);\\ndouble eqSpin = S*(0.21144389781375486 + \
35.10041265469985*\[Eta] - 1794.2301585086836*pow(\[Eta],2)) + \
S2*(0.2781735549493081 - 37.038950686633*\[Eta] + \
1258.628375238807*pow(\[Eta],2)) + S3*(0.23428222791962147 - \
63.98011009365722*\[Eta] + 2118.2135628999335*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.780034077586467*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"9391a4c8-d859-4c42-862a-ca843b3e4826"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -4.691600252198376 + 101.4338937535679*\[Eta] + \
9262.994550540048*pow(\[Eta],2) - 310993.1309846956*pow(\[Eta],3);\\ndouble \
eqSpin = S*(-4.1982323942191115 + 734.7118618746312*\[Eta] - \
28714.90419206062*pow(\[Eta],2)) + S2*(-0.4098659551231475 + \
292.0456626070157*\[Eta] - 5100.093360692769*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.78003407758237*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"23fe5d70-fe4c-478c-a8da-207cdeb0fcb6"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
1.5852399637975103 + 549.5183711492834*\[Eta] - \
34257.76380246282*pow(\[Eta],2) + 743142.8286902909*pow(\[Eta],3);\\ndouble \
eqSpin = S*(0.7436306553052215 - 89.49451655594794*\[Eta] + \
1185.165432591372*pow(\[Eta],2)) + S2*(0.42530249797257236 - \
174.57306465486613*\[Eta] + 6510.983041407188*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.780034077578328*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"f8415163-0e9d-4585-8aee-fd2fda8273f6"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\nS2 = \
pow(S,2);\\ndouble noSpin = -0.8535048463050732 - 93.1876950411214*\[Eta] + \
13641.071903017495*pow(\[Eta],2) - 337621.44851304166*pow(\[Eta],3);\\ndouble \
eqSpin = S2*(-0.26539816223182355 + 189.63365484152848*\[Eta] - \
8172.057025783848*pow(\[Eta],2)) + S*(-1.2067842398131878 + \
77.26350785961218*\[Eta] - 1972.284151572111*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.7800340775726347`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"82311666-8756-4669-851d-4eee31106165"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble total=0,S2;\\nswitch \
(InterAmpFlag){\\ncase 122018:{\\nS2 = pow(S,2);\\ndouble noSpin = \
0.872895771366973 + 441.76285124642845*\[Eta] - \
24617.068739152524*pow(\[Eta],2) + 518054.9485981792*pow(\[Eta],3);\\ndouble \
eqSpin = S2*(-0.2687302438646897 - 113.2972558250989*\[Eta] + \
2640.9199254296354*pow(\[Eta],2)) + S*(-0.07204945394855851 - \
173.67847091983126*\[Eta] + 3571.039358823004*pow(\[Eta],2));\\ndouble \
uneqSpin = 0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9, 3.780034077568603*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"4d850523-e973-42ef-81d0-a7ae0d800299"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\nS2 = pow(S,2);\\ndouble noSpin = -1.796444922382065 + \
111.51170611049032*eta - 1728.7493675776548*eta2;\\ndouble eqSpin = \
(-1.8421198606139237 + 312.34531117524085*eta - 11235.484645624338*eta2)*S + \
(-0.36655273031432567 + 128.64488103364164*eta - \
2927.019210835522*eta2)*S2;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin \
+ uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error \
in IMRPhenomXHM_Inter_Amp_44_dint0: version is not valid.\\\");}\\n}\\n \
return total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586932548*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"39164436-912a-4222-90dc-e96c1a5846c7"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.5664660641971224 + 185.58965113823874*eta - \
11458.768824989507*eta2 + 249386.7511724409*eta3;\\ndouble eqSpin = \
(0.17417687762107817 - 9.365114803167128*eta + 703.2622732011035*eta2)*S + \
(0.201692297830482 - 62.13147149352514*eta + 2833.5738711424974*eta2)*S2 + \
(0.4423803798742513 - 23.60535149579996*eta - \
994.9241585715828*eta2)*S3;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + eqSpin \
+ uneqSpin;\\nbreak;\\n}  \\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error \
in IMRPhenomXHM_Inter_Amp_44_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586928926*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"c68e9f68-52f1-4ebe-a8d0-791a054f75ab"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\ndouble noSpin = \
-0.3391808620221253 - 14.604141885467747*eta + 3694.1706648870427*eta2 - \
95482.02951271653*eta3;\\ndouble eqSpin = (-1.284450209079395 + \
149.04865679660236*eta - 5018.762853306417*eta2)*S + (-1.2356159239385598 + \
188.2052849646004*eta - 6332.389157828061*eta2)*S2;\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586924905*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"21654a9c-9a44-412f-9b84-e13c2062417e"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2,S3;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\nS3 = pow(S,3);\\ndouble \
noSpin = 0.24794156582503746 + 115.81823862983131*eta - \
6626.167995915723*eta2 + 141004.29332593994*eta3;\\ndouble eqSpin = \
(0.21144389781375486 + 35.10041265469985*eta - 1794.2301585086836*eta2)*S + \
(0.2781735549493081 - 37.038950686633*eta + 1258.628375238807*eta2)*S2 + \
(0.23428222791962147 - 63.98011009365722*eta + \
2118.2135628999335*eta2)*S3;\\ndouble uneqSpin = 0.;\\ntotal = noSpin + \
eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586921324*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"5e3a98ef-04b6-4b90-81ae-8230b1a44bee"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\ndouble noSpin = \
-4.691600252198376 + 101.4338937535679*eta + 9262.994550540048*eta2 - \
310993.1309846956*eta3;\\ndouble eqSpin = (-4.1982323942191115 + \
734.7118618746312*eta - 28714.90419206062*eta2)*S + (-0.4098659551231475 + \
292.0456626070157*eta - 5100.093360692769*eta2)*S2;\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586917704*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"4689b24b-feeb-4655-8f0e-e6bc699cecd7"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\ndouble noSpin = \
1.5852399637975103 + 549.5183711492834*eta - 34257.76380246282*eta2 + \
743142.8286902909*eta3;\\ndouble eqSpin = (0.7436306553052215 - \
89.49451655594794*eta + 1185.165432591372*eta2)*S + (0.42530249797257236 - \
174.57306465486613*eta + 6510.983041407188*eta2)*S2;\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.780030586914212*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"143de653-2a7f-4028-907e-09d39b0263cc"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\ndouble noSpin = \
-0.8535048463050732 - 93.1876950411214*eta + 13641.071903017495*eta2 - \
337621.44851304166*eta3;\\ndouble eqSpin = (-1.2067842398131878 + \
77.26350785961218*eta - 1972.284151572111*eta2)*S + (-0.26539816223182355 + \
189.63365484152848*eta - 8172.057025783848*eta2)*S2;\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_dint0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.78003058691068*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"2752fd54-7cd6-449d-8790-74fc95f5c1bf"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag) {\\ndouble \
total=0,eta2,eta3,S2;\\nswitch (InterAmpFlag){\\ncase 122018:{\\neta2 = \
pow(eta,2);\\neta3 = pow(eta,3);\\nS2 = pow(S,2);\\ndouble noSpin = \
0.872895771366973 + 441.76285124642845*eta - 24617.068739152524*eta2 + \
518054.9485981792*eta3;\\ndouble eqSpin = (-0.07204945394855851 - \
173.67847091983126*eta + 3571.039358823004*eta2)*S + (-0.2687302438646897 - \
113.2972558250989*eta + 2640.9199254296354*eta2)*S2;\\ndouble uneqSpin = \
0.;\\ntotal = noSpin + eqSpin + uneqSpin;\\nbreak;\\n}  \
\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int0: version is not valid.\\\");}\\n}\\n return \
total;\\n}\\n\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 3.761396522766011*^9}, 
   3.7800305869058857`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[61]:=",ExpressionUUID->"ea591c4a-192d-49ea-b211-914684957b67"],

Cell[BoxData[{"\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag) {\\\\ndouble \
total=0,eta2,eta3,S2;\\\\nswitch (InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = \
pow(eta,2);\\\\neta3 = pow(eta,3);\\\\nS2 = pow(S,2);\\\\ndouble noSpin = \
0.872895771366973 + 441.76285124642845*eta - 24617.068739152524*eta2 + \
518054.9485981792*eta3;\\\\ndouble eqSpin = S*(-0.0720494539485585 + \
eta*(-173.67847091983123 - 113.29725582509889*S) - 0.2687302438646897*S + \
eta2*(3571.0393588230045 + 2640.919925429635*S));\\\\ndouble uneqSpin = 0.;\\\
\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_int0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,eta3,S2;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\nS2 = pow(S,2);\\\\ndouble noSpin = -0.8535048463050732 - \
93.1876950411214*eta + 13641.071903017495*eta2 - \
337621.44851304166*eta3;\\\\ndouble eqSpin = S*(-1.2067842398131878 + \
eta2*(-1972.284151572111 - 8172.057025783849*S) - 0.26539816223182355*S + \
eta*(77.26350785961219 + 189.63365484152857*S));\\\\ndouble uneqSpin = \
0.;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_21_dint0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,eta3,S2;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\nS2 = pow(S,2);\\\\ndouble noSpin = 1.5852399637975103 + \
549.5183711492834*eta - 34257.76380246282*eta2 + \
743142.8286902909*eta3;\\\\ndouble eqSpin = S*(0.7436306553052219 + \
eta*(-89.49451655594787 - 174.5730646548662*S) + 0.4253024979725725*S + \
eta2*(1185.1654325913717 + 6510.983041407191*S));\\\\ndouble uneqSpin = 0.;\\\
\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_int0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,eta3,S2;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\nS2 = pow(S,2);\\\\ndouble noSpin = -4.691600252198376 + \
101.4338937535679*eta + 9262.994550540048*eta2 - \
310993.1309846956*eta3;\\\\ndouble eqSpin = S*(-4.198232394219111 + \
eta2*(-28714.904192060643 - 5100.09336069277*S) - 0.40986595512314733*S + \
eta*(734.7118618746317 + 292.04566260701574*S));\\\\ndouble uneqSpin = \
0.;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_33_dint0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,eta3,S2,S3;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = \
0.24794156582503746 + 115.81823862983131*eta - 6626.167995915723*eta2 + \
141004.29332593994*eta3;\\\\ndouble eqSpin = (0.21144389781375486 + \
35.10041265469983*eta - 1794.2301585086836*eta2)*S + (0.2781735549493081 - \
37.038950686633*eta + 1258.628375238807*eta2)*S2 + (0.23428222791962147 - \
63.98011009365723*eta + 2118.213562899934*eta2)*S3;\\\\ndouble uneqSpin = 0.;\
\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_int0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,eta3,S2;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\nS2 = pow(S,2);\\\\ndouble noSpin = -0.3391808620221253 - \
14.604141885467747*eta + 3694.1706648870427*eta2 - \
95482.02951271653*eta3;\\\\ndouble eqSpin = S*(-1.2844502090793946 + \
eta2*(-5018.762853306415 - 6332.389157828062*S) - 1.2356159239385598*S + \
eta*(149.04865679660233 + 188.2052849646003*S));\\\\ndouble uneqSpin = \
0.;\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_32_dint0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,eta3,S2,S3;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\neta3 = \
pow(eta,3);\\\\nS2 = pow(S,2);\\\\nS3 = pow(S,3);\\\\ndouble noSpin = \
0.5664660641971224 + 185.58965113823874*eta - 11458.768824989507*eta2 + \
249386.7511724409*eta3;\\\\ndouble eqSpin = (0.1741768776210781 - \
9.365114803167128*eta + 703.2622732011035*eta2)*S + (0.20169229783048184 - \
62.13147149352512*eta + 2833.5738711424974*eta2)*S2 + (0.4423803798742513 - \
23.60535149579996*eta - 994.9241585715828*eta2)*S3;\\\\ndouble uneqSpin = 0.;\
\\\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_int0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>", "\n", "\<\"double \
IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double S, double chi1, double \
chi2, int InterAmpFlag) {\\\\ndouble total=0,eta2,S2;\\\\nswitch \
(InterAmpFlag){\\\\ncase 122018:{\\\\neta2 = pow(eta,2);\\\\nS2 = pow(S,2);\\\
\\ndouble noSpin = -1.796444922382065 + 111.51170611049032*eta - \
1728.7493675776548*eta2;\\\\ndouble eqSpin = S*(-1.842119860613924 + \
eta2*(-11235.484645624338 - 2927.019210835522*S) - 0.36655273031432567*S + \
eta*(312.34531117524097 + 128.64488103364167*S));\\\\ndouble uneqSpin = 0.;\\\
\\ntotal = noSpin + eqSpin + uneqSpin;\\\\nbreak;\\\\n}  \
\\\\ndefault:{XLAL_ERROR_REAL8(XLAL_EINVAL,\\\"Error in \
IMRPhenomXHM_Inter_Amp_44_dint0: version is not valid.\\\");}\\\\n}\\\\n \
return total;\\\\n}\\\\n\"\>"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.7613965185553713`*^9, 
  3.761396522766011*^9}},ExpressionUUID->"12a3e7f4-e7ba-480e-88b7-\
d381af787eb0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Print", "/@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"StringSplit", "[", 
         RowBox[{
          RowBox[{"int0", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< {\\n\>\""}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<>", "\"\<;\>\""}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "@", "int0"}]}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Merge", " ", "cells", " ", "afterwars"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.760706317999444*^9, 3.760706471106813*^9}, {
   3.760764162475313*^9, 3.7607641954159403`*^9}, {3.76076772904174*^9, 
   3.760767731248897*^9}, {3.760776674236054*^9, 3.760776675841749*^9}, 
   3.760777341642858*^9, {3.7613963418507433`*^9, 3.761396344011505*^9}, {
   3.761396733541623*^9, 3.761396735881282*^9}},
 CellLabel->
  "(Debug) In[39]:=",ExpressionUUID->"02ed08e5-936c-4564-947c-0e5d0ddabfee"],

Cell[CellGroupData[{

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.7800346598876667`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"1f7933ae-06e7-4d97-a873-4a5848ac9929"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659884807*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"bf43aa93-b60c-4d50-82f8-1150a1d6e2f1"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659881933*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"4364b07b-530a-4a5d-8896-c761eb3b6b9f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659878953*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"eae1fc3d-be22-4e18-878e-de42ae3f60bc"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659876123*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"2ac23510-c15d-4969-b88c-72f0125cf459"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659873333*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"2146629c-9d63-4643-8938-196da05b691c"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659870516*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"6655d038-d13c-4fc8-abfa-789d8ba4e77e"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9, 3.780034659862316*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[39]:=",ExpressionUUID->"dffd5486-a614-4492-b4a9-008cc048addc"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776708*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"12f4efac-b3b8-4735-905a-1055ee262a3f"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.780034077666788*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"121d9fa6-3b80-44b9-8946-e47e50545f33"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.78003407766289*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"958a581a-f82e-4dbf-aa9a-866a475b8961"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.780034077659012*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"e6c8b8aa-0766-48e7-9ca2-821a51bb4e74"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.780034077655086*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"c9918d5a-62dc-4ecc-a539-3581cf7aacf4"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.780034077650941*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"ebce0cdb-0a66-486b-8748-b7daad1761cd"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.7800340776467752`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"27d8f9ed-3614-48e0-9dc8-e950edbdd372"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9, 3.780034077639072*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[44]:=",ExpressionUUID->"95a0760f-634a-48ae-b642-5ddb31e1b238"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595726289*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"4f45d275-dcd5-444a-a0d9-8896d6bd7f9b"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_44_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595722868*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"1beeb68b-b799-4dff-be42-4add580d2a43"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595719473*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"25403444-38c7-4864-817f-327251a9e3ac"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_32_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595716092*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"4dee8206-01da-444e-87e1-14373b291113"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595712778*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"bc69af27-a0f8-4136-b1a2-474a4aaa6887"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_33_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.7800305957084913`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"02760289-eb41-4745-a43d-da65009192d4"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_dint0(double eta, double \
S, double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595705489*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"6ac382b9-d90f-4e00-be64-853ac9961f02"],

Cell[BoxData["\<\"double IMRPhenomXHM_Inter_Amp_21_int0(double eta, double S, \
double chi1, double chi2, int InterAmpFlag);\"\>"], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.761396742197998*^9, 3.761396745513719*^9}, 
   3.780030595702429*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[62]:=",ExpressionUUID->"037a5968-ecb0-4a3a-881a-cb3cc59f329f"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1855, 1028},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 98, "Title",ExpressionUUID->"1488d830-a820-4496-ad88-e74b0c5c2a41"],
Cell[736, 27, 189, 4, 62, "Input",ExpressionUUID->"6c4fc103-2f1f-4900-9917-172b7fb75564",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[950, 35, 535, 12, 62, "Input",ExpressionUUID->"966c9ff7-b545-4620-a699-6e58bdef4408",
 InitializationCell->True],
Cell[1488, 49, 469, 7, 50, "Output",ExpressionUUID->"5842353b-d9fb-451a-9194-1ef4153a9861"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1994, 61, 204, 4, 68, "Section",ExpressionUUID->"a5b4d1fb-23bb-473f-93bb-ae6f53eddb10"],
Cell[2201, 67, 887, 22, 155, "Input",ExpressionUUID->"6488db7f-f550-41df-9a13-791c148dd0df",
 InitializationCell->True],
Cell[3091, 91, 12074, 260, 773, "Code",ExpressionUUID->"7a103360-5434-4737-9de2-660617d92fb6"],
Cell[15168, 353, 7019, 182, 454, "Input",ExpressionUUID->"8bff9e89-34fb-4bc7-a6c4-c5a569f640f3",
 InitializationCell->True],
Cell[22190, 537, 1351, 32, 362, "Input",ExpressionUUID->"5fddadd9-ea34-43ab-b5ea-6215912ecc8c",
 InitializationCell->True],
Cell[23544, 571, 6776, 131, 480, "Code",ExpressionUUID->"f33801fd-af44-4be7-ad44-172b559ef7d5"]
}, Closed]],
Cell[CellGroupData[{
Cell[30357, 707, 730, 21, 54, "Section",ExpressionUUID->"94babd65-8244-4d8b-b0a4-b6b7a18a9bfe"],
Cell[31090, 730, 1262, 20, 127, "Text",ExpressionUUID->"50411e2d-4a86-418e-b826-9c71492d2af4"],
Cell[32355, 752, 615, 13, 46, "Input",ExpressionUUID->"4cd4878d-bed8-4df4-b712-dd53b16c2d91"],
Cell[32973, 767, 486, 11, 46, "Input",ExpressionUUID->"f6a0dea3-dabf-49c1-90bb-e49844581929"],
Cell[33462, 780, 849, 15, 81, "Text",ExpressionUUID->"03bbf0a6-029a-4643-a103-b8ea52259aa7"],
Cell[34314, 797, 1333, 26, 93, "Input",ExpressionUUID->"45f9427a-06bb-4659-af7b-ae08c8abb732"],
Cell[35650, 825, 758, 19, 93, "Input",ExpressionUUID->"79319f0b-7fb2-445d-b209-048265313d58"],
Cell[36411, 846, 760, 19, 93, "Input",ExpressionUUID->"9739c7f9-fc58-49cf-af3c-915c8647a659"],
Cell[37174, 867, 760, 19, 93, "Input",ExpressionUUID->"9000419e-c2fc-44c1-8b1a-b4bbc8b3b093"],
Cell[37937, 888, 320, 8, 46, "Input",ExpressionUUID->"61ed219d-e8fb-485d-8409-df435e914258"],
Cell[38260, 898, 512, 15, 46, "Input",ExpressionUUID->"fffb790d-0b69-4370-bd4e-d11d53374307"],
Cell[38775, 915, 310, 7, 58, "Text",ExpressionUUID->"6a42898b-8216-49e5-8db4-815ea7425a1f"],
Cell[39088, 924, 573, 17, 46, "Input",ExpressionUUID->"9068e852-b5c4-45f5-bd49-521fbf749a6c"],
Cell[39664, 943, 555, 16, 46, "Input",ExpressionUUID->"21cb416b-2775-481f-b83a-117aaa8a1720"],
Cell[40222, 961, 506, 15, 46, "Input",ExpressionUUID->"040404a4-da4e-467f-9294-89302af7242b"],
Cell[40731, 978, 560, 16, 46, "Input",ExpressionUUID->"8f2aa163-2801-4a23-a8e2-8af6e00c9769"],
Cell[41294, 996, 1330, 36, 54, "Input",ExpressionUUID->"ca6a7374-9a99-41ea-b17d-1afdf2edcc77"],
Cell[42627, 1034, 410, 8, 35, "Text",ExpressionUUID->"a85e5ed2-6516-4c82-a423-0fe659cd06d2"],
Cell[CellGroupData[{
Cell[43062, 1046, 374, 8, 46, "Input",ExpressionUUID->"19013121-d52e-41a4-962b-8c6e68f7171a"],
Cell[43439, 1056, 7627, 196, 107, "Output",ExpressionUUID->"2d271be3-bb8f-4e42-9e13-9835d4e77a9e"]
}, Open  ]],
Cell[51081, 1255, 169, 3, 35, "Text",ExpressionUUID->"6d0a98b7-cb0d-43d8-9b6a-3381c3f61349"],
Cell[CellGroupData[{
Cell[51275, 1262, 275, 6, 46, "Input",ExpressionUUID->"9d224a01-8356-4ec4-b375-be09a76e8a4a"],
Cell[51553, 1270, 6773, 169, 126, "Output",ExpressionUUID->"78596800-279f-4cd3-9a69-9e543a82c1b7"]
}, Open  ]],
Cell[58341, 1442, 323, 7, 35, "Text",ExpressionUUID->"36c4f0c1-052a-46f1-8190-ab823e8d82bc"],
Cell[CellGroupData[{
Cell[58689, 1453, 326, 7, 46, "Input",ExpressionUUID->"1b9ab9fc-1341-47fa-b675-e28eb35b2542"],
Cell[59018, 1462, 4019, 110, 93, "Output",ExpressionUUID->"700d983e-941d-4ec5-ba5c-cb41a66c048b"]
}, Open  ]],
Cell[63052, 1575, 237, 4, 35, "Text",ExpressionUUID->"468991fc-aa97-453d-af20-4cf6fd16f9ad"],
Cell[CellGroupData[{
Cell[63314, 1583, 377, 8, 46, "Input",ExpressionUUID->"2ce95922-fc2e-4cab-8b18-baaca8ad111c"],
Cell[63694, 1593, 3797, 98, 86, "Output",ExpressionUUID->"3cd93bd0-5c57-4fd4-a86e-f12553ee98fa"]
}, Open  ]],
Cell[67506, 1694, 267, 6, 35, "Text",ExpressionUUID->"76f1d1b4-950d-4efb-8ca3-b7bcb32b18a1"],
Cell[CellGroupData[{
Cell[67798, 1704, 275, 6, 46, "Input",ExpressionUUID->"85f0f5ed-ac7d-4079-b1fc-cdd0c690b437"],
Cell[68076, 1712, 2525, 65, 79, "Output",ExpressionUUID->"5bd7306b-f487-4c36-922d-305d1cc5ee90"]
}, Open  ]],
Cell[70616, 1780, 321, 7, 35, "Text",ExpressionUUID->"c6e27980-1608-4948-8b2c-8658009d7d14"],
Cell[CellGroupData[{
Cell[70962, 1791, 194, 3, 46, "Input",ExpressionUUID->"94e8ed87-9dee-450a-a309-af18322a20be"],
Cell[71159, 1796, 1320, 31, 55, "Output",ExpressionUUID->"f09146b4-08de-4deb-9198-400a0023be54"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72528, 1833, 266, 4, 68, "Section",ExpressionUUID->"09188608-3755-4cfa-96a8-67c80c16999c"],
Cell[72797, 1839, 396, 8, 58, "Text",ExpressionUUID->"fd7d463a-a1c2-4398-8130-9de06edd99ac"],
Cell[73196, 1849, 587, 16, 93, "Input",ExpressionUUID->"62e6ae23-b877-4e4e-8dee-070286d0bb2d"],
Cell[CellGroupData[{
Cell[73808, 1869, 248, 4, 55, "Subsection",ExpressionUUID->"50604805-02ba-44a8-bea3-b7b23c956b0e"],
Cell[74059, 1875, 2383, 48, 93, "Input",ExpressionUUID->"b54200d5-1129-4a27-8558-bf8922d7fab8"],
Cell[CellGroupData[{
Cell[76467, 1927, 442, 11, 46, "Input",ExpressionUUID->"9133ab28-8246-44fa-ada9-d62046a89800"],
Cell[CellGroupData[{
Cell[76934, 1942, 1251, 19, 532, "Print",ExpressionUUID->"2bb1c2db-f367-4276-a922-4883eb0ac3dc"],
Cell[78188, 1963, 1343, 20, 422, "Print",ExpressionUUID->"65e100ac-8fc0-4aa5-9951-71892bc109a2"],
Cell[79534, 1985, 1219, 19, 400, "Print",ExpressionUUID->"a2c5dc8c-0e22-441a-80cd-824097d7ba64"],
Cell[80756, 2006, 1136, 17, 378, "Print",ExpressionUUID->"80f92b18-68cd-4265-a18e-5e8ededc59de"],
Cell[81895, 2025, 1301, 20, 422, "Print",ExpressionUUID->"358f276e-f8da-4a44-9a15-8c412650d298"],
Cell[83199, 2047, 1202, 18, 400, "Print",ExpressionUUID->"3b0a3208-4034-4166-bcaf-d8d925bb55b9"],
Cell[84404, 2067, 1541, 24, 466, "Print",ExpressionUUID->"9e9dfe1b-4289-4e7b-9d0f-fea4f4b33ad7"],
Cell[85948, 2093, 1540, 24, 466, "Print",ExpressionUUID->"05cdb970-88ae-442a-9d24-02616e785800"],
Cell[87491, 2119, 1484, 23, 444, "Print",ExpressionUUID->"dd60ed08-b19c-4ca4-a8c7-51673843227b"],
Cell[88978, 2144, 1342, 20, 422, "Print",ExpressionUUID->"b30362a8-9606-4a30-a9c2-c48535eaee3a"],
Cell[90323, 2166, 1250, 19, 422, "Print",ExpressionUUID->"ac7b4554-b26d-42b3-be19-81690ea7085a"],
Cell[91576, 2187, 1107, 17, 400, "Print",ExpressionUUID->"372fd5b2-6549-445d-b195-56dff5f0e610"],
Cell[92686, 2206, 1251, 19, 70, "Print",ExpressionUUID->"0ae24fc8-5586-4d66-b542-e098b660f23b"],
Cell[93940, 2227, 1341, 20, 70, "Print",ExpressionUUID->"12fdd7fa-8aeb-4a01-abc7-7473375c94eb"],
Cell[95284, 2249, 1221, 19, 70, "Print",ExpressionUUID->"c06c6611-3003-45ef-a6df-441d80a44c7c"],
Cell[96508, 2270, 1136, 17, 70, "Print",ExpressionUUID->"29086b31-b1aa-4842-8761-57baec461c9f"],
Cell[97647, 2289, 1301, 20, 70, "Print",ExpressionUUID->"33065928-6a87-45a6-90a3-53a05d2b196a"],
Cell[98951, 2311, 1200, 18, 70, "Print",ExpressionUUID->"c9d2eb16-fa21-46ba-b247-4ec2fc046aaf"],
Cell[100154, 2331, 1541, 24, 70, "Print",ExpressionUUID->"d83519c1-0723-4c96-a3b2-218ebb3167a8"],
Cell[101698, 2357, 1541, 24, 70, "Print",ExpressionUUID->"9bb00064-6082-48ee-bb57-9f97d6ed9424"],
Cell[103242, 2383, 1484, 23, 70, "Print",ExpressionUUID->"a8988cd3-15d5-4fac-a7b9-1b463995b188"],
Cell[104729, 2408, 1340, 20, 70, "Print",ExpressionUUID->"83b0ff14-9737-4909-9161-14ac7573fee4"],
Cell[106072, 2430, 1252, 19, 70, "Print",ExpressionUUID->"c124bdec-4a99-4cfe-9304-f0a35ff1ec52"],
Cell[107327, 2451, 1107, 17, 70, "Print",ExpressionUUID->"83f19f8d-5f5a-4ca2-9f61-49872645c010"],
Cell[108437, 2470, 1278, 21, 400, "Print",ExpressionUUID->"302f3b33-2b94-4a09-979a-e6cd95ff6420"],
Cell[109718, 2493, 1423, 23, 422, "Print",ExpressionUUID->"e66983b0-9b33-4665-b2e1-25edc230a583"],
Cell[111144, 2518, 1513, 24, 422, "Print",ExpressionUUID->"79a01092-bcdf-4108-8bf2-17f6d23d6677"],
Cell[112660, 2544, 1652, 27, 444, "Print",ExpressionUUID->"94620dc6-21c3-4911-b75b-1162ca6c22bc"],
Cell[114315, 2573, 1711, 28, 444, "Print",ExpressionUUID->"390861e2-9ec5-4730-b072-03bc96568e30"],
Cell[116029, 2603, 1710, 28, 444, "Print",ExpressionUUID->"14b64511-95c8-47df-93f9-795434e2752b"],
Cell[117742, 2633, 1371, 22, 400, "Print",ExpressionUUID->"c0c9cd3e-e2e3-4fe6-b7de-08c61058017f"],
Cell[119116, 2657, 1472, 24, 422, "Print",ExpressionUUID->"14198a45-8da0-4ba8-9d43-2d73378f7f5c"],
Cell[120591, 2683, 1309, 21, 378, "Print",ExpressionUUID->"2c79ca59-b7f5-47b7-9de0-f4c646f62acc"],
Cell[121903, 2706, 1390, 23, 400, "Print",ExpressionUUID->"b80d38af-6922-4df3-88b7-ad702174bc71"],
Cell[123296, 2731, 1514, 24, 422, "Print",ExpressionUUID->"b4386e9a-842a-4c08-b835-a86de11bbab4"],
Cell[124813, 2757, 1422, 23, 422, "Print",ExpressionUUID->"669a1ca7-9085-41d9-a9e7-b6060db4a034"],
Cell[126238, 2782, 14361, 211, 5944, "Print",ExpressionUUID->"2b2c3928-faed-46ab-93e8-55b8b5d745ed"]
}, Open  ]],
Cell[140614, 2996, 374, 8, 50, "Output",ExpressionUUID->"eb975b60-d77a-49f7-b574-8f02a41f095b"]
}, Closed]],
Cell[141003, 3007, 213, 4, 42, "Input",ExpressionUUID->"b4ba83c2-4aaf-4059-8a06-b510893ca0fc"],
Cell[CellGroupData[{
Cell[141241, 3015, 888, 23, 46, "Input",ExpressionUUID->"9aa18ce7-83a3-42bc-9659-3156df89599a"],
Cell[CellGroupData[{
Cell[142154, 3042, 413, 7, 25, "Print",ExpressionUUID->"2567e505-d519-4f66-937e-2aea567cc7db"],
Cell[142570, 3051, 412, 7, 25, "Print",ExpressionUUID->"42844bf7-bb3e-4f3b-99c2-2a8a2d87497a"],
Cell[142985, 3060, 415, 7, 25, "Print",ExpressionUUID->"e52a7b42-a3dd-42ad-bd4e-0a2bdd83a21b"],
Cell[143403, 3069, 413, 7, 25, "Print",ExpressionUUID->"11b5f575-c37b-4da7-a28d-9f4c8048dc1f"],
Cell[143819, 3078, 413, 7, 25, "Print",ExpressionUUID->"45f7c09b-9136-4951-b354-827c2336b008"],
Cell[144235, 3087, 413, 7, 25, "Print",ExpressionUUID->"fc7a30a5-067b-4416-9ea0-bb0d6909aff8"],
Cell[144651, 3096, 413, 7, 25, "Print",ExpressionUUID->"433b060f-4122-4dc2-a4f7-a445832ea42e"],
Cell[145067, 3105, 412, 7, 25, "Print",ExpressionUUID->"d08db4d7-bf9e-4f7f-ab20-c1f912055d5f"],
Cell[145482, 3114, 413, 7, 25, "Print",ExpressionUUID->"65bb1a35-79dc-45b9-b710-4ee327602e4d"],
Cell[145898, 3123, 413, 7, 25, "Print",ExpressionUUID->"66b6753e-338f-41c5-93e1-764b25a411e7"],
Cell[146314, 3132, 413, 7, 25, "Print",ExpressionUUID->"b93af70e-092d-4afc-b72f-0ff945a24619"],
Cell[146730, 3141, 413, 7, 25, "Print",ExpressionUUID->"b5679729-d220-4804-bed3-a35ee495d831"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147204, 3155, 302, 4, 39, "Subsection",ExpressionUUID->"ad68b50f-238d-4e2e-a5d7-48bf94e0519a"],
Cell[147509, 3161, 2407, 48, 116, "Input",ExpressionUUID->"27138a17-a519-4f55-bbdc-63afeb565b83"],
Cell[CellGroupData[{
Cell[149941, 3213, 393, 10, 46, "Input",ExpressionUUID->"6990b2b1-d7b2-4721-9319-8d8a7d966b62"],
Cell[CellGroupData[{
Cell[150359, 3227, 1369, 22, 488, "Print",ExpressionUUID->"39ef6efa-2a5b-4680-9b54-39b4e25ca078"],
Cell[151731, 3251, 1442, 23, 510, "Print",ExpressionUUID->"24ebaba9-5a9f-4ebb-93fa-0d9a6a42aebf"],
Cell[153176, 3276, 1704, 28, 576, "Print",ExpressionUUID->"007db44a-9934-48d6-bd35-af19aa488f44"],
Cell[154883, 3306, 1873, 30, 620, "Print",ExpressionUUID->"69b40eec-4270-4737-90d3-044a4b023bf0"],
Cell[156759, 3338, 1395, 23, 488, "Print",ExpressionUUID->"70479f94-060d-430a-924f-38267b4c34b8"],
Cell[158157, 3363, 1402, 23, 488, "Print",ExpressionUUID->"6dd9cafd-7d0d-4b83-af1c-13edbf114d06"],
Cell[159562, 3388, 1245, 21, 466, "Print",ExpressionUUID->"79013b99-a2ee-4be2-9de8-c7e7ede53349"],
Cell[160810, 3411, 1374, 23, 488, "Print",ExpressionUUID->"c48dbc27-4497-43ad-9a0d-e47229f03729"],
Cell[162187, 3436, 1347, 22, 378, "Print",ExpressionUUID->"62ebdafc-3b78-47e4-ab91-63afb007d92b"],
Cell[163537, 3460, 1418, 23, 378, "Print",ExpressionUUID->"fb080716-174f-4bfd-98ee-f5c01ea48193"],
Cell[164958, 3485, 1680, 28, 444, "Print",ExpressionUUID->"6bb447be-e557-43de-9491-84ff72e58f16"],
Cell[166641, 3515, 1851, 30, 466, "Print",ExpressionUUID->"d7f1558f-f91c-4d6f-a391-f2ff6051bb59"],
Cell[168495, 3547, 1373, 23, 378, "Print",ExpressionUUID->"40cde2de-af83-4436-88e2-a7c872f8fae2"],
Cell[169871, 3572, 1380, 23, 378, "Print",ExpressionUUID->"9d85552b-f2b1-4715-94d5-add0691afc1a"],
Cell[171254, 3597, 1221, 21, 356, "Print",ExpressionUUID->"0f04983d-624a-45d7-9eb9-e136a0810dad"],
Cell[172478, 3620, 1352, 23, 400, "Print",ExpressionUUID->"1e900839-2408-46d2-a675-67aeacc69e5a"],
Cell[173833, 3645, 1313, 23, 444, "Print",ExpressionUUID->"fb2a7cdc-81ba-46ed-a35b-cfb5d7d93f5c"],
Cell[175149, 3670, 1372, 24, 444, "Print",ExpressionUUID->"74e89e58-ccf2-4721-b694-cf99a617611c"],
Cell[176524, 3696, 1564, 26, 620, "Print",ExpressionUUID->"ec3bf75b-a44c-46f7-bb58-278ac01a9082"],
Cell[178091, 3724, 1626, 27, 664, "Print",ExpressionUUID->"d316a8b1-d4d2-456c-be66-dfe675eeb567"],
Cell[179720, 3753, 1280, 22, 554, "Print",ExpressionUUID->"0e5cd3f5-aab7-4c8f-aa22-0676b84ac70f"],
Cell[181003, 3777, 1330, 23, 554, "Print",ExpressionUUID->"7cb84e35-3e4a-4d9c-bf74-d69b75b2eb1d"],
Cell[182336, 3802, 1205, 21, 510, "Print",ExpressionUUID->"9cb785af-a02f-4ad3-907d-710d8e3018c6"],
Cell[183544, 3825, 1317, 22, 554, "Print",ExpressionUUID->"52635061-e1a6-4c53-9b5e-896fb43d1c89"],
Cell[184864, 3849, 17407, 255, 6428, "Print",ExpressionUUID->"cde27b9a-f4ac-4636-b8b5-2defc8833308"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202320, 4110, 939, 24, 70, "Input",ExpressionUUID->"d714bc24-564a-436c-847f-d756a375609a"],
Cell[CellGroupData[{
Cell[203284, 4138, 441, 7, 48, "Print",ExpressionUUID->"209b0839-c0e5-493c-8b38-e50d8a7e6f6d"],
Cell[203728, 4147, 441, 7, 48, "Print",ExpressionUUID->"bb7731bb-ed5a-4594-a85e-f6d1ed4af45b"],
Cell[204172, 4156, 441, 7, 48, "Print",ExpressionUUID->"4de8d7cd-2d75-484c-a5e3-4a2d0b57ac45"],
Cell[204616, 4165, 441, 7, 48, "Print",ExpressionUUID->"81c3a654-487b-47c5-a845-f85bff5fc9ba"],
Cell[205060, 4174, 441, 7, 48, "Print",ExpressionUUID->"b34a5952-cc88-4abc-b373-ffa9ef8cf274"],
Cell[205504, 4183, 441, 7, 48, "Print",ExpressionUUID->"ee797cf2-cde6-42c2-a8aa-e7ce7851c5c7"],
Cell[205948, 4192, 443, 7, 48, "Print",ExpressionUUID->"02a40a4b-1d1d-42f9-a0c3-d3aae6730bc0"],
Cell[206394, 4201, 441, 7, 48, "Print",ExpressionUUID->"f487c70a-9cc8-4875-b7ce-05a09dbdff72"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[206896, 4215, 296, 4, 39, "Subsection",ExpressionUUID->"031577f8-74d0-4377-a1c2-2ebc2eb6fb7c"],
Cell[207195, 4221, 1145, 29, 46, "Input",ExpressionUUID->"ce7ac3e1-fc10-477a-9251-f338f3a438e0"],
Cell[CellGroupData[{
Cell[208365, 4254, 448, 8, 46, "Input",ExpressionUUID->"a67006e8-6596-4027-9395-c6acc1e9f7db"],
Cell[CellGroupData[{
Cell[208838, 4266, 774, 13, 334, "Print",ExpressionUUID->"16b708e6-78cc-449b-8296-e08f37ea07a0"],
Cell[209615, 4281, 770, 13, 334, "Print",ExpressionUUID->"a7b173ac-6ee9-4cf8-918c-161741fb8bd1"],
Cell[210388, 4296, 769, 13, 334, "Print",ExpressionUUID->"0d7402d6-bc2c-4fcb-be29-ec596f42171b"],
Cell[211160, 4311, 767, 13, 334, "Print",ExpressionUUID->"22dc2e1f-3d56-44e2-a634-04aca5003e03"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[211976, 4330, 548, 15, 42, "Input",ExpressionUUID->"e86303df-4aa4-4bdb-92fe-159855757f81"],
Cell[212527, 4347, 783, 14, 48, "Print",ExpressionUUID->"043d5e38-247e-476f-8c70-9122bc6f4945"]
}, Open  ]],
Cell[213325, 4364, 1724, 39, 93, "Input",ExpressionUUID->"385c4c76-deb2-4d26-b3b5-663b684b9b07"],
Cell[CellGroupData[{
Cell[215074, 4407, 211, 4, 46, "Input",ExpressionUUID->"58e7794d-254a-4ce3-bc6c-bf32ba9e0037"],
Cell[CellGroupData[{
Cell[215310, 4415, 1177, 18, 444, "Print",ExpressionUUID->"349cc934-60e0-4871-98da-3a61bfe3a85d"],
Cell[216490, 4435, 1036, 16, 378, "Print",ExpressionUUID->"66308a83-5fe5-401d-af5e-5bcb27014656"],
Cell[217529, 4453, 1262, 20, 466, "Print",ExpressionUUID->"fea924d7-881f-41af-a7c9-0f884f214f14"],
Cell[218794, 4475, 1035, 17, 400, "Print",ExpressionUUID->"c09ee0c7-2ea0-445c-8848-88352b94ae75"],
Cell[219832, 4494, 1934, 30, 620, "Print",ExpressionUUID->"9732e587-ef4f-4bdf-97ca-974f9fa1578b"],
Cell[221769, 4526, 1341, 22, 444, "Print",ExpressionUUID->"3b65655d-34b3-43d7-8b97-32102f9f8f9c"],
Cell[223113, 4550, 1430, 22, 510, "Print",ExpressionUUID->"3bcf4f5e-fa82-4b64-bac1-e01b817e2803"],
Cell[224546, 4574, 1319, 21, 488, "Print",ExpressionUUID->"67ba4d9c-ec42-4cb6-92cb-21ab5e978b35"]
}, Open  ]],
Cell[225880, 4598, 399, 9, 50, "Output",ExpressionUUID->"950e215e-5530-4f6a-9bac-3c7bd43fb24a"]
}, Closed]],
Cell[CellGroupData[{
Cell[226316, 4612, 714, 18, 42, "Input",ExpressionUUID->"188cebe4-057a-44d0-a191-cdd59312495a"],
Cell[227033, 4632, 1332, 23, 92, "Print",ExpressionUUID->"47312103-ad81-4185-920f-16746dddf17b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[228414, 4661, 369, 7, 39, "Subsection",ExpressionUUID->"0e5ceda6-6157-4477-a901-da299320b1a5"],
Cell[228786, 4670, 1524, 36, 93, "Input",ExpressionUUID->"680c8c99-844d-4a52-be27-f63425e95421"],
Cell[CellGroupData[{
Cell[230335, 4710, 444, 11, 46, "Input",ExpressionUUID->"d65e2e81-45e9-48f2-b5ad-07cef774aa75"],
Cell[CellGroupData[{
Cell[230804, 4725, 1061, 17, 356, "Print",ExpressionUUID->"65f2788c-8c9f-44bf-8ad7-636814ced66a"],
Cell[231868, 4744, 1199, 20, 400, "Print",ExpressionUUID->"27173b82-f9f7-4d2c-82f3-b59b55efd61c"],
Cell[233070, 4766, 1092, 18, 356, "Print",ExpressionUUID->"362b91ea-d62e-4d23-adb1-6f43cf16a128"],
Cell[234165, 4786, 1201, 20, 488, "Print",ExpressionUUID->"71624085-6b7e-4896-96cf-0d32d1a4263d"],
Cell[235369, 4808, 1089, 18, 444, "Print",ExpressionUUID->"d3d9d48d-4401-447e-9ce9-37d495d6fa31"],
Cell[236461, 4828, 1087, 18, 444, "Print",ExpressionUUID->"e82385f1-23af-49d1-adf4-4f3c324b3646"],
Cell[237551, 4848, 1095, 18, 444, "Print",ExpressionUUID->"b9f9a07a-9947-4bbd-9611-821483c8e5ce"],
Cell[238649, 4868, 1091, 18, 444, "Print",ExpressionUUID->"1686b0b6-ac28-4555-877c-465bcfb6f6b7"],
Cell[239743, 4888, 1037, 17, 356, "Print",ExpressionUUID->"5f649358-38c7-4290-85e7-89cc60be8e6c"],
Cell[240783, 4907, 1175, 20, 400, "Print",ExpressionUUID->"0d434da2-374e-4b1e-812e-38903cb75947"],
Cell[241961, 4929, 1068, 18, 356, "Print",ExpressionUUID->"d68ed466-c44f-432c-9df9-a4e8ab1a3a42"],
Cell[243032, 4949, 1177, 20, 400, "Print",ExpressionUUID->"9391a4c8-d859-4c42-862a-ca843b3e4826"],
Cell[244212, 4971, 1064, 18, 356, "Print",ExpressionUUID->"23fe5d70-fe4c-478c-a8da-207cdeb0fcb6"],
Cell[245279, 4991, 1063, 18, 356, "Print",ExpressionUUID->"f8415163-0e9d-4585-8aee-fd2fda8273f6"],
Cell[246345, 5011, 1071, 18, 356, "Print",ExpressionUUID->"82311666-8756-4669-851d-4eee31106165"],
Cell[247419, 5031, 1067, 18, 356, "Print",ExpressionUUID->"4d850523-e973-42ef-81d0-a7ae0d800299"],
Cell[248489, 5051, 1003, 17, 378, "Print",ExpressionUUID->"39164436-912a-4222-90dc-e96c1a5846c7"],
Cell[249495, 5070, 1146, 19, 532, "Print",ExpressionUUID->"c68e9f68-52f1-4ebe-a8d0-791a054f75ab"],
Cell[250644, 5091, 1053, 18, 488, "Print",ExpressionUUID->"21654a9c-9a44-412f-9b84-e13c2062417e"],
Cell[251700, 5111, 1150, 20, 532, "Print",ExpressionUUID->"5e3a98ef-04b6-4b90-81ae-8230b1a44bee"],
Cell[252853, 5133, 1050, 18, 488, "Print",ExpressionUUID->"4689b24b-feeb-4655-8f0e-e6bc699cecd7"],
Cell[253906, 5153, 1048, 18, 488, "Print",ExpressionUUID->"143de653-2a7f-4028-907e-09d39b0263cc"],
Cell[254957, 5173, 1053, 18, 488, "Print",ExpressionUUID->"2752fd54-7cd6-449d-8790-74fc95f5c1bf"],
Cell[256013, 5193, 1054, 18, 488, "Print",ExpressionUUID->"ea591c4a-192d-49ea-b211-914684957b67"],
Cell[257070, 5213, 6831, 101, 1500, "Print",ExpressionUUID->"12a3e7f4-e7ba-480e-88b7-d381af787eb0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263950, 5320, 1017, 25, 70, "Input",ExpressionUUID->"02ed08e5-936c-4564-947c-0e5d0ddabfee"],
Cell[CellGroupData[{
Cell[264992, 5349, 440, 8, 48, "Print",ExpressionUUID->"1f7933ae-06e7-4d97-a873-4a5848ac9929"],
Cell[265435, 5359, 437, 8, 48, "Print",ExpressionUUID->"bf43aa93-b60c-4d50-82f8-1150a1d6e2f1"],
Cell[265875, 5369, 438, 8, 48, "Print",ExpressionUUID->"4364b07b-530a-4a5d-8896-c761eb3b6b9f"],
Cell[266316, 5379, 437, 8, 48, "Print",ExpressionUUID->"eae1fc3d-be22-4e18-878e-de42ae3f60bc"],
Cell[266756, 5389, 438, 8, 48, "Print",ExpressionUUID->"2ac23510-c15d-4969-b88c-72f0125cf459"],
Cell[267197, 5399, 437, 8, 48, "Print",ExpressionUUID->"2146629c-9d63-4643-8938-196da05b691c"],
Cell[267637, 5409, 438, 8, 48, "Print",ExpressionUUID->"6655d038-d13c-4fc8-abfa-789d8ba4e77e"],
Cell[268078, 5419, 437, 8, 48, "Print",ExpressionUUID->"dffd5486-a614-4492-b4a9-008cc048addc"],
Cell[268518, 5429, 416, 8, 25, "Print",ExpressionUUID->"12f4efac-b3b8-4735-905a-1055ee262a3f"],
Cell[268937, 5439, 417, 8, 25, "Print",ExpressionUUID->"121d9fa6-3b80-44b9-8946-e47e50545f33"],
Cell[269357, 5449, 417, 8, 25, "Print",ExpressionUUID->"958a581a-f82e-4dbf-aa9a-866a475b8961"],
Cell[269777, 5459, 417, 8, 25, "Print",ExpressionUUID->"e6c8b8aa-0766-48e7-9ca2-821a51bb4e74"],
Cell[270197, 5469, 418, 8, 25, "Print",ExpressionUUID->"c9918d5a-62dc-4ecc-a539-3581cf7aacf4"],
Cell[270618, 5479, 417, 8, 25, "Print",ExpressionUUID->"ebce0cdb-0a66-486b-8748-b7daad1761cd"],
Cell[271038, 5489, 420, 8, 25, "Print",ExpressionUUID->"27d8f9ed-3614-48e0-9dc8-e950edbdd372"],
Cell[271461, 5499, 417, 8, 25, "Print",ExpressionUUID->"95a0760f-634a-48ae-b642-5ddb31e1b238"],
Cell[271881, 5509, 396, 8, 25, "Print",ExpressionUUID->"4f45d275-dcd5-444a-a0d9-8896d6bd7f9b"],
Cell[272280, 5519, 395, 8, 25, "Print",ExpressionUUID->"1beeb68b-b799-4dff-be42-4add580d2a43"],
Cell[272678, 5529, 396, 8, 25, "Print",ExpressionUUID->"25403444-38c7-4864-817f-327251a9e3ac"],
Cell[273077, 5539, 395, 8, 25, "Print",ExpressionUUID->"4dee8206-01da-444e-87e1-14373b291113"],
Cell[273475, 5549, 396, 8, 25, "Print",ExpressionUUID->"bc69af27-a0f8-4136-b1a2-474a4aaa6887"],
Cell[273874, 5559, 397, 8, 25, "Print",ExpressionUUID->"02760289-eb41-4745-a43d-da65009192d4"],
Cell[274274, 5569, 396, 8, 25, "Print",ExpressionUUID->"6ac382b9-d90f-4e00-be64-853ac9961f02"],
Cell[274673, 5579, 395, 8, 25, "Print",ExpressionUUID->"037a5968-ecb0-4a3a-881a-cb3cc59f329f"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ParspaceFits/IMRPhenomXHM_PhaseFits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    205985,       5326]
NotebookOptionsPosition[    196468,       5146]
NotebookOutlinePosition[    196851,       5163]
CellTagsIndexPosition[    196808,       5160]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Code generation", "Section",
 CellChangeTimes->{{3.782635525397243*^9, 
  3.78263553063561*^9}},ExpressionUUID->"ead18175-440d-4e5f-9296-\
00289ffc8b6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateCTextFor3DFit", "[", 
   RowBox[{
   "name_", ",", "func_", ",", "etaVar_", ",", "\[Chi]1Var_", ",", 
    "\[Chi]2Var_", ",", "SVar_", ",", "SExpr_", ",", "rules_", ",", 
    RowBox[{"OptionsPattern", "[", 
     RowBox[{"\"\<Verbose\>\"", "\[Rule]", "True"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "MmaRulesPre", ",", "MmaRules", ",", "shortHands", ",", "shortHandRHS", 
      ",", "shortHandTexts", ",", "noSpin", ",", "eqSpin", ",", "\n", 
      "uneqSpin", ",", "print", ",", "den", ",", "num", ",", "noSpinText", 
      ",", "eqSpinText", ",", "cform", ",", "uneqSpinText", ",", 
      "totalText"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"MmaRulesPre", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x_", "^", "0.5"}], "\[Rule]", " ", 
        RowBox[{"sqrt", "[", "x", "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MmaRules", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{"x_", ",", "2"}], "]"}], "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "*", "x"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"x_", "^", "0.5"}], "\[Rule]", " ", 
         RowBox[{"sqrt", "[", "x", "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"shortHands", "=", 
      RowBox[{"Last", "/@", 
       RowBox[{"(", 
        RowBox[{"rules", "/.", "MmaRules"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"shortHandRHS", "=", 
      RowBox[{"First", "/@", 
       RowBox[{"(", 
        RowBox[{"rules", "/.", "MmaRules"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"shortHandTexts", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"shortHands", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "<>", "\"\< = \>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"CForm", "[", 
           RowBox[{"shortHandRHS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "<>", "\"\<;\\n\>\""}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "shortHands"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"shortHandTexts", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"StringReplace", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "\"\<Power(\[Eta]\[Eta],2)\>\"", "\[Rule]", " ", 
               "\"\<(\[Eta]\[Eta]*\[Eta]\[Eta])\>\""}], ",", 
              RowBox[{
              "\"\<Power(\[Eta]\[Eta],3)\>\"", "\[Rule]", " ", 
               "\"\<(\[Eta]\[Eta]2*\[Eta]\[Eta])\>\""}], ",", 
              RowBox[{"\"\<Power(S,2)\>\"", "\[Rule]", " ", "\"\<(S*S)\>\""}],
               ",", 
              RowBox[{
              "\"\<Power(S,3)\>\"", "\[Rule]", " ", "\"\<(S2*S)\>\""}]}], 
             "}"}]}], "]"}], "&"}], "/@", "shortHandTexts"}]}], ";"}], "*)"}],
      "\n", 
     RowBox[{"shortHandTexts", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"StringReplace", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<Power\>\"", "\[Rule]", " ", "\"\<pow\>\""}], ",", 
            RowBox[{"\"\<Sqrt\>\"", "\[Rule]", "\"\<sqrt\>\""}]}], "}"}]}], 
         "]"}], "&"}], "/@", "shortHandTexts"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"noSpin", "=", 
      RowBox[{"func", "/.", " ", 
       RowBox[{"Flatten", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SVar", "\[Rule]", " ", "0"}], ",", 
          RowBox[{"\[Chi]1Var", "\[Rule]", "  ", "0"}], ",", 
          RowBox[{"\[Chi]2Var", "\[Rule]", " ", "0"}]}], "}"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqSpin", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"func", " ", "-", " ", "noSpin"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Chi]1Var", "\[Rule]", "  ", "\[Chi]2Var"}], "}"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"uneqSpin", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"func", "-", "noSpin", "-", "eqSpin"}], ")"}], "/.", 
       "MmaRulesPre"}]}], ";", "\n", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "\"\<Verbose\>\"", "]"}], ",", 
       RowBox[{
        RowBox[{"print", "[", "x___", "]"}], ":=", 
        RowBox[{"Print", "@", "x"}]}], ",", " ", 
       RowBox[{
        RowBox[{"print", "[", "x___", "]"}], ":=", 
        RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"print", "@", 
      RowBox[{"Chop", "@", "noSpin"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"print", "@", 
      RowBox[{"Chop", "@", "eqSpin"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"print", "@", 
      RowBox[{"Chop", "@", "uneqSpin"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"print", "[", "]"}], ";", 
     RowBox[{"print", "[", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"noSpin", "=", 
      RowBox[{"N", "@", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"Simplify", "@", "noSpin"}], "/.", "rules"}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"eqSpin", "=", 
      RowBox[{"N", "@", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"Simplify", "@", "eqSpin"}], "/.", "rules"}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"uneqSpin", "=", 
      RowBox[{"N", "@", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"Simplify", "@", "uneqSpin"}], "/.", "rules"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"den", "=", 
      RowBox[{"Denominator", "[", "noSpin", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"num", "=", 
      RowBox[{"Numerator", "[", "noSpin", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"den", "==", "1"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"noSpinText", "=", 
        RowBox[{"ToString", "@", 
         RowBox[{"CForm", "[", "noSpin", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"noSpinText", "=", 
        RowBox[{"\"\<(\>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"CForm", "[", "num", "]"}]}], "<>", "\"\<)/(\>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"CForm", "[", "den", "]"}]}], "<>", "\"\<)\>\""}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"noSpinText", "=", " ", 
      RowBox[{
      "\"\<noSpin = \>\"", " ", "<>", " ", "noSpinText", "<>", 
       "\"\<;\\n\>\""}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"den", "=", 
      RowBox[{"Denominator", "[", "eqSpin", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"num", "=", 
      RowBox[{"Numerator", "[", "eqSpin", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"den", "==", "1"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"eqSpinText", "=", 
        RowBox[{"ToString", "@", 
         RowBox[{"CForm", "[", "eqSpin", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"eqSpinText", "=", 
        RowBox[{"\"\<(\>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"CForm", "[", "num", "]"}]}], "<>", "\"\<)/(\>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"CForm", "[", "den", "]"}]}], "<>", "\"\<)\>\""}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqSpinText", "=", " ", 
      RowBox[{
      "\"\<eqSpin = \>\"", " ", "<>", " ", "eqSpinText", "<>", 
       "\"\<;\\n\>\""}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"cform", "=", 
      RowBox[{"CForm", "[", "uneqSpin", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"uneqSpinText", "=", 
      RowBox[{"ToString", "@", "cform"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"uneqSpinText", "=", " ", 
      RowBox[{
      "\"\<uneqSpin = \>\"", " ", "<>", " ", "uneqSpinText", "<>", 
       "\"\<;\\n\>\""}]}], ";", "\n", 
     RowBox[{"uneqSpinText", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"uneqSpinText", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<Sqrt\>\"", "\[Rule]", "\"\<sqrt\>\""}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"totalText", "=", 
      RowBox[{"name", "<>", "\"\< = noSpin + eqSpin + uneqSpin;\\n\>\""}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{"shortHandTexts", ",", 
         RowBox[{"\"\<double \>\"", "<>", "noSpinText"}], ",", 
         RowBox[{"\"\<double \>\"", "<>", "eqSpinText"}], ",", 
         RowBox[{"\"\<double \>\"", "<>", "uneqSpinText"}], ",", 
         "totalText"}], "}"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.749396515793242*^9, 3.749396566109088*^9}, {
   3.7493966042890673`*^9, 3.7493966161827517`*^9}, {3.7493968025010567`*^9, 
   3.7493968560085373`*^9}, {3.749396954842062*^9, 3.749396988790243*^9}, {
   3.749397054787038*^9, 3.749397055413918*^9}, {3.749397107794229*^9, 
   3.749397217562738*^9}, {3.7493977443611383`*^9, 3.749397985409635*^9}, {
   3.7493980288137817`*^9, 3.7493980898412113`*^9}, {3.7493981609587584`*^9, 
   3.749398195383247*^9}, {3.749398246432702*^9, 3.749398279883407*^9}, {
   3.749398329727996*^9, 3.749398454334186*^9}, {3.7493985096292543`*^9, 
   3.749398714670034*^9}, {3.749400584221568*^9, 3.749400590695866*^9}, {
   3.749400634234233*^9, 3.749400713721964*^9}, {3.7494032069086*^9, 
   3.749403208672432*^9}, {3.749403268874755*^9, 3.749403350570671*^9}, {
   3.749403405942937*^9, 3.749403504416533*^9}, {3.749440142692501*^9, 
   3.749440333666357*^9}, {3.749440388770328*^9, 3.749440410013837*^9}, {
   3.749440446730665*^9, 3.749440554731991*^9}, {3.74944059816192*^9, 
   3.749440753428792*^9}, {3.749440798777163*^9, 3.749440837202941*^9}, {
   3.7494411512398787`*^9, 3.749441246692862*^9}, 3.749441338983388*^9, {
   3.7494413883248987`*^9, 3.749441717539102*^9}, {3.74944175570367*^9, 
   3.749441778537013*^9}, {3.749441813334354*^9, 3.7494419525774508`*^9}, {
   3.7494419901119757`*^9, 3.749442004688788*^9}, {3.749442043159891*^9, 
   3.7494420618648*^9}, {3.749442250147008*^9, 3.749442291779788*^9}, {
   3.749442337290119*^9, 3.749442347297955*^9}, {3.758442887559607*^9, 
   3.758442911063219*^9}, {3.7584429624251003`*^9, 3.7584430461031923`*^9}, {
   3.7584485885404253`*^9, 3.758448594405777*^9}, {3.7584486349036407`*^9, 
   3.758448635093395*^9}, {3.758448715926139*^9, 3.758448722838217*^9}, {
   3.758448844910544*^9, 3.7584488708752832`*^9}, {3.7584493451371307`*^9, 
   3.758449373963338*^9}, {3.758451896867188*^9, 3.758451943721923*^9}, {
   3.758538725528651*^9, 3.758538730463192*^9}, 3.758610380776742*^9, {
   3.7607000000296583`*^9, 3.760700080208004*^9}, {3.760700305215549*^9, 
   3.760700305500808*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e5a8e78f-a248-4763-81a8-93e72f5a8986"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[IndentingNewLine]", 
        RowBox[{"usage", " ", "example", " ", "\[IndentingNewLine]", 
         RowBox[{"GenerateCollocationPtsCFunction", "[", 
          RowBox[{"{", 
           RowBox[{"fit1", "[", 
            RowBox[{"eta", ",", "chi1", ",", "chi2", ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"fit2", "[", 
              RowBox[{"eta", ",", "chi1", ",", "chi2", ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "1"}], "}"}]}]}]}]}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", "eta", ",", "S", ",", "chi1", 
       ",", "chi2", ",", "\"\<Insp\>\"", ",", "\"\<Amp\>\"", ",", 
       "\"\<v1\>\"", ",", "double", ",", 
       RowBox[{"{", 
        RowBox[{"101", ",", "102"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"flags", ":", " ", 
      RowBox[{
      "integers", " ", "used", " ", "to", " ", "flag", " ", "different", " ", 
       "versions", " ", "of", " ", "fits"}]}]}], ",", " ", 
    RowBox[{"if", " ", 
     RowBox[{"present", ".", " ", "Everytime"}], " ", "a", " ", "list", " ", 
     "is", " ", "passed", " ", "in", " ", "\"\<fits\>\""}], ",", " ", 
    RowBox[{"a", " ", "switch", " ", "statement", " ", "is", " ", 
     RowBox[{"produced", ".", " ", "If"}], " ", "only", " ", "one", " ", 
     "function", " ", "is", " ", "passed"}], ",", " ", 
    RowBox[{"no", " ", "witch", " ", "statement", " ", "is", " ", 
     RowBox[{"produced", "."}]}]}], " ", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GenerateCollocationPtsCFunction", "[", 
     RowBox[{
     "fits_", ",", "etaVar_", ",", "Svar_", ",", "\[Chi]1var_", ",", 
      "\[Chi]2var_", ",", "mode_", ",", "regionTag_", ",", "ampphase_", ",", 
      "pointTag_", ",", "outputCType_", ",", "flags_", ",", 
      RowBox[{"OptionsPattern", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<extraVars\>\"", "\[Rule]", "False"}], ",", 
         RowBox[{"\"\<modelName\>\"", "->", "\"\<IMRPhenomXHM\>\""}]}], "}"}],
        "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "extravars", ",", "modelname", ",", "fspecs", ",", "pars", ",", 
        "\[Eta]rules", ",", "Srules", ",", "body", ",", "maxetaExp", ",", 
        "maxSExp", ",", "funname", ",", "etaExps", ",", "SExps", ",", 
        "CustomRules", ",", "delta", ",", "dchi"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "   ", 
      RowBox[{
       RowBox[{"modelname", "=", 
        RowBox[{"OptionValue", "[", "\"\<modelName\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"extravars", "=", 
        RowBox[{"OptionValue", "[", "\"\<extraVars\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", "   ", 
       RowBox[{"CustomRules", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "@", "\[Chi]1var"}], "<>", "\"\<-\>\"", "<>", 
            
            RowBox[{"ToString", "@", "\[Chi]2var"}]}], "\[Rule]", 
           "\"\<dchi\>\""}], ",", 
          RowBox[{
          "\"\<PhenAux_Private_sqrt(1. - 4.*eta)\>\"", "\[Rule]", 
           "\"\<delta\>\""}]}], "}"}]}], ";", "\[IndentingNewLine]", " ", 
       RowBox[{"funname", "=", 
        RowBox[{
        "modelname", "<>", "\"\<_\>\"", "<>", "regionTag", "<>", "\"\<_\>\"", 
         "<>", "ampphase", "<>", "\"\<_\>\"", "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"First", "@", "mode"}]}], "<>", 
         RowBox[{"ToString", "@", 
          RowBox[{"Last", "@", "mode"}]}], "<>", "\"\<_\>\"", "<>", 
         "pointTag"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "assume", " ", "here", " ", "the", " ", "type", " ", "of", " ", 
         "arguments", " ", "the", " ", "function", " ", "will", " ", "take"}],
         "*)"}], "\[IndentingNewLine]", 
       RowBox[{"fspecs", "=", 
        RowBox[{
         RowBox[{"ToString", "@", "outputCType"}], "<>", "\"\< \>\"", "<>", 
         "funname", "<>", 
         "\"\<(double eta, double S, double chi1, double chi2, int \>\"", "<>",
          "regionTag", "<>", "ampphase", "<>", "\"\<Flag) {\>\"", "<>", 
         "\"\<\\n\>\""}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "assume", " ", "a", " ", "couple", " ", "of", " ", "things", " ", 
          "about", " ", "the", " ", 
          RowBox[{"fit", "'"}], "s", " ", "structure", " ", "here"}], "..."}],
         " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"SExps", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", 
           RowBox[{"Simplify", "@", 
            RowBox[{"Expand", "@", 
             RowBox[{"Chop", "[", "fits", 
              RowBox[{"(*", 
               RowBox[{"/.", 
                RowBox[{"{", 
                 RowBox[{"etaVar", "\[Rule]", "0.25"}], "}"}]}], "*)"}], 
              "]"}]}]}], "]"}], ",", "Svar"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"etaExps", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", 
           RowBox[{"Simplify", "@", 
            RowBox[{"Expand", "@", 
             RowBox[{"Chop", "[", "fits", 
              RowBox[{"(*", 
               RowBox[{"/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Svar", "\[Rule]", "0"}], ",", 
                  RowBox[{"\[Chi]1var", "\[Rule]", "0"}], ",", 
                  RowBox[{"\[Chi]2var", "\[Rule]", "0"}]}], "}"}]}], "*)"}], 
              "]"}]}]}], "]"}], ",", "etaVar"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"maxetaExp", "=", 
        RowBox[{"Max", "[", "etaExps", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"maxSExp", "=", 
        RowBox[{"Max", "[", "SExps", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"pars", "=", "\"\<double total=0\>\""}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"extravars", ",", 
         RowBox[{
          RowBox[{"pars", "=", 
           RowBox[{"pars", "<>", "\"\<, dchi=\>\"", "<>", 
            RowBox[{"ToString", "@", "\[Chi]1var"}], "<>", "\"\<-\>\"", "<>", 
            
            RowBox[{"ToString", "@", "\[Chi]2var"}], "<>", 
            "\"\<, delta=sqrt(1.- 4.*eta)\>\""}]}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"maxetaExp", ">", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"pars", "=", 
           RowBox[{"pars", "<>", 
            RowBox[{"StringJoin", "@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\"\<,\>\"", "<>", "\"\<eta\>\"", "<>", 
                RowBox[{"ToString", "@", "k"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "2", ",", "maxetaExp"}], "}"}]}], 
              "]"}]}]}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"maxSExp", ">", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"pars", "=", 
           RowBox[{"pars", "<>", 
            RowBox[{"StringJoin", "@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"\"\<,\>\"", "<>", "\"\<S\>\"", "<>", 
                RowBox[{"ToString", "@", "k"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "2", ",", "maxSExp"}], "}"}]}], "]"}]}]}]}],
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"pars", "=", 
        RowBox[{"pars", "<>", "\"\<;\\n\>\""}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "@", "flags"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"Length", "@", "fits"}], ">", "0"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "treat", " ", "cases", " ", "with", " ", "multiple", " ", 
           "versions"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"body", "=", 
           RowBox[{
           "\"\<switch (\>\"", "<>", "regionTag", "<>", "ampphase", "<>", 
            "\"\<Flag\>\"", "<>", "\"\<){\\n\>\""}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"body", "=", 
              RowBox[{"body", "<>", "\"\<case \>\"", "<>", 
               RowBox[{"ToString", "@", 
                RowBox[{"flags", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "<>", "\"\<:{\\n\>\""}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
              "define", " ", "replacement", " ", "rules", " ", "based", " ", 
               "on", " ", "structure", " ", "of", " ", "fits"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"\[Eta]rules", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"etaVar", "^", "k"}], "\[Rule]", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<eta\>\"", "<>", 
                   RowBox[{"ToString", "@", "k"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "2", ",", 
                  RowBox[{"etaExps", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Srules", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Svar", "^", "k"}], "\[Rule]", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<S\>\"", "<>", 
                   RowBox[{"ToString", "@", "k"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "2", ",", 
                  RowBox[{"SExps", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"body", "=", 
              RowBox[{"body", "<>", 
               RowBox[{"GenerateCTextFor3DFit", "[", 
                RowBox[{"\"\<total\>\"", ",", 
                 RowBox[{"fits", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "etaVar", ",", 
                 "\[Chi]1var", ",", "\[Chi]2var", ",", "Svar", ",", "s", ",", 
                 
                 RowBox[{"Join", "[", 
                  RowBox[{"\[Eta]rules", ",", "Srules"}], "]"}], ",", 
                 RowBox[{"\"\<Verbose\>\"", "\[Rule]", "False"}]}], "]"}]}]}],
              ";", "\[IndentingNewLine]", 
             RowBox[{"body", "=", 
              RowBox[{"body", "<>", "\"\<break;\\n}  \\n\>\""}]}]}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "@", "fits"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "currently", " ", "outputs", " ", "error", " ", "mex", " ", "if", 
            " ", "selected", " ", "version", " ", 
            RowBox[{"doesn", "'"}], "t", " ", "exist"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"body", "=", 
           RowBox[{
           "body", "<>", "\"\<default:{XLAL_ERROR_REAL8(XLAL_EINVAL,\>\"", 
            "<>", "\"\<\\\"Error in \>\"", "<>", "funname", "<>", 
            "\"\<: version is not valid.\\\");}\\n}\>\""}]}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "case", " ", "with", " ", "one", " ", "version", " ", "only"}], " ",
           "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Eta]rules", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"etaVar", "^", "k"}], "\[Rule]", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<eta\>\"", "<>", 
                RowBox[{"ToString", "@", "k"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "2", ",", "maxetaExp"}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Srules", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Svar", "^", "k"}], "\[Rule]", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<S\>\"", "<>", 
                RowBox[{"ToString", "@", "k"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "2", ",", "maxSExp"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"body", "=", 
           RowBox[{"GenerateCTextFor3DFit", "[", 
            RowBox[{
            "\"\<total\>\"", ",", "fits", ",", "etaVar", ",", "\[Chi]1var", 
             ",", "\[Chi]2var", ",", "Svar", ",", "s", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"\[Eta]rules", ",", "Srules"}], "]"}], ",", 
             RowBox[{"\"\<Verbose\>\"", "\[Rule]", "False"}]}], "]"}]}], 
          ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"body", "=", 
        RowBox[{"body", "<>", "\"\<\\n return total;\\n}\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"body", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"body", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<Sqrt\>\"", "\[Rule]", "\"\<sqrt\>\""}], ",", 
            RowBox[{"\"\<Power\>\"", "\[Rule]", "\"\<pow\>\""}], ",", 
            RowBox[{
            "\"\<Complex\>\"", "\[Rule]", "\"\<complex<double>\>\""}]}], 
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"body", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"body", ",", "CustomRules"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"output", " ", "full", " ", "code"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"fspecs", "<>", "pars", "<>", "body"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7584500261635103`*^9, 3.758450124396845*^9}, {
   3.758450740181221*^9, 3.7584507821489563`*^9}, {3.7584509274636583`*^9, 
   3.758451187083789*^9}, {3.758451353207099*^9, 3.758451354941629*^9}, {
   3.758451388374522*^9, 3.758451391469706*^9}, {3.7584514598690147`*^9, 
   3.758451498846149*^9}, {3.758451582293087*^9, 3.758451642994657*^9}, {
   3.75845167458223*^9, 3.758451686821733*^9}, {3.758451820579665*^9, 
   3.758451856974311*^9}, {3.7584521362616463`*^9, 3.7584521536911077`*^9}, {
   3.758452581828205*^9, 3.758452582442533*^9}, {3.758452623443956*^9, 
   3.758452825644936*^9}, {3.758452949434979*^9, 3.7584529576267843`*^9}, {
   3.758453054977522*^9, 3.758453192961688*^9}, {3.758453287206805*^9, 
   3.758453566114954*^9}, {3.758453600388788*^9, 3.758453607324576*^9}, {
   3.7584536389757338`*^9, 3.758453892488283*^9}, {3.758453973711721*^9, 
   3.75845416841873*^9}, {3.758454209517745*^9, 3.758454271968872*^9}, {
   3.758454342797441*^9, 3.758454363894392*^9}, {3.758454401441596*^9, 
   3.758454450270295*^9}, {3.7584545187726917`*^9, 3.758454562158893*^9}, {
   3.758454622802161*^9, 3.7584546633254757`*^9}, {3.7584547034365273`*^9, 
   3.758454883491728*^9}, {3.7584550714297237`*^9, 3.758455073460849*^9}, {
   3.7584551275751333`*^9, 3.758455141083743*^9}, {3.758455218355505*^9, 
   3.758455225168314*^9}, {3.758455264651458*^9, 3.758455275955319*^9}, {
   3.758455410156744*^9, 3.758455452648303*^9}, {3.7584555155501347`*^9, 
   3.758455577097434*^9}, {3.758455612067872*^9, 3.758455701782234*^9}, {
   3.758455888164933*^9, 3.7584559521742487`*^9}, {3.758456865423386*^9, 
   3.758456882054694*^9}, {3.758458888643098*^9, 3.7584589191648083`*^9}, {
   3.758459898708256*^9, 3.758459991036248*^9}, {3.7584600650877438`*^9, 
   3.7584601011886187`*^9}, {3.758536834217979*^9, 3.7585369405657*^9}, {
   3.7585369742059917`*^9, 3.758536975727168*^9}, {3.75853701021686*^9, 
   3.758537528179825*^9}, {3.758538983408914*^9, 3.7585389880547543`*^9}, {
   3.7585391105256853`*^9, 3.758539110725568*^9}, {3.758539227130727*^9, 
   3.758539286587936*^9}, {3.758542693306719*^9, 3.75854281619903*^9}, {
   3.758542864947405*^9, 3.758542893795426*^9}, {3.758542950713211*^9, 
   3.75854295892802*^9}, {3.758543013123611*^9, 3.758543085181685*^9}, {
   3.758543169872982*^9, 3.758543173385624*^9}, {3.7585432257109947`*^9, 
   3.7585432259966583`*^9}, {3.75854327151318*^9, 3.75854329160216*^9}, {
   3.758543337275819*^9, 3.758543356003111*^9}, {3.758543659627923*^9, 
   3.758543741336535*^9}, {3.758543773177019*^9, 3.7585438084417257`*^9}, {
   3.75854384566783*^9, 3.7585438724303703`*^9}, {3.758543919474036*^9, 
   3.7585440081570587`*^9}, {3.758544094737167*^9, 3.7585441004084263`*^9}, {
   3.758544297962579*^9, 3.758544369136726*^9}, {3.7585444315223*^9, 
   3.758544431729435*^9}, {3.7585445227527437`*^9, 3.758544595577394*^9}, {
   3.758544627487193*^9, 3.7585446322920218`*^9}, {3.75854469826431*^9, 
   3.7585447174510803`*^9}, {3.758545847791196*^9, 3.7585458531364403`*^9}, {
   3.7586104695295467`*^9, 3.7586104957150927`*^9}, {3.7586109449755487`*^9, 
   3.758610951885227*^9}, {3.7586110518819647`*^9, 3.758611052320719*^9}, {
   3.758611090947091*^9, 3.758611096697824*^9}, {3.758611223457223*^9, 
   3.758611271896967*^9}, {3.758611378825286*^9, 3.7586113896083193`*^9}, {
   3.758611441038128*^9, 3.758611481356616*^9}, {3.7586115302017717`*^9, 
   3.758611591396195*^9}, {3.760267870090506*^9, 3.760267876521428*^9}, 
   3.7602680311969852`*^9, {3.7603515945104227`*^9, 3.760351616786653*^9}, {
   3.760351670642024*^9, 3.7603517660190887`*^9}, {3.760351799526558*^9, 
   3.7603518400310087`*^9}, {3.760351901473336*^9, 3.760351992330743*^9}, 
   3.760352089739191*^9, {3.7603521376184998`*^9, 3.7603521824737663`*^9}, 
   3.760352240838616*^9, {3.760352277032275*^9, 3.760352330850953*^9}, {
   3.760352377360379*^9, 3.760352537682784*^9}, {3.760352568019014*^9, 
   3.760352568240116*^9}, {3.760352598500716*^9, 3.760352806602936*^9}, 
   3.760352853354334*^9, {3.760352914606049*^9, 3.760352976935835*^9}, {
   3.76035309300978*^9, 3.760353114129835*^9}, {3.760699480439752*^9, 
   3.760699483938645*^9}, {3.760699602652017*^9, 3.7606996081963663`*^9}, {
   3.760700138133057*^9, 3.7607001605767384`*^9}, {3.7607003598308067`*^9, 
   3.760700367145434*^9}, {3.76070041580161*^9, 3.7607004175393667`*^9}, {
   3.760700451926238*^9, 3.760700494541731*^9}, {3.7607052473025637`*^9, 
   3.7607052485214157`*^9}, {3.7607671760163097`*^9, 
   3.7607671815172167`*^9}, {3.760767309595067*^9, 3.760767322275416*^9}, {
   3.7607674023343363`*^9, 3.760767411197419*^9}, {3.760767602664041*^9, 
   3.7607676084142637`*^9}, {3.760874755553924*^9, 3.7608748308019133`*^9}, {
   3.760875340032052*^9, 3.760875343555717*^9}, {3.760875406148872*^9, 
   3.760875409308477*^9}, {3.760875564802791*^9, 3.7608755662830973`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"447bcec3-acac-4169-a4f7-8ec072d07744"]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin parameters", "Section",
 CellChangeTimes->{{3.7797968396153708`*^9, 3.7797968431024847`*^9}, {
  3.782635546067273*^9, 
  3.7826355543392076`*^9}},ExpressionUUID->"22b69c35-aaca-418d-ab22-\
9385093530b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sTotR", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m1", ",", "m2"}], "}"}], ",", "\n", 
     RowBox[{"(*", "\n", "\t", 
      RowBox[{
       RowBox[{"-", " ", "Mass"}], " ", "weighted", " ", "effective", " ", 
       "total", " ", "spin", " ", 
       RowBox[{"parameter", "."}]}], "\n", "*)"}], "\n", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m1", " ", "=", " ", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"m2", " ", "=", " ", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"m1", "^", "2"}], " ", "\[Chi]1"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"m2", "^", "2"}], " ", "\[Chi]2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m1", "^", "2"}], " ", "+", " ", 
         RowBox[{"m2", "^", "2"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7809228316550503`*^9, 3.780922836604642*^9}, 
   3.7824599687631617`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"c28f219f-4f1e-4dd3-8c6d-95fee66705f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]PN", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Delta]", ",", "\[Chi]efftmp"}], "}"}], ",", "\n", 
     RowBox[{"(*", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", " ", "This"}], " ", "is", " ", "the", " ", 
            "\"\<reduced spin\>\"", " ", "parameter"}], " ", "\n", "\t", "-", 
           " ", "Post", "-", 
           RowBox[{"Newtonian", " ", "effective", " ", "spin", " ", 
            RowBox[{"parameter", ".", "\n", "\t", 
             RowBox[{"-", " ", "Conventions"}]}], " ", "assume", " ", "that", 
            " ", "m1"}]}], " ", ">", " ", 
          RowBox[{
           RowBox[{"m2", " ", "with", " ", 
            SubscriptBox["\[Chi]", "i"], " ", "belonging", " ", "to", " ", 
            "body", " ", "i"}], "\n", "\t", "-", " ", 
           RowBox[{"https", ":"}]}]}], "//", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1107.1267"}], 
          "\n", "\t", "-", " ", 
          RowBox[{"https", ":"}]}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1508.07250"}], 
         "\n", "\t", "-", " ", 
         RowBox[{"https", ":"}]}]}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "1508.07253"}]}], 
      "\n", "*)"}], "\n", "\n", 
     RowBox[{
      RowBox[{"\[Delta]", "       ", "=", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"4", "\[Eta]"}]}], "]"}]}], ";", "\n", 
      RowBox[{"\[Chi]efftmp", " ", "=", " ", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Delta]"}], ")"}], "\[Chi]1"}], " ", "+", " ", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Delta]"}], ")"}], "\[Chi]2"}]}]}], ";", "\n", 
      RowBox[{"\[Chi]efftmp", " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"76", "/", "113"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "+", "\[Chi]2"}], ")"}], "\[Eta]"}]}]}]}], "\n", 
    "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.650708528817545*^9, 3.650708602118705*^9}, {
   3.650708921659512*^9, 3.650709059949297*^9}, {3.6507091253946238`*^9, 
   3.650709163721122*^9}, {3.698582926188055*^9, 3.6985829270359983`*^9}, {
   3.69858296485215*^9, 3.6985829761227093`*^9}, 3.698583069867373*^9, {
   3.7333223289475813`*^9, 3.733322342201696*^9}, {3.7340623112455673`*^9, 
   3.734062315989629*^9}, {3.7340659431343718`*^9, 3.734065943482546*^9}, {
   3.734066032164155*^9, 3.734066032460161*^9}, {3.740387956949148*^9, 
   3.740387957786015*^9}, {3.740391090739873*^9, 3.740391100402372*^9}, {
   3.740391478196739*^9, 3.740391479858301*^9}, {3.740391532736331*^9, 
   3.740391546444174*^9}, {3.740392616420184*^9, 3.7403926267654657`*^9}, {
   3.740484496958539*^9, 3.740484501540612*^9}, 3.7404847749902353`*^9},
 CellLabel->
  "In[492]:=",ExpressionUUID->"937de272-1073-4d90-b58e-918b05ec156e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]PNhat", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Delta]", "}"}], ",", "\n", 
     RowBox[{"(*", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "Normalised"}], " ", 
        SubscriptBox["\[Chi]", "PN"], " ", "that", " ", "that", " ", "lies", 
        " ", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "]"}], ".", "\n", "\t", 
         RowBox[{"-", " ", "Conventions"}]}], " ", "assume", " ", "that", " ",
         "m1"}], " ", ">", " ", 
       RowBox[{"m2", " ", "with", " ", 
        SubscriptBox["\[Chi]", "i"], " ", "belonging", " ", "to", " ", "body",
         " ", "i"}]}], "\n", "*)"}], "\n", "\n", 
     RowBox[{
      RowBox[{"\[Chi]PN", "[", 
       RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2"}], "]"}], " ", "/", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"76", " ", 
          RowBox[{"\[Eta]", " ", "/", " ", "113"}]}], ")"}]}], ")"}]}]}], 
    "\n", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.650708528817545*^9, 3.650708602118705*^9}, {
   3.650708921659512*^9, 3.650709059949297*^9}, {3.6507091253946238`*^9, 
   3.650709216457677*^9}, 3.650866366766923*^9, {3.698582883758827*^9, 
   3.698583078016296*^9}, 3.734065945989955*^9, {3.734066036069062*^9, 
   3.73406603635563*^9}, {3.740387962245079*^9, 3.7403879717946033`*^9}, 
   3.740484388899645*^9, 3.740484779052472*^9},
 CellLabel->
  "In[493]:=",ExpressionUUID->"64ff54ba-a248-45e5-8fa8-87bab98a7ca1"]
}, Closed]],

Cell[CellGroupData[{

Cell["MECO frequency fit", "Section",
 CellChangeTimes->{{3.785578269479416*^9, 3.785578273694116*^9}, {
  3.785580514633102*^9, 
  3.7855805161752367`*^9}},ExpressionUUID->"0ac13756-ce08-4090-b15b-\
af9466e543f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fMECOFit", "[", 
    RowBox[{"\[Eta]\[Eta]_", ",", "\[Chi]\[Chi]1_", ",", "\[Chi]\[Chi]2_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"S", ",", "out"}], "}"}], ",", "\n", "\n", 
     RowBox[{"(*", " ", 
      RowBox[{
      "fMECO", " ", "fit", " ", "was", " ", "parameterised", " ", "using", 
       " ", 
       OverscriptBox["S", "^"]}], " ", "*)"}], "\n", 
     RowBox[{
      RowBox[{"S", " ", "=", " ", 
       RowBox[{"\[Chi]PNhat", "[", 
        RowBox[{"\[Eta]\[Eta]", ",", "\[Chi]\[Chi]1", ",", "\[Chi]\[Chi]2"}], 
        "]"}]}], ";", "\n", "\n", 
      RowBox[{"out", " ", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.018744340279608845`", " ", "+", 
           RowBox[{"0.0077903147004616865`", " ", "\[Eta]\[Eta]"}], "+", 
           RowBox[{"0.003940354686136861`", " ", 
            RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "-", 
           RowBox[{"0.00006693930988501673`", " ", 
            RowBox[{"\[Eta]\[Eta]", "^", "3"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"0.10423384680638834`", " ", "\[Eta]\[Eta]"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "^", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "0.0028303320109541955`"}], "-", " ", 
              RowBox[{"0.01319368225506923`", " ", "\[Eta]\[Eta]"}], "-", 
              RowBox[{"0.014331096768277578`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "+", 
              RowBox[{"0.00015144033978081733`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "3"}]}], "-", 
              RowBox[{"0.865598311695623`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"S", " ", 
            RowBox[{"(", 
             RowBox[{"0.0101926920659295`", " ", "+", 
              RowBox[{"0.009158503243006886`", " ", "\[Eta]\[Eta]"}], "+", 
              RowBox[{"0.013708626030328923`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "-", 
              RowBox[{"0.020320785712379934`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "3"}]}], "-", 
              RowBox[{"0.025528737356553345`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"S", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "0.0009694741018756255`"}], "-", " ", 
              RowBox[{"0.0003933817108395515`", " ", "\[Eta]\[Eta]"}], "-", 
              RowBox[{"0.00037579451118948445`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "+", 
              RowBox[{"0.0011504883794752892`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "3"}]}], "+", 
              RowBox[{"0.8394906079170564`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
         
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"S", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "0.22006798741315858`"}], "-", " ", 
              RowBox[{"1.0787955021207019`", " ", "\[Eta]\[Eta]"}], "-", 
              RowBox[{"0.7365550694256703`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "-", 
              RowBox[{"0.07337456927445352`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "3"}]}], "-", 
              RowBox[{"95.6841985329734`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"S", "^", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"0.13153712995215916`", " ", "+", 
              RowBox[{"0.5316213737412727`", " ", "\[Eta]\[Eta]"}], "+", 
              RowBox[{"0.47333562697783144`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "-", 
              RowBox[{"0.2879144067301339`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "3"}]}], "+", 
              RowBox[{"37.50017276813759`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"S", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "0.5471477439918454`"}], "-", " ", 
              RowBox[{"0.4661075156477155`", " ", "\[Eta]\[Eta]"}], "+", 
              RowBox[{"0.94000545001549`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "2"}]}], "+", 
              RowBox[{"0.19300625361069154`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "3"}]}], "+", 
              RowBox[{"55.72974629895666`", " ", 
               RowBox[{"\[Eta]\[Eta]", "^", "4"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"0.028476219509487793`", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]\[Eta]"}]}], ")"}], "^", "0.5`"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2.8320701810535875`", " ", "\[Eta]\[Eta]"}]}], ")"}], " ", 
         RowBox[{"\[Eta]\[Eta]", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}]}], "-", 
        RowBox[{"0.0011713735642446144`", " ", "S", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]\[Eta]"}]}], ")"}], "^", "0.5`"}], " ", 
         "\[Eta]\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4.905810747693807`", " ", "\[Eta]\[Eta]"}]}], ")"}], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}]}], "+", 
        RowBox[{"0.00034375176678815234`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.047545158629336504`", " ", "\[Eta]\[Eta]"}]}], ")"}], 
         " ", 
         RowBox[{"\[Eta]\[Eta]", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Chi]\[Chi]1", "-", "\[Chi]\[Chi]2"}], ")"}], "^", 
          "2"}]}]}]}], ";", "\n", "\n", "out"}]}], "\n", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.785578304603487*^9, 
  3.785578306744804*^9}},ExpressionUUID->"44a2b872-06e8-40d8-b14c-\
f98cf606a1cf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Final state", "Subchapter",
 CellChangeTimes->{{3.785580493111143*^9, 
  3.785580494455184*^9}},ExpressionUUID->"29ea7606-dfdd-4ae3-ac20-\
2767cd076a1c"],

Cell[CellGroupData[{

Cell["Final Spin", "Section",
 CellChangeTimes->{{3.740388058824689*^9, 3.740388059911086*^9}, {
  3.7855794700377827`*^9, 
  3.785579472332292*^9}},ExpressionUUID->"5045c212-c2f7-4c54-bd74-\
4a724e5a1ae7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "identical", " ", "to", " ", 
    "NRFits`FinalSpinUIB2017"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"FinalSpin2017", "[", 
     RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m1", ",", "m2", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m1", " ", "=", " ", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m2", " ", "=", " ", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"S", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m1", "^", "2"}], " ", "\[Chi]1"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"m2", "^", "2"}], " ", "\[Chi]2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m1", "^", "2"}], " ", "+", " ", 
           RowBox[{"m2", "^", "2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m1", "^", "2"}], " ", "\[Chi]1"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"m2", "^", "2"}], " ", "\[Chi]2"}]}], ")"}], " ", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox["3"], " ", "\[Eta]"}], "+", 
          RowBox[{"20.0830030082033`", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"12.333573402277912`", " ", 
           SuperscriptBox["\[Eta]", "3"]}]}], 
         RowBox[{"1", "+", 
          RowBox[{"7.2388440419467335`", " ", "\[Eta]"}]}]], "+", "\n", " ", 
        RowBox[{"0.3223660562764661`", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"9.332575956437443`", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
        RowBox[{"0.059808322561702126`", " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], "2"]}], "+", "\n", 
        FractionBox[
         RowBox[{"2.3170397514509933`", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3.2624649875884852`", " ", "\[Eta]"}]}], ")"}], " ", 
          SuperscriptBox["\[Eta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
             "\[Chi]1"}], "+", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
             "\[Chi]2"}]}], ")"}]}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}]}]], "+", 
        "\n", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.8561951310209386`", " ", "\[Eta]"}], "-", 
               RowBox[{"0.09939065676370885`", " ", 
                SuperscriptBox["\[Eta]", "2"]}], "+", 
               RowBox[{"1.668810429851045`", " ", 
                SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                "\[Chi]1"}], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                "\[Chi]2"}]}], ")"}]}], 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.5881660363307388`", " ", "\[Eta]"}], "-", 
               RowBox[{"2.149269067519131`", " ", 
                SuperscriptBox["\[Eta]", "2"]}], "+", 
               RowBox[{"3.4768263932898678`", " ", 
                SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                 "\[Chi]1"}], "+", 
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                 "\[Chi]2"}]}], ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}]}], ")"}],
              "2"]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.142443244743048`", " ", "\[Eta]"}], "-", 
               RowBox[{"0.9598353840147513`", " ", 
                SuperscriptBox["\[Eta]", "2"]}], "+", 
               RowBox[{"1.9595643107593743`", " ", 
                SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                 "\[Chi]1"}], "+", 
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                 "\[Chi]2"}]}], ")"}], "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}]}], ")"}],
              "3"]]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "0.9142232693081653`"}], "+", 
               RowBox[{"2.3191363426522633`", " ", "\[Eta]"}], "-", 
               RowBox[{"9.710576749140989`", " ", 
                SuperscriptBox["\[Eta]", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                "\[Chi]1"}], "+", 
               RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"], " ", 
                "\[Chi]2"}]}], ")"}]}], 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}], "2"]}]}]]}], 
          ")"}]}]}]}]}], "\n", "]"}]}], ";"}]}]], "Code",
 CellChangeTimes->{{3.681467428073757*^9, 3.681467475085483*^9}, {
   3.68146773450955*^9, 3.681467746415216*^9}, {3.681471382769294*^9, 
   3.68147138442098*^9}, {3.683558482202756*^9, 3.68355854559762*^9}, {
   3.683558592235834*^9, 3.6835585932452717`*^9}, {3.683558707153927*^9, 
   3.6835587328571367`*^9}, {3.683559331056184*^9, 3.683559335768985*^9}, {
   3.6955582521930532`*^9, 3.695558286949008*^9}, 3.695558369851614*^9, {
   3.6956228429488163`*^9, 3.695622854043638*^9}, {3.6956228947558823`*^9, 
   3.695622895506749*^9}, {3.698499850378695*^9, 3.698499850946102*^9}, {
   3.698582459665698*^9, 3.698582460953251*^9}, {3.698583204801276*^9, 
   3.698583210151174*^9}, {3.740388077555258*^9, 3.740388108802148*^9}, {
   3.744092655547081*^9, 3.744092697878696*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"27ce7270-6b1d-4d1e-844e-4e8bde4986c2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Energy radiated", "Section"]], "Section",
 CellChangeTimes->{{3.740388061863018*^9, 3.7403880648309393`*^9}, {
  3.785579488709155*^9, 
  3.78557949607565*^9}},ExpressionUUID->"8ca7b6ca-5def-4402-8168-\
3d2c7423eea9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "identical", " ", "to", " ", 
    "NRFits`EradUIB2017"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Erad2017", "[", 
     RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m1", ",", "m2", ",", "S"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m1", "=", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m2", "=", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}]]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"S", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m1", "^", "2"}], " ", "\[Chi]1"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"m2", "^", "2"}], " ", "\[Chi]2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m1", "^", "2"}], " ", "+", " ", 
           RowBox[{"m2", "^", "2"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SqrtBox["2"]}], "3"]}], ")"}], " ", "\[Eta]"}], "+", 
             RowBox[{"0.5609904135313374`", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "-", 
             RowBox[{"0.84667563764404`", " ", 
              SuperscriptBox["\[Eta]", "3"]}], "+", 
             RowBox[{"3.145145224278187`", " ", 
              SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["S", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "0.6320191645391563`"}], "+", 
                RowBox[{"4.952698546796005`", " ", "\[Eta]"}], "-", 
                RowBox[{"10.023747993978121`", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["S", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "0.17762802148331427`"}], "+", 
                RowBox[{"2.176667900182948`", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"S", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "0.13084389181783257`"}], "-", 
                RowBox[{"1.1387311580238488`", " ", "\[Eta]"}], "+", 
                RowBox[{"5.49074464410971`", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"S", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "0.9919475346968611`"}], "+", 
              RowBox[{"0.367620218664352`", " ", "\[Eta]"}], "+", 
              RowBox[{"4.274567337924067`", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "\n", 
        "-", 
        RowBox[{"0.01978238971523653`", " ", "S", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4.91667749015812`", " ", "\[Eta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", "\[Eta]", 
         " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
        RowBox[{"0.09803730445895877`", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3.2283713377939134`", " ", "\[Eta]"}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "+", 
        RowBox[{"0.01118530335431078`", " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], "2"]}]}]}]}], "\n", 
     "]"}]}], ";"}]}]], "Code",
 CellChangeTimes->{{3.681467428073757*^9, 3.681467475085483*^9}, {
  3.68146773450955*^9, 3.681467746415216*^9}, {3.681471382769294*^9, 
  3.68147138442098*^9}, {3.683558482202756*^9, 3.6835585835703163`*^9}, {
  3.683558629393796*^9, 3.68355865613354*^9}, {3.68355875608667*^9, 
  3.683558761177204*^9}, {3.6835592999490833`*^9, 3.683559312373386*^9}, {
  3.695558358332097*^9, 3.695558383896532*^9}, {3.6956228589080467`*^9, 
  3.695622867130443*^9}, {3.69849994391945*^9, 3.698499944286277*^9}, {
  3.698582464591469*^9, 3.698582465399457*^9}, {3.740388081074915*^9, 
  3.7403881002415037`*^9}, {3.744092701987999*^9, 3.7440927029725447`*^9}},
 CellLabel->
  "In[500]:=",ExpressionUUID->"5b2e381d-e58f-4b80-bfe6-cfc61f38a1f6"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QNM\[CloseCurlyQuote]s and mixing coefficients", "Subchapter",
 CellChangeTimes->{{3.785580479424266*^9, 
  3.785580489623125*^9}},ExpressionUUID->"b8697b77-ae79-4c0d-976a-\
faae399324b3"],

Cell[CellGroupData[{

Cell["Fits of QNM", "Section",
 CellChangeTimes->{{3.785565944234045*^9, 
  3.7855659477426434`*^9}},ExpressionUUID->"b83001c4-eef4-47d4-b023-\
027454b07c5f"],

Cell[TextData[{
 "This section contains fits for the real and imaginary parts of of the \
quasi-normal-mode frequencies, as a function of the final dimensionless spin \
\[Chi].  The fits build on data taken from \
https://pages.jh.edu/~eberti2/ringdown/, see also \
https://arxiv.org/abs/gr-qc/0512160\nThese functions are implemented in ",
 StyleBox["LALSimIMRPhenomXHM_qnm.c",
  FontSlant->"Italic"],
 ".  ",
 StyleBox["evaluate_QNMfit_fringlm",
  FontWeight->"Bold"],
 " and ",
 StyleBox["evaluate_QNMfit_fdamplm",
  FontWeight->"Bold"],
 " return re\[Omega] and im\[Omega] respectively, i.e. the real and imaginary \
parts of the complex QNM frequencies."
}], "Text",
 CellChangeTimes->{{3.7855659663669567`*^9, 3.7855659987476*^9}, {
   3.785566030180146*^9, 3.785566108302639*^9}, {3.785566142647788*^9, 
   3.785566147134276*^9}, 3.785566188882779*^9, {3.785568466411503*^9, 
   3.78556846746467*^9}, {3.785569051033465*^9, 3.785569061525909*^9}, {
   3.785572683873302*^9, 3.785572738071705*^9}, {3.7855800412011766`*^9, 
   3.785580153920166*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f76991b7-be48-41ca-ac1e-b7e280eddf46"],

Cell[CellGroupData[{

Cell["22", "Subsection",
 CellChangeTimes->{{3.785566223952394*^9, 
  3.785566224088315*^9}},ExpressionUUID->"0959c8dc-f538-4554-839e-\
5ee710bddfb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"re\[Omega]", "[", 
    RowBox[{"2", ",", "2", ",", "\[Chi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.05947169566573468`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.14989771215394762`", " ", "\[Chi]"}], "+", 
      RowBox[{"0.09535606290986028`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.02260924869042963`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "-", 
      RowBox[{"0.02501704155363241`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"0.005852438240997211`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"0.0027489038393367993`", " ", 
       SuperscriptBox["\[Chi]", "6"]}], "+", 
      RowBox[{"0.0005821983163192694`", " ", 
       SuperscriptBox["\[Chi]", "7"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2.8570126619966296`", " ", "\[Chi]"}], "+", 
      RowBox[{"2.373335413978394`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.6036964688511505`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.0873798215084077`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"im\[Omega]", "[", 
    RowBox[{"2", ",", "2", ",", "\[Chi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.014158792290965177`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.036989395871554566`", " ", "\[Chi]"}], "+", 
      RowBox[{"0.026822526296575368`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.0008490933750566702`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "-", 
      RowBox[{"0.004843996907020524`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"0.00014745235759327472`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"0.0001504546201236794`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2.5900842798681376`", " ", "\[Chi]"}], "+", 
      RowBox[{"1.8952576220623967`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.31416610693042507`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.009002719412204133`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.765957361628544*^9, 3.765957365764308*^9}, 
   3.765957456152504*^9, {3.765957512156822*^9, 3.765957519652289*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d534b8a6-7498-4f9f-837a-f50cb3d4e79c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["21", "Subsection",
 CellChangeTimes->{{3.763731330327466*^9, 3.7637313333827667`*^9}, {
  3.7855661983361177`*^9, 
  3.7855661987839727`*^9}},ExpressionUUID->"f9e8abf5-43a4-4f03-bb05-\
d6011a701824"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"re\[Omega]", "[", 
    RowBox[{"2", ",", "1", ",", "\[Chi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.059471695665734674`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.07585416297991414`", " ", "\[Chi]"}], "+", 
      RowBox[{"0.021967909664591865`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.0018964744613388146`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"0.001164879406179587`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"0.0003387374454044957`", " ", 
       SuperscriptBox["\[Chi]", "5"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"1.4437415542456158`", " ", "\[Chi]"}], "+", 
      RowBox[{"0.49246920313191234`", " ", 
       SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"im\[Omega]", "[", 
   RowBox[{"2", ",", "1", ",", "\[Chi]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.006122662443153848`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.3525039210251352`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "+", 
     RowBox[{"2.0639832237809737`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}], "+", 
     RowBox[{"0.0699533305272733`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "3"]}], "-", 
     RowBox[{"0.2800219741293462`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}], "+", 
     RowBox[{"0.002943057145913646`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "5"]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"32.587363224657956`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "+", 
     RowBox[{"131.56584574878488`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"]}], "-", 
     RowBox[{"18.975287709794745`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"]}]}], 
    ")"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.763731338560199*^9, 3.7637313575200987`*^9}, 
   3.7637315597746973`*^9, {3.763748064050706*^9, 3.763748074969952*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4514538d-d015-439c-9880-02405b9251e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["33", "Subsection",
 CellChangeTimes->{{3.785566201510625*^9, 
  3.785566201631976*^9}},ExpressionUUID->"a83fe155-890b-4deb-952b-\
bb9090d6fb63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"re\[Omega]", "[", 
    RowBox[{"3", ",", "3", ",", "\[Chi]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"0.09540436245212061`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.22799517865876945`", " ", "\[Chi]"}], "+", 
     RowBox[{"0.13402916709362475`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "+", 
     RowBox[{"0.03343753057911253`", " ", 
      SuperscriptBox["\[Chi]", "3"]}], "-", 
     RowBox[{"0.030848060170259615`", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "-", 
     RowBox[{"0.006756504382964637`", " ", 
      SuperscriptBox["\[Chi]", "5"]}], "+", 
     RowBox[{"0.0027301732074159835`", " ", 
      SuperscriptBox["\[Chi]", "6"]}]}], 
    RowBox[{"1", "-", 
     RowBox[{"2.7265947806178334`", " ", "\[Chi]"}], "+", 
     RowBox[{"2.144070539525238`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "-", 
     RowBox[{"0.4706873667569393`", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "+", 
     RowBox[{"0.05321818246993958`", " ", 
      SuperscriptBox["\[Chi]", "6"]}]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"im\[Omega]", "[", 
    RowBox[{"3", ",", "3", ",", "\[Chi]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"0.014754148319335946`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.03124423610028678`", " ", "\[Chi]"}], "+", 
     RowBox[{"0.017192623913708124`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "+", 
     RowBox[{"0.001034954865629645`", " ", 
      SuperscriptBox["\[Chi]", "3"]}], "-", 
     RowBox[{"0.0015925124814622795`", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "-", 
     RowBox[{"0.0001414350555699256`", " ", 
      SuperscriptBox["\[Chi]", "5"]}]}], 
    RowBox[{"1", "-", 
     RowBox[{"2.0963684630756894`", " ", "\[Chi]"}], "+", 
     RowBox[{"1.196809702382645`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "-", 
     RowBox[{"0.09874113387889819`", " ", 
      SuperscriptBox["\[Chi]", "4"]}]}]]}], ";"}]}], "Code",
 CellChangeTimes->{{3.763731595598537*^9, 3.7637315988279867`*^9}, {
  3.76373179241861*^9, 3.763731819114172*^9}, {3.7637319118328953`*^9, 
  3.763731912925552*^9}, {3.763748077586027*^9, 3.763748083706243*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"61d5b7ae-a888-475a-9e48-55be140f873f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["32", "Subsection",
 CellChangeTimes->{{3.785566205798711*^9, 
  3.785566209552145*^9}},ExpressionUUID->"43c0f772-ab09-4914-a010-\
3a24b1ff712b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"re\[Omega]", "[", 
    RowBox[{"3", ",", "2", ",", "\[Chi]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"0.09540436245212061`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.13628306966373951`", " ", "\[Chi]"}], "+", 
     RowBox[{"0.030099881830507727`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "-", 
     RowBox[{"0.000673589757007597`", " ", 
      SuperscriptBox["\[Chi]", "3"]}], "+", 
     RowBox[{"0.0118277880067919`", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "+", 
     RowBox[{"0.0020533816327907334`", " ", 
      SuperscriptBox["\[Chi]", "5"]}], "-", 
     RowBox[{"0.0015206141948469621`", " ", 
      SuperscriptBox["\[Chi]", "6"]}]}], 
    RowBox[{"1", "-", 
     RowBox[{"1.6531854335715193`", " ", "\[Chi]"}], "+", 
     RowBox[{"0.5634705514193629`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "+", 
     RowBox[{"0.12256204148002939`", " ", 
      SuperscriptBox["\[Chi]", "4"]}], "-", 
     RowBox[{"0.027297817699401976`", " ", 
      SuperscriptBox["\[Chi]", "6"]}]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"im\[Omega]", "[", 
    RowBox[{"3", ",", "2", ",", "\[Chi]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"0.014754148319335946`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.03445752346074498`", " ", "\[Chi]"}], "+", 
     RowBox[{"0.02168855041940869`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "+", 
     RowBox[{"0.0014945908223317514`", " ", 
      SuperscriptBox["\[Chi]", "3"]}], "-", 
     RowBox[{"0.0034761714223258693`", " ", 
      SuperscriptBox["\[Chi]", "4"]}]}], 
    RowBox[{"1", "-", 
     RowBox[{"2.320722660848874`", " ", "\[Chi]"}], "+", 
     RowBox[{"1.5096146036915865`", " ", 
      SuperscriptBox["\[Chi]", "2"]}], "-", 
     RowBox[{"0.18791187563554512`", " ", 
      SuperscriptBox["\[Chi]", "4"]}]}]]}], ";"}]}], "Code",
 CellChangeTimes->{{3.7637470010105047`*^9, 3.7637470431387577`*^9}, {
  3.763747165021881*^9, 3.763747166266074*^9}, {3.7637480869385242`*^9, 
  3.763748092586594*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"16fe828f-76e7-4ea0-9bfe-255a1d7c49f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["44", "Subsection",
 CellChangeTimes->{{3.785566212798769*^9, 
  3.7855662149762087`*^9}},ExpressionUUID->"4133ea87-b66e-4ee4-a46d-\
d515d6a89b27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"re\[Omega]", "[", 
    RowBox[{"4", ",", "4", ",", "\[Chi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.1287821193485683`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.21224284094693793`", " ", "\[Chi]"}], "+", 
      RowBox[{"0.0710926778043916`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.015487322972031054`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "-", 
      RowBox[{"0.002795401084713644`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.000045483523029172406`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"0.00034775290179000503`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"1.9931645124693607`", " ", "\[Chi]"}], "+", 
      RowBox[{"1.0593147376898773`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.06378640753152783`", " ", 
       SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"im\[Omega]", "[", 
    RowBox[{"4", ",", "4", ",", "\[Chi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.014986847152355699`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.01722587715950451`", " ", "\[Chi]"}], "-", 
      RowBox[{"0.0016734788189065538`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.0002837322846047305`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"0.002510528746148588`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.00031983835498725354`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"0.000812185411753066`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"1.1350205970682399`", " ", "\[Chi]"}], "-", 
      RowBox[{"0.0500827971270845`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.13983808071522857`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.051876225199833995`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7637473102403393`*^9, 3.7637473521005774`*^9}, {
  3.763747990648527*^9, 3.763748002246984*^9}, {3.763748094802999*^9, 
  3.763748100811309*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"cf1b81ad-6c32-4597-974f-49031b783eb1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixing coefficients", "Section",
 CellChangeTimes->{{3.763724397868711*^9, 
  3.763724401123674*^9}},ExpressionUUID->"a8ad3ab1-4f8d-4e26-af23-\
e2a8e258e6f0"],

Cell["\<\
This section contains fits for the mixing coefficients between spin-weighted \
(s=-2) spherical and spheroidal harmonics, as a function of the final \
dimensionless spin \[Chi], see Eq. (A2).  The fits build on data taken from \
https://pages.jh.edu/~eberti2/ringdown/, see also \
https://arxiv.org/abs/1408.1860
\
\>", "Text",
 CellChangeTimes->{{3.7855714012974863`*^9, 3.785571428502783*^9}, {
  3.785571579848957*^9, 3.785571641880316*^9}, {3.785572688960238*^9, 
  3.7855726925042477`*^9}, {3.785572762909088*^9, 3.785572790532639*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3a1c3093-e1ec-45a4-955f-37dcb20da1aa"],

Cell[CellGroupData[{

Cell["Fits of mixing coefficients for m=2", "Subsubsection",
 CellChangeTimes->{{3.76527455493541*^9, 3.765274559639758*^9}, {
  3.785571773533049*^9, 3.7855717763714848`*^9}, {3.785571843605803*^9, 
  3.785571854197855*^9}},ExpressionUUID->"ae8582a7-0b0d-483f-acd6-\
ca3de71a2fe6"],

Cell[TextData[{
 "In what follows, \[Alpha]xyz denotes the mixing coefficient between a \
spin-weighted spheroidal harmonic with indices (l,m)=(x,2) and a \
spin-weighted spherical harmonic with indices (l\[CloseCurlyQuote],m)=(y,2). \
We fit separately real and imaginary parts of the coefficients. The former \
are implemented in LAL as ",
 StyleBox["evaluate_QNMfit_re_l*m*lp*",
  FontWeight->"Bold"],
 ", while the latter as evaluate_QNMfit_im_l*m*lp*. For instance,  \
evaluate_QNMfit_re_l3m2lp2 returns the real part of the mixing coefficient \
between a spin-weighted spheroidal harmonic with indices (l,m)=(2,3) and a \
spin-weighted spherical harmonic with indices (l\[CloseCurlyQuote],m)=(2,2). \
"
}], "Text",
 CellChangeTimes->{{3.785571871466135*^9, 3.78557205391192*^9}, {
  3.785572792140486*^9, 3.7855728142398767`*^9}, {3.785576578087531*^9, 
  3.785576594536621*^9}, {3.785576632011825*^9, 3.785576815228215*^9}, {
  3.785577125558085*^9, 3.7855771978861303`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"2c529afb-16dc-4401-87d6-1b9510ac527c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Alpha]222", "Subsubsection",
 CellChangeTimes->{{3.785571807731464*^9, 
  3.785571823613491*^9}},ExpressionUUID->"4e7061cf-01b8-421c-a647-\
13a467a1843d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]222", "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2.2956993576253635`", " ", "\[Chi]"}], "+", 
       RowBox[{"1.461988775298876`", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"0.0043296365593147035`", " ", 
        SuperscriptBox["\[Chi]", "3"]}], "-", 
       RowBox[{"0.1695667458204109`", " ", 
        SuperscriptBox["\[Chi]", "4"]}], "-", 
       RowBox[{"0.0006267849034466508`", " ", 
        SuperscriptBox["\[Chi]", "5"]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2.2956977727459043`", " ", "\[Chi]"}], "+", 
       RowBox[{"1.4646339137818438`", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{"0.16843226886562457`", " ", 
        SuperscriptBox["\[Chi]", "4"]}], "-", 
       RowBox[{"0.00007150540890128118`", " ", 
        SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], "+", 
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.00988591086548144`"}], " ", "\[Chi]"}], "+", 
         RowBox[{"0.012279331667577234`", " ", 
          SuperscriptBox["\[Chi]", "2"]}], "+", 
         RowBox[{"0.0015237288147593195`", " ", 
          SuperscriptBox["\[Chi]", "3"]}], "-", 
         RowBox[{"0.0018717548662849051`", " ", 
          SuperscriptBox["\[Chi]", "4"]}], "-", 
         RowBox[{"0.0014135099226933476`", " ", 
          SuperscriptBox["\[Chi]", "5"]}], "-", 
         RowBox[{"0.0006340973587332084`", " ", 
          SuperscriptBox["\[Chi]", "6"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"1.8037813601717148`", " ", "\[Chi]"}], "+", 
         RowBox[{"0.7231092048638136`", " ", 
          SuperscriptBox["\[Chi]", "2"]}], "+", 
         RowBox[{"0.10727169808528272`", " ", 
          SuperscriptBox["\[Chi]", "4"]}], "-", 
         RowBox[{"0.02583421899775638`", " ", 
          SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.7652723482531023`*^9, {3.7652724231533537`*^9, 3.765272504439845*^9}, {
   3.765274755707638*^9, 3.765274759066929*^9}, {3.765274814039256*^9, 
   3.765274815438698*^9}, {3.785577394118886*^9, 
   3.785577395834652*^9}},ExpressionUUID->"4b83b53d-50e8-4c59-987f-\
65fb657a8b15"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Alpha]322", "Subsubsection",
 CellChangeTimes->{{3.785571807731464*^9, 
  3.7855718364297047`*^9}},ExpressionUUID->"bbe0d102-e5a9-448d-ba1c-\
b187d4102c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]322", "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.07019334021387454`"}], " ", "\[Chi]"}], "+", 
      RowBox[{"0.13320601954719563`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.056800782339307916`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "-", 
      RowBox[{"0.012639572347539357`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.005348056102414902`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "+", 
      RowBox[{"0.0009687260515215731`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], 
     RowBox[{"1", "-", 
      RowBox[{"2.241241687668717`", " ", "\[Chi]"}], "+", 
      RowBox[{"1.3896073692476503`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.14773360471164565`", " ", 
       SuperscriptBox["\[Chi]", "4"]}]}]], "+", 
    RowBox[{"I", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"0.016707359440340346`", " ", "\[Chi]"}], "-", 
        RowBox[{"0.02582188187940854`", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"0.005887548412685887`", " ", 
         SuperscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"0.0005218183993683505`", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"0.00246599926987596`", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "+", 
        RowBox[{"0.000243220985200483`", " ", 
         SuperscriptBox["\[Chi]", "6"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"1.58526468604321`", " ", "\[Chi]"}], "+", 
        RowBox[{"0.4463410214132032`", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"0.1463367079524955`", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "-", 
        RowBox[{"0.005820413823565428`", " ", 
         SuperscriptBox["\[Chi]", "6"]}]}]], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.765272515402162*^9, 3.765272524698604*^9}, {
   3.765272974057992*^9, 3.765272977129088*^9}, 3.76527303525634*^9, {
   3.7652747608991623`*^9, 3.7652747614271803`*^9}, {3.765274817822865*^9, 
   3.76527482048698*^9}, {3.7855774018294573`*^9, 
   3.7855774096586637`*^9}},ExpressionUUID->"3ecd2079-bea9-421f-b46c-\
805762c3f39e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Alpha]223", "Subsubsection",
 CellChangeTimes->{{3.785572237011302*^9, 
  3.785572246279537*^9}},ExpressionUUID->"25f51046-1377-4b54-9dc1-\
4d0210ae6469"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]223", "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"0.11258219434011334`", " ", "\[Chi]"}], "-", 
      RowBox[{"0.23083535005233732`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.11566882581167272`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"0.01845051211209147`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"0.013432797114989127`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "-", 
      RowBox[{"0.0022560192945830534`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], 
     RowBox[{"1", "-", 
      RowBox[{"2.2969746752203513`", " ", "\[Chi]"}], "+", 
      RowBox[{"1.4790193698743415`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.18718992647308888`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"0.0060781109321616`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}]], "+", 
    RowBox[{"I", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.017410343488342236`"}], " ", "\[Chi]"}], "+", 
        RowBox[{"0.042132029075455345`", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"0.029019044827672546`", " ", 
         SuperscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"0.0006022058378649837`", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"0.004037053693057058`", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "-", 
        RowBox[{"0.00034350837783638053`", " ", 
         SuperscriptBox["\[Chi]", "6"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"2.205857988208724`", " ", "\[Chi]"}], "+", 
        RowBox[{"1.3383132311700168`", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"0.13215734768808676`", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"0.0003498241507137833`", " ", 
         SuperscriptBox["\[Chi]", "6"]}]}]], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.7652730669734087`*^9, 3.765273068651928*^9}, {
  3.7652743280195627`*^9, 3.765274329842037*^9}, {3.76527440120401*^9, 
  3.7652744033786507`*^9}, {3.7652747628837748`*^9, 3.765274763475971*^9}, {
  3.7652748220318327`*^9, 3.765274823592757*^9}, {3.7855774141575403`*^9, 
  3.7855774172282953`*^9}},ExpressionUUID->"33026afa-82b5-4dfc-aec2-\
45ea57deb2b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Alpha]323", "Subsubsection",
 CellChangeTimes->{{3.7855722505195923`*^9, 
  3.785572252255121*^9}},ExpressionUUID->"42d32198-7777-42d7-a5b7-\
ada87f52ad37"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]323", "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"2.107852425643677`", " ", "\[Chi]"}], "+", 
      RowBox[{"1.1906393634562715`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "+", 
      RowBox[{"0.02244848864087732`", " ", 
       SuperscriptBox["\[Chi]", "3"]}], "-", 
      RowBox[{"0.09593447799423722`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"0.0021343381708933025`", " ", 
       SuperscriptBox["\[Chi]", "5"]}], "-", 
      RowBox[{"0.005319515989331159`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}], 
     RowBox[{"1", "-", 
      RowBox[{"2.1078515887706324`", " ", "\[Chi]"}], "+", 
      RowBox[{"1.2043484690080966`", " ", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"0.08910191596778137`", " ", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"0.005471749827809503`", " ", 
       SuperscriptBox["\[Chi]", "6"]}]}]], "+", 
    RowBox[{"I", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"0.036051994335450366`", " ", "\[Chi]"}], "-", 
        RowBox[{"0.08508250288623542`", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"0.05285289807874318`", " ", 
         SuperscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"0.005588124574709077`", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "-", 
        RowBox[{"0.009144708270943675`", " ", 
         SuperscriptBox["\[Chi]", "5"]}], "-", 
        RowBox[{"0.00026361642045604015`", " ", 
         SuperscriptBox["\[Chi]", "6"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"2.3599599121454213`", " ", "\[Chi]"}], "+", 
        RowBox[{"1.5581576803389525`", " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"0.20080532385752717`", " ", 
         SuperscriptBox["\[Chi]", "4"]}], "+", 
        RowBox[{"0.0028941118583585253`", " ", 
         SuperscriptBox["\[Chi]", "6"]}]}]], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.765273048296804*^9, 3.765273051905115*^9}, {
  3.7652744981809883`*^9, 3.765274500387801*^9}, {3.765274540569228*^9, 
  3.765274543056774*^9}, {3.765274766420504*^9, 3.7652747670124493`*^9}, {
  3.765274825304545*^9, 3.7652748267531643`*^9}, {3.785577420157578*^9, 
  3.785577425190637*^9}},ExpressionUUID->"41c7647b-3539-470d-97ee-\
4d9599cac0a2"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phase Fits", "Subchapter",
 CellChangeTimes->{{3.785580427260385*^9, 
  3.7855804288523006`*^9}},ExpressionUUID->"1fbaa6ef-8a2a-4b39-9afa-\
c338cddd2536"],

Cell[CellGroupData[{

Cell[TextData[{
 "Inspiral fits (",
 StyleBox["LALSimIMRPhenomXHM_inspiral.c",
  FontSlant->"Italic"],
 ")"
}], "Section",
 CellChangeTimes->{{3.7797968476619797`*^9, 3.779796848778479*^9}, {
  3.7826355898822737`*^9, 3.782635594009882*^9}, {3.785582368283875*^9, 
  3.785582369786832*^9}},ExpressionUUID->"ffab1af0-f8aa-436c-a734-\
d53f5eba338f"],

Cell[TextData[{
 "The fits below model the linear-in-f coefficients of the difference  \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "lm"], "(", "f", ")"}], "-", 
    RowBox[{
     FractionBox["m", "2"], 
     RowBox[{
      SubscriptBox["\[Phi]", "22"], "(", 
      RowBox[{
       FractionBox["2", "m"], " ", "f"}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"00baab96-ea0e-4323-9dec-882693554740"],
 ". \n\nThey are applied only beyond a given threshold on the mass-ratio, see \
Eq. (4.12). They correspond to the functions ",
 StyleBox["IMRPhenomXHM_Insp_Phase_**_lambda",
  FontWeight->"Bold"],
 " in ",
 StyleBox["LALSimIMRPhenomXHM_inspiral.c",
  FontSlant->"Italic"],
 "\n\nIn what follows, S=sTotR"
}], "Text",
 CellChangeTimes->{{3.779796901569992*^9, 3.7797970403594027`*^9}, {
  3.7797970834872637`*^9, 3.7797971098735228`*^9}, {3.780032104305678*^9, 
  3.780032112336197*^9}, {3.7809228950109577`*^9, 3.780922898049426*^9}, {
  3.785577529802801*^9, 3.78557754178017*^9}, {3.785581522914939*^9, 
  3.785581549625868*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"89cf3d2f-d468-415a-8f81-a37c36c64c96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]phen", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"12.645407036054712`", "\[VeryThinSpace]", "-", 
     RowBox[{"35.63119580769972`", " ", "\[Eta]"}], "+", 
     RowBox[{"564.4350269712382`", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     RowBox[{"1274.1419388751985`", " ", 
      SuperscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "23.307589716645126`"}], "+", 
        RowBox[{"476.41828117001523`", " ", "\[Eta]"}], "-", 
        RowBox[{"1518.2856384674883`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"5.383023150979401`", "\[VeryThinSpace]", "+", 
        RowBox[{"73.97182237850829`", " ", "\[Eta]"}], "-", 
        RowBox[{"401.4806885322684`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"27.283832107900903`", "\[VeryThinSpace]", "-", 
        RowBox[{"556.3454979939384`", " ", "\[Eta]"}], "+", 
        RowBox[{"1674.1370865499011`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"141.41315100297987`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]phen", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"9.923848991260856`", "\[VeryThinSpace]", "+", 
     RowBox[{"31.571277471465866`", " ", "\[Eta]"}], "-", 
     RowBox[{"663.8785669033999`", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"3238.8788430103527`", " ", 
      SuperscriptBox["\[Eta]", "3"]}], "-", 
     RowBox[{"8227.832469492027`", " ", 
      SuperscriptBox["\[Eta]", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["S", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"0.40218061798997906`", "\[VeryThinSpace]", "+", 
        RowBox[{"142.61959765596708`", " ", "\[Eta]"}], "-", 
        RowBox[{"482.9998498317254`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.37376441561353607`"}], "-", 
        RowBox[{"135.88887370179694`", " ", "\[Eta]"}], "+", 
        RowBox[{"340.8175169302069`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5.122708178962234`"}], "-", 
        RowBox[{"126.68139719012328`", " ", "\[Eta]"}], "+", 
        RowBox[{"779.9477749013723`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"81.68728531835411`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]phen", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"5.1934918468328055`", "\[VeryThinSpace]", "-", 
       RowBox[{"24.955542694509784`", " ", "\[Eta]"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"2.74771030126607`", " ", "\[Eta]"}]}]], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.15677624592293554`"}], "+", 
        RowBox[{"27.986595901640335`", " ", "\[Eta]"}], "-", 
        RowBox[{"119.97758230422097`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.26739228895125094`", "\[VeryThinSpace]", "-", 
        RowBox[{"27.99680739174741`", " ", "\[Eta]"}], "+", 
        RowBox[{"117.79767774313069`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"0.8501717948194042`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]phen", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"4.1138398568400705`", "\[VeryThinSpace]", "+", 
     RowBox[{"9.772510519809892`", " ", "\[Eta]"}], "-", 
     RowBox[{"103.92956504520747`", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"242.3428625556764`", " ", 
      SuperscriptBox["\[Eta]", "3"]}], "+", 
     FractionBox[
      RowBox[{"S", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.13253553909611435`"}], "+", 
         RowBox[{"26.644159828590055`", " ", "\[Eta]"}], "-", 
         RowBox[{"105.09339163109497`", " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"0.11322426762297967`", " ", "S"}]}]], "-", 
     RowBox[{"19.705359163581168`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.751712990757017*^9, 3.751713019954351*^9}, 
   3.7517138950240927`*^9, {3.751714619735035*^9, 3.751714621101988*^9}, {
   3.751715696881057*^9, 3.7517157159510183`*^9}, {3.751716156944895*^9, 
   3.7517161754783916`*^9}, {3.751716326570207*^9, 3.751716327404603*^9}, {
   3.751716590628755*^9, 3.751716595147263*^9}, {3.7797105487824383`*^9, 
   3.779710564202592*^9}, {3.779710617770193*^9, 3.779710620528797*^9}, {
   3.7797106557297707`*^9, 3.77971065833431*^9}, {3.779772975966296*^9, 
   3.779772992876782*^9}, {3.779796781174675*^9, 3.7797968241365*^9}, {
   3.780032091875312*^9, 3.780032102219078*^9}, 3.780922889892881*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"a32d7796-1fd2-41f2-8d0f-3dd597236dea"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Intermediate region fits (",
 StyleBox["LALSimIMRPhenomXHM_intermediate.c",
  FontSlant->"Italic"],
 ")"
}], "Section",
 CellChangeTimes->{
  3.782635607140218*^9, {3.785577574600181*^9, 3.7855775757341948`*^9}, {
   3.78558237810774*^9, 
   3.785582379619135*^9}},ExpressionUUID->"88d55360-9908-4f90-a4df-\
092d89714085"],

Cell[TextData[{
 "The fits below approximate the value of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["d\[Phi]", "lm"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dd1374c4-ae48-40f2-9ed9-f2a61f00ed46"],
 "/df at 6 collocation points in the intermediate region. For instance, d\
\[Phi]3[2,1,\[Eta]_,\[Chi]1_,\[Chi]2_] returns the value of  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["d\[Phi]", "21"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f70c9fe3-8dea-476c-8808-d83db1c457c4"],
 "/df at the 3rd collocation points. The frequencies of the collocation \
points are given in Tab VII. \nThese fits are implemented in ",
 StyleBox["LALSimIMRPhenomXHM_intermediate.c. ",
  FontSlant->"Italic"],
 "E.g. IMRPhenomXHM_Inter_Phase_44_p6 would return",
 StyleBox["s ",
  FontSlant->"Italic"],
 "the value of  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["d\[Phi]", "44"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2d11ec71-9861-4f6e-b8fb-bcc9ba9def32"],
 "/df at the 6th collocation point.  \n\nIn what follows, S=sTotR"
}], "Text",
 CellChangeTimes->{{3.779796901569992*^9, 3.7797970403594027`*^9}, {
  3.7797970834872637`*^9, 3.7797971098735228`*^9}, {3.780032104305678*^9, 
  3.780032112336197*^9}, {3.7809228950109577`*^9, 3.780922898049426*^9}, {
  3.785577529802801*^9, 3.78557754178017*^9}, {3.785577588488646*^9, 
  3.785577634932181*^9}, {3.785577666908197*^9, 3.7855777433837013`*^9}, {
  3.7855813058238783`*^9, 3.7855814306189013`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e5f27b74-ef41-4905-be46-4570fa0311b7"],

Cell["Phase derivatives at collocation points", "Subsection",
 CellChangeTimes->{{3.785578092358449*^9, 
  3.7855781056529913`*^9}},ExpressionUUID->"19391137-5229-4e5f-a2cb-\
84fdbc31e7c3"],

Cell[CellGroupData[{

Cell["21", "Subsection",
 CellChangeTimes->{{3.785577914785956*^9, 
  3.785577914970026*^9}},ExpressionUUID->"347a3369-1441-4719-9434-\
7f022d15ba5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Phi]1", "[", 
   RowBox[{
   "2", ",", "1", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
    "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1.", "/", "\[Eta]"}], " ", 
   RowBox[{"(", 
    RowBox[{"7.63226", "+", 
     RowBox[{"4045.84", " ", "\[Eta]"}], "+", 
     RowBox[{"369153.", " ", 
      RowBox[{"\[Eta]", "^", "4"}]}], "-", 
     RowBox[{"2.28832", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "5"}]}], "+", 
     RowBox[{"6.82533", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "6"}]}], "-", 
     RowBox[{"7.86254", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "7"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "4"}], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"92.6654", "-", 
        RowBox[{"1077.75", " ", "\[Eta]"}], "+", 
        RowBox[{"2689.18", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"16.5548", "+", 
        RowBox[{"83.5428", " ", "\[Eta]"}], "-", 
        RowBox[{"355.299", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"722.787", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"4.44457", "-", 
        RowBox[{"347.273", " ", "\[Eta]"}], "-", 
        RowBox[{"79.761", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"619.837", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"13.6971", "-", 
        RowBox[{"355.67", " ", "\[Eta]"}], "+", 
        RowBox[{"1114.51", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "+", 
        RowBox[{"2392.73", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1956.93"}], "+", 
        RowBox[{"918.976", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"918.976", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "23428.1"}], "+", 
        RowBox[{"91.7679", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"91.7679", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]2", "[", 
   RowBox[{
   "2", ",", "1", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
    "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "\[Eta]"}], " ", 
   RowBox[{"(", 
    RowBox[{"0.91868", "+", 
     RowBox[{"3509.09", " ", "\[Eta]"}], "+", 
     RowBox[{"369153.", " ", 
      RowBox[{"\[Eta]", "^", "4"}]}], "-", 
     RowBox[{"2.28832", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "5"}]}], "+", 
     RowBox[{"6.82533", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "6"}]}], "-", 
     RowBox[{"7.86254", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "7"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "4"}], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"92.6654", "-", 
        RowBox[{"1077.75", " ", "\[Eta]"}], "+", 
        RowBox[{"2689.18", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"6.10472", "-", 
        RowBox[{"59.2068", " ", "\[Eta]"}], "+", 
        RowBox[{"278.588", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"722.787", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"0.7084", "-", 
        RowBox[{"60.1611", " ", "\[Eta]"}], "+", 
        RowBox[{"131.815", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"619.837", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"5.7791", "+", 
        RowBox[{"117.913", " ", "\[Eta]"}], "-", 
        RowBox[{"1180.4", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "+", 
        RowBox[{"2392.73", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"194.72", "+", 
        RowBox[{"146.942", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"146.942", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "27556.2"}], "+", 
        RowBox[{"91.7679", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"91.7679", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]3", "[", 
   RowBox[{
   "2", ",", "1", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3241.68", "+", 
   RowBox[{"890.016", " ", "\[Eta]"}], "-", 
   RowBox[{"28651.9", " ", 
    RowBox[{"\[Eta]", "^", "2"}]}], "+", 
   RowBox[{"369153.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"2.28832", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"6.82533", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"7.86254", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"3.22603", "+", 
      RowBox[{"166.323", " ", "\[Eta]"}], "-", 
      RowBox[{"722.787", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.2484"}], "+", 
      RowBox[{"187.641", " ", "\[Eta]"}], "-", 
      RowBox[{"619.837", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{"117.913", "-", 
      RowBox[{"1094.59", " ", "\[Eta]"}], "+", 
      RowBox[{"2392.73", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"92.6654", "-", 
      RowBox[{"1077.75", " ", "\[Eta]"}], "+", 
      RowBox[{"2689.18", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"91.7679", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]1", "-", 
      RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]4", "[", 
   RowBox[{
   "2", ",", "1", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3160.88", "+", 
   RowBox[{"974.355", " ", "\[Eta]"}], "+", 
   RowBox[{"369780.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"2.28832", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"6.82533", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"7.86254", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20.0261"}], "+", 
      RowBox[{"467.057", " ", "\[Eta]"}], "-", 
      RowBox[{"1613.", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "61.7446"}], "+", 
      RowBox[{"577.057", " ", "\[Eta]"}], "-", 
      RowBox[{"1096.81", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"45.9957", "-", 
      RowBox[{"256.248", " ", "\[Eta]"}], "+", 
      RowBox[{"117.563", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"26.3355", "-", 
      RowBox[{"196.851", " ", "\[Eta]"}], "+", 
      RowBox[{"438.401", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "28932.5"}], "+", 
      RowBox[{"65.3326", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]1"}], "-", 
      RowBox[{"65.3326", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]5", "[", 
   RowBox[{
   "2", ",", "1", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3102.36", "+", 
   RowBox[{"315.911", " ", "\[Eta]"}], "-", 
   RowBox[{"1688.26", " ", 
    RowBox[{"\[Eta]", "^", "2"}]}], "+", 
   RowBox[{"3635.76", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "49.5435"}], "+", 
      RowBox[{"826.816", " ", "\[Eta]"}], "-", 
      RowBox[{"3079.39", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "23.0959"}], "+", 
      RowBox[{"320.93", " ", "\[Eta]"}], "-", 
      RowBox[{"1029.76", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{"40.7054", "-", 
      RowBox[{"365.842", " ", "\[Eta]"}], "+", 
      RowBox[{"1094.11", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"81.8379", "-", 
      RowBox[{"1243.26", " ", "\[Eta]"}], "+", 
      RowBox[{"4689.22", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"119.014", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]1", "-", 
      RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]6", "[", 
   RowBox[{
   "2", ",", "1", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3089.18", "+", 
   RowBox[{"4.89194", " ", "\[Eta]"}], "+", 
   RowBox[{"190.008", " ", 
    RowBox[{"\[Eta]", "^", "2"}]}], "-", 
   RowBox[{"255.245", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "18.8929"}], "+", 
      RowBox[{"630.516", " ", "\[Eta]"}], "-", 
      RowBox[{"2804.66", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"2.96997", "+", 
      RowBox[{"57.1612", " ", "\[Eta]"}], "-", 
      RowBox[{"432.223", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24.6193"}], "+", 
      RowBox[{"549.085", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12.8798"}], "-", 
      RowBox[{"722.674", " ", "\[Eta]"}], "+", 
      RowBox[{"3967.43", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"74.0984", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]1", "-", 
      RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7832394013354187`*^9, 3.783239401337428*^9}, {
   3.7832394510123463`*^9, 3.783239470311171*^9}, {3.783239732567368*^9, 
   3.783239753336882*^9}, {3.783332321811543*^9, 3.783332352006637*^9}, {
   3.7833324197515163`*^9, 3.78333242858473*^9}, 3.784529108521628*^9, {
   3.785577905094521*^9, 
   3.78557791903741*^9}},ExpressionUUID->"ef5f63e7-1ae6-4fba-90d3-\
02c6ef254faf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["33", "Subsection",
 CellChangeTimes->{{3.7855779267685013`*^9, 
  3.785577926930234*^9}},ExpressionUUID->"c5515b61-f110-4764-9398-\
b7294d19ca41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Phi]1", "[", 
   RowBox[{
   "3", ",", "3", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "\[Eta]"}], " ", 
    RowBox[{"(", 
     RowBox[{"4.27128", "+", 
      RowBox[{"4360.19", " ", "\[Eta]"}], "+", 
      RowBox[{"371303.", " ", 
       RowBox[{"\[Eta]", "^", "4"}]}], "-", 
      RowBox[{"3.22792", "*", 
       RowBox[{"10", "^", "6"}], " ", 
       RowBox[{"\[Eta]", "^", "5"}]}], "+", 
      RowBox[{"1.01799", "*", 
       RowBox[{"10", "^", "7"}], " ", 
       RowBox[{"\[Eta]", "^", "6"}]}], "-", 
      RowBox[{"1.15659", "*", 
       RowBox[{"10", "^", "7"}], " ", 
       RowBox[{"\[Eta]", "^", "7"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"14.8017", "+", 
         RowBox[{"204.025", " ", "\[Eta]"}], "-", 
         RowBox[{"5421.92", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "+", 
         RowBox[{"36587.3", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}], "-", 
         RowBox[{"74299.5", " ", 
          RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"S", " ", 
       RowBox[{"(", 
        RowBox[{"11.6635", "-", 
         RowBox[{"251.579", " ", "\[Eta]"}], "-", 
         RowBox[{"3255.64", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "+", 
         RowBox[{"19614.6", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}], "-", 
         RowBox[{"34860.2", " ", 
          RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8727.4"}], "+", 
         RowBox[{"876.741", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]1"}], "-", 
         RowBox[{"876.741", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"18485.9", "+", 
         RowBox[{"223.651", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]1"}], "-", 
         RowBox[{"223.651", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]2"}]}], ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"S", "\[Rule]", 
     RowBox[{"sTotR", "[", 
      RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2"}], "]"}]}], 
    "}"}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]2", "[", 
   RowBox[{
   "3", ",", "3", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "\[Eta]"}], " ", 
   RowBox[{"(", 
    RowBox[{"0.786684", "+", 
     RowBox[{"3797.06", " ", "\[Eta]"}], "+", 
     RowBox[{"518315.", " ", 
      RowBox[{"\[Eta]", "^", "4"}]}], "-", 
     RowBox[{"3.41708", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "5"}]}], "+", 
     RowBox[{"1.01799", "*", 
      RowBox[{"10", "^", "7"}], " ", 
      RowBox[{"\[Eta]", "^", "6"}]}], "-", 
     RowBox[{"1.15659", "*", 
      RowBox[{"10", "^", "7"}], " ", 
      RowBox[{"\[Eta]", "^", "7"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"4.80384", "+", 
        RowBox[{"293.215", " ", "\[Eta]"}], "-", 
        RowBox[{"5914.61", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "+", 
        RowBox[{"36587.3", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}], "-", 
        RowBox[{"74299.5", " ", 
         RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"6.78124", "+", 
        RowBox[{"39.4668", " ", "\[Eta]"}], "-", 
        RowBox[{"3520.37", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "+", 
        RowBox[{"19614.6", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}], "-", 
        RowBox[{"34860.2", " ", 
         RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2397.09"}], "+", 
        RowBox[{"292.874", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"292.874", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25514."}], "+", 
        RowBox[{"223.651", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"223.651", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]3", "[", 
   RowBox[{
   "3", ",", "3", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3321.83", "+", 
   RowBox[{"1796.03", " ", "\[Eta]"}], "-", 
   RowBox[{"52406.1", " ", 
    RowBox[{"\[Eta]", "^", "2"}]}], "+", 
   RowBox[{"605028.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"3.52532", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"1.01799", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"1.15659", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"314.317", "-", 
      RowBox[{"5906.46", " ", "\[Eta]"}], "+", 
      RowBox[{"36587.3", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"74299.5", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"223.601", "-", 
      RowBox[{"3714.77", " ", "\[Eta]"}], "+", 
      RowBox[{"19614.6", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"34860.2", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{"223.651", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]1", "-", 
      RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]4", "[", 
   RowBox[{
   "3", ",", "3", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3239.44", "-", 
   RowBox[{"661.15", " ", "\[Eta]"}], "+", 
   RowBox[{"3456.2", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"248477.", " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"1.17255", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"1.70363", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"225.859", "-", 
      RowBox[{"4150.09", " ", "\[Eta]"}], "+", 
      RowBox[{"24364.", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"46537.3", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"35.2439", "-", 
      RowBox[{"994.971", " ", "\[Eta]"}], "+", 
      RowBox[{"8953.98", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"23603.5", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "310.489"}], "+", 
      RowBox[{"5946.15", " ", "\[Eta]"}], "-", 
      RowBox[{"35337.1", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"67102.4", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"5139.79", "+", 
      RowBox[{"30.484", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]1"}], "-", 
      RowBox[{"30.484", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]5", "[", 
   RowBox[{
   "3", ",", "3", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3114.3", "+", 
   RowBox[{"2143.06", " ", "\[Eta]"}], "+", 
   RowBox[{"563997.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"3.35991", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"9.99745", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"1.17123", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"190.051", "-", 
      RowBox[{"3705.08", " ", "\[Eta]"}], "+", 
      RowBox[{"23046.2", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"46537.3", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"63.6615", "-", 
      RowBox[{"1414.2", " ", "\[Eta]"}], "+", 
      RowBox[{"10166.1", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"23603.5", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "257.524"}], "+", 
      RowBox[{"5179.97", " ", "\[Eta]"}], "-", 
      RowBox[{"33001.4", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"67102.4", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "49428.3"}], "+", 
      RowBox[{"54.9833", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]1"}], "-", 
      RowBox[{"54.9833", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]6", "[", 
   RowBox[{
   "3", ",", "3", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3111.46", "+", 
   RowBox[{"384.121", " ", "\[Eta]"}], "+", 
   RowBox[{"179537.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"1.19313", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"3.79886", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"4.64858", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"182.864", "-", 
      RowBox[{"3834.22", " ", "\[Eta]"}], "+", 
      RowBox[{"24532.9", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"50165.9", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"21.0158", "-", 
      RowBox[{"746.957", " ", "\[Eta]"}], "+", 
      RowBox[{"6701.33", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"17842.3", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "292.855"}], "+", 
      RowBox[{"5886.62", " ", "\[Eta]"}], "-", 
      RowBox[{"37382.4", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"75501.8", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "13003.6"}], "+", 
      RowBox[{"75.5162", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]1"}], "-", 
      RowBox[{"75.5162", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]2"}]}], ")"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7832398268928547`*^9, 3.783239826894841*^9}, {
  3.783332370475569*^9, 3.783332374005558*^9}, {3.783332404023435*^9, 
  3.78333241515329*^9}, {3.7855780010060863`*^9, 
  3.785578004134347*^9}},ExpressionUUID->"3d8c088f-12c9-4bec-9e4d-\
3dc17424b354"]
}, Closed]],

Cell[CellGroupData[{

Cell["44", "Subsection",
 CellChangeTimes->{{3.785577932192737*^9, 
  3.785577937330349*^9}},ExpressionUUID->"3b0a94ae-bf68-4e66-9053-\
535e2b18edce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Phi]1", "[", 
   RowBox[{
   "4", ",", "4", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "\[Eta]"}], " ", 
   RowBox[{"(", 
    RowBox[{"4.34125", "+", 
     RowBox[{"4349.66", " ", "\[Eta]"}], "+", 
     RowBox[{"536500.", " ", 
      RowBox[{"\[Eta]", "^", "4"}]}], "-", 
     RowBox[{"4.33197", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "5"}]}], "+", 
     RowBox[{"1.37792", "*", 
      RowBox[{"10", "^", "7"}], " ", 
      RowBox[{"\[Eta]", "^", "6"}]}], "-", 
     RowBox[{"1.60802", "*", 
      RowBox[{"10", "^", "7"}], " ", 
      RowBox[{"\[Eta]", "^", "7"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "3"}], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"492.603", "-", 
        RowBox[{"9508.5", " ", "\[Eta]"}], "+", 
        RowBox[{"57303.4", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"109418.", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"10.4092", "+", 
        RowBox[{"253.334", " ", "\[Eta]"}], "-", 
        RowBox[{"5452.04", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "+", 
        RowBox[{"35416.6", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}], "-", 
        RowBox[{"71523.", " ", 
         RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"12.0704", "-", 
        RowBox[{"528.098", " ", "\[Eta]"}], "+", 
        RowBox[{"1822.91", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"9349.73", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}], "+", 
        RowBox[{"17900.9", " ", 
         RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8202.33"}], "+", 
        RowBox[{"806.949", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"806.949", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"5534.1", "+", 
        RowBox[{"262.143", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"262.143", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]2", "[", 
   RowBox[{
   "4", ",", "4", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "\[Eta]"}], " ", 
   RowBox[{"(", 
    RowBox[{"0.66144", "+", 
     RowBox[{"3804.19", " ", "\[Eta]"}], "+", 
     RowBox[{"665951.", " ", 
      RowBox[{"\[Eta]", "^", "4"}]}], "-", 
     RowBox[{"4.50145", "*", 
      RowBox[{"10", "^", "6"}], " ", 
      RowBox[{"\[Eta]", "^", "5"}]}], "+", 
     RowBox[{"1.37792", "*", 
      RowBox[{"10", "^", "7"}], " ", 
      RowBox[{"\[Eta]", "^", "6"}]}], "-", 
     RowBox[{"1.60802", "*", 
      RowBox[{"10", "^", "7"}], " ", 
      RowBox[{"\[Eta]", "^", "7"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "3"}], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"492.603", "-", 
        RowBox[{"9508.5", " ", "\[Eta]"}], "+", 
        RowBox[{"57303.4", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"109418.", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"S", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"6.17601", "+", 
        RowBox[{"253.334", " ", "\[Eta]"}], "-", 
        RowBox[{"5672.02", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "+", 
        RowBox[{"35722.1", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}], "-", 
        RowBox[{"71523.", " ", 
         RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"5.83038", "-", 
        RowBox[{"172.047", " ", "\[Eta]"}], "+", 
        RowBox[{"926.576", " ", 
         RowBox[{"\[Eta]", "^", "2"}]}], "-", 
        RowBox[{"7676.87", " ", 
         RowBox[{"\[Eta]", "^", "3"}]}], "+", 
        RowBox[{"17900.9", " ", 
         RowBox[{"\[Eta]", "^", "4"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2421.77"}], "+", 
        RowBox[{"276.379", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"276.379", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Eta]", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "33475.8"}], "+", 
        RowBox[{"262.143", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]1"}], "-", 
        RowBox[{"262.143", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
         "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]3", "[", 
   RowBox[{
   "4", ",", "4", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3308.97", "+", 
   RowBox[{"2353.58", " ", "\[Eta]"}], "-", 
   RowBox[{"66340.1", " ", 
    RowBox[{"\[Eta]", "^", "2"}]}], "+", 
   RowBox[{"777272.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"4.64438", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"1.37792", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"1.60802", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{"492.603", "-", 
      RowBox[{"9508.5", " ", "\[Eta]"}], "+", 
      RowBox[{"57303.4", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"109418.", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"353.539", "-", 
      RowBox[{"6403.24", " ", "\[Eta]"}], "+", 
      RowBox[{"37599.5", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"71523.", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "21.5697"}], "+", 
      RowBox[{"926.576", " ", "\[Eta]"}], "-", 
      RowBox[{"7989.26", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"17900.9", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{"262.143", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]1", "-", 
      RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]4", "[", 
   RowBox[{
   "4", ",", "4", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3245.63", "-", 
   RowBox[{"928.56", " ", "\[Eta]"}], "-", 
   RowBox[{"17422.6", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"165169.", " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"908279.", " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"1.31138", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"32.506", "-", 
      RowBox[{"590.293", " ", "\[Eta]"}], "+", 
      RowBox[{"3536.61", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"6758.52", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25.7716"}], "+", 
      RowBox[{"738.141", " ", "\[Eta]"}], "-", 
      RowBox[{"4867.87", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"9129.45", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15.7439"}], "+", 
      RowBox[{"620.695", " ", "\[Eta]"}], "-", 
      RowBox[{"4679.24", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"9582.58", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"8463.89", "+", 
      RowBox[{"87.0832", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]1"}], "-", 
      RowBox[{"87.0832", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]5", "[", 
   RowBox[{
   "4", ",", "4", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3108.38", "+", 
   RowBox[{"3722.46", " ", "\[Eta]"}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{"118.319", "-", 
      RowBox[{"529.854", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "-", 
   RowBox[{"119588.", " ", 
    RowBox[{"\[Eta]", "^", "2"}]}], "+", 
   RowBox[{"1.92148", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"1.69796", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"8.39194", "*", 
    RowBox[{"10", "^", "7"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"2.17143", "*", 
    RowBox[{"10", "^", "8"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{"2.28297", "*", 
    RowBox[{"10", "^", "8"}], " ", 
    RowBox[{"\[Eta]", "^", "7"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"21.0314", "-", 
      RowBox[{"240.648", " ", "\[Eta]"}], "+", 
      RowBox[{"516.333", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{"20.3384", "-", 
      RowBox[{"356.241", " ", "\[Eta]"}], "+", 
      RowBox[{"999.417", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{"97.1364", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Chi]1", "-", 
      RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"d\[Phi]6", "[", 
   RowBox[{
   "4", ",", "4", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", " ", 
    "S_"}], "]"}], ":=", 
  RowBox[{"3096.03", "+", 
   RowBox[{"986.752", " ", "\[Eta]"}], "+", 
   RowBox[{"220332.", " ", 
    RowBox[{"\[Eta]", "^", "3"}]}], "-", 
   RowBox[{"1.31523", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "4"}]}], "+", 
   RowBox[{"4.29193", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "5"}]}], "-", 
   RowBox[{"6.01179", "*", 
    RowBox[{"10", "^", "6"}], " ", 
    RowBox[{"\[Eta]", "^", "6"}]}], "+", 
   RowBox[{"S", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9.96292"}], "-", 
      RowBox[{"118.526", " ", "\[Eta]"}], "+", 
      RowBox[{"2255.76", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "-", 
      RowBox[{"6758.52", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "14.4869"}], "+", 
      RowBox[{"370.039", " ", "\[Eta]"}], "-", 
      RowBox[{"3605.8", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"9129.45", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "^", "3"}], " ", 
    RowBox[{"(", 
     RowBox[{"17.0209", "+", 
      RowBox[{"70.1931", " ", "\[Eta]"}], "-", 
      RowBox[{"3070.08", " ", 
       RowBox[{"\[Eta]", "^", "2"}]}], "+", 
      RowBox[{"9582.58", " ", 
       RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"\[Eta]", "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20371.1"}], "+", 
      RowBox[{"23.0759", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]1"}], "-", 
      RowBox[{"23.0759", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
       "\[Chi]2"}]}], ")"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.783239876378866*^9, 3.783239876380883*^9}, 
   3.783243981439063*^9, {3.7833323745576963`*^9, 3.78333239992164*^9}, {
   3.7855780010365562`*^9, 
   3.785578001063547*^9}},ExpressionUUID->"95727f26-6f85-426c-a89c-\
070420cf6b81"]
}, Closed]],

Cell[CellGroupData[{

Cell["32", "Subsection",
 CellChangeTimes->{{3.7855779486888514`*^9, 
  3.78557794890582*^9}},ExpressionUUID->"83d63013-9f71-490c-8182-\
c238daf6a580"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]1", "[", 
    RowBox[{
    "3", ",", "2", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     "S_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "\[Eta]"}], " ", 
    RowBox[{"(", 
     RowBox[{"4.21564", "+", 
      RowBox[{"4414.11", " ", "\[Eta]"}], "-", 
      RowBox[{"64068.4", " ", 
       RowBox[{"\[Eta]", "^", "4"}]}], "-", 
      RowBox[{"704442.", " ", 
       RowBox[{"\[Eta]", "^", "5"}]}], "+", 
      RowBox[{"2.86393", "*", 
       RowBox[{"10", "^", "6"}], " ", 
       RowBox[{"\[Eta]", "^", "6"}]}], "-", 
      RowBox[{"3.26362", "*", 
       RowBox[{"10", "^", "6"}], " ", 
       RowBox[{"\[Eta]", "^", "7"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "4"}], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{"106.047", "-", 
         RowBox[{"1569.03", " ", "\[Eta]"}], "+", 
         RowBox[{"4810.61", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"S", " ", 
       RowBox[{"(", 
        RowBox[{"6.39833", "-", 
         RowBox[{"610.267", " ", "\[Eta]"}], "+", 
         RowBox[{"2095.72", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "-", 
         RowBox[{"3970.89", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"22.9567", "-", 
         RowBox[{"99.1551", " ", "\[Eta]"}], "+", 
         RowBox[{"331.593", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "-", 
         RowBox[{"794.79", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"10.4333", "+", 
         RowBox[{"43.8812", " ", "\[Eta]"}], "-", 
         RowBox[{"541.261", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "+", 
         RowBox[{"294.289", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10687.8"}], "+", 
         RowBox[{"823.581", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]1"}], "-", 
         RowBox[{"823.581", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"58234.6", "-", 
         RowBox[{"132.244", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]1"}], "+", 
         RowBox[{"132.244", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]2", "[", 
    RowBox[{
    "3", ",", "2", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     "S_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "\[Eta]"}], " ", 
    RowBox[{"(", 
     RowBox[{"0.956703", "+", 
      RowBox[{"3980.7", " ", "\[Eta]"}], "+", 
      RowBox[{"24484.2", " ", 
       RowBox[{"\[Eta]", "^", "4"}]}], "-", 
      RowBox[{"807629.", " ", 
       RowBox[{"\[Eta]", "^", "5"}]}], "+", 
      RowBox[{"2.86393", "*", 
       RowBox[{"10", "^", "6"}], " ", 
       RowBox[{"\[Eta]", "^", "6"}]}], "-", 
      RowBox[{"3.26362", "*", 
       RowBox[{"10", "^", "6"}], " ", 
       RowBox[{"\[Eta]", "^", "7"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "4"}], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{"106.047", "-", 
         RowBox[{"1569.03", " ", "\[Eta]"}], "+", 
         RowBox[{"4810.61", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"15.3287", "-", 
         RowBox[{"99.1551", " ", "\[Eta]"}], "+", 
         RowBox[{"608.328", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "-", 
         RowBox[{"2402.94", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"S", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"10.4333", "+", 
         RowBox[{"43.8812", " ", "\[Eta]"}], "-", 
         RowBox[{"541.261", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "+", 
         RowBox[{"294.289", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"S", " ", 
       RowBox[{"(", 
        RowBox[{"1.92692", "-", 
         RowBox[{"226.825", " ", "\[Eta]"}], "+", 
         RowBox[{"75.246", " ", 
          RowBox[{"\[Eta]", "^", "2"}]}], "+", 
         RowBox[{"1291.56", " ", 
          RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6202.38"}], "+", 
         RowBox[{"340.79", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]1"}], "-", 
         RowBox[{"340.79", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{"29218.1", "-", 
         RowBox[{"132.244", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]1"}], "+", 
         RowBox[{"132.244", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
          "\[Chi]2"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]3", "[", 
    RowBox[{
    "3", ",", "2", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     "S_"}], "]"}], ":=", 
   RowBox[{"3416.57", "+", 
    RowBox[{"2308.63", " ", "\[Eta]"}], "+", 
    RowBox[{"1.01936", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "3"}]}], "-", 
    RowBox[{"6.0644", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "4"}]}], "+", 
    RowBox[{"1.76399", "*", 
     RowBox[{"10", "^", "7"}], " ", 
     RowBox[{"\[Eta]", "^", "5"}]}], "-", 
    RowBox[{"2.0065", "*", 
     RowBox[{"10", "^", "7"}], " ", 
     RowBox[{"\[Eta]", "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"106.047", "-", 
       RowBox[{"1569.03", " ", "\[Eta]"}], "+", 
       RowBox[{"4810.61", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"433.675", "-", 
       RowBox[{"8775.86", " ", "\[Eta]"}], "+", 
       RowBox[{"56407.8", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "-", 
       RowBox[{"114798.", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{"559.705", "-", 
       RowBox[{"10627.4", " ", "\[Eta]"}], "+", 
       RowBox[{"61581.", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "-", 
       RowBox[{"114029.", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{"24.6295", "-", 
       RowBox[{"282.354", " ", "\[Eta]"}], "-", 
       RowBox[{"2582.55", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "+", 
       RowBox[{"12750.", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "84042.9"}], "+", 
       RowBox[{"63.9466", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        "\[Chi]1"}], "-", 
       RowBox[{"63.9466", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        "\[Chi]2"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]4", "[", 
    RowBox[{
    "3", ",", "2", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     "S_"}], "]"}], ":=", 
   RowBox[{"3307.49", "-", 
    RowBox[{"476.909", " ", "\[Eta]"}], "-", 
    RowBox[{"5980.37", " ", 
     RowBox[{"\[Eta]", "^", "2"}]}], "+", 
    RowBox[{"127610.", " ", 
     RowBox[{"\[Eta]", "^", "3"}]}], "-", 
    RowBox[{"919108.", " ", 
     RowBox[{"\[Eta]", "^", "4"}]}], "+", 
    RowBox[{"2.86393", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "5"}]}], "-", 
    RowBox[{"3.26362", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "43.8823"}], "+", 
       RowBox[{"740.123", " ", "\[Eta]"}], "-", 
       RowBox[{"2402.94", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{"43.8812", "-", 
       RowBox[{"370.362", " ", "\[Eta]"}], "+", 
       RowBox[{"294.289", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5.02553"}], "-", 
       RowBox[{"282.354", " ", "\[Eta]"}], "+", 
       RowBox[{"1291.56", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"106.047", "-", 
       RowBox[{"1569.03", " ", "\[Eta]"}], "+", 
       RowBox[{"4810.61", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "-", 
    RowBox[{"132.244", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
     RowBox[{"\[Eta]", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Chi]1", "-", 
       RowBox[{"1.", " ", "\[Chi]2"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]5", "[", 
    RowBox[{
    "3", ",", "2", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     "S_"}], "]"}], ":=", 
   RowBox[{"3201.68", "+", 
    RowBox[{"2271.01", " ", "\[Eta]"}], "+", 
    RowBox[{"872500.", " ", 
     RowBox[{"\[Eta]", "^", "3"}]}], "-", 
    RowBox[{"5.54496", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "4"}]}], "+", 
    RowBox[{"1.70311", "*", 
     RowBox[{"10", "^", "7"}], " ", 
     RowBox[{"\[Eta]", "^", "5"}]}], "-", 
    RowBox[{"2.0065", "*", 
     RowBox[{"10", "^", "7"}], " ", 
     RowBox[{"\[Eta]", "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "483.575"}], "+", 
       RowBox[{"5454.6", " ", "\[Eta]"}], "-", 
       RowBox[{"13989.5", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"368.125", "-", 
       RowBox[{"8775.86", " ", "\[Eta]"}], "+", 
       RowBox[{"57870.1", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "-", 
       RowBox[{"114798.", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{"5.42296", "-", 
       RowBox[{"4820.76", " ", "\[Eta]"}], "+", 
       RowBox[{"47318.7", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "-", 
       RowBox[{"114029.", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5.96064"}], "+", 
       RowBox[{"175.902", " ", "\[Eta]"}], "-", 
       RowBox[{"3833.52", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "+", 
       RowBox[{"12750.", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "68952.2"}], "-", 
       RowBox[{"103.311", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        "\[Chi]1"}], "+", 
       RowBox[{"103.311", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        "\[Chi]2"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]6", "[", 
    RowBox[{
    "3", ",", "2", ",", "\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", 
     "S_"}], "]"}], ":=", 
   RowBox[{"3259.03", "-", 
    RowBox[{"3967.58", " ", "\[Eta]"}], "-", 
    RowBox[{"1.81883", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "3"}]}], "+", 
    RowBox[{"1.73811", "*", 
     RowBox[{"10", "^", "7"}], " ", 
     RowBox[{"\[Eta]", "^", "4"}]}], "-", 
    RowBox[{"9.56988", "*", 
     RowBox[{"10", "^", "7"}], " ", 
     RowBox[{"\[Eta]", "^", "5"}]}], "+", 
    RowBox[{"2.75056", "*", 
     RowBox[{"10", "^", "8"}], " ", 
     RowBox[{"\[Eta]", "^", "6"}]}], "-", 
    RowBox[{"3.15866", "*", 
     RowBox[{"10", "^", "8"}], " ", 
     RowBox[{"\[Eta]", "^", "7"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "201.633"}], "+", 
       RowBox[{"2183.43", " ", "\[Eta]"}], "-", 
       RowBox[{"6233.99", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "230.07"}], "+", 
       RowBox[{"2314.51", " ", "\[Eta]"}], "-", 
       RowBox[{"5944.49", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{"19.7509", "-", 
       RowBox[{"1104.53", " ", "\[Eta]"}], "+", 
       RowBox[{"3810.18", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"106.047", "-", 
       RowBox[{"1569.03", " ", "\[Eta]"}], "+", 
       RowBox[{"4810.61", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"111203.", "+", 
       RowBox[{"112.714", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        "\[Chi]1"}], "-", 
       RowBox[{"112.714", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        "\[Chi]2"}]}], ")"}]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7842107167872143`*^9, 3.784210716791604*^9}, {
  3.784451220436619*^9, 3.7844512295150423`*^9}, {3.784527713124179*^9, 
  3.7845277474952393`*^9}, {3.785577905124467*^9, 
  3.785577905152041*^9}},ExpressionUUID->"155d4612-ce61-402c-b275-\
5648eabac868"]
}, Closed]],

Cell[CellGroupData[{

Cell["Frequency of collocation points", "Subsection",
 CellChangeTimes->{{3.785578181004746*^9, 
  3.7855781877650127`*^9}},ExpressionUUID->"a36afe7d-1a55-405b-9783-\
d22a5ea60567"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "shift", " ", "frequency", " ", "of", " ", "the", " ", "first", " ", 
    "collocation", " ", "point", " ", "at", " ", "higher", " ", "frequencies",
     " ", "for", " ", "low", " ", 
    RowBox[{"\[Eta]", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GetfStart", "[", 
     RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "mode_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "MECOf", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MECOf", "=", 
        RowBox[{"PhenAux`fMECOFit", "[", 
         RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.", "+", 
          RowBox[{
           RowBox[{"1", "/", "1000"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"0.25", "/", "\[Eta]"}], "-", "1"}], ")"}]}]}], ")"}], 
        RowBox[{
         RowBox[{"Last", "@", "mode"}], "/", "2"}], " ", "MECOf"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.780157247006899*^9, 3.780157268047763*^9}, {
  3.7855814652636538`*^9, 
  3.785581476400573*^9}},ExpressionUUID->"6af0afa5-d6c3-4820-8636-\
6d47d712ff65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CollocationPointsFreqs", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "mode_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pts", ",", "\[Chi]f", ",", "ell", ",", "emm", ",", "fcutInsp"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fcutInsp", "=", 
       RowBox[{"GetfStart", "[", 
        RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2", ",", "mode"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Chi]f", "=", 
       RowBox[{"FinalSpin2017", "[", 
        RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ell", "=", 
       RowBox[{"First", "@", "mode"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"emm", "=", 
       RowBox[{"Last", "@", "mode"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mode", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], ",", " ", 
        RowBox[{
         RowBox[{"fcutRD", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"re\[Omega]", "[", 
              RowBox[{"2", ",", "2", ",", "\[Chi]f"}], "]"}], "-", 
             RowBox[{"0.5", " ", 
              RowBox[{"im\[Omega]", "[", 
               RowBox[{"2", ",", "2", ",", "\[Chi]f"}], "]"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Erad2017", "[", 
              RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2"}], "]"}]}], 
            ")"}]}]}], ";"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fcutRD", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"re\[Omega]", "[", 
             RowBox[{"ell", ",", "emm", ",", "\[Chi]f"}], "]"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Erad2017", "[", 
              RowBox[{"\[Eta]", ",", "\[Chi]1", ",", "\[Chi]2"}], "]"}]}], 
            ")"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pts", "=", 
       RowBox[{"{", 
        RowBox[{"fcutInsp", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "fcutInsp"}], "+", "fcutRD"}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"fcutInsp", "+", "fcutRD"}], "2"]}], ",", 
         RowBox[{"fcutInsp", "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "fcutInsp"}], "+", "fcutRD"}], ")"}]}]}], ",", 
         RowBox[{"fcutInsp", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "fcutInsp"}], "+", "fcutRD"}], ")"}]}]}], ",", 
         RowBox[{"fcutInsp", "+", 
          RowBox[{
           FractionBox["3", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "fcutInsp"}], "+", "fcutRD"}], ")"}]}]}], ",", 
         "fcutRD"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mode", "\[NotEqual]", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"pts", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pts", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "+", 
             RowBox[{"pts", "[", 
              RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "pts"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7855784142042437`*^9, 3.785578426905237*^9}, {
  3.785578476331077*^9, 3.785578522235462*^9}, {3.785578593259078*^9, 
  3.785578631162068*^9}, {3.78557930298162*^9, 3.785579333257245*^9}, {
  3.785579417124095*^9, 3.7855794272271223`*^9}, {3.785579508029228*^9, 
  3.785579555086677*^9}, {3.7855801769120398`*^9, 3.785580286527356*^9}, {
  3.785580924425458*^9, 
  3.7855809330791073`*^9}},ExpressionUUID->"0b4e7549-f323-4c5d-a686-\
39f42cd0b57f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Ringdown fits (",
 StyleBox["LALSimIMRPhenomXHM_ringdown.c",
  FontSlant->"Italic"],
 ")"
}], "Section",
 CellChangeTimes->{{3.785581183357541*^9, 3.7855811903079987`*^9}, {
  3.78558238661089*^9, 
  3.7855823879617987`*^9}},ExpressionUUID->"650e5f0e-b922-47da-b906-\
868e79b58a30"],

Cell["In what follows, S=sTotR", "Text",
 CellChangeTimes->{{3.779796901569992*^9, 3.7797970403594027`*^9}, {
  3.7797970834872637`*^9, 3.7797971098735228`*^9}, {3.780032104305678*^9, 
  3.780032112336197*^9}, {3.7809228950109577`*^9, 3.780922898049426*^9}, {
  3.785577529802801*^9, 3.78557754178017*^9}, {3.785577588488646*^9, 
  3.785577634932181*^9}, {3.785577666908197*^9, 3.7855777433837013`*^9}, {
  3.7855813058238783`*^9, 3.7855814306189013`*^9}, {3.785583222238879*^9, 
  3.785583224069025*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3bb54fef-d1ec-4370-877a-314f03f43278"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Alpha]", "\[Lambda]"], "22"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fd456116-9a8d-447e-a765-d5a60ec1934e"],
 " (Eq. 6.5)"
}], "Subsection",
 CellChangeTimes->{{3.785581252770105*^9, 3.785581271471211*^9}, {
  3.785581636259975*^9, 3.7855816531037617`*^9}, {3.785582991278191*^9, 
  3.7855830081652184`*^9}},ExpressionUUID->"0c90e1bb-a0a7-4c00-8cd1-\
295af73223d3"],

Cell["This fit is implemented in IMRPhenomXHM_RD_Phase_22_alphaL", "Text",
 CellChangeTimes->{{3.7855832336191607`*^9, 
  3.785583266550145*^9}},ExpressionUUID->"92ee2faf-556d-4805-8297-\
d07d1908130c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]\[Lambda]fit", "[", 
   RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_"}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"\[Eta]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.1926122248825484`"}], "+", 
     RowBox[{"2.5400257699690143`", " ", "\[Eta]"}], "-", 
     RowBox[{"16.504334734464244`", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"27.623649807617376`", " ", 
      SuperscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"0.10345265546549828`", "\[VeryThinSpace]", "-", 
        RowBox[{"4.7282481007397825`", " ", "\[Eta]"}], "+", 
        RowBox[{"35.803988443700824`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"72.50310678862684`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.21477847929548569`"}], "+", 
        RowBox[{"0.8743576195364631`", " ", "\[Eta]"}], "+", 
        RowBox[{"9.700178927988006`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"39.83460092417137`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.06417449517826644`"}], "+", 
        RowBox[{"8.170616575493503`", " ", "\[Eta]"}], "-", 
        RowBox[{"77.2346297158916`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"180.8345521274853`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "-", 
     RowBox[{"0.7428134042821221`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2.5`"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "+", 
     RowBox[{"17.588573345324154`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "3.5`"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], "2"]}]}], 
    ")"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.785583167776916*^9, 
  3.7855831721351423`*^9}},ExpressionUUID->"a139e53b-18b8-4fc0-8d6c-\
06591f8e4e9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Alpha]", "2"], "22"], TraditionalForm]],ExpressionUUID->
  "71a405b9-fe59-4504-baa0-7f0008f6eeb8"],
 "  (Eq. 6.5)"
}], "Subsection",
 CellChangeTimes->{{3.785581669511098*^9, 3.785581672855842*^9}, {
  3.785583012398583*^9, 
  3.785583012710229*^9}},ExpressionUUID->"6e767afe-c198-47c3-bc52-\
05d46ff1dac2"],

Cell["This fit is implemented in IMRPhenomXHM_RD_Phase_22_alpha2", "Text",
 CellChangeTimes->{{3.7855832555756807`*^9, 
  3.785583259706973*^9}},ExpressionUUID->"d19a097e-ce9e-4692-8c63-\
dcf46cbf1baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]2fit", "[", 
   RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"0.06508727556277369`", "\[VeryThinSpace]", "+", 
    RowBox[{"81.82151902053695`", " ", "\[Eta]"}], "-", 
    RowBox[{"496.1922346106388`", " ", 
     SuperscriptBox["\[Eta]", "2"]}], "+", 
    RowBox[{"2631.5581174891404`", " ", 
     SuperscriptBox["\[Eta]", "3"]}], "-", 
    RowBox[{"8864.303027536791`", " ", 
     SuperscriptBox["\[Eta]", "4"]}], "+", 
    RowBox[{"11817.83797276061`", " ", 
     SuperscriptBox["\[Eta]", "5"]}], "+", 
    FractionBox[
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"0.977436415054621`", "\[VeryThinSpace]", "-", 
        RowBox[{"4.9556042646000975`", " ", "\[Eta]"}], "+", 
        RowBox[{"26.352592393899965`", " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
     RowBox[{"1", "-", 
      RowBox[{"0.7251106626013689`", " ", "S"}]}]], "-", 
    RowBox[{"28.473834755218146`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
    RowBox[{"27.778150812657373`", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
     SuperscriptBox["\[Eta]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], "2"]}]}], ")"}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.785583119298855*^9, 3.785583120697942*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4e2ef900-6733-4af0-a4fb-c4fbc46aef61"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phase derivatives of 32 mode", "Subsection",
 CellChangeTimes->{{3.785581240254262*^9, 3.78558124767869*^9}, {
  3.7855817076939163`*^9, 3.785581709323357*^9}, {3.78558292949463*^9, 
  3.785582934963971*^9}},ExpressionUUID->"0acba544-3661-412e-b06c-\
0a958d397d9f"],

Cell[TextData[{
 "These fits return the value of the phase derivative of the 32 mode in a \
speroidal-harmonic basis at 4 collocation points in the ringdown region. d\
\[Phi]S32[\[Eta]_,\[Chi]1_,\[Chi]2_,S_,{x,y,z}] returns the phase derivative \
at the point x*fring22+y*fring32+z*fdamp32. \n\nThese fits are implemented in \
",
 StyleBox["LALSimIMRPhenomXHM_ringdown.c, ",
  FontSlant->"Italic"],
 "with the following mapping\n",
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["IMRPhenomXHM_Ringdown_Phase_32_p1 ",
  FontWeight->"Bold"],
 "->d\[Phi]S32[\[Eta]_,\[Chi]1_,\[Chi]2_,S_,{1,0,0}]\n ",
 StyleBox["IMRPhenomXHM_Ringdown_Phase_32_p2 ",
  FontWeight->"Bold"],
 "->d\[Phi]S32[\[Eta]_,\[Chi]1_,\[Chi]2_,S_,{0,1,-1.5}]\n ",
 StyleBox["IMRPhenomXHM_Ringdown_Phase_32_p3 ",
  FontWeight->"Bold"],
 "->d\[Phi]S32[\[Eta]_,\[Chi]1_,\[Chi]2_,S_,{0,1,-0.5}]\n ",
 StyleBox["IMRPhenomXHM_Ringdown_Phase_32_p4 ",
  FontWeight->"Bold"],
 "->d\[Phi]S32[\[Eta]_,\[Chi]1_,\[Chi]2_,S_,{0,1,0.5}]\n  \n  In what \
follows, S=sTotR\n"
}], "Text",
 CellChangeTimes->{{3.785582011978853*^9, 3.785582293031172*^9}, {
  3.785582335721036*^9, 3.785582348121378*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"13afebbe-b356-4161-9fde-db45b9e1b1b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]S32", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"3169.372056189274`", "\[VeryThinSpace]", "+", 
     RowBox[{"426.8372805022653`", " ", "\[Eta]"}], "-", 
     RowBox[{"12569.748101922158`", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"149846.7281073725`", " ", 
      SuperscriptBox["\[Eta]", "3"]}], "-", 
     RowBox[{"817182.2896823225`", " ", 
      SuperscriptBox["\[Eta]", "4"]}], "+", 
     RowBox[{"1.5674053633767858`*^6", " ", 
      SuperscriptBox["\[Eta]", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["S", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "61.01931672442576`"}], "-", 
        RowBox[{"16556.65370439302`", " ", "\[Eta]"}], "+", 
        RowBox[{"162941.8009556697`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"384336.57477596396`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24.72321125342808`"}], "-", 
        RowBox[{"4901.068176970293`", " ", "\[Eta]"}], "+", 
        RowBox[{"53893.9479532688`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"139322.02687945773`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"19.23408352151287`", "\[VeryThinSpace]", "-", 
        RowBox[{"1762.6573670619173`", " ", "\[Eta]"}], "+", 
        RowBox[{"7855.316419853637`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"3785.49764771212`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "42.88446003698396`"}], "+", 
        RowBox[{"336.8340966473415`", " ", "\[Eta]"}], "-", 
        RowBox[{"5615.908682338113`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"20497.5021807654`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"13.918237996338371`", "\[VeryThinSpace]", "+", 
        RowBox[{"10145.53174542332`", " ", "\[Eta]"}], "-", 
        RowBox[{"91664.12621864353`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"201204.5096556517`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{"641.2473192044652`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "+", 
     RowBox[{"13275.623692212472`", " ", "S", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}], "-", 
     RowBox[{"1600.240100295189`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}], "2"]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]S32", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], ":=", 
   RowBox[{"3082.803556599222`", "\[VeryThinSpace]", "+", 
    RowBox[{"76.94679795837645`", " ", "\[Eta]"}], "+", 
    RowBox[{"977.6115755788503`", " ", 
     SuperscriptBox["\[Eta]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["S", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"95.57355060136699`", "\[VeryThinSpace]", "-", 
       RowBox[{"2224.9613131172046`", " ", "\[Eta]"}], "+", 
       RowBox[{"13821.251641893134`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"25583.314298758105`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{"45.08944710349874`", "\[VeryThinSpace]", "-", 
       RowBox[{"807.7353772747749`", " ", "\[Eta]"}], "+", 
       RowBox[{"1775.4343704616285`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"2472.6476419567534`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "144.96370424517866`"}], "+", 
       RowBox[{"2268.4693587493093`", " ", "\[Eta]"}], "-", 
       RowBox[{"10971.864789147161`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"16259.911572457448`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "227.8023564332453`"}], "+", 
       RowBox[{"5119.138772157134`", " ", "\[Eta]"}], "-", 
       RowBox[{"34444.2579678986`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"69666.01833764123`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "586.2469821978381`"}], "+", 
       RowBox[{"378.2359918274837`", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], 
        RowBox[{"(", " ", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]S32", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1.5"}]}], "}"}]}], "]"}], ":=", 
   RowBox[{"3131.0260952676376`", "\[VeryThinSpace]", "+", 
    RowBox[{"206.09687819102305`", " ", "\[Eta]"}], "+", 
    RowBox[{"7475.062269742079`", " ", 
     SuperscriptBox["\[Eta]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["S", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"97.3078084654917`", "\[VeryThinSpace]", "-", 
       RowBox[{"3458.2579971189534`", " ", "\[Eta]"}], "+", 
       RowBox[{"26748.805404989867`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"56142.13736008524`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "132.49105074500454`"}], "+", 
       RowBox[{"429.0787542102207`", " ", "\[Eta]"}], "+", 
       RowBox[{"7269.262546204149`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       RowBox[{"27654.067482558712`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"(", 
      RowBox[{"49.90874152040307`", "\[VeryThinSpace]", "-", 
       RowBox[{"691.9815135740145`", " ", "\[Eta]"}], "-", 
       RowBox[{"434.6015454820833`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"10514.68111669422`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "227.8023564332453`"}], "+", 
       RowBox[{"5119.138772157134`", " ", "\[Eta]"}], "-", 
       RowBox[{"34444.2579678986`", " ", 
        SuperscriptBox["\[Eta]", "2"]}], "+", 
       RowBox[{"69666.01833764123`", " ", 
        SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2636.4344627081873`"}], "+", 
       RowBox[{"477.51566939885424`", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d\[Phi]S32", "[", 
     RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0.5"}], "}"}]}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{"3077.0657367004565`", "\[VeryThinSpace]", "+", 
      RowBox[{"64.99844502520415`", " ", "\[Eta]"}], "-", 
      RowBox[{"357.38692756785395`", " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["S", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"57.38106384558743`", "\[VeryThinSpace]", "-", 
         RowBox[{"1644.6690499868596`", " ", "\[Eta]"}], "+", 
         RowBox[{"11008.881935880598`", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"19906.416384606226`", " ", 
          SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"S", " ", 
       RowBox[{"(", 
        RowBox[{"34.793450080444714`", "\[VeryThinSpace]", "-", 
         RowBox[{"986.7751755509875`", " ", "\[Eta]"}], "+", 
         RowBox[{"5700.682624203565`", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"9490.641676924794`", " ", 
          SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["S", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "126.02362949830213`"}], "+", 
         RowBox[{"3169.3397351803583`", " ", "\[Eta]"}], "-", 
         RowBox[{"26766.730897942085`", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"62863.79877094988`", " ", 
          SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["S", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "169.30909412804587`"}], "+", 
         RowBox[{"4900.706039920717`", " ", "\[Eta]"}], "-", 
         RowBox[{"41414.05689348732`", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "+", 
         RowBox[{"95314.99988114933`", " ", 
          SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"390.5443469721231`", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.755948726309464*^9, 3.755948905552065*^9, {3.755949097738608*^9, 
   3.755949098395306*^9}, {3.784464216579384*^9, 3.78446423684181*^9}, {
   3.784464960005394*^9, 3.78446499714368*^9}, 3.784465294651321*^9, {
   3.784633751494532*^9, 3.784633752701392*^9}, {3.784633783097279*^9, 
   3.7846337850140944`*^9}, {3.7850520258651733`*^9, 3.78505204961304*^9}, {
   3.785052111400453*^9, 3.785052138617178*^9}, {3.785052214265723*^9, 
   3.7850523392050333`*^9}, {3.785581740587304*^9, 3.785581757666939*^9}, {
   3.7855817951024323`*^9, 3.785581840105977*^9}, 3.7855818848403683`*^9, {
   3.785581916431985*^9, 
   3.785581992645543*^9}},ExpressionUUID->"efba9ad4-5e30-4239-a77d-\
fe158e4f136f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Time shift of 32 relative to 22 mode", "Subsection",
 CellChangeTimes->{{3.785582404634404*^9, 3.785582426189316*^9}, {
  3.785582470056535*^9, 3.7855824740617*^9}, {3.785583018526059*^9, 
  3.785583019276599*^9}},ExpressionUUID->"9d4ad467-ce57-4cdc-94a4-\
807b8058c584"],

Cell[TextData[{
 "This fit returns the relative difference in phase derivative between 32 and \
22 modes, see Eq. (6.9). The reference frequency at which both phases are \
evaluated is fring22+fdamp22. This function is implemented in ",
 StyleBox["IMRPhenomXHM_RD_Phase_32_SpheroidalTimeShift",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.785582508258119*^9, 3.78558260267829*^9}, {
  3.785582795112492*^9, 
  3.785582803312166*^9}},ExpressionUUID->"9b2d9815-80fd-4ac6-afaa-\
937990cd3b83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]tS", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"11.851438981981772`", "\[VeryThinSpace]", "+", 
     RowBox[{"167.95086712701223`", " ", "\[Eta]"}], "-", 
     RowBox[{"4565.033758777737`", " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"61559.132976189896`", " ", 
      SuperscriptBox["\[Eta]", "3"]}], "-", 
     RowBox[{"364129.24735853914`", " ", 
      SuperscriptBox["\[Eta]", "4"]}], "+", 
     RowBox[{"739270.8814129328`", " ", 
      SuperscriptBox["\[Eta]", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["S", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"15.585154698977842`", "\[VeryThinSpace]", "-", 
        RowBox[{"2292.778112523392`", " ", "\[Eta]"}], "+", 
        RowBox[{"24793.809334683185`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"65993.84497923202`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"3.4881615575084797`", "\[VeryThinSpace]", "-", 
        RowBox[{"2244.4613237912527`", " ", "\[Eta]"}], "+", 
        RowBox[{"24145.932943269272`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"60929.87465551446`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5.949655484033632`"}], "-", 
        RowBox[{"307.67253970367034`", " ", "\[Eta]"}], "+", 
        RowBox[{"1334.1062451631644`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"3575.347142399199`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{"S", " ", 
      RowBox[{"(", 
       RowBox[{"9.506768471271634`", "\[VeryThinSpace]", "+", 
        RowBox[{"434.31707030999445`", " ", "\[Eta]"}], "-", 
        RowBox[{"8046.364492927503`", " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"26929.677144312944`", " ", 
         SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
     RowBox[{"465.7904934097202`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "0.5`"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.785582454375884*^9, 3.7855824604708652`*^9}, {
  3.7855824944067917`*^9, 
  3.785582501256529*^9}},ExpressionUUID->"60ee0a76-a353-4c97-b371-\
e9634f1b44a2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Phase shift of 32 relative to 22 mode", "Subsection",
 CellChangeTimes->{{3.785582404634404*^9, 3.785582426189316*^9}, {
  3.785582470056535*^9, 3.7855824740617*^9}, {3.785582631166542*^9, 
  3.7855826329265757`*^9}, {3.785583020972994*^9, 
  3.785583022005076*^9}},ExpressionUUID->"bdf62c50-2fef-49b3-9fb8-\
c5f446cea0c8"],

Cell[TextData[{
 "This fit returns the relative difference in phase  between 32 and 22 modes, \
see Eq. (6.10). The reference frequency at which both phases are evaluated is \
fring22. This function is implemented in ",
 StyleBox["IMRPhenomXHM_RD_Phase_32_SpheroidalPhaseShift",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[".",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.785582508258119*^9, 3.785582627943994*^9}, {
  3.785582749274637*^9, 3.78558275598171*^9}, {3.785582878988948*^9, 
  3.785582898035659*^9}},ExpressionUUID->"9a478fd3-84b9-4ce6-8c28-\
3a82bba44cda"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]S", "[", 
    RowBox[{"\[Eta]_", ",", "\[Chi]1_", ",", "\[Chi]2_", ",", "S_", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "1.33289"}], "-", 
    RowBox[{"22.2095", " ", "\[Eta]"}], "-", 
    RowBox[{"21256.4", " ", 
     RowBox[{"\[Eta]", "^", "3"}]}], "+", 
    RowBox[{"246313.", " ", 
     RowBox[{"\[Eta]", "^", "4"}]}], "-", 
    RowBox[{"1.6313", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "5"}]}], "+", 
    RowBox[{"5.61462", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "6"}]}], "-", 
    RowBox[{"7.61223", "*", 
     RowBox[{"10", "^", "6"}], " ", 
     RowBox[{"\[Eta]", "^", "7"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.253934"}], "+", 
       RowBox[{"10.2082", " ", "\[Eta]"}], "-", 
       RowBox[{"17.1176", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "-", 
       RowBox[{"82.1918", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"0.763829", "+", 
       RowBox[{"24.0286", " ", "\[Eta]"}], "-", 
       RowBox[{"312.101", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "+", 
       RowBox[{"805.027", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "^", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{"0.294894", "+", 
       RowBox[{"36.3927", " ", "\[Eta]"}], "-", 
       RowBox[{"374.158", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "+", 
       RowBox[{"881.87", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.95027"}], "+", 
        RowBox[{"1.", " ", "S"}]}], ")"}]}], "*", "265.086", " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{"0.00612152", "+", 
       RowBox[{"0.179095", " ", "\[Eta]"}], "-", 
       RowBox[{"0.742045", " ", 
        RowBox[{"\[Eta]", "^", "2"}]}], "-", 
       RowBox[{"0.236272", " ", 
        RowBox[{"\[Eta]", "^", "3"}]}], "+", 
       RowBox[{"S", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.000931193"}], "+", 
          RowBox[{"0.0186998", " ", "\[Eta]"}], "-", 
          RowBox[{"0.31971", " ", 
           RowBox[{"\[Eta]", "^", "2"}]}], "+", 
          RowBox[{"1.", " ", 
           RowBox[{"\[Eta]", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
     RowBox[{"\[Eta]", "^", "2.5"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30.0181", " ", "\[Chi]1"}], "-", 
       RowBox[{"30.0181", " ", "\[Chi]2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1056.24", "+", 
       RowBox[{"14.6177", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Eta]"}]}], ")"}], "^", "0.5"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Chi]1", "-", "\[Chi]2"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.785582454375884*^9, 3.7855824604708652`*^9}, {
  3.7855824944067917`*^9, 3.785582501256529*^9}, {3.785582634767516*^9, 
  3.7855826361683693`*^9}, {3.785582678832684*^9, 
  3.785582705777021*^9}},ExpressionUUID->"8e6e7eff-98f8-4498-a047-\
9f4a1eb91d89"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Code generation example", "Subchapter",
 CellChangeTimes->{{3.7855882369828167`*^9, 
  3.7855882442137203`*^9}},ExpressionUUID->"761b08e4-51ce-4941-b53c-\
6dfce8e8f9fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fit", "=", 
     RowBox[{"\[Alpha]2fit", "[", 
      RowBox[{"eta", ",", "chi1", ",", "chi2", ",", "S"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"GenerateCollocationPtsCFunction", "[", 
      RowBox[{
       RowBox[{"fit", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "eta"}]}], ")"}], "^", "0.5`"}], "\[Rule]", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "eta"}]}], "]"}]}], "}"}]}], ",", "eta", ",", "S", 
       ",", "chi1", ",", "chi2", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", "\"\<Ringdown\>\"", ",", 
       "\"\<Phase\>\"", ",", "\"\<alpha2\>\"", ",", "double", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.785588253888372*^9, 3.785588311702404*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"421c0691-d931-4ba1-8b5c-82158b46e720"],

Cell[BoxData["\<\"double IMRPhenomXHM_Ringdown_Phase_32_alpha2(double eta, \
double S, double chi1, double chi2, int RingdownPhaseFlag) {\\ndouble \
total=0,eta2,eta3,eta4,eta5;\\neta2 = pow(eta,2);\\neta3 = pow(eta,3);\\neta4 \
= pow(eta,4);\\neta5 = pow(eta,5);\\ndouble noSpin = 0.06508727556277369 + \
81.82151902053695*eta - 496.1922346106388*eta2 + 2631.5581174891404*eta3 - \
8864.303027536791*eta4 + 11817.83797276061*eta5;\\ndouble eqSpin = \
((0.977436415054621 - 4.9556042646000975*eta + \
26.352592393899965*eta2)*S)/(1. - 0.7251106626013689*S);\\ndouble uneqSpin = \
-27.778150812657373*(chi1 - 1.*chi2)*sqrt(1. - 4.*eta)*(1.0250442856060735 + \
1.*chi1*eta - 1.*chi2*eta)*eta2;\\ntotal = noSpin + eqSpin + uneqSpin;\\n\\n \
return total;\\n}\"\>"], "Print",
 CellChangeTimes->{3.785588313541284*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"1d11d778-8efe-491a-a711-81172fa50ecd"]
}, Open  ]]
}, Closed]]
},
AutoGeneratedPackage->None,
WindowSize->{808, 616},
WindowMargins->{{Automatic, 114}, {21, Automatic}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 67, "Section",ExpressionUUID->"ead18175-440d-4e5f-9296-00289ffc8b6d"],
Cell[742, 27, 11599, 260, 1098, "Code",ExpressionUUID->"e5a8e78f-a248-4763-81a8-93e72f5a8986"],
Cell[12344, 289, 19795, 401, 1832, "Input",ExpressionUUID->"447bcec3-acac-4169-a4f7-8ec072d07744",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[32176, 695, 215, 4, 53, "Section",ExpressionUUID->"22b69c35-aaca-418d-ab22-9385093530b3"],
Cell[32394, 701, 1727, 50, 284, "Input",ExpressionUUID->"c28f219f-4f1e-4dd3-8c6d-95fee66705f8",
 InitializationCell->True],
Cell[34124, 753, 3388, 80, 331, "Code",ExpressionUUID->"937de272-1073-4d90-b58e-918b05ec156e"],
Cell[37515, 835, 1700, 40, 186, "Code",ExpressionUUID->"64ff54ba-a248-45e5-8fa8-87bab98a7ca1"]
}, Closed]],
Cell[CellGroupData[{
Cell[39252, 880, 214, 4, 53, "Section",ExpressionUUID->"0ac13756-ce08-4090-b15b-af9466e543f2"],
Cell[39469, 886, 6380, 146, 649, "Input",ExpressionUUID->"44a2b872-06e8-40d8-b14c-f98cf606a1cf",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[45886, 1037, 159, 3, 49, "Subchapter",ExpressionUUID->"29ea7606-dfdd-4ae3-ac20-2767cd076a1c"],
Cell[CellGroupData[{
Cell[46070, 1044, 206, 4, 67, "Section",ExpressionUUID->"5045c212-c2f7-4c54-bd74-4a724e5a1ae7"],
Cell[46279, 1050, 13022, 338, 443, "Code",ExpressionUUID->"27ce7270-6b1d-4d1e-844e-4e8bde4986c2"]
}, Closed]],
Cell[CellGroupData[{
Cell[59338, 1393, 241, 4, 53, "Section",ExpressionUUID->"8ca7b6ca-5def-4402-8168-3d2c7423eea9"],
Cell[59582, 1399, 5516, 137, 321, "Code",ExpressionUUID->"5b2e381d-e58f-4b80-bfe6-cfc61f38a1f6"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65147, 1542, 194, 3, 65, "Subchapter",ExpressionUUID->"b8697b77-ae79-4c0d-976a-faae399324b3"],
Cell[CellGroupData[{
Cell[65366, 1549, 158, 3, 67, "Section",ExpressionUUID->"b83001c4-eef4-47d4-b023-027454b07c5f"],
Cell[65527, 1554, 1152, 24, 166, "Text",ExpressionUUID->"f76991b7-be48-41ca-ac1e-b7e280eddf46"],
Cell[CellGroupData[{
Cell[66704, 1582, 150, 3, 54, "Subsection",ExpressionUUID->"0959c8dc-f538-4554-839e-5ee710bddfb8"],
Cell[66857, 1587, 2617, 61, 294, "Input",ExpressionUUID->"d534b8a6-7498-4f9f-837a-f50cb3d4e79c",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[69511, 1653, 205, 4, 54, "Subsection",ExpressionUUID->"f9e8abf5-43a4-4f03-bb05-d6011a701824"],
Cell[69719, 1659, 2688, 73, 250, "Input",ExpressionUUID->"4514538d-d015-439c-9880-02405b9251e2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[72444, 1737, 150, 3, 54, "Subsection",ExpressionUUID->"a83fe155-890b-4deb-952b-bb9090d6fb63"],
Cell[72597, 1742, 2228, 50, 117, "Code",ExpressionUUID->"61d5b7ae-a888-475a-9e48-55be140f873f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74862, 1797, 150, 3, 54, "Subsection",ExpressionUUID->"43c0f772-ab09-4914-a010-3a24b1ff712b"],
Cell[75015, 1802, 2099, 48, 117, "Code",ExpressionUUID->"16fe828f-76e7-4ea0-9bfe-255a1d7c49f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77151, 1855, 152, 3, 54, "Subsection",ExpressionUUID->"4133ea87-b66e-4ee4-a46d-d515d6a89b27"],
Cell[77306, 1860, 2471, 58, 271, "Input",ExpressionUUID->"cf1b81ad-6c32-4597-974f-49031b783eb1",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[79826, 1924, 164, 3, 53, "Section",ExpressionUUID->"a8ad3ab1-4f8d-4e26-af23-e2a8e258e6f0"],
Cell[79993, 1929, 647, 12, 120, "Text",ExpressionUUID->"3a1c3093-e1ec-45a4-955f-37dcb20da1aa"],
Cell[CellGroupData[{
Cell[80665, 1945, 282, 4, 45, "Subsubsection",ExpressionUUID->"ae8582a7-0b0d-483f-acd6-ca3de71a2fe6"],
Cell[80950, 1951, 1078, 19, 189, "Text",ExpressionUUID->"2c529afb-16dc-4401-87d6-1b9510ac527c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82065, 1975, 162, 3, 45, "Subsubsection",ExpressionUUID->"4e7061cf-01b8-421c-a647-13a467a1843d"],
Cell[82230, 1980, 2435, 59, 273, "Input",ExpressionUUID->"4b83b53d-50e8-4c59-987f-65fb657a8b15",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[84702, 2044, 164, 3, 45, "Subsubsection",ExpressionUUID->"bbe0d102-e5a9-448d-ba1c-b187d4102c66"],
Cell[84869, 2049, 2285, 53, 73, "Code",ExpressionUUID->"3ecd2079-bea9-421f-b46c-805762c3f39e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87191, 2107, 162, 3, 45, "Subsubsection",ExpressionUUID->"25f51046-1377-4b54-9dc1-4d0210ae6469"],
Cell[87356, 2112, 2409, 55, 73, "Code",ExpressionUUID->"33026afa-82b5-4dfc-aec2-45ea57deb2b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89802, 2172, 164, 3, 45, "Subsubsection",ExpressionUUID->"42d32198-7777-42d7-a5b7-ada87f52ad37"],
Cell[89969, 2177, 2384, 54, 73, "Code",ExpressionUUID->"41c7647b-3539-470d-97ee-4d9599cac0a2"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92414, 2238, 160, 3, 65, "Subchapter",ExpressionUUID->"1fbaa6ef-8a2a-4b39-9afa-c338cddd2536"],
Cell[CellGroupData[{
Cell[92599, 2245, 347, 9, 67, "Section",ExpressionUUID->"ffab1af0-f8aa-436c-a734-d53f5eba338f"],
Cell[92949, 2256, 1173, 29, 193, "Text",ExpressionUUID->"89cf3d2f-d468-415a-8f81-a37c36c64c96"],
Cell[94125, 2287, 6892, 168, 670, "Input",ExpressionUUID->"a32d7796-1fd2-41f2-8d0f-3dd597236dea",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[101054, 2460, 340, 10, 91, "Section",ExpressionUUID->"88d55360-9908-4f90-a4df-092d89714085"],
Cell[101397, 2472, 1632, 36, 189, "Text",ExpressionUUID->"e5f27b74-ef41-4905-be46-4570fa0311b7"],
Cell[103032, 2510, 189, 3, 54, "Subsection",ExpressionUUID->"19391137-5229-4e5f-a2cb-84fdbc31e7c3"],
Cell[CellGroupData[{
Cell[103246, 2517, 150, 3, 38, "Subsection",ExpressionUUID->"347a3369-1441-4719-9434-7f022d15ba5e"],
Cell[103399, 2522, 13598, 402, 803, "Input",ExpressionUUID->"ef5f63e7-1ae6-4fba-90d3-02c6ef254faf",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[117034, 2929, 152, 3, 54, "Subsection",ExpressionUUID->"c5515b61-f110-4764-9398-b7294d19ca41"],
Cell[117189, 2934, 13408, 393, 845, "Input",ExpressionUUID->"3d8c088f-12c9-4bec-9e4d-3dc17424b354",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[130634, 3332, 150, 3, 38, "Subsection",ExpressionUUID->"3b0a94ae-bf68-4e66-9053-535e2b18edce"],
Cell[130787, 3337, 13834, 405, 824, "Input",ExpressionUUID->"95727f26-6f85-426c-a89c-070420cf6b81",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[144658, 3747, 151, 3, 38, "Subsection",ExpressionUUID->"83d63013-9f71-490c-8182-c238daf6a580"],
Cell[144812, 3752, 15431, 447, 887, "Input",ExpressionUUID->"155d4612-ce61-402c-b275-5648eabac868",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[160280, 4204, 181, 3, 38, "Subsection",ExpressionUUID->"a36afe7d-1a55-405b-9783-d22a5ea60567"],
Cell[160464, 4209, 1359, 36, 152, "Input",ExpressionUUID->"6af0afa5-d6c3-4820-8636-6d47d712ff65",
 InitializationCell->True],
Cell[161826, 4247, 4505, 116, 450, "Input",ExpressionUUID->"0b4e7549-f323-4c5d-a686-39f42cd0b57f",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166380, 4369, 300, 9, 53, "Section",ExpressionUUID->"650e5f0e-b922-47da-b906-868e79b58a30"],
Cell[166683, 4380, 601, 9, 51, "Text",ExpressionUUID->"3bb54fef-d1ec-4370-877a-314f03f43278"],
Cell[CellGroupData[{
Cell[167309, 4393, 478, 12, 54, "Subsection",ExpressionUUID->"0c90e1bb-a0a7-4c00-8cd1-295af73223d3"],
Cell[167790, 4407, 202, 3, 35, "Text",ExpressionUUID->"92ee2faf-556d-4805-8297-d07d1908130c"],
Cell[167995, 4412, 2473, 63, 252, "Input",ExpressionUUID->"a139e53b-18b8-4fc0-8d6c-06591f8e4e9e",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[170505, 4480, 388, 11, 54, "Subsection",ExpressionUUID->"6e767afe-c198-47c3-bc52-05d46ff1dac2"],
Cell[170896, 4493, 202, 3, 35, "Text",ExpressionUUID->"d19a097e-ce9e-4692-8c63-dcf46cbf1baf"],
Cell[171101, 4498, 1772, 44, 229, "Input",ExpressionUUID->"4e2ef900-6733-4af0-a4fb-c4fbc46aef61",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[172910, 4547, 271, 4, 54, "Subsection",ExpressionUUID->"0acba544-3661-412e-b06c-0a958d397d9f"],
Cell[173184, 4553, 1249, 28, 304, "Text",ExpressionUUID->"13afebbe-b356-4161-9fde-db45b9e1b1b1"],
Cell[174436, 4583, 11575, 283, 1133, "Input",ExpressionUUID->"efba9ad4-5e30-4239-a77d-fe158e4f136f",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[186048, 4871, 277, 4, 38, "Subsection",ExpressionUUID->"9d4ad467-ce57-4cdc-94a4-807b8058c584"],
Cell[186328, 4877, 508, 11, 81, "Text",ExpressionUUID->"9b2d9815-80fd-4ac6-afaa-937990cd3b83"],
Cell[186839, 4890, 2778, 67, 275, "Input",ExpressionUUID->"60ee0a76-a353-4c97-b371-e9634f1b44a2",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[189654, 4962, 329, 5, 38, "Subsection",ExpressionUUID->"bdf62c50-2fef-49b3-9fb8-c5f446cea0c8"],
Cell[189986, 4969, 594, 13, 81, "Text",ExpressionUUID->"9a478fd3-84b9-4ce6-8c28-3a82bba44cda"],
Cell[190583, 4984, 3578, 100, 257, "Input",ExpressionUUID->"8e6e7eff-98f8-4498-a047-9f4a1eb91d89",
 InitializationCell->True]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[194222, 5091, 175, 3, 65, "Subchapter",ExpressionUUID->"761b08e4-51ce-4941-b53c-6dfce8e8f9fc"],
Cell[CellGroupData[{
Cell[194422, 5098, 1097, 28, 94, "Input",ExpressionUUID->"421c0691-d931-4ba1-8b5c-82158b46e720"],
Cell[195522, 5128, 918, 14, 329, "Print",ExpressionUUID->"1d11d778-8efe-491a-a711-81172fa50ecd"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/ParspaceFits/PhaseFits/21/3Dfit_p1_lm_21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S^2*(10.45011045204613 + 485.738458747382*\[Eta] - 
      2463.1612459443427*\[Eta]^2) + 
    S*(3.7361694179241787 - 513.1752235722759*\[Eta] + 
      994.0961950836344*\[Eta]^2) + S^3*(7.918023212219605 - 
      391.11084366980054*\[Eta] + 1855.0623015585954*\[Eta]^2), 
   {f11 -> 8.91928126158305, f21 -> 32.53317317393224, 
    f31 -> 1973.0558482084336}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 8.91928126158305, 5.827387192423739, 
       1.5305798236951067, 0.13512542705533537}, {f21, 32.53317317393224, 
       10.055267020722791, 3.235436026401385, 0.002706089215689909}, 
      {f31, 1973.0558482084336, 2671.508979716984, 0.7385548254520397, 
       0.4652453272725676}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   331.94151242837637, 332.6687851556491, 338.3851840789533, 
   0.9305158233991072, ScientificForm[19.23845843507996], {5.827387192423739, 
   10.055267020722791, 2671.508979716984}, {{f31, 0.7385548254520397}, 
    {f11, 1.5305798236951067}, {f21, 3.235436026401385}}, 3, 
   19.23845843507996, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 8.91928126158305, 5.827387192423739, 
       {-2.923394363888482, 20.76195688705458}}, {f21, 32.53317317393224, 
       10.055267020722791, {12.098411981344828, 52.96793436651966}}, 
      {f31, 1973.0558482084336, 2671.508979716984, {-3456.103607414384, 
        7402.215303831251}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{33.958441490424235, -6.739269244351028, -14627.202605475142}, 
   {-6.739269244351028, 101.10839485803541, 3811.6975277027555}, 
   {-14627.202605475142, 3811.6975277027555, 7.13696022870848*^6}}, 
   6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S*(3.7361694179241787 - 57.53549064346854*f11*\[Eta] - 
      57.53549064346854*(30.291535035914716 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(10.45011045204613 + 14.93055891444946*f21*\[Eta] + 
      14.93055891444946*(8.535773382983724 - 5.333333333333333*f21)*
       \[Eta]^2) + S^3*(7.918023212219605 - 0.19822593669861674*f31*\[Eta] - 
      0.19822593669861674*(1164.6417308380655 - 5.333333333333333*f31)*
       \[Eta]^2), 402.77577851344324, {}, {}, {27.43505833789061, 
    26.316153583554268, 12.178622627743025, 6.757354705816695, 
    4.747662124348878, -1.9277379591543564, 0.5129054335971261, 
    0.10554961393215478, -0.5044160671316753, 1.6141042850595397, 
    -5.9009880557619, -6.065109898424572, -93.37818122501403, 
    -30.48700953695098, -27.020150834779955, -8.453555311089044, 
    -3.0336157765695866, -13.374842103359924, -0.5927880990345358, 
    2.9414242948099627, -1.5268973312238856, 4.056183088688869, 
    1.9489594966240844, 29.18899373607792, 14.624381414559679, 
    9.720273342507255, 4.44806709978549, 0.011797855846403138, 
    0.4909159774449776, 0.9964021737400266, -1.719498725119422, 
    2.0806966897965715, 3.395224694686007, -3.442805714482745, 
    -1.0506667482759156, 5.047653936705174, 6.736841353249574}}}, 
 {{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S^2*(10.45011045204613 + 129.80288697310834*\[Eta] - 
      564.8381964815497*\[Eta]^2) + 
    S*(3.7361694179241787 - 408.61071182145054*\[Eta] + 
      436.4187990792325*\[Eta]^2) + S^3*(7.918023212219605 - 
      198.6567304428454*\[Eta] + 828.6403643481684*\[Eta]^2), 
   {f11 -> 7.101889759722353, f21 -> 8.69377279958944, 
    f31 -> 1002.1732461019147}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 7.101889759722353, 0.9263642851909335, 
       7.666411446614199, 1.1565194700863125*^-13}, {f21, 8.69377279958944, 
       3.143151523924161, 2.765941359624763, 0.005916446938880292}, 
      {f31, 1002.1732461019147, 621.9772516069934, 1.6112699355364117, 
       0.10784288923353114}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3401.77601433879, 
   3401.8310602103497, 3418.123113246439, 0.9695182322056988, 
   ScientificForm[11.44569234099862], {0.9263642851909335, 3.143151523924161, 
   621.9772516069934}, {{f31, 1.6112699355364117}, {f21, 2.765941359624763}, 
    {f11, 7.666411446614199}}, 3, 11.44569234099862, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 7.101889759722353, 0.9263642851909335, {5.28120660023354, 
        8.922572919211166}}, {f21, 8.69377279958944, 3.143151523924161, 
       {2.5161997445673396, 14.871345854611539}}, {f31, 1002.1732461019147, 
       621.9772516069934, {-220.26540539746236, 2224.6118976012917}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.8581507888773094, 0.22238537552461252, 
   -487.37545161269446}, {0.22238537552461246, 9.879401502346775, 
   76.51422605794063}, {-487.3754516126945, 76.51422605794063, 
   386855.70151658915}}, 6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S*(3.7361694179241787 - 57.53549064346854*f11*\[Eta] - 
      57.53549064346854*(30.291535035914716 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(10.45011045204613 + 14.93055891444946*f21*\[Eta] + 
      14.93055891444946*(8.535773382983724 - 5.333333333333333*f21)*
       \[Eta]^2) + S^3*(7.918023212219605 - 0.19822593669861674*f31*\[Eta] - 
      0.19822593669861674*(1164.6417308380655 - 5.333333333333333*f31)*
       \[Eta]^2), 131.90321325517067, {}, {}, {-6.392890518487505, 
   -4.839818901560543, -4.41416622196151, -4.101246292932865, 
   -3.7106038150772322, -3.2868000275052225, -2.8636840957832277, 
   -2.4728516757410848, -2.138971402593133, -1.6983199535345443, 
   -1.5828470282399447, -1.4936009244383914, -1.3732172473124855, 
   -1.20244984261379, -1.0700995418676218, -1.1187581043115244, 
   -1.6152307322255908, -2.3259341219712155, 0.2214559889403631, 
   0.9472227859150344, 1.2634053708323911, 0.11764072306101525, 
   -14.808989235151927, -8.789174954167692, -7.85853050513667, 
   -16.910805346801602, -11.99241653563891, -3.6008591337423326, 
   -6.165729193871954, -5.977094075747857, -4.373964159319634, 
   4.333047433744305, -0.5283789140479342, 4.122589197754046, 
   -3.0586438514599052, 2.685359574534825, -1.5079012868083268, 
   -6.11215170234345, -9.432402079917182, -13.126923706594027, 
   2.6117478911903333, -3.595563113450538, -7.007183873914755, 
   -4.518364202277596, -4.3554309115922365, -2.809629968919886, 
   -0.5974487543911735, 4.746784666011852, -9.627821752144186, 
   -13.30014609127474, -9.475822814747588, 1.331345023849309, 
   3.869549699506848, -3.99379221155084, 5.166828434305543, 
   -19.26787019324118, 1.330925222529217, -5.251565426885136, 
   -2.8763806535430554, 7.228693172672713, 0.637740669150336, 
   -7.734472640656293, -16.751449703547493, -16.67544971506588, 
   -7.1631677421700175, 2.69248171455434, 1.4536049030639084, 
   -15.487050159159232, -1.7156727256023139, -9.575060140276747, 
   5.300739882640187, 10.84441599466318, -24.85790643121821, 
   -3.755257096014958, -8.388923975001617, -13.36454776640629, 
   -18.068789284755894, -23.305054884180578, 7.85119257614727, 
   6.821001985894455, -12.75523655026393, 3.7780588011553817, 
   1.0073003422484277, -5.806186490503578, -14.15333883129238, 
   5.262233571079207, 8.655024947696504, 4.446810502160901, 
   -4.362142253885203, -7.793847746698674, -18.536123769296253, 
   1.7869866914382868, 11.21564703802413, 3.481817403653885, 
   0.1528056314878441, -2.974281825916826, 8.824561006996376, 
   -0.8127737538552964, -1.230164313490242, 1.5196310441240328, 
   -9.036080706454236, 4.524347873725205, 8.064257516240112, 
   4.897329975948274, 11.947947242596342, 11.948064733534132, 
   -1.73003232630861, 8.369047661777003, -0.2017911287706866, 
   -22.372906549646146, 9.095092950807782, -14.91896003566086, 
   -79.96156916232383, -22.576906877730153, -0.5528264513125691, 
   -0.5016255918503134, -0.46283419836910866, -0.4596464538049645, 
   -2.4046718828878824, -2.3602233284103846, -8.578432382223127, 
   -8.338215653146761, -13.401335729370686, -12.660257533367115, 
   -15.997038902837943, -15.386466968054293, -7.162809647687467, 
   -6.830064938748748, -5.3297419881381956, -12.829338903598256, 
   3.016041332480654, 3.3644089575497276, -12.730663603005553, 
   -12.486793941663734, -3.636545186261017, -3.2768852896947607, 
   -7.6787454246428695, -7.215788098753194, 8.634230110593904, 
   8.9442852225651, -13.160768421679904, -13.022147475373714, 
   6.37986965759216, 7.743956510597847, 3.884690056715108, 5.971156902830934, 
   -3.5485636049864695, -3.203095872000489, -6.434996572317111, 
   -6.346741638559784, 11.6467429896529, 13.114430627551663, 
   -5.681440153885497, -5.217185975436827, 6.718708516227473, 
   7.159125879497417, 1.8885086477441533, 3.0298892325764726, 
   10.005975174975916, 11.387213133558518, -1.9045272086140272, 
   -0.767214472232709, 21.816066782290825, 10.534527388011924, 
   5.080747791477933, 5.274415760081638, 7.516437221402754, 
   8.618003195535593, 12.264642322921148, 7.041460732458333, 
   10.505497385751184, 5.223398553036127, 6.630512420294387, 
   2.016842863573249, 2.990258959279817, 1.0383862034247286, 
   1.061657586641168, 1.0904519163108901, 30.115872143288687, 
   0.4144576404405349, 8.930513962167176, -11.387422968422939, 
   6.136182604074577, -17.10108169810907, -11.512065574131626, 
   -2.7304045464888276, 3.447565347754143, -6.127076828736506, 
   3.7629351923167462, -1.9496906828850733, -0.24209470356557006, 
   -16.380294727974785, 1.335665147878899, 19.846903564281256, 
   -4.121810950967209, -19.634763084728434, -18.975055351243512, 
   8.344907543348512, 10.098842941535821, -16.598701803729767, 
   -15.849655174449964, 9.42239302826735, -18.518129062387544, 
   5.06579678584454, 2.19700037749665, -5.27931939744154, -5.14510859484642, 
   -4.8632429730346445, -14.246742136135808, -13.363954617180767, 
   -7.849044715247828, 2.9218953755353425, 5.385215643613847, 
   -10.595630976085829, 2.1890272141835965, -13.787082816036495, 
   -13.54320036115059, 1.6271182698028923, 1.9267132943662801, 
   -2.834667193569132, -2.107089008482774, -7.224449666169932, 
   -6.214603620168589, 4.062384665111267, -6.141561707633599, 
   10.221093276870562, 11.101831779741687, 1.4986843681371624, 
   7.628252729666045, 11.023536364885928, 7.796161133649065, 
   10.240100912635299, 5.249814580611243, 0.31234327735768375, 
   4.128341962362143, -2.887719269985574, -2.75193468152775, 
   -4.28139200040377, -5.758264757482621, -5.0215744806772875, 
   -7.963118220911738, -6.393120835167089, -7.594016138250922, 
   -6.545791441262985, 6.656158054902853, -1.6612105389715381, 
   5.543496281545721, 6.440975328857611, 2.3479654434022876, 
   3.355508455928124, -1.741398034586851, 0.19813778041390862, 
   10.185851003290466, 6.454356174247245, 7.486912778422877, 
   0.3974837600478338, -17.545229804883483, -0.413550765215966, 
   -3.9627858181083084, -0.02906412618058596, -5.60693967762689, 
   3.469662401224852, 14.705422787325972, 2.737782289066452, 
   4.510647828312365, 5.2553098853466835, -1.4842670600768706, 
   0.01655118079483131, 1.7257285719964983, -3.39071360005439, 
   -0.2614883733906268, -7.960892085246506, 0.02079266031196525, 
   24.85636836077743, 22.097047881813133, 2.0951588807986, 
   -12.835234784185323, -5.607669731411711, 25.733549769589295, 
   -1.1420785026064202, -14.904998567175937, -0.7924611752910096, 
   -2.093550584938015, -9.798518359800681, -10.390489061534353, 
   -13.750595955480705, -9.90302884417062, 9.182324300198431, 
   -22.13639283842128, -9.58029994922122, 9.702865682643761, 
   4.655255732233812, -3.556711025320176, -6.865648777373288, 
   -28.650468805759562, 7.302359871820883, -4.617254427935698, 
   -20.4274752703924, -3.033242742234968, 27.489347759075685, 
   -1.2412251453084835, 20.683466171932714, 17.3292434175829, 
   -14.678945941793884, 5.722929169964985, 3.0541517560964593, 
   -8.127237314732398, -6.859963476415672, -1.8914994506465774, 
   -1.5706844787447949, -0.6600858858884635, -9.696113655479436, 
   -3.0512284594491064, 7.473868611422802, -7.44000842526242, 
   5.8632823600589035, -3.069174461896388, -5.476577709717631, 
   25.222740039906185, 5.845341840467306, -25.03778772043335, 
   -20.35242646032564, 5.8871058933759315, 16.401674769292327, 
   -0.986067972176194, 13.162244169386838, 12.09734565812871, 
   18.736972240052452, -9.887084441414926, 1.0120126164660235, 
   -1.3647034138380256, -17.836412191526215, -8.75651999191301, 
   -3.3958468454748783, 12.6636294997084, -3.2662736674579875, 
   10.114580413975588, -39.63665445027752, 11.754248780938553, 
   -4.447772645931721, -3.274903569731123, -6.065783374688152, 
   -5.420694325585487, -4.117309616829239, 17.805881958220837, 
   0.24436725971216333, -1.56723141630021, -2.9793978447308476, 
   11.269022960512984, 9.332996173602396, -1.717121759514896, 
   10.319229737981388, 7.15149839515675, 5.006885372192656, 
   -1.5817985342242196, 7.804991557530926, 8.890801105236378, 
   7.761021052977426, 8.332784573877348, 7.408511610048279, 
   7.177250069834599, -18.652509907402646, 13.008453420352396, 
   -5.705176745173667, 6.323290821617036, 4.630152909841087, 
   -1.0433451230354365, -3.996998910142409, 3.944596439330134, 
   -0.08968087530153923, 5.919622011709578, 1.8866779711904655, 
   4.565466784691395, 2.6083445385159365, 3.79453103794053, 
   -127.58725392924794, 5.618875492049554, 2.783699748252772, 
   2.861567377373987, 1.3919864398645245, 1.3128912518475886, 
   4.787820014597912, 2.8905625056093385, 2.5365073125281725, 
   0.8372248951691574, 1.0498744562495972, 3.7343152259605574, 
   7.058571419348908, 7.5002158284991935, 3.0555732705902585, 
   7.015832126706101, 7.105298853362825, 2.507535669507604, 
   4.236618182059658, 4.43064298154701, 2.5874948139655203, 
   3.015099158295797, 7.15692118288483, 0.9282188095059283, 
   1.0920333825906425, 1.1273283210171883, 0.9322068295067112, 
   0.1267920978546826, 0.9295671951874382, 0.8369545424928475, 
   0.9033247583342501, 1.0425929736113204, 0.7507824345542815, 
   0.8563469941812656, 0.9189649729888316, 1.1473610953521955, 
   2.948977411530066, 2.4102169377919864, 0.8876811354970542, 
   1.0946622587968307, 0.4283273797527869, -6.002578346956682, 
   1.3811857137202992, -0.9768992485478805, -0.3131063280407318, 
   0.03231793302360586, 1.4564338093602487, 1.9282954567999582, 
   0.005520374884888213, 0.9306087887394625, 0.9529672980225783, 
   -0.8312144974967453, 1.434273559338024, 1.1737433754688595, 
   1.2027027302929696, 1.5693202134071385, 0.6661857648170155, 
   1.4086871510271806, 1.0098214159647654, 0.21000587642569002, 
   0.2166185949816608, 0.5937321350040179, 1.4428562934159004, 
   0.7628705355276963, 0.7686125652334397}}}, 
 {{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S^2*(10.45011045204613 + 142.74962613738208*\[Eta] - 
      633.887472024343*\[Eta]^2) + S*(3.7361694179241787 - 
      287.1116574127877*\[Eta] - 211.57615776696946*\[Eta]^2) + 
    S^3*(7.918023212219605 - 473.582883754939*\[Eta] + 
      2294.9131820126677*\[Eta]^2) + 772.033828615251*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 772.033828615251, 
    f11 -> 4.990166142702057, f21 -> 9.560903041562108, 
    f31 -> 2389.1065500423174}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 772.033828615251, 39.97179426623261, 
       19.31446518195082, 1.6538446945274294*^-60}, {f11, 4.990166142702057, 
       0.6895476653659014, 7.236869027834467, 2.085512556172841*^-12}, 
      {f21, 9.560903041562108, 2.3104721866558147, 4.138073202863606, 
       0.00004204524165348086}, {f31, 2389.1065500423174, 462.72332096623205, 
       5.163142728690492, 3.698978847689336*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3131.7686837268575, 3131.860637749846, 3152.202557361419, 
   0.9835732348725373, ScientificForm[8.402296765039747], {39.97179426623261, 
   0.6895476653659014, 2.3104721866558147, 462.72332096623205}, 
   {{f21, 4.138073202863606}, {f31, 5.163142728690492}, 
    {f11, 7.236869027834467}, {d10, 19.31446518195082}}, 4, 
   8.402296765039747, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 772.033828615251, 39.97179426623261, 
       {693.4724706349263, 850.5951865955757}}, {f11, 4.990166142702057, 
       0.6895476653659014, {3.6349154721293075, 6.345416813274806}}, 
      {f21, 9.560903041562108, 2.3104721866558147, {5.0198551378709215, 
        14.101950945253295}}, {f31, 2389.1065500423174, 462.72332096623205, 
       {1479.660948922969, 3298.5521511616657}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1597.7443368620252, -4.370267629546636, 
   1.7945488683032438, 2870.2949920610895}, {-4.370267629546636, 
   0.47547598281156517, 0.11521079452469223, -271.1023240534382}, 
   {1.794548868303244, 0.1152107945246922, 5.3382817253101, 
   44.55228994235663}, {2870.2949920610895, -271.1023240534382, 
   44.55228994235662, 214112.87176601856}}, 6.713584981247434 + 
    536.7465954562813*\[Eta] - 2151.648363721454*\[Eta]^2 + 
    4128.014499582183*\[Eta]^3 + S*(3.7361694179241787 - 
      57.53549064346854*f11*\[Eta] - 57.53549064346854*
       (30.291535035914716 - 5.333333333333334*f11)*\[Eta]^2) + 
    S^2*(10.45011045204613 + 14.93055891444946*f21*\[Eta] + 
      14.93055891444946*(8.535773382983724 - 5.333333333333333*f21)*
       \[Eta]^2) + S^3*(7.918023212219605 - 0.19822593669861674*f31*\[Eta] - 
      0.19822593669861674*(1164.6417308380655 - 5.333333333333333*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   71.24628442254782, {}, {}, {-6.869883868415821, -5.076822118179704, 
   -4.4766572251714365, -4.046675773269865, -3.5883952337140093, 
   -3.138349616250876, -2.722360857083247, -2.363997382677354, 
   -2.0799005988839303, -1.7586508422348102, -1.6967416612679376, 
   -1.6462649280579615, -1.5418290184238774, -1.3561605487536479, 
   -1.1700331212089772, -1.1180112656637995, -1.4588729550346073, 
   -2.810341687036427, 1.9698378056065806, -0.9519400820348629, 
   -0.6357574971175062, -0.002838936802021408, -13.918658151596361, 
   -12.290805931236463, -10.275725536493766, -9.490161364481658, 
   -7.518548699319851, -4.1113823294815575, -2.1194997994604847, 
   -1.930864681336388, -0.6763461038659457, -1.0393728572166694, 
   -1.3040498342627629, -3.2615528017789686, -2.9332106547252224, 
   -4.602752017880075, -4.765194174850745, -3.4725426843909695, 
   -9.737569807654296, -4.090137980576188, 0.12117461392686835, 
   -4.077718436238712, -2.3449038735855083, -0.4215815268669516, 
   -0.2586482361815925, -7.087721501733256, -4.875540287204544, 
   -0.32344026347352184, -1.397112469162785, -8.693477265668776, 
   -6.187753626796777, -0.3948047646893542, -3.9309197043284847, 
   -5.275997908786408, -1.1280371986929438, -8.921394677242347, 
   -2.7967757542291594, -0.25780268684239616, -1.9938797482638577, 
   -4.1502239346274905, -2.6650526077326298, -8.837075270858605, 
   -10.793113913740214, -10.717113925258602, -1.3030269586949288, 
   -3.383132113691353, -2.913816930620836, -0.9275912757622322, 
   -0.7490784154205343, -5.442572789240415, -0.041045051419445144, 
   -2.86890257244967, -5.440483720013631, -4.959529096978372, 
   -4.635112768084113, -4.65718232367297, -4.424342235790817, 
   -4.751777892744968, 7.096910058981578, 7.364186638143536, 
   -0.2520515409819666, -0.2904849091934665, 0.4972603022501829, 
   -0.3767254815763721, 0.7524188816308452, 5.855233216621315, 
   -0.6872038974910311, -0.22973105005227978, 0.3140628921689341, 
   1.5470388358117333, -8.587270300682, 1.1560099443476375, 
   -3.7442437690500014, -2.0337635819890565, 0.5627438137849978, 
   0.9971763451073983, -3.7968917925751526, -9.862661084328224, 
   -1.9252573719334762, -2.6005264699943957, 1.5329743242708105, 
   -1.7979144055781973, -7.223849547435179, -1.533906491075129, 
   -1.083721119568473, -1.0836036286306836, 1.4801031503937168, 
   -1.864534831985111, 0.6771056694478759, -1.2958939903949869, 
   -1.1338960338461987, -3.3836889635775265, -58.505964968248804, 
   -1.1213026836551307, 0.804264263050186, 0.8554651225124417, 
   0.8942565159936464, 0.8974442605577906, 0.3095095458376136, 
   0.3539581003151113, -0.4358880960466536, -0.19567136697028786, 
   0.16957141425677946, 0.9106496102603501, 0.2880496695150043, 
   0.8986216042986541, -0.37735607587373465, -0.04461136693501544, 
   1.4557115836755372, 0.7415682400291956, 0.30185990375517235, 
   0.6502275288242458, 0.8402435406219055, 1.0841132019637243, 
   0.4347269568272196, 0.7943868533934761, 0.46379886153360417, 
   0.9267561874232797, 0.7631039672899789, 1.073159079261174, 
   1.5093822005813777, 1.648003146887568, -1.762674628584307, 
   -0.39858777557861913, -0.18658208637313578, 1.8998847597426902, 
   0.5227085381017673, 0.8681762710877479, 1.7075477138593627, 
   1.7958026476166893, -3.0098367254647655, -1.5421490875660027, 
   2.2032568965620527, 2.6675110750107223, -1.423835769949008, 
   -0.9834184066790641, -2.1827634953440906, -1.0413829105117713, 
   -3.5649319686515497, -2.1836940100689475, 0.8096542201114545, 
   1.9469669564927727, 8.24515963866336, -3.022808848471918, 
   -1.7047057803358001, -1.5110378117320948, 0.730983649589021, 
   -7.6670853768173615, -4.0204462494318065, -6.529446411169133, 
   -3.0654097578762816, -2.919145733140354, -1.5120318658820935, 
   -0.6973385651522506, 0.2760775305543177, -0.31870451093804064, 
   -0.29543312772160135, -0.2666387980518792, 8.673838856357293, 
   -0.238566511225752, -2.3315531046245965, 0.24755070281307212, 
   1.2398400833400558, 0.982582887105238, -1.1559873102644644, 
   8.110365357548616, 0.6902940623813407, 3.5633577767128344, 
   0.07104264896814527, 2.5667794853175216, -0.42778703576701815, 
   1.054913237346753, 1.653392638844963, 8.802635581573988, 
   -1.8226635102427196, 1.410083652152096, 2.069791385637018, 
   11.425706372560882, 13.17964177074819, 4.112468018333303, 
   4.861514647613106, 11.58129213300009, 0.809988477248524, 
   4.701681328032194, 4.093775360626452, 1.322173281866668, 
   1.4563840844617886, 1.7382497062735638, -0.1958566415797094, 
   0.6869308773753318, -8.800894340616523, 1.9700457501666477, 
   4.445274972306365, 0.9694132329216245, 0.9992551477908478, 
   1.1305220862032002, 1.3744045410891061, 0.48140271717669236, 
   0.7809977417400802, -0.03362294355143547, 0.6939552415349226, 
   -0.4142577514374608, 0.595588294563882, 0.5081048745678203, 
   1.094212146055881, -0.038036521847601534, 0.8427019810235237, 
   -10.097193023281093, -3.9541471477256778, 0.1156424201027022, 
   -0.4024850397878055, 2.0414547391984286, -0.22487664425719345, 
   -3.7962099852006617, 0.01978869980379727, 1.2246635471827005, 
   1.3604481356405245, 1.2001073215490052, 2.4556996343939943, 
   3.192389911199328, 2.972008112208812, 5.233571748229714, 
   2.7445472204269095, 3.7927719174148464, -0.5727913500111299, 
   1.9543911607911824, -1.2321744657720544, -0.33469541846016426, 
   -0.39173237231101865, 0.6158106402148178, -0.4998516715466934, 
   1.4396841434540661, -4.714602345506307, -8.432469834446046, 
   -1.6080845878033614, 1.7576217116209492, -29.014381882183436, 
   0.7923737890657563, -2.7447394971452965, 1.188982194782426, 
   -19.519740502524186, -10.443138423672444, 3.3546446429745487, 
   -3.618324653024196, -1.8454591137782828, -1.1007970567439642, 
   -0.7368283606087296, 0.7639898802629723, 1.002904168128424, 
   -4.0934308512017665, -1.7121439765333406, -10.272382464191331, 
   -2.2906977186328596, 4.107204694736318, 1.3598226184918758, 
   0.9847339183469614, -21.056066466083337, 1.6963580466353818, 
   8.944004654401056, -3.9007549386837717, -5.643734595596015, 
   -2.3134567338400274, 1.441004361295036, 7.868237996616799, 
   1.9115659153417681, 0.6482127229558614, 0.5973667225660222, 
   3.4097644034343517, -10.171799635734565, 1.9992081446584962, 
   -0.4730383145895871, -0.4821340702532382, 1.5942759100211532, 
   3.36464375127715, -17.78206408276076, -4.27416363740096, 
   3.895679005909493, -12.558441050234336, 3.087863056522515, 
   13.182065248836537, 1.507259467372272, 8.738682547527624, 
   12.639146710859102, 0.7113065645398393, -3.994554490823205, 
   -2.7090523801301885, 2.351058527460566, 6.338241450966535, 
   0.5996979292351767, 0.9205129011369593, 1.8311114939932907, 
   -2.2195276317950032, 4.436028876623638, 0.17714027625802942, 
   2.3201158977994822, -2.9332935884387865, 1.471982945523159, 
   3.4254303538999835, 14.80165255218975, -1.5666874401784767, 
   -27.32048897422346, -22.635127714115747, 7.877599651645227, 
   5.267413103264033, 1.2260057430320757, 4.691416617824046, 
   6.632443472203832, 5.734150832347439, -17.181954708470585, 
   -0.18894125164015918, -1.3516022388999183, -16.34690144486452, 
   0.5223279241963468, 2.0643926212311214, 3.235323782061556, 
   3.6556287248400494, 2.6534646428329722, -40.34043641269942, 
   6.655336085954374, 0.3885689693869665, 0.7573761236838976, 
   0.7644637320003937, 1.512395336637347, 2.8181630136956883, 
   11.39992847315034, -3.228187167270704, 1.9546137146046547, 
   3.623718456027653, 4.406671511562351, 5.428404349034665, 
   2.279945144159882, 3.494885870150256, 3.3424452302942598, 
   3.7072976366959765, 2.1863699776029506, 4.120494862905119, 
   4.1805523374962235, 4.32416269424651, 4.895926215146432, 
   4.046362823551348, 3.171032013305094, -15.103695609704445, 
   13.76962875552178, 0.290119593621192, 2.8711092293486615, 
   1.1556588722226309, 1.4525752033281236, 0.41962624361255507, 
   3.8393099885660646, -0.39054576491386683, 2.4537216017696863, 
   0.9513272304597109, 1.4400840340122016, 0.8098001977938623, 
   1.9959866972184557, -123.24870682657742, 3.207803018282277, 
   0.9851554075306979, 1.063023036651913, 1.3919864398645245, 
   1.3128912518475886, 2.466028043065606, 1.0920181648872642, 
   1.5577146545355447, 1.8375954517689053, 1.751076698385745, 
   1.429701142922525, 4.753957336310876, 5.453602018560744, 
   1.4548763007150427, 4.765814286492088, 4.8552810131488116, 
   0.18574369797529755, 1.9148262105273517, 2.1088510100147033, 
   0.4816722090574217, 1.5979590947395508, 5.739781119328583, 
   1.928589366105669, 2.557723718012909, 2.5930186564394546, 
   3.172891300709324, 2.6427851568510974, 3.445560254183853, 
   3.5239248295011123, 3.590295045342515, 3.7874293979194533, 
   3.4911759122340413, 3.5433172811895304, 3.6059352599970964, 
   3.903537741526378, 1.109307116599453, 1.4314242797993728, 
   1.888051692096795, 2.979518193947399, 2.8966976157017967, 
   -6.002578346956682, 1.3811857137202992, -1.2191017743387107, 
   -0.555308853831562, 0.6618766649299346, 1.4564338093602487, 
   1.9282954567999582, 0.285357079106916, 2.292738694375153, 
   3.682077264207038, -2.6404262568342034, 1.4292113713252093, 
   1.1737433754688595, 1.2027027302929696, 1.5693202134071385, 
   2.551041699967584, 3.293543086177749, 3.766140267446019, 
   1.7246900121693542, 1.731302730725325, 0.5937321350040179, 
   1.4428562934159004, 2.647726470678265, 2.653468500384008}}}, 
 {{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S^2*(10.45011045204613 + 139.14951724480042*\[Eta] - 
      614.6868912639073*\[Eta]^2) + 
    S*(3.7361694179241787 - 286.651463941599*\[Eta] - 
      214.03052294664258*\[Eta]^2) + 
    S^3*(7.918023212219605 - 474.0986093699811*\[Eta] + 
      2297.663718626225*\[Eta]^2) + 765.5978862710983*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 146.863691987514*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 765.5978862710983, 
    d20 -> -146.863691987514, f11 -> 4.982167714844017, 
    f21 -> 9.319779523466776, f31 -> 2391.708256073482}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 765.5978862710983, 40.58222716661463, 
       18.865349186673644, 1.9250380802572437*^-58}, {d20, -146.863691987514, 
       159.12998717981506, -0.9229165073805964, 0.35656233462749465}, 
      {f11, 4.982167714844017, 0.6897193567582253, 7.223470917593038, 
       2.2848716545716005*^-12}, {f21, 9.319779523466776, 2.3255870860864265, 
       4.007495388680716, 0.0000721889111089663}, {f31, 2391.708256073482, 
       462.8105815320505, 5.167790779882702, 3.616746519306088*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3132.9182941434115, 3133.0565429913377, 
   3157.4389425048853, 0.983605337313539, ScientificForm[8.394082544320296], 
   {40.58222716661463, 159.12998717981506, 0.6897193567582253, 
   2.3255870860864265, 462.8105815320505}, {{d20, -0.9229165073805964}, 
    {f21, 4.007495388680716}, {f31, 5.167790779882702}, 
    {f11, 7.223470917593038}, {d10, 18.865349186673644}}, 5, 
   8.394082544320296, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 765.5978862710983, 40.58222716661463, 
       {685.8362609643422, 845.3595115778545}}, {d20, -146.863691987514, 
       159.12998717981506, {-459.62292918746016, 165.89554521243215}}, 
      {f11, 4.982167714844017, 0.6897193567582253, {3.626570924290749, 
        6.337764505397286}}, {f21, 9.319779523466776, 2.3255870860864265, 
       {4.7489952484417275, 13.890563798491826}}, {f31, 2391.708256073482, 
       462.8105815320505, {1482.085330732178, 3301.3311814147864}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1646.9171618027146, 1109.6902206481643, 
   -4.311318400379693, 3.6170690313040144, 2851.6128451593727}, 
   {1109.6902206481643, 25322.352819848107, 1.3790951969458614, 
   41.57470587687983, -448.5881919698336}, {-4.311318400379693, 
   1.3790951969458614, 0.4757127910869801, 0.1175141995120355, 
   -271.21895175446275}, {3.617069031304015, 41.57470587687983, 
   0.1175141995120355, 5.408355294971959, 43.83094098460431}, 
   {2851.6128451593727, -448.58819196983364, -271.2189517544628, 
   43.83094098460432, 214193.6343780348}}, 6.713584981247434 + 
    536.7465954562813*\[Eta] - 2151.648363721454*\[Eta]^2 + 
    4128.014499582183*\[Eta]^3 + S*(3.7361694179241787 - 
      57.53549064346854*f11*\[Eta] - 57.53549064346854*
       (30.291535035914716 - 5.333333333333334*f11)*\[Eta]^2) + 
    S^2*(10.45011045204613 + 14.93055891444946*f21*\[Eta] + 
      14.93055891444946*(8.535773382983724 - 5.333333333333333*f21)*
       \[Eta]^2) + S^3*(7.918023212219605 - 0.19822593669861674*f31*\[Eta] - 
      0.19822593669861674*(1164.6417308380655 - 5.333333333333333*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 71.27051396501055, 
   {}, {}, {-6.855635551298766, -5.065218656701566, -4.467468327425442, 
   -4.039656089313656, -3.583284355569636, -3.1348720779048005, 
   -2.7202261344863476, -2.3628998937449186, -2.0795197034956567, 
   -1.7586809814316071, -1.6964361254344684, -1.6452428449315768, 
   -1.539694457706334, -1.3525025221111164, -1.1644255822720453, 
   -1.110013110027463, -1.448028020258274, -2.7236476916697754, 
   1.9932014640609594, -0.9281517495731499, -0.6119691646557932, 
   0.09911479880647533, -13.738990057291062, -12.165754691240636, 
   -10.163222484487491, -9.180044693112627, -7.37223342243044, 
   -4.032219924199694, -2.0678969459190384, -1.8792618277949416, 
   -0.6454886003199434, -0.9179937352527929, -1.3033310097819637, 
   -3.0861982494981532, -2.9060451929034414, -4.374495696167177, 
   -4.556374186277591, -3.354537879719981, -9.630187028330369, 
   -3.866915088282397, 0.20161345098389205, -3.999397162181765, 
   -2.2633766784172735, -0.38960141692516714, -0.22666812623980803, 
   -7.023138400613007, -4.810957186084295, -0.1877002337521958, 
   -1.2656284935559796, -8.527476451249001, -6.090279765034708, 
   -0.36402224218606705, -3.6141417798326394, -5.187301087426022, 
   -0.9591234635625909, -8.522656853632853, -2.5819712077989294, 
   -0.21390502216299012, -1.9404333658591604, -3.7736876045053833, 
   -2.506145630806042, -8.746972398012701, -10.555725401380798, 
   -10.479725412899185, -1.2429627250650128, -3.2520964094537703, 
   -2.8060606330818167, -0.5244795968301688, -0.6853319439006569, 
   -5.355157230195857, 0.11484672143231478, -2.3191273876988134, 
   -4.513808016054952, -4.9031230196498115, -4.563251279764444, 
   -4.454410502660778, -3.9750984998221384, -3.9415488925559004, 
   7.147425217867678, 7.389194085237847, 0.030193134785164943, 
   -0.17477644006176263, 0.5282469088742232, -0.3431252010482382, 
   1.1658261391818243, 5.8630240786359025, -0.3771054824286324, 
   -0.13213875310235323, 0.3320624469340885, 1.6981526315416033, 
   -8.410336726810712, 1.1587794017512962, -3.1007933641901886, 
   -1.9279181128220841, 0.5668112455365133, 1.0268829628004, 
   -3.3243852416083755, -9.60260581391043, -1.9080235413548294, 
   -2.4550194752175614, 1.7302205341693977, -1.6590088287725848, 
   -6.459726759309326, -1.3866565018082895, -0.5546829700691589, 
   -0.5545654791313694, 1.4885708914341684, -1.5127846305237682, 
   0.6810210525160514, -0.30721740856756696, -0.7801977831632172, 
   -3.1301264478887845, -57.47491930711881, -0.09025702252513668, 
   0.797791561277819, 0.8489924207400747, 0.8877838142212795, 
   0.8909715587854237, 0.306245098551841, 0.35069365302933875, 
   -0.32950996279666356, -0.08929323372029785, 0.5404874281855996, 
   1.2815656241891702, 0.8493203613368934, 1.4598922961205432, 
   -0.3129100221461272, 0.019834686792592038, 1.5201576374031447, 
   1.1124842539580158, 0.3438481760767189, 0.6922158011457924, 
   1.2111595545507328, 1.4550292158925515, 0.4443517202869742, 
   0.8040116168532307, 0.57017699478358, 1.0331343206732555, 
   0.9915540949960189, 1.301609206967214, 1.9527261221878973, 
   2.0913470684940876, -1.5205383365123737, -0.15645148350668592, 
   -0.10907824350239537, 1.9773886026134306, 0.5323333015615148, 
   0.8778010345474954, 1.8139258471093456, 1.9021807808666722, 
   -2.3230610135034624, -0.8553733756046995, 2.3009229851186603, 
   2.76517716356733, -1.1816994778770606, -0.7412821146071167, 
   -2.1052596524733502, -0.9638790676410309, -2.9677523566861126, 
   -1.5865143981035104, 0.8063897728256819, 1.9437025092070002, 
   8.842339250628797, -2.4267099798835687, -1.5271279275898593, 
   -1.333459958986154, 0.9085615023349618, -6.834298367351522, 
   -3.187659239965967, -5.9322667992036955, -2.4682301459108444, 
   -2.6770094410684067, -1.269895573810146, -0.6553502928306898, 
   0.3180658028758785, -0.30255085290671957, -0.2792794696902803, 
   -0.2504851400205581, 10.060964059047436, -0.232202797412274, 
   -1.9029374936587473, 0.5109280228163726, 1.3373883609670543, 
   1.7121774936364886, -0.971238434438007, 8.33926827119847, 
   0.7471643679984794, 3.6944827610279987, 0.1241918542589815, 
   2.551723489635492, -0.4886603067766444, 1.8994810769656283, 
   1.6192729330531392, 9.376345606167632, -1.8495541967195521, 
   2.7710745025451047, 3.4307822360300264, 11.31568400975516, 
   13.069619407942469, 5.441447733536307, 6.190494362816111, 
   11.481986126782502, 1.9765067154887532, 4.641612287564911, 
   4.040771460912367, 1.411160104245937, 1.5453709068410575, 
   1.8272365286528327, 0.4256453855512916, 1.3084329045063328, 
   -8.844716140532242, 1.9262239502509289, 4.401377940179643, 
   1.3822902948308524, 0.9693559554836639, 1.7973946063524409, 
   2.041277061238347, 0.4629742541001889, 0.7625692786635767, 
   -0.02983505970153999, 0.6977431253848181, -0.29249853293401884, 
   0.7173475130673239, 0.5380143091838221, 1.2216016670498817, 
   0.30188093610581745, 1.1826194389769427, -9.62532093789089, 
   -3.4832814561788865, 0.5375444727563519, -0.14985038891587976, 
   2.2940893900703543, -0.09897604809452787, -3.717728952487448, 
   0.09826973251701077, 1.2418276544474267, 1.3776122429052506, 
   1.2442425297915634, 2.5856455434338415, 3.322335820239175, 
   3.2302492771760996, 5.531325285252471, 2.9411398065224574, 
   3.9893645035103944, -0.31523844257095845, 1.9504121338105946, 
   -0.9766929019317487, -0.07921385461985864, -0.3158688754944379, 
   0.6916741370313986, -0.508070949525063, 1.4314648654756965, 
   -3.7842522851304494, -7.503541172300139, -1.18373960424762, 
   1.7401471420527912, -28.379367882026706, 0.7623095697735138, 
   -2.7749392001597997, 1.1587824917679228, -18.632279400280204, 
   -9.555677321428462, 3.9804000825912027, -3.388705952737503, 
   -1.6158404134915898, -0.8711783564572713, -0.7833502843609601, 
   0.7174679565107418, 0.9248760252094996, -4.17176432698205, 
   -1.8026105853745946, -10.376282244853904, -2.3945974992954326, 
   5.846656631713948, 3.0972888729961525, 1.01433486784115, 
   -20.802945535106446, 1.7930746357287362, 10.260391572024155, 
   -3.9773357597027292, -5.337755275363406, -2.351679633829008, 
   1.4500502401608273, 9.099692302840396, 2.454850857634611, 
   1.4708379325947476, 1.0288856671873106, 3.469353152422613, 
   -9.71277420000122, 2.4022943632585623, -0.09243044783775645, 
   -0.3694361792768319, 1.636630132544603, 3.6042443385247864, 
   -17.50618938156043, -3.6853730451582862, 4.001883703546262, 
   -12.487021729042972, 3.0901869805126907, 14.279694496392466, 
   1.434643107902815, 9.525548608640754, 12.668009391099766, 
   1.7031674705926036, -3.5402667178988594, -2.427770953936019, 
   2.7778707819922985, 7.3522863524962645, 0.6258834036514429, 
   0.9466983755532254, 1.8572969684095568, -1.9030431390460194, 
   4.753287902492673, 0.3220925815891178, 2.652503892619663, 
   -2.635862950751033, 1.5073707643751035, 3.6184245151616707, 
   15.476054683742277, -1.090649183636046, -27.201626745700402, 
   -22.51626548559269, 7.828248227715434, 6.165204427829039, 
   1.1319684294718755, 5.330755985304883, 6.8886580376407025, 
   7.016715447108908, -17.400393895488286, -0.1738268094376707, 
   -1.4778724902695224, -16.38137389676156, 1.082829709496238, 
   2.156192950855555, 4.328728698049311, 3.7695544660292555, 
   3.353432769552356, -40.28828852302202, 6.9001280345663645, 
   0.7271611062145951, 1.017886519560676, 1.1829838437233917, 
   1.815549048842172, 3.0170145941612247, 11.554992843891029, 
   -3.1836442691506335, 1.9751304687487874, 3.7288926943438128, 
   4.679774279275776, 5.639888571843457, 2.2278811541910315, 
   4.039607165809045, 3.7287556538293174, 3.6597773482596168, 
   2.1290290937509226, 4.285990090508307, 4.398551742132497, 
   4.487178823903676, 5.058942344803597, 4.205903175174228, 
   3.383296355316773, -14.83399988600199, 13.783262692819875, 
   0.3721470733602459, 3.0587741447971126, 1.397904188455712, 
   1.4193549247877826, 0.7947074411253112, 3.9073801902049468, 
   -0.39530717500707624, 2.7915543308889994, 0.9430738395516443, 
   1.4651572960362955, 0.7904737607088066, 1.9766602601334, 
   -123.44960587916813, 3.147212320621776, 0.9658289704456422, 
   1.0436965995668572, 1.3919864398645245, 1.3128912518475886, 
   2.4286827722253577, 1.0726917278022086, 1.550922595333077, 
   1.8383873294837372, 1.7522784392153596, 1.3590985593817777, 
   4.6833547527701285, 5.369485362516031, 1.4394853966919356, 
   4.691721485149401, 4.781188211806125, 0.14839842713504936, 
   1.8774809396871035, 2.071505739174455, 0.45400579565338717, 
   1.5856015200053264, 5.727423544594359, 1.929381243820501, 
   2.556580884399949, 2.591875822826495, 3.1630565798156454, 
   2.626128794302609, 3.4289038916353647, 3.476513955719156, 
   3.5428841715605586, 3.7473121893643153, 3.4611018097920265, 
   3.495906407407574, 3.55852438621514, 3.8686790557414312, 
   1.089051641799685, 1.4246322205968909, 1.8888435698116268, 
   2.9748439050819115, 2.8354979332491936, -6.002578346956682, 
   1.3811857137202992, -1.3540027587963976, -0.690209838289249, 
   0.5455912707265753, 1.4564338093602487, 1.9282954567999582, 
   0.16133384390744254, 2.2921810658123505, 3.6393128228116964, 
   -2.8046646682631433, 1.4291921216003374, 1.1737433754688595, 
   1.2027027302929696, 1.5693202134071385, 2.5463674111020964, 
   3.2888687973122614, 3.730728061304333, 1.6304133578805917, 
   1.6370260764365625, 0.5937321350040179, 1.4428562934159004, 
   2.6430521818127772, 2.6487942115185206}}}, 
 {{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S^2*(10.45011045204613 + 140.81747406391133*\[Eta] - 
      623.5826609658325*\[Eta]^2) + 
    S*(3.7361694179241787 - 283.52063870798025*\[Eta] - 
      230.72825752594252*\[Eta]^2) + 
    S^3*(7.918023212219605 - 485.1333114697788*\[Eta] + 
      2356.5154631584796*\[Eta]^2) + 755.447216245523*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1146.6431413567382*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 755.447216245523, 
    d30 -> -1146.6431413567382, f11 -> 4.927752167177628, 
    f21 -> 9.431493815521625, f31 -> 2447.375553116325}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 755.447216245523, 40.35304808567126, 
       18.720945556372246, 8.644235633388851*^-58}, 
      {d30, -1146.6431413567382, 478.17265832487635, -2.397968853705757, 
       0.016906781878926004}, {f11, 4.927752167177628, 0.6863154633639365, 
       7.180010403706379, 3.0378138202610824*^-12}, {f21, 9.431493815521625, 
       2.298621306389711, 4.1031090198737585, 0.00004867647790766447}, 
      {f31, 2447.375553116325, 460.864072857995, 5.310406467441061, 
       1.748634504672347*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3128.0007752481306, 3128.139024096057, 3152.5214236096044, 
   0.9837875469032847, ScientificForm[8.347306474659277], {40.35304808567126, 
   478.17265832487635, 0.6863154633639365, 2.298621306389711, 
   460.864072857995}, {{d30, -2.397968853705757}, {f21, 4.1031090198737585}, 
    {f31, 5.310406467441061}, {f11, 7.180010403706379}, 
    {d10, 18.720945556372246}}, 5, 8.347306474659277, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 755.447216245523, 40.35304808567126, {676.1360269364587, 
        834.7584055545873}}, {d30, -1146.6431413567382, 478.17265832487635, 
       {-2086.4591906005912, -206.827092112885}}, {f11, 4.927752167177628, 
       0.6863154633639365, {3.57884549908572, 6.2766588352695365}}, 
      {f21, 9.431493815521625, 2.298621306389711, {4.913708958380752, 
        13.949278672662498}}, {f31, 2447.375553116325, 460.864072857995, 
       {1541.5783590459773, 3353.172747186673}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1628.3684898044971, 3307.492721258755, 
   -4.143133244464534, 2.148488815912352, 2671.2829711953755}, 
   {3307.492721258755, 228649.09116947895, 12.44580660295659, 
   25.805153195406092, -11619.26855504407}, {-4.143133244464534, 
   12.44580660295659, 0.47102891525245477, 0.11537371597401457, 
   -268.8129354384459}, {2.148488815912352, 25.805153195406092, 
   0.11537371597401457, 5.283659910188743, 42.76077934992133}, 
   {2671.2829711953755, -11619.26855504407, -268.8129354384459, 
   42.760779349921314, 212395.69365125927}}, 6.713584981247434 + 
    536.7465954562813*\[Eta] - 2151.648363721454*\[Eta]^2 + 
    4128.014499582183*\[Eta]^3 + S*(3.7361694179241787 - 
      57.53549064346854*f11*\[Eta] - 57.53549064346854*
       (30.291535035914716 - 5.333333333333334*f11)*\[Eta]^2) + 
    S^2*(10.45011045204613 + 14.93055891444946*f21*\[Eta] + 
      14.93055891444946*(8.535773382983724 - 5.333333333333333*f21)*
       \[Eta]^2) + S^3*(7.918023212219605 - 0.19822593669861674*f31*\[Eta] - 
      0.19822593669861674*(1164.6417308380655 - 5.333333333333333*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 70.4784164782322, 
   {}, {}, {-6.887769444534147, -5.08583971370625, -4.479313922615857, 
   -4.04514140846158, -3.5845023958021995, -3.133593647704485, 
   -2.7178998536909837, -2.36065219354769, -2.0781548264451013, 
   -1.760205723741401, -1.6993232866686423, -1.6490079130600694, 
   -1.5435307320544407, -1.3552811133594744, -1.1646954124566467, 
   -1.1060009125396562, -1.4376383398447494, -2.8232614438403516, 
   2.0122583471673465, -0.9311959059454118, -0.6150133210280551, 
   0.2628755514453829, -13.502106915632822, -12.414433385605548, 
   -10.359489378806202, -8.69245865440542, -7.086059346968284, 
   -4.15527067777316, -1.9306622475741761, -1.7420271294500793, 
   -0.5449696637243946, -0.894569796610071, -1.3189309796174697, 
   -2.9207281560846923, -3.0749055423193496, -3.894191510371652, 
   -3.9348709406625453, -3.22010016917341, -9.625702819757635, 
   -3.508632523154823, 0.11989443072700112, -4.122655661370686, 
   -2.017352712439333, -0.25861936362390026, -0.09568607293854114, 
   -6.87054496183643, -4.6583637473077175, 0.20432065744503802, 
   -0.9764997365877406, -8.05786277591848, -5.824486950227609, 
   -0.3618403292909633, -2.7153387689741812, -5.380605631519188, 
   -1.002099414339959, -7.6041040846539545, -1.75639808050056, 
   -0.5519886436027406, -2.08360494748284, -3.2449785748463285, 
   -1.8517345391030418, -8.786507186590981, -9.495228208921574, 
   -9.419228220439962, -0.8852583741239357, -2.7839287291038843, 
   -2.33837987667172, 0.10746099020105504, -0.6195476291615769, 
   -4.654620186574746, -0.3328830349147296, -1.835987085858605, 
   -2.304704051628491, -4.999852134636171, -3.8959063954850137, 
   -3.190119128755825, -2.283094463443149, -1.9914810578055722, 
   7.071267161179108, 7.383775295147444, 0.7591368876053934, 
   -0.6417396264443056, 0.4319091833027642, -0.030588835818619486, 
   1.5836200019184972, 5.874899192568506, -0.5854336888012881, 
   -0.15234078708836307, 0.18367831284491842, 1.2338209736307206, 
   -8.928197227951614, 1.1420116144826338, -2.338717177377518, 
   -1.5183354728366254, 0.4142794876053202, 0.4109022566851763, 
   -2.3039681850222635, -8.782188200216495, -1.922175444608655, 
   -1.534590668472287, 1.3256972026366682, -1.1214332084207683, 
   -4.089211516537418, -0.9973032188926538, 0.6746580127276189, 
   0.6747755036654084, 0.9008708928339431, -0.3019636111693842, 
   0.5129276123826969, 2.006719787006986, -0.13407384191219052, 
   -1.174078902791365, -55.54387733824268, 1.8407849463509933, 
   1.0358742428138044, 1.08707510227606, 1.1258664957572648, 
   1.129054240321409, 0.6895866799295476, 0.7340352344070453, 
   0.6136420421179309, 0.8538587711942967, 1.767619537679053, 
   2.5086977336826237, 2.1150061535104783, 2.725578088294128, 
   0.32718750238819894, 0.6599322113269182, 2.160255161937471, 
   1.9616944296546848, 0.042717788478199736, 0.3910854135472732, 
   1.6824477964506173, 1.926317457792436, 0.6533752595341298, 
   1.0130351561003863, 0.8330695188639794, 1.296026844753655, 
   0.21544292407675414, 0.5254980360479493, 1.6962919770530362, 
   1.8349129233592265, -1.7237895974141821, -0.35970274440849437, 
   -0.13312659674635086, 1.9533402493694751, 0.4012271003915657, 
   0.7466948333775463, 1.39655889035555, 1.4848138241128765, 
   -2.192918759402559, -0.7252311215037963, 1.3156375215847333, 
   1.779891700033403, -0.7046912579446598, -0.26427389467471585, 
   -1.7891782653002082, -0.6477976804678889, -2.139604621699597, 
   -0.7583666631169947, 0.4338874866098479, 1.5712002229911661, 
   10.04840891941209, -1.2209852729920598, -0.7086006565122318, 
   -0.5149326879085265, 1.7270887734125893, -5.14038118347397, 
   -1.493742056088415, -4.348275196623618, -0.8842385433307669, 
   -1.5197417403018108, -0.11262787304355015, -0.20063681283565415, 
   0.7727792828709141, -0.028782222062091023, -0.005510838845651733, 
   0.02328349082407044, 12.555984533780403, -0.09049667499244762, 
   -0.8727883817221596, 1.5485877321891621, 0.6757621891516976, 
   3.99714019315293, 0.6473270486917357, 7.546909854142726, 
   0.9786819374123468, 5.39193678396758, -0.038852685175740476, 
   1.7843197055891906, -0.6637022631616603, 2.57324438381832, 
   1.7664453960451283, 10.067791265364505, -1.9874770226162681, 
   4.714036276374387, 5.373744009859308, 11.53447606279181, 
   13.28841146097912, 7.253755385127249, 8.002802014407052, 
   11.65909001928543, 3.566256352538332, 4.687071011636462, 
   4.484799485535788, 2.3299209267619716, 2.464131729357092, 
   2.7459973511688673, 1.2478809598671177, 2.130668478822159, 
   -8.835220523717311, 1.9357195670658598, 4.412746489095937, 
   1.9165414392126365, 0.9578732620193335, 1.4280876688617, 
   1.671970123747606, 0.44277544557435533, 0.7423704701377432, 
   0.15306034339525354, 0.8806385284816116, -0.15131610776332138, 
   0.8585299382380214, 0.32793779470290474, 1.1197695068807292, 
   -0.7037981147338712, 0.176940388137254, -10.49716605256765, 
   -4.352940184249277, -0.22627320545204554, -0.558550937917289, 
   1.885388841068945, -0.26188527712503173, -3.7987940736837658, 
   0.017204611320693175, 1.0757352332074959, 1.2115198216653198, 
   0.9677605722687233, 2.005715922690193, 2.7424061994955267, 
   2.2365022091710642, 4.414373295597194, 1.746306898112664, 
   2.794531595100601, -0.19637507028828338, 1.7227365946564177, 
   -0.5938980595218197, 0.30358098779007037, 0.016554944442070507, 
   1.024097956967907, -0.47552604738579873, 1.4640097676149608, 
   -3.714621190721928, -7.432250225946085, -0.5596541053931645, 
   1.7735784463854642, -27.45812661646231, 0.7894003717655096, 
   -2.750140112492936, 1.1835815794347866, -17.35860590427354, 
   -8.282003825421796, 5.322001442671834, -2.246189883120344, 
   -0.473324343874431, 0.27133771315988753, -0.7794246339787598, 
   0.7213936068929421, 0.8685835396552548, -4.234902474661823, 
   -1.8880458784566656, -10.495962601938224, -2.5142778563797528, 
   8.367739703376913, 5.619249991172552, 1.2018987317590728, 
   -19.08776714629363, 1.3020300170098338, 11.653924501511256, 
   -3.63784832080049, -4.860635419611768, -2.3663590217998376, 
   1.2994821533547594, 10.246341872573396, 3.9232482754573397, 
   1.648750058413924, 1.2816733982046316, 2.688522976380014, 
   -10.4293728025225, 1.5868971094877935, -0.9272602816529911, 
   -0.557412902309764, 1.362307648447171, 2.5898773438185643, 
   -18.648561750730483, -4.219791605930084, 2.9706103244498934, 
   -13.48909866815356, 2.2117756165506783, 14.939445900463078, 
   0.8665672015788743, 11.367287750086206, 13.692430279410722, 
   2.5928028728975363, -3.9293179075828704, -1.997127329104778, 
   2.2077368935963406, 7.708892232704969, 0.9859577921347267, 
   1.3067727640365092, 2.2173713568928406, -1.8461398362627648, 
   4.808923862770399, -0.5076660248711988, 1.811140415311371, 
   -3.4604160538246305, 1.2657651081171721, 2.6882318673521155, 
   15.155280443324386, -0.7296572693640186, -26.640474080233098, 
   -21.955112820125386, 7.868774132487793, 6.319382529763502, 
   0.6464454512293969, 6.577293601263101, 8.151922983305724, 
   7.858798139391169, -17.73152016819673, -0.173794976682359, 
   -1.7601515691822875, -16.194492234025383, 0.6710933865525419, 
   1.7911866217952053, 4.699531095961262, 3.087650687642501, 
   3.34989947031805, -40.142266421238645, 6.728424691293881, 
   0.9099726251555751, 1.3110270010354554, 0.7366249260964821, 
   1.2385629861839504, 2.38213266815751, 10.935408814924386, 
   -3.3471378979966744, 1.826365644148268, 3.099442909524143, 
   4.1014820343643805, 5.621730876999209, 1.761666556702913, 
   3.8123511332522213, 4.286702519624619, 4.124291616555027, 
   1.7478331639165745, 4.204688215449195, 4.200026343678459, 
   4.436787945211776, 5.008551466111697, 4.1566340731231435, 
   3.292210431711098, -14.737234134710164, 14.088045932025551, 
   -0.1588260680360989, 3.009401286811112, 1.4186916174262194, 
   1.5102632159015883, 0.6181508131575129, 4.362624268867187, 
   -0.40887945409602366, 2.7752067807962106, 0.9199625563450553, 
   1.295410982700659, 0.7512096642787327, 1.9373961637033261, 
   -123.09769179929509, 3.123942648288235, 0.9265648740155683, 
   1.0044325031367833, 1.3919864398645245, 1.3128912518475886, 
   2.3877498972527746, 1.0334276313721347, 1.5271419075771604, 
   1.8649479452715028, 1.7707738247536753, 1.3485627144063699, 
   4.672818907794721, 5.380289251224482, 1.4032705699315215, 
   4.686257079281546, 4.77572380593827, 0.10746555216246634, 
   1.8365480647145205, 2.030572864201872, 0.41183564674497575, 
   1.5526971335864914, 5.694519158175524, 1.9559418596082736, 
   2.5957401088904533, 2.631035047316999, 3.222601278923129, 
   2.6920810215618687, 3.4948561188946243, 3.538271904232019, 
   3.6046421200734216, 3.813227046349752, 3.5299941241045687, 
   3.557664355920437, 3.620282334728003, 3.93659478514121, 
   1.0492428712014714, 1.4008515328409885, 1.9154041855993995, 
   3.0252277136393957, 2.8857532715085625, -6.002578346956682, 
   1.3811857137202992, -1.4186716184074868, -0.7548786979003381, 
   0.5165940924129302, 1.4564338093602487, 1.9282954567999582, 
   0.11796565316173258, 2.328539241409146, 3.703893003825357, 
   -2.9325741995451224, 1.429061705412991, 1.1737433754688595, 
   1.2027027302929696, 1.5693202134071385, 2.5967512196595806, 
   3.3392526058697456, 3.798476582147515, 1.6383686863385094, 
   1.6449814048944802, 0.5937321350040179, 1.4428562934159004, 
   2.6934359903702614, 2.6991780200760047}}}, 
 {{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S^2*(10.45011045204613 + 151.22128349376868*\[Eta] - 
      679.0696445917382*\[Eta]^2) + 
    S*(3.7361694179241787 - 281.13878154620846*\[Eta] - 
      243.4314957220588*\[Eta]^2) + S^3*(7.918023212219605 - 
      496.1562456746201*\[Eta] + 2415.3044455843*\[Eta]^2) + 
    759.4696279885892*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    2419.372959852318*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    511.90336970873426*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 759.4696279885892, d20 -> 511.90336970873426, 
    d30 -> -2419.372959852318, f11 -> 4.886354116424372, 
    f21 -> 10.128306941505057, f31 -> 2502.98348408855}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 759.4696279885892, 40.30133962008542, 
       18.84477377546239, 2.5685665970968098*^-58}, {d20, 511.90336970873426, 
       277.6628246286456, 1.8436150766432953, 0.06592080951985381}, 
      {d30, -2419.372959852318, 839.0296836869618, -2.8835367888545114, 
       0.004127920665697979}, {f11, 4.886354116424372, 0.6847990755644626, 
       7.135456648209804, 4.074980268119306*^-12}, {f21, 10.128306941505057, 
       2.3232596852031775, 4.359524252072277, 0.000016294338714187635}, 
      {f31, 2502.98348408855, 460.58721351280326, 5.434331242065565, 
       9.188466763802843*^-8}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3126.580951191157, 
   3126.7749465722195, 3155.188374279543, 0.9839135297831566, 
   ScientificForm[8.314810817064018], {40.30133962008542, 277.6628246286456, 
   839.0296836869618, 0.6847990755644626, 2.3232596852031775, 
   460.58721351280326}, {{d20, 1.8436150766432953}, 
    {d30, -2.8835367888545114}, {f21, 4.359524252072277}, 
    {f31, 5.434331242065565}, {f11, 7.135456648209804}, 
    {d10, 18.84477377546239}}, 6, 8.314810817064018, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 759.4696279885892, 40.30133962008542, {680.2595589795395, 
        838.6796969976389}}, {d20, 511.90336970873426, 277.6628246286456, 
       {-33.82765827727934, 1057.6343976947478}}, {d30, -2419.372959852318, 
       839.0296836869618, {-4068.439709791399, -770.3062099132376}}, 
      {f11, 4.886354116424372, 0.6847990755644626, {3.5404191538614693, 
        6.232289078987275}}, {f21, 10.128306941505057, 2.3232596852031775, 
       {5.562067661975702, 14.694546221034413}}, {f31, 2502.98348408855, 
       460.58721351280326, {1597.724618974981, 3408.242349202119}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1624.1979751734668, 605.8066136195881, 
   1783.1541557574562, -4.169402293507551, 2.9613415217528494, 
   2722.440922476481}, {605.8066136195883, 77096.64418075798, 
   -191683.04754591518, -6.234869660099669, 104.94549716481565, 
   8374.988565191525}, {1783.1541557574562, -191683.04754591518, 
   703970.8101078431, 27.879114802926694, -235.25918116634568, 
   -32378.022616026334}, {-4.169402293507551, -6.234869660099672, 
   27.87911480292669, 0.4689497738939426, 0.106253918714962, 
   -268.01592182875874}, {2.96134152175285, 104.94549716481565, 
   -235.25918116634568, 0.106253918714962, 5.397535564890366, 
   53.92645992059429}, {2722.4409224764813, 8374.988565191528, 
   -32378.022616026334, -268.01592182875874, 53.92645992059429, 
   212140.58125148862}}, 6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3 + 
    S*(3.7361694179241787 - 57.53549064346854*f11*\[Eta] - 
      57.53549064346854*(30.291535035914716 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(10.45011045204613 + 14.93055891444946*f21*\[Eta] + 
      14.93055891444946*(8.535773382983724 - 5.333333333333333*f21)*
       \[Eta]^2) + S^3*(7.918023212219605 - 0.19822593669861674*f31*\[Eta] - 
      0.19822593669861674*(1164.6417308380655 - 5.333333333333333*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 70.09187724969705, 
   {}, {}, {-6.957285223335967, -5.136293550968746, -4.51429128164788, 
   -4.067905907523571, -3.5979958081061847, -3.140435901414083, 
   -2.7203890319214015, -2.360764534365721, -2.0775447228691286, 
   -1.7618265302389338, -1.7032537575368583, -1.6556150611237115, 
   -1.5528597250898315, -1.367055274094536, -1.1783162185708846, 
   -1.1205479966641647, -1.4518694895622133, -3.139779684278622, 
   1.977907900156083, -0.991086515637754, -0.6749039307203972, 
   0.20244175372128836, -13.665996394072948, -12.987529695976804, 
   -10.844601050659648, -8.887972017340708, -7.116004619172855, 
   -4.47991099596446, -1.90092507207342, -1.7122899539493233, 
   -0.5067027879725217, -1.1569191351070813, -1.33795399057324, 
   -3.153636095764803, -3.3268684834285267, -3.903319485574361, 
   -3.7411003101165328, -3.351212437886989, -9.875824730594701, 
   -3.6412423609214883, -0.16190155136806794, -4.445528372550882, 
   -1.937952086225181, -0.18920646996063084, -0.02627317927527173, 
   -6.854596133011064, -4.642414918482352, 0.316983906830302, 
   -0.9679320927063202, -7.930962229834222, -5.761026663641104, 
   -0.4325456450653107, -2.470241612011339, -5.805874976319643, 
   -1.4510736059844405, -7.531789910136467, -1.3503346777221523, 
   -1.03153203995749, -2.3694874648533535, -3.552633959882243, 
   -1.5028637978455102, -9.044438237338028, -8.882058734902259, 
   -8.806058746420646, -0.6309092655270376, -2.5755698448886406, 
   -2.0752587534651745, -0.14874390038811924, -0.6979660891501993, 
   -4.084715946752027, -1.2001833390401515, -2.605769326655107, 
   -2.0541002183467896, -5.241216368929514, -3.3258938280419414, 
   -2.268510314662734, -1.4722612727802016, -1.7517658467700699, 
   6.866730514124228, 7.318352796856203, 0.8977342004536695, 
   -1.4349285881472156, 0.2513660316621156, 0.23649347899504392, 
   1.065262235854199, 5.869572091545336, -1.5533417482244118, 
   -0.40660514653488633, -0.023782229404716304, 0.3594437895055336, 
   -9.923326999136862, 1.1168208745115535, -3.0214267516789235, 
   -1.315161650031996, 0.23531248187976672, -0.34338388235499195, 
   -2.293834021636826, -8.489345125622847, -1.9788243102944065, 
   -0.8586174048731436, 0.40811250720881276, -0.8547298973951669, 
   -3.273285632351744, -0.9149440449011408, 0.7823928815587635, 
   0.782510372496553, 0.22843046199815475, 0.20638118113674864, 
   0.31704894530199823, 2.2263948000875757, -0.25714890161372495, 
   0.39469397973188336, -55.84985356403686, 1.5348087205568106, 
   1.3155134604817817, 1.3667143199440375, 1.4055057134252422, 
   1.4086934579893864, 1.1228361440949612, 1.167284698572459, 
   1.407791953401059, 1.6480086824774247, 2.2485385877957356, 
   2.989616783799306, 2.1865105324374383, 2.797082467221088, 
   0.8845727010365749, 1.2173174099752941, 2.717640360585847, 
   2.0231346577574527, -0.3912729739526668, -0.04290534888359332, 
   1.3244092025394565, 1.5682788638812752, 0.8625187058180757, 
   1.2221786023843322, 0.8721575505220471, 1.3351148764117227, 
   -1.1887182165873043, -0.8786631046161091, 0.35844930599648706, 
   0.4970702523026773, -2.5246111930864856, -1.1605243400807979, 
   -0.3439379641275906, 1.7425288819882354, 0.23283960686298144, 
   0.578307339848962, 0.6805850423885431, 0.7688399761458697, 
   -3.679974585872685, -2.2122869479739222, -0.010007653858522758, 
   0.4542465245901468, -0.7504509739919101, -0.3100336107219661, 
   -1.6224586928689178, -0.48107810803659845, -2.639056128452907, 
   -1.2578181698703048, 0.028179306747404098, 1.1654920431287223, 
   9.968436234672708, -1.29877343136868, -0.22192191428494112, 
   -0.028253945681235848, 2.21376751563988, -5.238572299957639, 
   -1.5919331725720838, -4.008769059349085, -0.5447324060562337, 
   -0.8104395767239936, 0.596674290534267, 0.20433006876132254, 
   1.1777461644678908, 0.236715704321675, 0.2599870875381143, 
   0.28878141720783645, 12.030097962379898, 0.051673995966222463, 
   -0.7475844161445124, 2.07466930180523, -0.2903537391432707, 
   4.800131408995625, 2.004981930991036, 6.123639253537057, 
   1.100556083789101, 6.964544169541497, -0.3460874461162291, 
   0.9682981171829894, -0.7133811796630951, 1.3147350562901892, 
   2.0108561627216943, 9.472360208554278, -2.0766843736949667, 
   3.6374706966687, 4.297178430153622, 12.038696654161967, 
   13.792632052349276, 6.108214606410911, 6.857261235690714, 
   12.09158051012787, 2.5596292437791845, 4.880228840875034, 
   5.103569927278571, 3.1383124711435784, 3.272523273738699, 
   3.554388895550474, 0.6840866986241991, 1.5668742175792403, 
   -8.720577408836675, 2.0503626819464955, 4.529647208744066, 
   1.5287063161463124, 1.016156624011387, -0.5660554167695153, 
   -0.32217296188360933, 0.464134317890597, 0.7637293424539848, 
   0.3470686908562328, 1.074646875942591, -0.28386101171666667, 
   0.7259850342846761, 0.023707895281475544, 0.7041123706467616, 
   -2.627573274264094, -1.7468347713929688, -12.585862934400922, 
   -6.436819465395573, -2.0763546586261583, -1.6123533150341132, 
   0.8315864639521209, -0.7417985131978213, -4.0752132805657055, 
   -0.2592145955612466, 0.8506038671632297, 0.9863884556210536, 
   0.5560283453615895, 1.0533160081022288, 1.7900062849075624, 
   0.5200018104255193, 2.4672543278334658, -0.04693830120064746, 
   1.0012863957872895, -0.6762856118253779, 1.4794780980168412, 
   -0.7759341158128592, 0.1215449314990309, 0.2053108056248263, 
   1.2128538181506627, -0.4198766880226117, 1.5196591269781479, 
   -5.847478842133356, -9.559888822861502, -0.8750198147826254, 
   1.8521986073790515, -27.944127494074856, 0.8908908703866061, 
   -2.650871472708509, 1.2828502192192133, -18.053135484008187, 
   -8.976533405156445, 5.32457880946685, -1.5235245929270604, 
   0.24934094631885273, 0.9940030033531713, -0.6645495364996101, 
   0.8362687043720918, 0.9914651941851034, -4.118893891317711, 
   -1.7679627219025704, -10.381978222326303, -2.400293476767832, 
   7.033791993639291, 4.290994079167092, 1.339767209237145, 
   -17.78530073859686, 0.5272288213121215, 10.07347540544697, 
   -3.0791044280157074, -5.057937125847474, -2.2918500152167525, 
   1.1108679166440822, 8.59362818457845, 4.262481828515618, 
   -0.10800797262038486, 0.5371389291332065, 1.680272081123988, 
   -12.315233440170815, -0.27573667579378736, -2.7580637690608114, 
   -1.0337856633387474, 0.9572032749914783, 0.8947722932876658, 
   -20.57192086197038, -6.21171032575522, 1.5736359564069673, 
   -14.771029749521752, 1.2312520335988353, 13.064209617449535, 
   0.40853266118703147, 11.54226342079518, 14.760931728532498, 
   1.2239929342089084, -5.44035868371536, -2.1873433921118774, 
   0.5609722967034187, 5.695739570147268, 1.3234201460684858, 
   1.6442351179702683, 2.5548337108265997, -2.534821920603278, 
   4.116995091175156, -1.7730158020223854, 0.0876362675969844, 
   -5.0822164134117, 0.9135245888135657, 1.1972756273110718, 
   13.197119393716818, -1.4598496126748444, -26.29998605025323, 
   -21.61462479014552, 8.03099588422426, 4.357715546153159, 
   0.33092924236557764, 6.44208380063872, 8.945433579693024, 
   5.7466089503483175, -17.58013209005238, -0.20966560807839585, 
   -1.7735020899597025, -15.905167795878725, -1.1174496955063802, 
   1.1679621807480771, 2.513607869958726, 2.060120989308345, 
   1.6831289331644683, -40.10407035693663, 5.9563112772436, 
   0.308524762620749, 1.0175315245461292, -0.7530553433056042, 
   -0.12204324520754994, 1.2050450576565268, 9.879322454678046, 
   -3.6344259331538353, 1.6125026752899032, 2.1509252537084294, 
   2.8108152047492325, 5.099173275723345, 1.3678698153015247, 
   2.2660623145167875, 3.988280610859391, 4.752774099787089, 
   1.460939698625289, 3.721294748926354, 3.4617900162116655, 
   3.9935938574351297, 4.565357378335051, 3.7229421945958734, 
   2.6868520432128093, -15.27051873742424, 14.39395474623683, 
   -0.943050848225532, 2.508781351404963, 0.8662853586488808, 
   1.6900862290988385, -0.46886552445839413, 4.706219698276037, 
   -0.4126329263228996, 1.95450405958006, 0.9139167278746498, 
   1.047434898767932, 0.7535400324852901, 1.9397265319098835, 
   -122.22982363509004, 3.242053851053086, 0.9288952422221257, 
   1.0067628713433407, 1.3919864398645245, 1.3128912518475886, 
   2.431033640893304, 1.035757999578692, 1.516881516937687, 
   1.8925480182940788, 1.788448128757807, 1.5045922755915342, 
   4.828848468979885, 5.5921092128076, 1.3996362330366878, 4.856207126461953, 
   4.945673853118677, 0.15074929580299568, 1.8798318083550498, 
   2.0738566078424014, 0.43075290890112683, 1.5455312619904333, 
   5.687353286579466, 1.9835419326308497, 2.6419202658484693, 
   2.677215204275015, 3.3120570316613254, 2.8048544193691995, 
   3.607629516701955, 3.719450425309283, 3.7858206411506856, 
   3.981692698808388, 3.6779061733362113, 3.738842876997701, 
   3.801460855805267, 4.094789149115655, 1.0531756998880866, 
   1.390591142201501, 1.9430042586219756, 3.0922560749652206, 
   3.0869211184039855, -6.002578346956682, 1.3811857137202992, 
   -1.1699799349400024, -0.5061870144328537, 0.7606566571711539, 
   1.4564338093602487, 1.9282954567999582, 0.3644590104654881, 
   2.370220124926618, 3.8771660003355635, -2.684383053990672, 
   1.4289626782254317, 1.1737433754688595, 1.2027027302929696, 
   1.5693202134071385, 2.6637795809854055, 3.4062809671955705, 
   3.957800297512186, 1.871163011635673, 1.8777757301916438, 
   0.5937321350040179, 1.4428562934159004, 2.7604643516960863, 
   2.7662063814018296}}}, {6.713584981247434 + b1*S + b2*S^2 + b3*S^3 + 
   536.7465954562813*\[Eta] - 2151.648363721454*\[Eta]^2 + 
   4128.014499582183*\[Eta]^3, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
  {a0 -> 6.713584981247434, a1 -> 536.7465954562813, 
   a2 -> -2151.648363721454, a3 -> 4128.014499582183}, {{0.5437760080748268, 
  -12.440094321476876, 85.5755599207074, -181.21135911182634}, 
  {-12.440094321476879, 339.5454089760892, -2608.696567917929, 
  5942.558884944876}, {85.5755599207074, -2608.696567917929, 
  21508.771442968024, -51314.826517785375}, {-181.21135911182634, 
  5942.558884944877, -51314.82651778538, 126246.66960274657}}, 
  58.92071692051832 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> 0.2035612156537657, b1 -> -57.53549064346854, 
   b2 -> 14.93055891444946, b3 -> -0.19822593669861674}, 
  {{0.04892052356541948, 0.004557368430954081, -0.12007989795367713, 
  -0.00655161879286018}, {0.0045573684309540815, 0.44401301049558234, 
  0.0029433939086712007, -0.8563546010230192}, {-0.1200798979536771, 
  0.0029433939086712007, 0.5291475607328473, -0.004231388166000084}, 
  {-0.00655161879286018, -0.8563546010230191, -0.004231388166000084, 
  2.1032722732221956}}, {f12 -> 28.444444444444443 - 28.444444444444443*f10 - 
     5.333333333333334*f11, f22 -> 28.444444444444446 - 
     28.444444444444446*f20 - 5.333333333333333*f21, 
   f32 -> 28.444444444444443 - 28.444444444444443*f30 - 
     5.333333333333333*f31}, {}}, 
 {{6.713584981247434 + 536.7465954562813*\[Eta] - 
    2151.648363721454*\[Eta]^2 + 4128.014499582183*\[Eta]^3, 
   {a0 -> 6.713584981247434, a1 -> 536.7465954562813, 
    a2 -> -2151.648363721454, a3 -> 4128.014499582183}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 6.713584981247434, 0.7374116951030997, 
       9.104256178509331, 1.2239618579685172*^-12}, {a1, 536.7465954562813, 
       18.426757961619, 29.128650659777918, 1.6196077015442024*^-35}, 
      {a2, -2151.648363721454, 146.6586903083756, -14.671127631081637, 
       7.752929721151003*^-21}, {a3, 4128.014499582183, 355.3120735392291, 
       11.61799670487814, 1.51339952949132*^-16}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 140.1908189585181, 140.9180916857908, 150.6625417696286, 
   0.9998200794480748, ScientificForm[0.7152106643044086], 
   {0.7374116951030997, 18.426757961619, 146.6586903083756, 
   355.3120735392291}, {{a0, 9.104256178509331}, {a3, 11.61799670487814}, 
    {a2, -14.671127631081637}, {a1, 29.128650659777918}}, 4, 
   0.7152106643044086, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 6.713584981247434, 0.7374116951030997, 
       {5.236371847062273, 8.190798115432596}}, {a1, 536.7465954562813, 
       18.426757961619, {499.8333635912119, 573.6598273213507}}, 
      {a2, -2151.648363721454, 146.6586903083756, {-2445.441023920092, 
        -1857.8557035228164}}, {a3, 4128.014499582183, 355.3120735392291, 
       {3416.2388859701296, 4839.790113194236}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.5437760080748268, -12.440094321476876, 
   85.5755599207074, -181.21135911182634}, {-12.440094321476879, 
   339.5454089760892, -2608.696567917929, 5942.558884944876}, 
   {85.5755599207074, -2608.696567917929, 21508.771442968024, 
   -51314.826517785375}, {-181.21135911182634, 5942.558884944877, 
   -51314.82651778538, 126246.66960274657}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
    a3*\[Eta]^3, 0.5480638867872357, {}, {}, {-0.3862548844026392, 
    -0.2683413750888306, -0.1039144983921716, 0.054611765503779, 
    0.12624848487628526, -0.32548153872266283, 0.5160561421348007, 
    -0.2573136470908466, -0.3986956417811598, 0.031678116707873016, 
    -0.45552428726426797, -0.24246059631462202, -0.4652601966816974, 
    -0.40654451806430103, -0.5606829198973386, -0.25670405622256, 
    -0.22673744468804102, -0.46275471109223076, -0.8362533420414522, 
    -0.3742443632196526, -0.22027260449159058, -0.2585423540820244, 
    -0.25494743784625484, -0.03930741154771766, -0.10338543565919878, 
    -0.09318514291599911, 0.02478783759766401, -0.006085765965167411, 
    -0.03104773110985093, -0.24585239737009346, 0.45834762410547825, 
    0.039738817039378205, 0.8570980440458058, 0.764476135959903, 
    0.3585855365846484, 0.32301745707348317, 0.6580423725571265, 
    0.09010456701832226, -0.7428398400096299, 0.5552274340555954, 
    1.7720602227470366, -0.9074263152710671, -1.0542700187375686, 
    -0.7116399439173762, 0.682440376136455, 0.05362599407798996, 
    1.3970389506764889, -0.5721331426355789, -1.129842906457995, 
    0.666064402682423, 0.10610618302885655, -0.027640800064730797, 
    -0.1246009888148194, -0.48454154921390113, 1.8797885022042706, 
    1.451823712879282, 2.2064677278612983, -0.16898244598369416, 
    0.0092571112173232, -1.8789812657121727}}, 
  {4.929995285690314 + 666.6975055739787*\[Eta] - 4291.54338665229*\[Eta]^2 + 
    16616.58367170508*\[Eta]^3 - 23814.02278791792*\[Eta]^4, 
   {a0 -> 4.929995285690314, a1 -> 666.6975055739787, 
    a2 -> -4291.54338665229, a3 -> 16616.58367170508, 
    a4 -> -23814.02278791792}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 4.929995285690314, 0.7212205686511299, 
       6.835627684483109, 7.0109707645087054*^-9}, {a1, 666.6975055739787, 
       30.838668061583768, 21.618881342171022, 1.4739602879518368*^-28}, 
      {a2, -4291.54338665229, 455.77472193524636, -9.41593111708816, 
       4.605087810254936*^-13}, {a3, 16616.58367170508, 2577.655631599006, 
       6.446393951156795, 3.032687103964923*^-8}, {a4, -23814.02278791792, 
       4881.9423930521825, -4.87798111297037, 9.548743967475847*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 120.70117645864066, 121.81228756975177, 
   133.26724383197325, 0.9998744124872775, 
   ScientificForm[0.5975397812603958], {0.7212205686511299, 
   30.838668061583768, 455.77472193524636, 2577.655631599006, 
   4881.9423930521825}, {{a4, -4.87798111297037}, {a3, 6.446393951156795}, 
    {a0, 6.835627684483109}, {a2, -9.41593111708816}, 
    {a1, 21.618881342171022}}, 5, 0.5975397812603958, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 4.929995285690314, 0.7212205686511299, {3.4846369674841924, 
        6.375353603896436}}, {a1, 666.6975055739787, 30.838668061583768, 
       {604.8954337215764, 728.4995774263809}}, {a2, -4291.54338665229, 
       455.77472193524636, {-5204.9363405016775, -3378.1504328029027}}, 
      {a3, 16616.58367170508, 2577.655631599006, {11450.846350083228, 
        21782.32099332693}}, {a4, -23814.02278791792, 4881.9423930521825, 
       {-33597.653973032226, -14030.391602803607}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.5201591086454591, -18.58205794892303, 
   221.220254935819, -1064.899439807838, 1785.0381018083183}, 
   {-18.58205794892303, 951.0234478125466, -13540.7118488924, 
   72427.7261785929, -130056.43983173076}, {221.22025493581907, 
   -13540.711848892404, 207730.5971551511, -1.1595866419282546*^6, 
   2.1416327753606965*^6}, {-1064.899439807838, 72427.7261785929, 
   -1.1595866419282546*^6, 6.64430855511407*^6, -1.2498710810470203*^7}, 
   {1785.0381018083183, -130056.43983173076, 2.1416327753606965*^6, 
   -1.2498710810470201*^7, 2.383336152908007*^7}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.38951322566042357, {}, {}, {-0.6661338936777241, -0.5482203843639155, 
    -0.3816310376177867, -0.1733200278045146, -0.0757398505486151, 
    -0.48014733335618587, 0.36780767166471406, -0.37788506774902686, 
    -0.4730302997666769, -0.0014543939014615148, -0.44644258264945336, 
    -0.18478202120245868, -0.3647074438260134, -0.25820502474082474, 
    -0.35654655959621806, -0.019315701823984455, 0.07826774846640916, 
    -0.14500580355301196, -0.45526068947561527, 0.04357105233415837, 
    0.19855439780895523, 0.15933722055483202, 0.16094660860915866, 
    0.37658663490769584, 0.3125086107962147, 0.2633151903517401, 
    0.38128817086540323, 0.2202495430642628, 0.1952875779195793, 
    -0.019517088340663236, 0.47789113933628613, 0.05751938796792899, 
    0.7603675925568112, 0.5240685288228804, 0.11817792944762573, 
    0.08260984993646048, 0.4176347654201038, -0.15030304011870044, 
    -1.1943294927182464, 0.10151822401697785, 1.2918882445426192, 
    -1.3029903304138486, -1.4498340338803501, -1.1072039590601577, 
    0.28687636099367353, -0.34193802106479154, 1.0014749355337074, 
    -0.9676971577783604, -0.9092863089164922, 0.8866210002239256, 
    0.32666278057035925, 0.6483555682593902, 0.5513953795093016, 
    0.23794924826202646, 1.103114857562936, 0.6751500682379472, 
    1.4297940832199636, 0.05735286304573606, -0.25002075431405046, 
    -0.693194932552541}}, {3.32429034682095 + 886.1249238873044*\[Eta] - 
    9877.458086949298*\[Eta]^2 + 71425.4207057234*\[Eta]^3 - 
    254967.95184927178*\[Eta]^4 + 351534.81206419755*\[Eta]^5, 
   {a0 -> 3.32429034682095, a1 -> 886.1249238873044, 
    a2 -> -9877.458086949298, a3 -> 71425.4207057234, 
    a4 -> -254967.95184927178, a5 -> 351534.81206419755}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.32429034682095, 0.6467986851611626, 
       5.139605913071141, 3.901824476768719*^-6}, {a1, 886.1249238873044, 
       46.43833549782635, 19.081754640598206, 1.1542788963911787*^-25}, 
      {a2, -9877.458086949298, 1064.803940217777, -9.27631624365433, 
       9.114656517110185*^-13}, {a3, 71425.4207057234, 10026.816771183676, 
       7.12343930638034, 2.596646639982186*^-9}, {a4, -254967.95184927178, 
       41561.39102417351, -6.134730950197837, 1.036187282231903*^-7}, 
      {a5, 351534.81206419755, 62923.751069251055, 5.586679212390154, 
       7.772045042084874*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 95.43334639169244, 
   97.0182520520698, 110.09375832724714, 0.9999204125416801, 
   ScientificForm[0.47568111719740863], {0.6467986851611626, 
   46.43833549782635, 1064.803940217777, 10026.816771183676, 
   41561.39102417351, 62923.751069251055}, {{a0, 5.139605913071141}, 
    {a5, 5.586679212390154}, {a4, -6.134730950197837}, 
    {a3, 7.12343930638034}, {a2, -9.27631624365433}, 
    {a1, 19.081754640598206}}, 6, 0.47568111719740863, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.32429034682095, 0.6467986851611626, {2.0275370593140707, 
        4.62104363432783}}, {a1, 886.1249238873044, 46.43833549782635, 
       {793.0216668697843, 979.2281809048244}}, {a2, -9877.458086949298, 
       1064.803940217777, {-12012.261452672949, -7742.654721225648}}, 
      {a3, 71425.4207057234, 10026.816771183676, {51322.86343472065, 
        91527.97797672615}}, {a4, -254967.95184927178, 41561.39102417351, 
       {-338293.52390192205, -171642.3797966215}}, {a5, 351534.81206419755, 
       62923.751069251055, {225380.28681035532, 477689.3373180398}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.4183485391262088, -23.282749678827955, 
   430.1654679841753, -3507.0851381729453, 13044.292186978804, 
   -18085.337285875274}, {-23.282749678827955, 2156.51900380868, 
   -48011.464151448105, 432080.0146604156, -1.709063061466345*^6, 
   2.4714496255831756*^6}, {430.1654679841753, -48011.464151448105, 
   1.1338074311033033*^6, -1.055774940287297*^7, 4.275257779791286*^7, 
   -6.2915140235011026*^7}, {-3507.0851381729462, 432080.0146604156, 
   -1.055774940287297*^7, 1.0053705456289028*^8, -4.139910658985089*^8, 
   6.173215763444881*^8}, {13044.292186978804, -1.7090630614663453*^6, 
   4.275257779791286*^7, -4.139910658985089*^8, 1.7273492238642504*^9, 
   -2.603527379678034*^9}, {-18085.337285875274, 2.471449625583176*^6, 
   -6.2915140235011026*^7, 6.173215763444881*^8, -2.603527379678034*^9, 
   3.9593984486250744*^9}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.2514139169535276, {}, {}, 
   {-0.55328079311154, -0.4353672837977314, -0.2667051156730764, 
    -0.013588047645839652, 0.1051575861663423, -0.26444635712906006, 
    0.5878508908842122, -0.1401495285150105, -0.20951864404459286, 
    0.2809604045778116, -0.14877795862083332, 0.12500107041418573, 
    -0.04942202881190383, 0.05688724966215375, -0.05138270360341579, 
    0.27403688846938934, 0.3296154332167305, 0.09486646470478632, 
    -0.30181291294021406, 0.08158950454151892, 0.2299624682700525, 
    0.05687731650480998, 0.04695253678733735, 0.26259256308587453, 
    0.19851453897439342, 0.0005286779679352094, 0.11850165848159833, 
    -0.15207037178804939, -0.1770323369327329, -0.39183700319297543, 
    0.09761766917662129, -0.3222526484509842, 0.4311857412757192, 
    0.30999579280984335, -0.09589480656541127, -0.13146288607657652, 
    0.2035620294070668, -0.36437577613173744, -1.0672845134945916, 
    0.23529403106586955, 1.563997534775993, -0.8806888501318895, 
    -1.027532553598391, -0.6849024787781985, 0.7091778412756327, 
    0.08036345921716759, 1.4237764158156665, -0.5453956774964013, 
    -0.895531641596321, 0.9003756675440968, 0.3404174478905304, 
    0.12115899297724297, 0.02419880422715437, -0.3503516164175551, 
    0.18272344473456315, -0.24524134459042557, 0.5094026703915908, 
    -0.31496705180657614, 0.14981708536006977, -0.051686949712256514}}, 
  {3.0176251272072547 + 951.1411714349483*\[Eta] - 
    12230.387136423025*\[Eta]^2 + 105654.77266895447*\[Eta]^3 - 
    492840.97959760803*\[Eta]^4 + 1.1392198257466538*^6*\[Eta]^5 - 
    999007.0113349017*\[Eta]^6, {a0 -> 3.0176251272072547, 
    a1 -> 951.1411714349483, a2 -> -12230.387136423025, 
    a3 -> 105654.77266895447, a4 -> -492840.97959760803, 
    a5 -> 1.1392198257466538*^6, a6 -> -999007.0113349017}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.0176251272072547, 0.7506986737320559, 
       4.019755506167744, 0.0001853309081496562}, {a1, 951.1411714349483, 
       92.61462078572198, 10.269881400643621, 3.288195867235847*^-14}, 
      {a2, -12230.387136423025, 3087.4979196928625, -3.961261660587508, 
       0.00022396755019049057}, {a3, 105654.77266895447, 43325.61304420673, 
       2.438621527666579, 0.01812713187438359}, {a4, -492840.97959760803, 
       295812.84899843636, -1.666056701952839, 0.10160251041673363}, 
      {a5, 1.1392198257466538*^6, 971819.0486260955, 1.1722550894193937, 
       0.24633705551492158}, {a6, -999007.0113349017, 1.2299382025742107*^6, 
       -0.8122416307128444, 0.4202863518968517}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 96.81261315657721, 98.96645931042337, 113.56736965435402, 
   0.9999213910546583, ScientificForm[0.472747868000979], 
   {0.7506986737320559, 92.61462078572198, 3087.4979196928625, 
   43325.61304420673, 295812.84899843636, 971819.0486260955, 
   1.2299382025742107*^6}, {{a6, -0.8122416307128444}, 
    {a5, 1.1722550894193937}, {a4, -1.666056701952839}, 
    {a3, 2.438621527666579}, {a2, -3.961261660587508}, 
    {a0, 4.019755506167744}, {a1, 10.269881400643621}}, 7, 0.472747868000979, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.0176251272072547, 0.7506986737320559, {1.511914268678752, 
        4.523335985735757}}, {a1, 951.1411714349483, 92.61462078572198, 
       {765.3797666861038, 1136.9025761837927}}, {a2, -12230.387136423025, 
       3087.4979196928625, {-18423.123724399222, -6037.650548446831}}, 
      {a3, 105654.77266895447, 43325.61304420673, {18754.597810845415, 
        192554.94752706352}}, {a4, -492840.97959760803, 295812.84899843636, 
       {-1.0861664168397896*^6, 100484.45764457359}}, 
      {a5, 1.1392198257466538*^6, 971819.0486260955, {-810002.3392087535, 
        3.088441990702061*^6}}, {a6, -999007.0113349017, 
       1.2299382025742107*^6, {-3.4659506356365765*^6, 
        1.467936612966773*^6}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.5635484987430678, -53.65188294270801, 1526.6049214432305, 
   -19440.14944095936, 123697.49763595863, -384339.5456024881, 
   464368.3046285041}, {-53.65188294270802, 8577.46798328309, 
   -280194.28278900625, 3.808081994069672*^6, -2.5162005659711074*^7, 
   8.011254675992885*^7, -9.84509579700925*^7}, {1526.6049214432308, 
   -280194.28278900625, 9.532643404107755*^6, -1.3270258866871256*^8, 
   8.91390238110222*^8, -2.872567551799114*^9, 3.5629266174829583*^9}, 
   {-19440.14944095936, 3.808081994069672*^6, -1.3270258866871256*^8, 
   1.8771087456563368*^9, -1.2758270824389254*^10, 4.148899001141628*^10, 
   -5.183185155381779*^10}, {123697.49763595864, -2.5162005659711074*^7, 
   8.91390238110222*^8, -1.2758270824389254*^10, 8.750524163257172*^10, 
   -2.866258914317024*^11, 3.601996168713008*^11}, {-384339.54560248816, 
   8.011254675992885*^7, -2.8725675517991138*^9, 4.148899001141628*^10, 
   -2.866258914317024*^11, 9.444322632725295*^11, -1.1927533055317756*^12}, 
   {464368.3046285041, -9.845095797009249*^7, 3.562926617482958*^9, 
   -5.183185155381779*^10, 3.601996168713008*^11, -1.1927533055317756*^12, 
   1.5127479821514807*^12}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 0.25300816607487286, {}, {}, 
   {-0.4921694484181387, -0.3742559391043301, -0.20569430419553214, 
    0.04440321650754697, 0.16106498341116549, -0.21317833904312522, 
    0.63840994839736, -0.09285747026189028, -0.16841332264643682, 
    0.3158246429193525, -0.12097961212993624, 0.14386974505863037, 
    -0.039100043975679455, 0.05698645034124894, -0.06409132357443781, 
    0.25327859384917417, 0.29162556106308557, 0.05351445046274961, 
    -0.36019890330351956, 0.013610188251981015, 0.1617616882555879, 
    -0.009110379699421856, -0.018245872811895936, 0.19739415348664124, 
    0.13331612937516013, -0.044218062587788154, 0.07375491792587496, 
    -0.15818294554423318, -0.1831449106889167, -0.3979495769491592, 
    0.13970008798866473, -0.27983465412049213, 0.49221825636100647, 
    0.3836058052212934, -0.02228479415396123, -0.05785287366512648, 
    0.27717204181851685, -0.2907657637202874, -1.0200123039708373, 
    0.2814197482143683, 1.5806380417568704, -0.9257726605309813, 
    -1.0726163639974828, -0.7299862891772904, 0.6640940308765408, 
    0.03527964881807577, 1.3786926054165747, -0.5904794878954931, 
    -0.9357441089765501, 0.8601632001638677, 0.3002049805103013, 
    0.18475377950254313, 0.08779359075245452, -0.2731905650888109, 
    0.09741811572841996, -0.33054667359656875, 0.42409734138544763, 
    -0.32107962556275993, 0.08130286144020715, -0.015412185859181804}}, 
  {1.9659390980015803 + 1212.0144693766756*\[Eta] - 
    23908.26310052112*\[Eta]^2 + 325722.75561642286*\[Eta]^3 - 
    2.616172332080285*^6*\[Eta]^4 + 1.2160540760468027*^7*\[Eta]^5 - 
    3.0276075967270896*^7*\[Eta]^6 + 3.1233858431626704*^7*\[Eta]^7, 
   {a0 -> 1.9659390980015803, a1 -> 1212.0144693766756, 
    a2 -> -23908.26310052112, a3 -> 325722.75561642286, 
    a4 -> -2.616172332080285*^6, a5 -> 1.2160540760468027*^7, 
    a6 -> -3.0276075967270896*^7, a7 -> 3.1233858431626704*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.9659390980015803, 1.274038423969111, 
       1.5430767714814577, 0.12887650443719623}, {a1, 1212.0144693766756, 
       271.6570797117892, 4.461560400570254, 0.00004385518771617456}, 
      {a2, -23908.26310052112, 11841.924575919013, -2.018950800374075, 
       0.048661982443399865}, {a3, 325722.75561642286, 219757.06453975066, 
       1.4821946966692605, 0.1443237331160271}, {a4, -2.616172332080285*^6, 
       2.0996748281679936*^6, -1.2459892822370717, 0.21835288234524264}, 
      {a5, 1.2160540760468027*^7, 1.083355729261561*^7, 1.1224882494281836, 
       0.2668111372306191}, {a6, -3.0276075967270896*^7, 
       2.8688721591554504*^7, -1.0553302582915958, 0.29615299147409124}, 
      {a7, 3.1233858431626704*^7, 3.057807080631592*^7, 1.0214463374574738, 
       0.31177177092350417}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 97.76355477998823, 
   100.58708419175294, 116.61265583998713, 0.9999229372776071, 
   ScientificForm[0.4680753468291058], {1.274038423969111, 271.6570797117892, 
   11841.924575919013, 219757.06453975066, 2.0996748281679936*^6, 
   1.083355729261561*^7, 2.8688721591554504*^7, 3.057807080631592*^7}, 
   {{a7, 1.0214463374574738}, {a6, -1.0553302582915958}, 
    {a5, 1.1224882494281836}, {a4, -1.2459892822370717}, 
    {a3, 1.4821946966692605}, {a0, 1.5430767714814577}, 
    {a2, -2.018950800374075}, {a1, 4.461560400570254}}, 8, 
   0.4680753468291058, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 1.9659390980015803, 1.274038423969111, 
       {-0.590606034981862, 4.522484230985023}}, {a1, 1212.0144693766756, 
       271.6570797117892, {666.894658300626, 1757.1342804527253}}, 
      {a2, -23908.26310052112, 11841.924575919013, {-47670.82321657047, 
        -145.702984471769}}, {a3, 325722.75561642286, 219757.06453975066, 
       {-115252.05583200254, 766697.5670648483}}, {a4, -2.616172332080285*^6, 
       2.0996748281679936*^6, {-6.829478117692034*^6, 
        1.5971334535314636*^6}}, {a5, 1.2160540760468027*^7, 
       1.083355729261561*^7, {-9.578582368211815*^6, 3.389966388914787*^7}}, 
      {a6, -3.0276075967270896*^7, 2.8688721591554504*^7, 
       {-8.784420749026796*^7, 2.7292055555726163*^7}}, 
      {a7, 3.1233858431626704*^7, 3.057807080631592*^7, 
       {-3.0125529656817157*^7, 9.259324652007057*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.6231739057496959, -316.5649638255925, 
   13296.506074318238, -241249.95878838812, 2.2638871073600794*^6, 
   -1.1493375248429343*^7, 2.9974897931412566*^7, -3.1483327794935826*^7}, 
   {-316.5649638255925, 73797.56895753738, -3.1998276111350385*^6, 
   5.882937783433373*^7, -5.560457981309637*^8, 2.8357485311487627*^9, 
   -7.418623861273645*^9, 7.809516646554792*^9}, {13296.506074318238, 
   -3.1998276111350385*^6, 1.4023117766175467*^8, -2.595737039349573*^9, 
   2.4656356712811153*^10, -1.2622795745983165*^11, 3.312478674168595*^11, 
   -3.495895036310445*^11}, {-241249.95878838815, 5.882937783433373*^7, 
   -2.5957370393495727*^9, 4.829316741512813*^10, -4.6060913094279724*^11, 
   2.366114855792079*^12, -6.227022470122647*^12, 6.587966609699786*^12}, 
   {2.2638871073600794*^6, -5.560457981309637*^8, 2.4656356712811153*^10, 
   -4.6060913094279724*^11, 4.408634384042293*^12, -2.2715928712268656*^13, 
   5.994179270178727*^13, -6.356415805757603*^13}, {-1.1493375248429343*^7, 
   2.8357485311487627*^9, -1.2622795745983163*^11, 2.366114855792079*^12, 
   -2.2715928712268656*^13, 1.1736596361238483*^14, -3.104563230765039*^14, 
   3.299348380453189*^14}, {2.9974897931412566*^7, -7.418623861273644*^9, 
   3.3124786741685944*^11, -6.227022470122647*^12, 5.994179270178727*^13, 
   -3.104563230765039*^14, 8.230427465577254*^14, -8.764398624839539*^14}, 
   {-3.1483327794935826*^7, 7.809516646554792*^9, -3.495895036310445*^11, 
   6.587966609699786*^12, -6.356415805757603*^13, 3.299348380453189*^14, 
   -8.764398624839539*^14, 9.350184142360699*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.25280138112598577, {}, {}, 
   {-0.3919382007201051, -0.2740246914062965, -0.10634723782185063, 
    0.12284635678975064, 0.22829525623135538, -0.16671144556610784, 
    0.6820457962116464, -0.06143142964638315, -0.1572364102340842, 
    0.3093374003215601, -0.1449409918457718, 0.100917262482497, 
    -0.09746505908473324, -0.016613687623831197, -0.15206960592508523, 
    0.15900196327488914, 0.19196581412498404, -0.0456517696637988, 
    -0.4444516312146689, -0.03584428762599856, 0.11457500611764004, 
    -0.007170936830391383, -0.011916623087422806, 0.20372340321111437, 
    0.13964537909963326, 0.01716565104680967, 0.1351386315604728, 
    -0.06892552722580803, -0.09388749237049154, -0.30869215863073407, 
    0.19722575723198332, -0.22280989005676588, 0.5112134702479167, 
    0.34482963394015087, -0.06106096543510375, -0.096629044946269, 
    0.23839587053737432, -0.3295419350014299, -1.130910245970334, 
    0.17048249802848403, 1.4848478160080418, -0.9212582916616725, 
    -1.068101995128174, -0.7254719203079816, 0.6686083997458496, 
    0.03979401768738455, 1.3832069742858835, -0.5859651190261843, 
    -0.8244065006857539, 0.9715008084546639, 0.4115425888010975, 
    0.1132449117243226, 0.016284722974234, -0.3734208221222559, 
    0.048821800784565994, -0.3791429885404227, 0.37550102644159367, 
    -0.23182220724433478, 0.15806404495705806, -0.0023611496466875437}}, 
  {6.713584981247472 + 536.7465954562812*\[Eta] - 
    2151.648363721457*\[Eta]^2 + 4128.014499582191*\[Eta]^3, 
   {a0 -> 1.0005342744034977, a1 -> 0.9995281107193317, 
    a2 -> 1.0007666808006774, a3 -> 0.9995192492935085}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.0005342744034977, 0.10989742102877759, 
       9.104256178509406, 1.2239618579681822*^-12}, {a1, 0.9995281107193317, 
       0.034314260636162004, 29.128650659777914, 1.619607701544207*^-35}, 
      {a2, 1.0007666808006774, 0.06821334432947715, 14.671127631081628, 
       7.752929721151237*^-21}, {a3, 0.9995192492935085, 0.08603197906518885, 
       11.617996704878133, 1.5133995294913608*^-16}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 140.19081895851815, 140.91809168579087, 
   150.66254176962866, 0.9998200794480748, 
   ScientificForm[0.7152106643044089], {0.10989742102877759, 
   0.034314260636162004, 0.06821334432947715, 0.08603197906518885}, 
   {{a0, 9.104256178509406}, {a3, 11.617996704878133}, 
    {a2, 14.671127631081628}, {a1, 29.128650659777914}}, 4, 
   0.7152106643044089, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 1.0005342744034977, 0.10989742102877759, 
       {0.780383285702282, 1.2206852631047136}}, {a1, 0.9995281107193317, 
       0.034314260636162004, {0.9307883865758132, 1.06826783486285}}, 
      {a2, 1.0007666808006774, 0.06821334432947715, {0.8641189318710781, 
        1.1374144297302766}}, {a3, 0.9995192492935085, 0.08603197906518885, 
       {0.8271764857070545, 1.1718620128799626}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.012077443148776408, -0.0034524457843783047, 
   -0.005931830999945029, -0.006539022712363295}, {-0.0034524457843783047, 
   0.0011774684830064572, 0.0022594920687003008, 0.0026794715890652893}, 
   {-0.005931830999945028, 0.0022594920687003008, 0.004653060344611813, 
   0.005779022075317936}, {-0.006539022712363294, 0.0026794715890652893, 
   0.005779022075317936, 0.007401501421873093}}, 
   6.710000000000002*a0 + 537.0000000000001*a1*\[Eta] - 
    2150.0000000000005*a2*\[Eta]^2 + 4130.000000000001*a3*\[Eta]^3, 
   0.5480638867872364, {}, {}, {-0.38625488440265343, -0.2683413750888448, 
    -0.1039144983921716, 0.054611765503764786, 0.12624848487627816, 
    -0.32548153872267704, 0.5160561421347936, -0.2573136470908608, 
    -0.3986956417811669, 0.03167811670786591, -0.4555242872642822, 
    -0.24246059631462913, -0.4652601966816974, -0.40654451806430103, 
    -0.5606829198973386, -0.2567040562225671, -0.2267374446880268, 
    -0.4627547110922521, -0.836253342041438, -0.3742443632196384, 
    -0.22027260449157637, -0.2585423540820031, -0.25494743784624063, 
    -0.03930741154770345, -0.10338543565918457, -0.09318514291596358, 
    0.024787837597699536, -0.006085765965146095, -0.031047731109829613, 
    -0.24585239737007214, 0.45834762410549246, 0.039738817039378205, 
    0.85709804404582, 0.7644761359599386, 0.35858553658468395, 
    0.3230174570735187, 0.658042372557162, 0.09010456701835778, 
    -0.7428398400095801, 0.555227434055638, 1.772060222747072, 
    -0.9074263152710245, -1.054270018737526, -0.7116399439173335, 
    0.6824403761364977, 0.05362599407803259, 1.3970389506765315, 
    -0.5721331426355363, -1.1298429064579523, 0.6660644026824656, 
    0.10610618302889918, -0.027640800064702375, -0.12460098881479098, 
    -0.48454154921390113, 1.8797885022042493, 1.4518237128792606, 
    2.206467727861277, -0.16898244598367285, 0.0092571112173232, 
    -1.8789812657122082}}}, 
 {{59.12427813617209 - 57.53549064346854*S + 14.93055891444946*S^2 - 
    0.19822593669861674*S^3, {b0 -> 0.2035612156537657, 
    b1 -> -57.53549064346854, b2 -> 14.93055891444946, 
    b3 -> -0.19822593669861674}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.2035612156537657, 0.22117984439233943, 
       0.9203425213225083, 0.36956433252253007}, {b1, -57.53549064346854, 
       0.6663430126410739, -86.34515490066386, 5.063955601324494*^-25}, 
      {b2, 14.93055891444946, 0.7274252956371859, 20.525212697437315, 
       6.154286733429612*^-14}, {b3, -0.19822593669861674, 
       1.4502662766617016, -0.1366824423132168, 0.8927989711729828}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 52.059381657890356, 54.41232283436094, 57.51459392468193, 
   0.9999196158587613, ScientificForm[0.6234605720511197], 
   {0.22117984439233943, 0.6663430126410739, 0.7274252956371859, 
   1.4502662766617016}, {{b3, -0.1366824423132168}, {b0, 0.9203425213225083}, 
    {b2, 20.525212697437315}, {b1, -86.34515490066386}}, 4, 
   0.6234605720511197, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.2035612156537657, 0.22117984439233943, 
       {-0.26112039428718326, 0.6682428255947147}}, {b1, -57.53549064346854, 
       0.6663430126410739, {-58.935425365086786, -56.1355559218503}}, 
      {b2, 14.93055891444946, 0.7274252956371859, {13.402295078216444, 
        16.458822750682476}}, {b3, -0.19822593669861674, 1.4502662766617016, 
       {-3.2451223215554923, 2.8486704481582588}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.04892052356541948, 0.004557368430954081, 
   -0.12007989795367713, -0.00655161879286018}, {0.0045573684309540815, 
   0.44401301049558234, 0.0029433939086712007, -0.8563546010230192}, 
   {-0.1200798979536771, 0.0029433939086712007, 0.5291475607328473, 
   -0.004231388166000084}, {-0.00655161879286018, -0.8563546010230191, 
   -0.004231388166000084, 2.1032722732221956}}, 58.92071692051832 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 0.47508154821393367, {}, {}, 
   {0.1459077362249559, 0.2522194046347863, 0.39884790886259225, 
    -2.1027324762852686, 0.4676293648442993, -0.38756192305362447, 
    0.7001382661716491, -0.1594231311788974, 0.09007628690460479, 
    -0.11345664863544158, 0.11945624141971933, 0.15502432093088458, 
    0.45448115690336266, 0.5609149203061392, -0.6134895831084322, 
    0.3078897339637905, -0.19994637614779975, 0.2863800773342362, 
    -0.26408601789999153, -1.087778575942206, 0.7012940603558384, 
    0.28821525339471776}}, {59.27534637064121 - 57.564321347495664*S + 
    13.185935069975883*S^2 - 0.15677925860407982*S^3 + 
    2.6483131413164926*S^4, {b0 -> 0.3546294501228839, 
    b1 -> -57.564321347495664, b2 -> 13.185935069975883, 
    b3 -> -0.15677925860407982, b4 -> 2.6483131413164926}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.3546294501228839, 0.27250722131417904, 
       1.3013579912219078, 0.21049720142300266}, {b1, -57.564321347495664, 
       0.6687081495180466, -86.0828769456206, 6.879381686671769*^-24}, 
      {b2, 13.185935069975883, 1.9693644218264668, 6.695528224149964, 
       3.762285276769555*^-6}, {b3, -0.15677925860407982, 1.4545752516747756, 
       -0.10778353228790782, 0.9154292818214731}, {b4, 2.6483131413164926, 
       2.776948339222511, 0.953677496952632, 0.3536116875393488}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 53.17027082495464, 56.92027082495464, 59.71652554510454, 
   0.9999236980182337, ScientificForm[0.6074236741469813], 
   {0.27250722131417904, 0.6687081495180466, 1.9693644218264668, 
   1.4545752516747756, 2.776948339222511}, {{b3, -0.10778353228790782}, 
    {b4, 0.953677496952632}, {b0, 1.3013579912219078}, 
    {b2, 6.695528224149964}, {b1, -86.0828769456206}}, 5, 0.6074236741469813, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.3546294501228839, 0.27250722131417904, {-0.22031053047784138, 
        0.9295694307236091}}, {b1, -57.564321347495664, 0.6687081495180466, 
       {-58.975172218372926, -56.1534704766184}}, {b2, 13.185935069975883, 
       1.9693644218264668, {9.030939334375708, 17.340930805576058}}, 
      {b3, -0.15677925860407982, 1.4545752516747756, {-3.225664783718334, 
        2.9121062665101745}}, {b4, 2.6483131413164926, 2.776948339222511, 
       {-3.2105357236135097, 8.507162006246496}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.07426018566837496, -0.00020838745565338328, 
   -0.41046900008639936, 0.00029957533417363674, 0.43988526955793084}, 
   {-0.00020838745565338577, 0.4471705892318502, 0.058261940976029485, 
   -0.8619957197915262, -0.08395015707360062}, {-0.4104690000863994, 
   0.058261940976029485, 3.878396225955893, -0.08375667519317942, 
   -5.080050963727046}, {0.00029957533417363506, -0.8619957197915263, 
   -0.08375667519317943, 2.115789162784737, 0.12068574991902246}, 
   {0.4398852695579308, -0.08395015707360061, -5.080050963727046, 
   0.12068574991902246, 7.711442078710661}}, 58.92071692051832 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 0.47748220224192933, {}, {}, 
   {-0.12581066429436305, 0.37764843111368407, 0.52427693534149, 
    -1.9923988382200122, 0.5779630029095557, -0.2772705787977259, 
    0.8104296104275477, -0.18245670698965455, 0.06704271109384763, 
    -0.26452488310456346, -0.03161199304940254, 0.003956086461762709, 
    0.3034129224342408, 0.40984668583701733, -0.6214628571200151, 
    0.2999164599522075, -0.07118554777080988, 0.4151409057112261, 
    -0.13528334533125275, -0.945657669567602, 0.8434149667304425, 
    0.01461436623235457}}, 
  {58.92071692051832 + (-57.552407362642384*S + 14.772673900816327*S^2)/
     (1 + 0.0114078483078264*S), {b1 -> 1.0009114323937804, 
    b2 -> 1.0403291479448116, b4 -> 0.857732955475669}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0009114323937804, 0.011525524336926354, 
       86.8430279728779, 3.6237618593381026*^-26}, {b2, 1.0403291479448116, 
       0.38036790009390065, 2.7350603131546793, 0.013153899501678697}, 
      {b4, 0.857732955475669, 7.030392244471377, 0.12200357044803306, 
       0.9041773511835569}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   50.881054107447035, 52.21438744078037, 55.2452239208803, 
   0.9999158350695113, ScientificForm[0.6379540369785417], 
   {0.011525524336926354, 0.38036790009390065, 7.030392244471377}, 
   {{b4, 0.12200357044803306}, {b2, 2.7350603131546793}, 
    {b1, 86.8430279728779}}, 3, 0.6379540369785417, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.0009114323937804, 0.011525524336926354, {0.9767882327169252, 
        1.0250346320706356}}, {b2, 1.0403291479448116, 0.38036790009390065, 
       {0.24420998352350076, 1.8364483123661224}}, {b4, 0.857732955475669, 
       7.030392244471377, {-13.857047124128549, 15.572513035079886}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00013283771124108167, 0.0038581490582694404, 
   -0.07177775741362834}, {0.0038581490582694404, 0.14467973942184356, 
   -2.66345829462164}, {-0.07177775741362834, -2.6634582946216403, 
   49.42641511112329}}, 58.92071692051832 + 
    (-57.50000000000001*b1*S + 14.200000000000003*b2*S^2)/
     (1 + 0.013300000000000003*b4*S), 0.47124619855467414, {}, {}, 
   {-0.012530602211512587, 0.2706472102352251, 0.417275714463031, 
    -2.029645403853479, 0.5407164372760889, -0.3144248619815073, 
    0.7732753272437662, -0.005233306290506334, 0.24426611179299584, 
    0.09010456701832226, 0.32301745707348317, 0.3585855365846484, 
    0.6580423725571265, 0.764476135959903, -0.45034904723411273, 
    0.4710302698381099, -0.11544414310205298, 0.370882310379983, 
    -0.1796337198084359, -1.058642599530863, 0.7304300367671814, 
    0.1312803775797562}}}, 
 S*(-57.53549064346854*f10 - 57.53549064346854*f11*\[Eta] - 
    57.53549064346854*(28.444444444444443 - 28.444444444444443*f10 - 
      5.333333333333334*f11)*\[Eta]^2) + 
  S^2*(14.93055891444946*f20 + 14.93055891444946*f21*\[Eta] + 
    14.93055891444946*(28.444444444444446 - 28.444444444444446*f20 - 
      5.333333333333333*f21)*\[Eta]^2) + 
  S^3*(-0.19822593669861674*f30 - 0.19822593669861674*f31*\[Eta] - 
    0.19822593669861674*(28.444444444444443 - 28.444444444444443*f30 - 
      5.333333333333333*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/21/3Dfit_p2_lm_21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 57.85416146458766*\[Eta] - 
      56.13860804167412*\[Eta]^2) + S^2*(6.1047188723865435 - 
      98.1439571306194*\[Eta] + 302.72479382413604*\[Eta]^2), 
   {f11 -> 4.776252214963079, f21 -> 59.315657467358605}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 4.776252214963079, 1.4495766446079408, 
       3.294929062722921, 0.0020359380695594447}, {f21, 59.315657467358605, 
       13.931986768533971, 4.257516063776757, 0.00011739951974627055}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 224.98268938462172, 225.28268938462173, 
   230.26628973170241, 0.9932274891400815, 
   ScientificForm[3.0858081925292145], {1.4495766446079408, 
   13.931986768533971}, {{f11, 3.294929062722921}, {f21, 4.257516063776757}}, 
   2, 3.0858081925292145, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 4.776252214963079, 1.4495766446079408, {1.8487727913824066, 
        7.703731638543751}}, {f21, 59.315657467358605, 13.931986768533971, 
       {31.17943938865712, 87.4518755460601}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.101272448592816, -1.3198279159638786}, 
   {-1.3198279159638784, 194.10025531860566}}, 0.9186799123631688 + 
    267.41497120115645*\[Eta] - 695.2965191341449*\[Eta]^2 + 
    1095.721690358062*\[Eta]^3 + S^3*(5.779095253218805 - 
      85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 12.112878227691098*f11*\[Eta] - 
      12.112878227691098*(30.10796682650418 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(6.1047188723865435 - 1.6546045567248073*f21*\[Eta] - 
      1.6546045567248073*(133.39117392660623 - 5.333333333333333*f21)*
       \[Eta]^2), 9.986710357230683, {}, {}, {-1.7466694463874788, 
    -1.8002508549426324, -1.7235649090772185, -1.1238250123850548, 
    -0.6141693096525671, -0.4507142966909612, -0.18789023599492793, 
    -0.33743086657899113, -0.907147525906769, -1.0543215564498887, 
    -2.1379922719674056, -0.2823810573180445, -0.3241785406203519, 
    1.8096278683200708, 0.13342026038071708, 2.2719990017160008, 
    0.07464481407123458, 0.4488180761433256, 2.956475880702847, 
    2.656776681999645, 1.9681330403105513, 1.6475066344632694, 
    1.4417761351714482, -1.822634552791186, 2.052295185790541, 
    3.12466125491553, 2.0462072848984505, 2.7793123724978273, 
    2.88505231041389, -1.1415461778769966, -0.6943961222259816, 
    -0.39318766768855795, -0.1932689936751686, -0.7944139932078293, 
    -1.1464844694520195, 17.033944048614174, -0.7309137974698992, 
    -2.787786029297525, -0.0018999147232783287, -0.42619113362731653, 
    3.3028696648879716, 0.36502366759973626, -2.6911349173725796}}}, 
 {{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 61.38583139548142*\[Eta] - 
      37.303035076907406*\[Eta]^2) + S^2*(6.1047188723865435 - 
      63.575735036207945*\[Eta] + 118.36094265394169*\[Eta]^2), 
   {f11 -> 5.067815447458891, f21 -> 38.42352227172176}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 5.067815447458891, 0.49146945415518767, 
       10.311557319813947, 1.4246526252920123*^-22}, {f21, 38.42352227172176, 
       5.818510912606695, 6.603669366413203, 1.1070970230576567*^-10}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2253.191244203264, 2253.2173311597858, 
   2265.6044253655227, 0.9942385221289534, ScientificForm[2.739647302534046], 
   {0.49146945415518767, 5.818510912606695}, {{f21, 6.603669366413203}, 
    {f11, 10.311557319813947}}, 2, 2.739647302534046, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 5.067815447458891, 0.49146945415518767, {4.102017413008849, 
        6.033613481908932}}, {f21, 38.42352227172176, 5.818510912606695, 
       {26.98943139321269, 49.857613150230826}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.24154222436759812, 0.13052947913736868}, 
   {0.13052947913736868, 33.85506924012319}}, 0.9186799123631688 + 
    267.41497120115645*\[Eta] - 695.2965191341449*\[Eta]^2 + 
    1095.721690358062*\[Eta]^3 + S^3*(5.779095253218805 - 
      85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 12.112878227691098*f11*\[Eta] - 
      12.112878227691098*(30.10796682650418 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(6.1047188723865435 - 1.6546045567248073*f21*\[Eta] - 
      1.6546045567248073*(133.39117392660623 - 5.333333333333333*f21)*
       \[Eta]^2), 7.538229890404773, {}, {}, {-0.899880679339657, 
   -1.5335305173727383, -1.684697448369441, -1.6699252944771323, 
   -1.562385765999856, -1.392584698045334, -1.1921168841111747, 
   -0.9917431295967449, -0.8215219538672236, -0.6782343270158144, 
   -0.7465279718348927, -0.9191661433915104, -1.1768806971780772, 
   -1.451386311736207, -1.5929992539489417, -1.3329845540843586, 
   -0.184064996135616, -1.2590702176327628, -1.0074592899890167, 
   1.116482157572296, 1.2714142813876457, 1.9085708454089687, 
   -1.058600360752962, 0.501989742877754, -1.0326282811828165, 
   -2.0557004481675456, -1.822336374353796, -1.210732683320476, 
   -1.7479769253850819, -1.6868612309594297, -1.473925765669179, 
   0.9160395202365379, 0.25632172600686687, 1.7947788339917494, 
   0.08361005842445124, 2.0036844624472536, 3.084045819287681, 
   1.2448947160975408, -1.282190060482403, -2.3230481754271857, 
   -0.19526417290427744, -1.2733424434453404, -2.2283332200653483, 
   -1.9156662200390677, -1.6202511730832398, 1.758749686231404, 
   2.3274573634122326, -0.7848749870094203, -2.151710585064791, 
   -1.6188426462164038, -1.5221813216809998, 0.1460215941964087, 
   2.0221850212585153, -0.9745984226795308, 1.1137923643533938, 
   -2.122450477444108, 1.5092152963468415, -0.9619622556950951, 
   -0.46942284296962455, 2.4768730778704864, 0.9857050540657433, 
   -0.6544820287222812, -1.4056072117982552, -1.0926335366172282, 
   -1.52515931220805, 1.5144599242424057, 0.9410863032365882, 
   -2.8546133484557608, -0.4822892953732101, -0.869742806131157, 
   0.41369297359157997, 3.038310433599797, 1.523700917890693, 
   -0.1365705249811242, -0.7764480516879217, -1.4631532317364275, 
   -2.2314534355026794, -2.9213243237326907, 2.438017958272887, 
   2.412538185189945, -0.8403690598301594, 0.10767282739286088, 
   -0.32478259384997443, -1.228487992790356, -2.928295420906938, 
   1.5760874451302271, 1.638402948035253, 0.7795130095120051, 
   -0.8345473915312311, -1.890476213608597, 2.2099907042949773, 
   1.4117952063608854, 3.4331909161085186, 1.2619105497414935, 
   -0.32654350106378516, -1.1747165626505698, 2.6377649226444646, 
   4.008100996469999, 1.8067710645458241, 1.191890176814674, 
   -2.1004538789947844, 1.473724825477312, 4.759513570833455, 
   1.5986269791653847, 2.2971943058554594, 2.2972126062844644, 
   -1.0319317086560034, 2.1582900328668266, -0.92518832572771, 
   -3.3145746458554797, 2.245817803082616, 2.9071018175731496, 
   -4.685702291024498, -3.4574218897202655, -0.5001730796276576, 
   -0.4950544809374975, -0.4933856612966423, -0.4930059095483017, 
   -0.6496107928238999, -0.6377495644187618, -1.4467546233054733, 
   -1.376447162993479, -2.737540142818453, -2.5092491423965484, 
   -3.2065594773686925, -3.004536040382014, -1.878826815051383, 
   -1.407538504952953, -1.329319439980253, 0.16128544354049268, 
   0.04772607477283941, 0.0664238220443849, -2.7831181454464584, 
   -2.6238186337213065, -1.1323576905573702, -0.8925344610171067, 
   -2.3691889740089564, -1.5428729943941235, 0.7134202926033737, 
   0.8601249173865853, -2.8967676608533495, -2.825456173166451, 
   1.5904461688258067, 1.9261165994851837, 0.5930568221639234, 
   0.8870856633523871, -0.6917438925450341, -0.610888513537887, 
   -1.5958064307446165, -1.4381384205236856, 3.1063234730764577, 
   3.5418736119909227, -1.8524956298207904, -1.2851479538162174, 
   1.9112101011264393, 2.0625474804151303, 1.2677068807086123, 
   1.26837020626267, 3.1092240721040305, 3.4858004000230842, 
   -0.45075576243463544, -0.3551537868377572, 0.6531836893053935, 
   3.2877870533547835, -0.10984915741946111, 1.6246846293029762, 
   1.6284350929512073, 3.767910710056533, 4.967000237225427, 
   3.085857691476196, 3.965903918329719, 2.1555780121889256, 
   2.2889310468550264, -0.4122270624300377, 0.36578794161838957, 
   -0.040103816448990415, -0.015649882007394922, -0.010452689011216876, 
   0.00434333980382462, -0.49469933854067705, 2.6914375843199068, 
   -2.2633507074447508, 0.27759544092495503, -2.9419701902877904, 
   2.9673513665832303, -2.817992108985795, -0.4065042580262954, 
   0.7758438858278893, -1.5504840285983974, 0.5674587835536187, 
   -1.5163340237890957, -1.0119591473979277, -3.566704104177589, 
   -0.5486431356015729, -0.33745980305235435, -1.3603123255901224, 
   -4.237914178526289, -4.023151165086496, -0.6721506690586736, 
   -0.5961855626549664, -2.840652587821488, -2.5622663457036268, 
   -0.7723659574926458, -3.777407305411117, 2.9556378116120925, 
   2.961725712504183, 4.034091781629172, 3.688287449233954, 
   3.7940273871500168, -1.124684834641954, -0.5426661034417322, 
   -0.9873792687928002, -1.5019973441942653, -1.4741251350228168, 
   -1.4542823086005825, -2.9282654866877778, -2.636761918903197, 
   -0.26640479234150405, 3.730860994772449, -0.6961468226672878, 
   -0.21845983761655674, -0.32863656479424463, -3.4235899264641745, 
   -3.2329916895749875, -0.27920997733416897, -0.22168334833176573, 
   -0.9166779085495591, -0.7153564183533234, -1.536394991690365, 
   -1.5134026488919403, 0.13409477100809397, -1.6145138938871355, 
   0.724814502207856, 1.0658218068116625, 7.236612279521388, 
   5.3081990149431135, 1.0770113121676843, 0.24192635653426464, 
   1.0935444030813528, 0.8685449901433628, 0.6342525989456149, 
   0.7767962460893543, -0.7902561223128188, -0.7520793742728813, 
   -0.9392054412695856, -1.6934914256552247, -1.3950972270213953, 
   -2.299013504141989, -3.5464408379770376, -2.3641636775655925, 
   -2.2429060869774453, 1.4088087316004447, -0.7162520699610795, 
   1.2747197041367428, 1.5981576884379507, 0.6563746478522106, 
   1.0287070893718706, -0.10890187731027368, -0.10352311963003302, 
   2.3807041425243867, 4.070960984328011, 1.8807761907522504, 
   -0.16808105904319603, 9.26190284160267, -0.6246399442482051, 
   -0.5116513349765093, -0.14342847539599646, 3.453125667973019, 
   0.6211569552034071, 1.6145875596603254, 1.7705713202958826, 
   -0.7218788010005426, -0.6297158879984117, 0.6887768181671241, 
   -0.03944240542390531, 17.725415440660168, -1.344410104501712, 
   -1.8841908873753823, 0.6212140846040981, 7.342225023518083, 
   7.186664117616033, 0.4571641746095736, 20.624261537435782, 
   -1.4350176923269515, 6.727727419714647, -0.48347270063150205, 
   -0.6527770771876433, 0.730046556451498, -0.5987432964941561, 
   -3.964239477913843, 3.572626554504204, -1.2791387002012868, 
   -2.56381245952101, -0.5790859213020241, -3.280595635180518, 
   1.1371069180712396, -0.1920816743424396, -5.1122378576502285, 
   -2.478525885002462, -8.91481599291135, 0.3721876630157297, 
   0.516742759452633, -0.9702692070779548, -2.2045246368141704, 
   -3.7952438953848073, 0.770982937359932, -1.9239744601155344, 
   -5.252665744082009, -1.8101860864772021, 5.448106583499623, 
   -1.6843238938686582, 4.085625719156059, -6.981361766521314, 
   -3.369381761449354, 0.09025552776763845, 15.669169885404926, 
   -1.8764539195587489, -1.305192947333211, -0.6598097854296654, 
   -1.18089903622257, 5.607562780083491, -1.2740500788078961, 
   -1.5708964124664462, -1.5098851310027896, -0.9095241923503821, 
   -2.4537884526037104, 0.4250694301317921, -0.7331695380762895, 
   -2.0680292069920228, -1.56687701386533, -0.7998448032027241, 
   -1.8986192579474448, 3.674754337513612, 1.8579383692297924, 
   10.209699234443391, 13.011515710704622, -2.229052895864502, 
   4.505803595897078, -1.8711097958181142, 3.7068685138725144, 
   1.6823055211517968, -13.51320784175482, 1.54556837607689, 
   -0.15705375031059532, -1.673751086043719, -5.079074470643967, 
   -2.1966609944080844, -1.491160221415754, -0.989500751713237, 
   3.496767253419492, -1.3987771216296707, 2.9125385595723827, 
   2.0429919723896006, -1.4218200142683273, -1.0498916437871841, 
   -1.3061787540339935, -1.4034015399832285, -1.5878414420394549, 
   -1.3637437107344823, -7.593214134315133, -1.2714543511764589, 
   2.5221757258537565, -2.773245912692474, -0.4626934514469525, 
   -1.2785378589935945, 2.305191814924285, 2.1022801835404934, 
   -1.455359025244288, 2.2738730510675325, 2.0976382986946476, 
   -0.6440589723237338, -1.3131222174599593, 2.0196697983530285, 
   2.0030655220736904, 1.785483848420597, 2.0676065067262925, 
   2.0927727497157846, 1.903189151074173, -1.5926133779080232, 
   5.43256395145459, 0.19101207187152625, -1.1301291620807348, 
   1.9179469624966927, 3.110222539333968, -0.65765119362419, 
   -1.2435716812484685, 0.6129303727545476, -0.19212656459584565, 
   1.6604565729065826, 0.044667792659751626, 0.3567246627232734, 
   -0.21517649777870673, 0.24443680853773486, -0.2685542328181043, 
   -0.1409412679344939, 0.06518468087242013, 0.1950918674852531, 
   0.25287203102249833, 0.18077483743497424, -0.46875474129723216, 
   -0.45679056061416645, 0.4574781636303271, 0.32026898084411215, 
   -0.059871471572975565, 0.12322636026316758, 0.29065593917409416, 
   0.3034791054659536, 0.31436598178806463, 0.3587028158639214, 
   -0.09326314248662726, 1.0035492341130734, 0.02102904193771593, 
   0.31487408020595353, -0.1991421721415989, -0.16231501020411798, 
   -0.06151101721651031, 0.1316062502889892, 0.14600250003137916, 
   0.6768914090856626, -1.1438001012137207, 0.22599052681552934, 
   0.3532722390174996, 0.31170783052436946, 0.3126925425358422, 
   0.31013028406371035, 0.07256324741530307, 0.08567081106360774, 
   -0.3598461094866394, -0.3393404895865757, -0.2684529081442619, 
   -0.1685421596784309, -0.3451854306220099, -0.29565004681639095, 
   -0.18786468130475953, 0.27262473042193847, 0.2497734160320988, 
   0.3369669054461184, 0.2528547161216963, -0.4938958898694068, 
   0.3360558893542205, 3.1703751876266963, -1.513866199140537, 
   -1.3404788999205977, -1.27157498195578, 0.24002927504734117, 
   0.2977293166630446, -1.4007174264520224, 0.2955835818949666, 
   -0.3055758265923032, -1.9669383300918462, 0.18571308229191885, 
   0.10909783688345698, 0.2229994997030147, 0.2534942558645028, 
   0.21908317805303312, 0.24072513747790225, -0.20507984150332703, 
   -0.9387065207477967, -0.8831520657912328, 0.17454117475137565, 
   0.23740808479448816, 0.17732075163683447, 0.2539088399384397}}}, 
 {{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 57.9127307571991*\[Eta] - 
      55.82623848107982*\[Eta]^2) + S^2*(6.1047188723865435 - 
      62.4328194602152*\[Eta] + 112.26539291531371*\[Eta]^2) + 
    146.9423286480164*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 146.9423286480164, f11 -> 4.781087506089637, 
    f21 -> 37.73277379569007}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 146.9423286480164, 10.933687566226354, 
       13.43941170423731, 5.746655714436938*^-35}, {f11, 4.781087506089637, 
       0.4174605064178936, 11.452789982733336, 6.840579682958317*^-27}, 
      {f21, 37.73277379569007, 4.936127439859485, 7.644205757532913, 
       1.2361018440474904*^-13}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2101.848057778376, 
   2101.9003453600753, 2118.398965994721, 0.9958629312600346, 
   ScientificForm[2.321528798935512], {10.933687566226354, 
   0.4174605064178936, 4.936127439859485}, {{f21, 7.644205757532913}, 
    {f11, 11.452789982733336}, {d10, 13.43941170423731}}, 3, 
   2.321528798935512, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 146.9423286480164, 10.933687566226354, 
       {125.45616242533461, 168.4284948706982}}, {f11, 4.781087506089637, 
       0.4174605064178936, {3.960721478802875, 5.601453533376399}}, 
      {f21, 37.73277379569007, 4.936127439859485, {28.032619659516367, 
        47.43292793186377}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{119.5455237958528, -0.2332686725007267, -0.5619612070814416}, 
   {-0.2332686725007267, 0.1742732744186842, 0.09502789676980503}, 
   {-0.5619612070814417, 0.09502789676980505, 24.365354102533754}}, 
   0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 12.112878227691098*f11*\[Eta] - 
      12.112878227691098*(30.10796682650418 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(6.1047188723865435 - 1.6546045567248073*f21*\[Eta] - 
      1.6546045567248073*(133.39117392660623 - 5.333333333333333*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   5.424644851010569, {}, {}, {-0.8859010565487693, -1.5206592335729265, 
   -1.673045741668239, -1.6596044029820727, -1.5535069278184732, 
   -1.3852591512851606, -1.1864558668797442, -0.9878578800015911, 
   -0.8195237100158801, -0.6803438089746912, -0.7508581738601798, 
   -0.9258283035907415, -1.1859860536587856, -1.463046102605925, 
   -1.6073247173152057, -1.350086928054699, -0.204055518817567, 
   -0.9223839056598457, -0.8324607897537053, 0.9281729688392808, 
   1.0831050926546304, 1.5183150353603843, 0.04724276653179871, 
   0.6013745444244876, -0.9358385866968497, -0.17827717359747552, 
   -0.6799164625091905, -1.2970441510670234, -1.1232623780517308, 
   -1.0621466836260787, -0.9734370328090485, -0.047342854977294735, 
   0.21867970014387694, 0.5928910133682059, 0.28614813939330475, 
   0.6936449953927948, 2.0306448206879963, 1.0705430594375045, 
   -0.8040078913252131, -0.6290300413792558, -0.8359425921372292, 
   -1.3434334532420742, -1.361954900434739, -1.3340792661105318, 
   -1.038664219154704, 1.1611571022703373, 1.729864779451166, 
   -1.687265974213222, -0.7514857315313677, -0.3174483491910429, 
   -0.6858349830408237, -0.23269452606510654, 0.3906811076460457, 
   -1.1007541769196294, -0.0937214762932328, 0.23053575932879866, 
   0.3443659690268497, 0.10230196846850248, -0.3675996199961169, 
   0.5072015274248969, 0.07297036453884331, -0.39943127147088475, 
   0.3726943914962497, 0.6856680666772768, -0.5296053430571384, 
   0.4998843701232545, 0.14615568204054696, -0.212247185738903, 
   -0.5901957409118133, 0.18024752833049007, -0.7116343898496282, 
   0.5302028901008846, 5.408953695520257, -0.08627915295334532, 
   0.17347938830309317, 0.3886353429772882, 0.5221665765841621, 
   0.7318429610565005, 2.484058043903552, 2.4465841279666307, 
   1.4474016775785614, -0.7631796998955451, -0.52182415736781, 
   -0.29879244468576616, -0.19591701059263045, 1.5947866926966938, 
   -0.16119600006479828, -0.12139781002377248, 0.06633373065495363, 
   -0.09099575811902838, 4.126579673394616, 1.3897434064381748, 
   0.6972430257013649, 0.32461248014143607, -0.138338755133816, 
   -0.31123240041478084, 0.3395537107699269, 2.385135791382993, 
   1.7593149123441556, 0.20962232311835294, -0.0916955319281918, 
   0.35731554266821064, 1.7773019713530687, 0.4293526460824708, 
   -0.1420857739816519, -0.14206747355264682, -0.406350415488653, 
   0.22910979053983382, -0.7879370780283459, 0.7082414997803497, 
   0.3116845175111109, 5.102626845224165, -0.6020257395935928, 
   0.6262546617106395, -0.24187601755106414, -0.23675741886090407, 
   -0.23508859922004888, -0.23470884747170828, -0.13301666867072015, 
   -0.12115544026558211, 0.10302774915407298, 0.1733352094660674, 
   -0.15456952205254737, 0.07372147836935738, -0.1069947324495999, 
   0.09502870453707857, -0.58734150466843, -0.11605319457000007, 
   -0.03783412959730015, 2.7442560643064056, -0.46886804938034743, 
   -0.45017030210880193, -0.20014752468054553, -0.04084801295539364, 
   -0.3574665043275971, -0.1176432747873335, -0.8194066015494101, 
   0.0069093780654228, -0.7847026674408539, -0.6379980426576424, 
   -0.10457641980539734, -0.03326493211849879, 0.040663796366260385, 
   0.37633422702563735, -0.18183436406584974, 0.11219447712261399, 
   0.08314729368473905, 0.16400267269188618, -0.046024058285066616, 
   0.1116439519358643, 0.3167152026492701, 0.752265341563735, 
   -0.3517896991557947, 0.2155579768487783, 0.36142772866689654, 
   0.5127651079555875, 0.49281569447884266, 0.49347902003290045, 
   0.5262534513381141, 0.9028297792571678, 0.0658383617185514, 
   0.16144033731542962, -1.9297869314605194, 0.7073994032096387, 
   -1.401334467802414, 0.3331993189200233, 0.33694978256825436, 
   0.6683459651374406, 1.8674354923063348, 0.5028870707102868, 
   1.3829332975638096, 0.6057956397293793, 0.73914867439548, 
   -0.9288211865832139, -0.15080618253478661, -0.2984008785255803, 
   -0.2739469440839848, -0.26874975108780674, -4.076750241006316, 
   -0.618395015512565, 0.5455192479312032, -0.037733467606066995, 
   -0.6421865186758566, 0.4815798513592, 4.90252830604409, 
   -0.7915162463048766, -0.27432622030278964, 0.16976185515324715, 
   0.18415738830574213, -0.06000221708257669, -0.7184755896184818, 
   -0.8212684720734167, -0.1148488578851854, -0.37420945801209626, 
   -2.602393294371794, -1.0948744736445235, -0.13653104761213086, 
   0.07823196582766201, -0.7595912309716226, -0.6836261245679154, 
   1.2139444398227965, 1.4923306819406577, -0.8541776943632087, 
   0.03805313130700938, 2.8700919858055443, 2.876179886697635, 
   3.948545955822624, 3.6051753624250864, 3.7109153003411492, 
   -1.1934573983733259, -0.611438667173104, -0.5687640657235207, 
   -0.10815585231215863, -0.08028364314071013, -0.06044081671847579, 
   -0.0704576735576552, 0.22104589422692555, -0.32606520016623364, 
   3.6712005869477196, -0.753368786360852, 2.162200154294027, 
   -0.3782448414929007, -0.48700958342515577, -0.2964113465359688, 
   -0.3178261476873132, -0.26029951868490997, -0.22246494077598555, 
   -0.021143450579749867, -0.10901481938144286, -0.0860224765830182, 
   -0.38133007153184906, -0.17407421099706966, -1.054994008723412, 
   -0.7139867041196055, 5.154862727156491, 3.228894105345482, 
   -0.8800566697927934, -1.2261000075418522, -0.37448196099476405, 
   -0.11028950431121842, -0.09992961629676245, 0.0426140308469769, 
   -0.0557358406618107, -0.017559092621873162, 0.04023006013368047, 
   -0.22411279594456346, 0.07428140268926597, -0.33954149438677206, 
   -1.4619709741543545, -0.5773429103601728, -0.4560853197720256, 
   -0.031028500842133155, -0.19541383611796448, -0.14961299965990804, 
   0.1738249846412998, -0.0324227635864105, 0.33990967793324955, 
   -0.06182592998221992, -0.056447172301979265, -0.5543620912602663, 
   1.1383449747514618, -0.017656865751675355, -0.10343317883359049, 
   6.889708040003953, -0.5439373867960846, -0.4284915466659136, 
   -0.060268687085400785, 1.0985037013343941, -0.7510223113388719, 
   0.24240829311804646, 0.39839205375360365, -0.619267129369522, 
   -0.5271042163673911, 0.8223287683152165, 0.099033412951826, 
   17.8638912590359, -1.2000747405715408, -1.7288371158582834, 
   0.776567856121197, 3.266944278921578, 3.1138411143227245, 
   0.08891030919424026, 19.12787620513685, -0.14522788888267968, 
   3.309487924820189, -0.6178038878536647, 1.326210304537149, 
   0.6666277129122591, -0.02263758511853098, -2.235162336095989, 
   7.1535843225567675, -0.5201415503097664, -0.06762133904526024, 
   -1.1043793585074226, -0.3200082896437806, 3.3487226136831865, 
   -1.12894913384374, -2.835146566769758, -0.3235648831216622, 
   -10.77569917285092, -1.379381841856528, -0.3596421585823677, 
   -0.09268395784520322, -0.44815380715091635, -1.9267416266607995, 
   -1.3837145905873882, -0.563378469596227, -4.012220793028288, 
   -0.8425496020282246, 2.495599008623003, -1.1068315824163975, 
   1.6209738911935858, -7.677337059353782, -0.19464297750905502, 
   -1.7141303804244146, 14.349357230661731, 0.14763784203089614, 
   -0.5393112303482752, -1.2090016782404476, -1.4146224287123843, 
   8.418937842878599, -0.7197350368637672, -0.796095426160413, 
   -0.7350841446967564, -0.13472320604434884, -0.8048110835511295, 
   2.075802291351664, -1.8272396794922585, -0.34922827504385623, 
   -2.9738942607615115, -0.09284591846997614, -0.4822946476255012, 
   1.6506776035338149, 0.21465995697382567, 9.453303922880679, 
   12.255120399141909, -2.093155732741536, 2.1776144803138706, 
   -1.3445447026212634, 1.7903279115186734, 0.48090774652825274, 
   -16.306416352885414, 1.834797182531105, -0.368052350076816, 
   -1.3141161884941397, -5.092250393713975, -0.2827568002862435, 
   -1.6741488640648683, -0.14903385163484728, 1.366181048866828, 
   -0.440123496573662, 1.280300798378093, 1.0966505743377795, 
   -0.16451246891610083, -0.7887752849068974, -0.18954934563922166, 
   -1.745986316666773, -0.20578886105368355, -0.1478903488060297, 
   -8.292758787092339, -0.21913912900366483, 1.6481427539821851, 
   -3.212438047359157, -0.0191500193184595, -0.3870996972748202, 
   1.2593316032600015, 1.2788835409526627, -0.8776917465286225, 
   0.8923415977227407, 1.0007149393072936, -0.8310242476352272, 
   -0.7962930320062895, 1.314173921677252, 1.1669760179389144, 
   1.0982790263353337, 1.3804016846410292, 1.419886979401518, 
   1.1136205007865954, -1.4902984285230403, 6.440681378777221, 
   0.6712539365380223, -0.3674692818056471, 1.2074592688264758, 
   2.308547907243529, -0.5608663524846662, -0.15585545562014147, 
   0.2597428322200841, -0.14922530574280302, 0.8230424576303577, 
   0.052981187227899795, 0.10314633261234007, -0.26925178983010056, 
   0.19036151648634103, -0.4079217974524454, -0.280308832568835, 
   -0.03534646605709213, 0.14101657543385926, 0.1987967389711045, 
   0.18077483743497424, -0.6136290489946532, -0.6127190451609366, 
   0.301549679083557, 0.32026898084411215, -0.18077325700156166, 
   0.04497071112605511, 0.23658064712270033, 0.27548902979359724, 
   0.3442609167537469, 0.37927790439071885, -0.20165650455172823, 
   0.8951558720479724, -0.09684003899647564, 0.2676540726935386, 
   -0.3100967457323094, -0.27326958379482846, -0.13976666635362278, 
   0.05335060115187673, 0.06774685089426669, 0.6104878310797446, 
   -1.1850708924872677, 0.1847197355419823, 0.3831671739831748, 
   0.357264555207891, 0.3582492672193638, 0.3884392326528854, 
   0.1679626301923065, 0.18107019384061118, -0.21031813520617249, 
   -0.18981251530610876, -0.1299087884547916, -0.04661422282593719, 
   -0.19565745634154297, -0.14612207253592402, -0.0577692389758937, 
   0.21704489991332565, 0.22178334035974245, 0.3668618404117936, 
   0.31454944534637974, -0.3253726221077926, 0.3360558893542205, 
   3.1703751876266963, -1.2645996092210297, -1.0912123100010902, 
   -1.0405184548983186, 0.24002927504734117, 0.2977293166630446, 
   -1.1619604397726633, 0.3374959261207735, -0.16295541425289173, 
   -1.6908768721089444, 0.18556839357606947, 0.10909783688345698, 
   0.2229994997030147, 0.2534942558645028, 0.28077790727771657, 
   0.3024198667025857, -0.07407094588067764, -0.7307640215538953, 
   -0.6752095665973314, 0.17454117475137565, 0.23740808479448816, 
   0.23901548086151791, 0.31560356916312315}}}, 
 {{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 57.94217031716238*\[Eta] - 
      55.66922749460899*\[Eta]^2) + S^2*(6.1047188723865435 - 
      59.95812104757173*\[Eta] + 99.06700138121523*\[Eta]^2) + 
    153.29771852155915*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    130.20591874730485*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 153.29771852155915, d20 -> 130.20591874730485, 
    f11 -> 4.783517940822811, f21 -> 36.237130378907764}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 153.29771852155915, 11.0529254409446, 
       13.86942482699477, 8.858447354764592*^-37}, {d20, 130.20591874730485, 
       43.97319388670236, 2.9610293735493145, 0.003225045921486458}, 
      {f11, 4.783517940822811, 0.4139806599168959, 11.554930952047547, 
       2.7699351284015355*^-27}, {f21, 36.237130378907764, 4.920963452712915, 
       7.363828389932529, 8.344322320909382*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2095.094981615127, 2095.1823178596683, 2115.783616885558, 
   0.9959404752142129, ScientificForm[2.299668866674228], {11.0529254409446, 
   43.97319388670236, 0.4139806599168959, 4.920963452712915}, 
   {{d20, 2.9610293735493145}, {f21, 7.363828389932529}, 
    {f11, 11.554930952047547}, {d10, 13.86942482699477}}, 4, 
   2.299668866674228, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 153.29771852155915, 11.0529254409446, 
       {131.57710901164288, 175.01832803147542}}, {d20, 130.20591874730485, 
       43.97319388670236, {43.79218344979496, 216.61965404481475}}, 
      {f11, 4.783517940822811, 0.4139806599168959, {3.969985604360774, 
        5.597050277284847}}, {f21, 36.237130378907764, 4.920963452712915, 
       {26.56671993960493, 45.9075408182106}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{122.16716080308039, 94.3816341814559, 
   -0.22763330495187245, -1.6367680023957294}, {94.3816341814559, 
   1933.6417805975182, 0.03609352163364328, -22.21126833088558}, 
   {-0.22763330495187248, 0.03609352163364328, 0.17137998678522867, 
   0.09303527734860359}, {-1.6367680023957296, -22.21126833088558, 
   0.09303527734860359, 24.215881302936218}}, 0.9186799123631688 + 
    267.41497120115645*\[Eta] - 695.2965191341449*\[Eta]^2 + 
    1095.721690358062*\[Eta]^3 + S^3*(5.779095253218805 - 
      85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 12.112878227691098*f11*\[Eta] - 
      12.112878227691098*(30.10796682650418 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(6.1047188723865435 - 1.6546045567248073*f21*\[Eta] - 
      1.6546045567248073*(133.39117392660623 - 5.333333333333333*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 5.334563840981236, 
   {}, {}, {-0.8956562537646326, -1.52836579758509, -1.6789448530771875, 
   -1.6639372423882908, -1.5565146758224442, -1.3871829884873692, 
   -1.1875369738806747, -0.9883374374017273, -0.8196428984157063, 
   -0.6804658011753493, -0.7513433388619803, -0.9269178219941683, 
   -1.1879211060643224, -1.466067869614057, -1.6116743795264172, 
   -1.356005666069473, -0.21178451323638825, -0.9788226903709276, 
   -0.8439538694971738, 0.906213423358599, 1.0611455471739486, 
   1.4409064308211725, -0.08048348707336217, 0.5166370780626544, 
   -1.010913881133444, -0.4214295068294014, -0.7827645359452582, 
   -1.3496733202155298, -1.1522637754071567, -1.0911480809815046, 
   -0.988033755123535, -0.16016568049046853, 0.21633249496000673, 
   0.430400163939229, 0.2651980473861961, 0.49114241819942706, 
   1.8588673678455443, 0.9882348391715468, -0.8730284833075892, 
   -0.8022752586557189, -0.9052652881960768, -1.3952388098764068, 
   -1.413532842945802, -1.3495724031839949, -1.054157356228167, 
   1.1010816076081618, 1.6697892847889904, -1.805717453107352, 
   -0.849328222849774, -0.4366178483441878, -0.7485023114094709, 
   -0.26061518737105516, 0.11373578481332558, -1.1612347673873025, 
   -0.24863549722907408, -0.09135232493588674, 0.16486302500918626, 
   0.06657605904534591, -0.4058330784902786, 0.16421547323806251, 
   -0.05830736870325737, -0.4575735953870783, 0.1902084829924071, 
   0.5031821581734341, -0.5679902225009563, 0.38077879747684307, 
   0.05209924109323083, -0.5494135495538188, -0.6355168556231661, 
   0.12069389660752705, -0.850622687006414, 0.030757042198196416, 
   4.6159531135951966, -0.12389569726731509, 0.12577888280239335, 
   0.22849127791781143, 0.14711654867542023, 0.0403457457324663, 
   2.4508738886013006, 2.4317204731088893, 1.2134184933127727, 
   -0.8637795884412682, -0.5446333414487086, -0.31943474529966664, 
   -0.5460951083534056, 1.590984422939698, -0.4436386966739505, 
   -0.21169278230712862, 0.05416629964783226, -0.21737869102890883, 
   3.9778022987854307, 1.386286560851417, 0.11409805719710775, 
   0.22639531692367498, -0.14106337522328616, -0.33350829709513263, 
   -0.08905747834597477, 2.148097069206056, 1.7451421058268792, 
   0.08489963368617737, -0.25763764641016706, 0.22919053778539222, 
   1.091257872213717, 0.2931643492855862, -0.6217107174246834, 
   -0.6216924169956783, -0.4103034768292275, -0.09101738798782222, 
   -0.7892749739089879, -0.14859270101301547, -0.010543622175781309, 
   4.887527694901735, -1.4980783158286854, -0.2697979145244531, 
   -0.23499588863050747, -0.2298772899403474, -0.2282084702994922, 
   -0.2278287185511516, -0.12783932051264912, -0.11597809210751109, 
   0.015564877431692992, 0.08587233774368741, -0.4719991685841691, 
   -0.24370816816226437, -0.5909052244841462, -0.3888817874974677, 
   -0.6387699568961196, -0.16748164679768962, -0.0892625818249897, 
   2.4268264177747767, -0.5083770362706161, -0.48967928899907065, 
   -0.5175771712121673, -0.3582776594870154, -0.3625748466150611, 
   -0.12275161707479754, -0.906869473271783, -0.08055349365695008, 
   -0.9938623941298559, -0.8471577693466443, -0.4852942754439624, 
   -0.4139827877570639, -0.18085808050116015, 0.15481235015821682, 
   -0.2539722089258376, 0.040056632262626124, 0.07803895139727501, 
   0.15889433040442213, -0.13348693000744305, 0.02418108021348786, 
   -0.3044931946967324, 0.1310569442177325, -0.43174557627406784, 
   0.1356020997305052, 0.139905851799476, 0.29124323108816697, 
   0.4206778496188548, 0.4213411751729126, -0.01460787043524192, 
   0.3619684574838118, 0.07101570987662598, 0.1666176854735042, 
   -2.4706482532338754, 0.16750765909672083, -1.5644787576509742, 
   0.17005502907146308, 0.17380549271969414, -0.08368253718719032, 
   1.1154069899817038, -0.03797425106307273, 0.84207197579045, 
   0.3842737628619588, 0.5176267975280595, -0.9683301734734897, 
   -0.19031516942506244, -0.31386391712918993, -0.28940998268759444, 
   -0.2842127896914164, -5.324580051085569, -0.6246148659401882, 
   0.15603757276970853, -0.26228998819273386, -0.7338490944123137, 
   -0.1553383964607704, 4.739822579533488, -0.9849598178903669, 
   -0.23758386257120634, 0.11756669407159848, 0.06492811938381493, 
   -0.1118501614005396, -0.7045517013681426, -0.7766268807316052, 
   -0.8538901682605555, -0.35171894170667883, -3.1195232486637536, 
   -1.0707214031549057, -1.338392387157242, -1.1236293737174492, 
   -0.6850376618298242, -0.6090725554261169, 0.04077628913668718, 
   0.3191625312545483, -0.7878447252918903, -0.991252269541107, 
   2.9280925916708753, 2.934180492562966, 4.006546561687955, 
   3.663251264901099, 3.768991202817162, -1.1560959624945042, 
   -0.5740772312942823, -0.5342969435740272, -0.19282249417049968, 
   -0.16495028499905118, -0.14510745857681684, -0.6171878028007285, 
   -0.32568423501614774, -0.3000188745762671, 3.697246912537686, 
   -0.727238881720254, 1.8000263996280523, -0.36147834446816773, 
   -1.0676000154218173, -0.8770017785326303, -0.30830419750419225, 
   -0.250777568501789, -0.22779085405631605, -0.026469363860080364, 
   -0.21419744853711364, -0.19120510573868899, -0.4151596730975129, 
   -0.2820249391379477, -1.3701345915111105, -1.029127286907304, 
   4.724003693806672, 2.7989428000240935, -1.2658258657684414, 
   -1.4587543362489939, -0.6071362897019057, -0.22761067793291545, 
   -0.17375235444438886, -0.031208707300649507, -0.06692195492607311, 
   -0.028745206886135577, 0.006424385023123591, -0.3314938768849913, 
   -0.03309967825116189, -0.5582796933401326, -1.7151507844217093, 
   -0.742259143968603, -0.6210015533804558, -0.26473671998549264, 
   -0.18796993166382947, -0.3807952414359548, -0.05735725713474693, 
   -0.10111166560375295, 0.2712207759159071, -0.053030344652754025, 
   -0.04765158697251337, -1.3907818536645564, 0.303197515757212, 
   -0.4006476038823408, -0.08763516828039641, 6.3175349309706945, 
   -0.5192268789911907, -0.40365582916537335, -0.03543296958486053, 
   0.5333349707507935, -0.962414930671244, 0.03101567378567438, 
   0.18699943442123157, -0.5833584231980105, -0.4911955101958796, 
   0.8786631107249683, 0.15563568417556795, 17.92049353025964, 
   -1.1359142118872292, -1.6563415804685064, 0.849063391510974, 
   1.7036486277404848, 1.5523103810050713, 0.06273048547573268, 
   18.887967721310257, -0.223853535896275, 2.127821513591286, 
   -0.5679739645850965, 1.0558413972927454, 0.6880618751584464, 
   -0.02665618903255762, -2.4181271163071756, 6.063853196853152, 
   -0.48643061359221207, -0.5549632867145036, -1.0829988369863912, 
   -1.043409784832086, 2.969235091731946, -1.202380818523622, 
   -3.232041127625699, -0.6705855582846283, -11.16633686164154, 
   -1.7297635081926757, -0.46572365223623535, -0.12482114321975502, 
   -0.6506468569284252, -2.1608899486382285, -1.9162340323788953, 
   -0.6504524170731081, -4.069884874253894, -0.8433129702892828, 
   1.511478446666331, -1.0503928945464587, 0.9092470349653823, 
   -7.720005851790685, -1.0726714818576681, -2.125770269184713, 
   14.096581813400249, -0.22239588429705748, -0.5222862224518465, 
   -1.1858917865098206, -1.327446213939588, 7.520256581930845, 
   -0.6705064785495551, -0.8288754547337263, -0.7678641732700697, 
   -0.16750323461766214, -1.084393011126231, 1.7955536463072406, 
   -1.9754042793294317, -0.6342918763862784, -3.2522978994714293, 
   -0.11888360505159312, -0.6445296914131333, 1.0445268787251294, 
   -0.2119658419400139, 9.345940184051393, 12.147756660312623, 
   -2.0525699686238923, 1.3739557082791762, -1.2728320904510362, 
   1.2140873405682626, 0.2418567560481506, -17.45413388044291, 
   1.9828330993496905, -0.38271869632901456, -1.2210280755069611, 
   -5.064190195243192, -0.7746322745043912, -1.5596383771584073, 
   -0.2240349155417931, 0.39008123101670833, -0.5345952147217048, 
   0.655312785119861, 0.8749802935718449, -0.47126403089738034, 
   -0.7246739493622769, -0.4299250533731964, -1.6728028519453204, 
   -0.5724235913922726, -0.40962608231545516, -8.359745222202363, 
   -0.38767197617941207, 1.4935272032131763, -3.259540619980342, 
   -0.03245785222392783, -0.47412576861238875, 1.0053908263365372, 
   1.089075696986491, -0.8367925976762756, 0.40466203700388803, 
   0.655270690592495, -0.8044019736399903, -0.7504622156460421, 
   1.1644092369298207, 0.9687980381708599, 0.95130030776685, 
   1.2334229660725455, 1.2760514614665865, 0.922424774915271, 
   -1.4036826027430607, 6.194810687051508, 0.642009991352694, 
   -0.43478660053398244, 1.0388597013436396, 2.0923681408805663, 
   -0.5310663596288876, -0.4901240574511547, 0.19491828065723382, 
   -0.14692205090695865, 0.5223805476679217, 0.055931969481584076, 
   0.06853121247574734, -0.26051213578856647, 0.19910117052787513, 
   -0.332208867074975, -0.2045959021913646, -0.0013691685564012346, 
   0.14975622947539335, 0.2075363930126386, 0.18077483743497424, 
   -0.52970740393895, -0.509951552313467, 0.40431717193102656, 
   0.32026898084411215, -0.12799039173968652, 0.06426693821996565, 
   0.24532030116423442, 0.2777966081371588, 0.3460778357645893, 
   0.38010351793990793, -0.16111045867431528, 0.9357019179253854, 
   -0.04724213975808311, 0.274250597082343, -0.26723222652032774, 
   -0.23040506458284682, -0.12047043925971224, 0.07264682824578728, 
   0.08704307798817723, 0.6239902094781655, -1.1800628384640177, 
   0.18972778956523229, 0.38498409299401715, 0.3615366202320516, 
   0.36252133224352434, 0.4007149627195048, 0.18578687928805238, 
   0.19889444293635705, -0.16966158299143785, -0.14915596309137413, 
   -0.09447566703531862, -0.0185338370516277, -0.15500090412680834, 
   -0.10546552032118939, -0.026159606394443813, 0.22630163751260568, 
   0.224090918703304, 0.36867875942263595, 0.32230778072246835, 
   -0.2750430535095276, 0.3360558893542205, 3.1703751876266963, 
   -1.1652667317026122, -0.9918794324826727, -0.9532477244132593, 
   0.24002927504734117, 0.2977293166630446, -1.0696552096655445, 
   0.34111200150169196, -0.1256165396364466, -1.5728470838169457, 
   0.18556967178061257, 0.10909783688345698, 0.2229994997030147, 
   0.2534942558645028, 0.2885362426538052, 0.3101782020786743, 
   -0.04205628571087772, -0.6579950471727543, -0.6024405922161904, 
   0.17454117475137565, 0.23740808479448816, 0.24677381623760652, 
   0.32336190453921176}}}, 
 {{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 57.970627329688156*\[Eta] - 
      55.51745676113819*\[Eta]^2) + S^2*(6.1047188723865435 - 
      60.978304746139834*\[Eta] + 104.5079811069118*\[Eta]^2) + 
    157.59668143817515*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    602.7636850600908*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 157.59668143817515, d30 -> 602.7636850600908, 
    f11 -> 4.785867259621436, f21 -> 36.85370289735138}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 157.59668143817515, 10.942168783465519, 
       14.40269150996064, 4.5226456386357885*^-39}, {d30, 602.7636850600908, 
       130.03306617370163, 4.6354646767684695, 4.648385714179361*^-6}, 
      {f11, 4.785867259621436, 0.4084647971089959, 11.716719025714132, 
       6.405470109155483*^-28}, {f21, 36.85370289735138, 4.833466866607738, 
       7.6246933959467365, 1.4189211456773156*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2082.672928979901, 2082.7602652244423, 2103.361564250332, 
   0.9960479420960235, ScientificForm[2.269025395005264], 
   {10.942168783465519, 130.03306617370163, 0.4084647971089959, 
   4.833466866607738}, {{d30, 4.6354646767684695}, {f21, 7.6246933959467365}, 
    {f11, 11.716719025714132}, {d10, 14.40269150996064}}, 4, 
   2.269025395005264, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 157.59668143817515, 10.942168783465519, 
       {136.093724903535, 179.09963797281532}}, {d30, 602.7636850600908, 
       130.03306617370163, {347.2297570672952, 858.2976130528864}}, 
      {f11, 4.785867259621436, 0.4084647971089959, {3.9831743975411635, 
        5.5885601217017085}}, {f21, 36.85370289735138, 4.833466866607738, 
       {27.355236002804688, 46.35216979189808}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{119.73105768584726, 298.8736314492924, 
   -0.22095233017683177, -0.9738771868116894}, {298.8736314492924, 
   16908.59829853426, 0.1340806263510272, -24.659509297508652}, 
   {-0.22095233017683175, 0.13408062635102722, 0.1668434904772932, 
   0.09078045410170371}, {-0.9738771868116894, -24.659509297508652, 
   0.09078045410170368, 23.362401950594823}}, 0.9186799123631688 + 
    267.41497120115645*\[Eta] - 695.2965191341449*\[Eta]^2 + 
    1095.721690358062*\[Eta]^3 + S^3*(5.779095253218805 - 
      85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 12.112878227691098*f11*\[Eta] - 
      12.112878227691098*(30.10796682650418 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(6.1047188723865435 - 1.6546045567248073*f21*\[Eta] - 
      1.6546045567248073*(133.39117392660623 - 5.333333333333333*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 5.193343138544187, 
   {}, {}, {-0.8917111428616491, -1.5252515256638994, -1.6765632968063136, 
   -1.6621902784362568, -1.5553041808577737, -1.386410839178586, 
   -1.1871050468963016, -0.9881476094102881, -0.8195970460857249, 
   -0.6804135301738541, -0.7511406735275135, -0.9264666389952536, 
   -1.187123282069483, -1.4648252812918168, -1.609888903545298, 
   -1.3535791790980003, -0.20861889194308425, -0.9817169835922392, 
   -0.8429698684731477, 0.9003671270652145, 1.055299250880564, 
   1.424311679313977, -0.29629853910532944, 0.5499570334488482, 
   -0.9817913029603602, -0.6524316321417452, -0.9493308694443208, 
   -1.2950781725438354, -1.2119121553242316, -1.1507964608985795, 
   -1.0233490194093022, -0.14156319716436983, 0.2159206784873433, 
   0.37958963428356185, 0.3508787867032126, 0.30416572741555825, 
   1.6410106454115123, 1.0246526597241186, -0.9451449896279343, 
   -0.9272545321977894, -0.8297652151955681, -1.341981168436682, 
   -1.5378519409723523, -1.399850079411813, -1.104435032455985, 
   1.020952394009786, 1.5896600711906146, -1.9748138571897336, 
   -0.9478511898237727, -0.7078895008236792, -0.9115257529939989, 
   -0.25051286418427665, -0.24327839741033586, -1.0808161953235569, 
   -0.17497443853221384, -0.4984739551354167, -0.1643758026419988, 
   0.26053508462224073, -0.30265465264808356, -0.01132416759656607, 
   -0.32465828996556567, -0.499231648149987, -0.3836628066829775, 
   -0.07068913150195044, -0.7330429958119957, 0.1614200461829931, 
   -0.16385559257579274, -0.7154848801151026, -0.6193447760110296, 
   -0.26519365172713805, -0.5649141373186168, -0.055025360247288546, 
   3.777421691039663, -0.11022898760572275, -0.24278450156226938, 
   -0.3931141737912327, -0.5972220874319873, -0.6965986099620807, 
   2.4638394700019433, 2.437371655193516, 0.9502720170619199, 
   -0.5848763493534932, -0.4842382492620487, -0.46175539602516125, 
   -0.58925707816379, 1.592313744557444, -0.2364630784180477, 
   -0.17296688172856634, 0.14574928201528436, 0.09537894810031133, 
   4.328934717470833, 1.387949778082799, -0.08741809563692016, 
   0.03175181739110755, -0.06691977960757711, -0.000360782180951702, 
   -0.4836788678417925, 1.7882425841192315, 1.7514610791387817, 
   -0.3354523665037412, 0.04397935860268731, -0.020257217607053235, 
   0.1022317582919463, 0.1269391799620756, -1.1017652214112914, 
   -1.1017469209822863, -0.09391606518217799, -0.6189742286143449, 
   -0.6952922870340785, -0.9782113608310468, -0.24051373198371806, 
   3.9700000695694655, -2.1053465136515257, -0.8770661123472934, 
   -0.3602263672933361, -0.35510776860317605, -0.35343894896232086, 
   -0.35305919721398027, -0.32601111462428634, -0.3141498862191483, 
   -0.4282760394001244, -0.35796857908812996, -0.9606099207986816, 
   -0.7323189203767768, -1.0265636616384555, -0.824540224651777, 
   -0.9406955068472129, -0.46940719674878295, -0.391188131776083, 
   2.136880454337394, -0.33944633583546135, -0.32074858856391586, 
   -0.6088583458724202, -0.44955883414726827, -0.4621999196952231, 
   -0.22237669015495953, -0.9931137703047668, -0.16679779068993383, 
   -0.5165394852270637, -0.36983486044385216, -0.16605881397465083, 
   -0.09474732628775229, -0.0001870067576845713, 0.3354834239016924, 
   -0.22013959661776283, 0.0738892445707009, 0.15721218821653338, 
   0.2380675672236805, 0.1378653927584068, 0.2955334029793377, 
   -0.1494573315129344, 0.28609280740153054, 0.13457473706654355, 
   0.7019224130711166, -0.037019694255874924, 0.11431768503281603, 
   0.27571215202751276, 0.27637547758157055, -0.2570244601327758, 
   0.11955186778627791, 0.27017349331924123, 0.36577546891611945, 
   -2.911729631708546, -0.2737598204621321, -1.9419720151207116, 
   -0.2074382283982743, -0.20368776475004324, -0.7007034723862375, 
   0.49838605478265663, -0.6777204183148697, 0.202325808538653, 
   -0.15024840299222575, -0.016895368326125038, -1.196729050592591, 
   -0.41871404654416366, -0.4542079372957488, -0.4297540028541533, 
   -0.4245568098579753, -6.171250041041603, -0.6979519092883208, 
   -0.24937838748739694, -0.6927170162290963, -0.3580333400910618, 
   -1.0504314282225664, 3.9920600267256248, -0.4652531487569469, 
   -0.3579695640193066, 0.0175932764351856, -0.7301963982550106, 
   -0.016972328837617567, -0.2949338982043166, -0.7273069593182093, 
   -0.87716456075065, -0.4357205999536262, -3.2825554148172955, 
   -0.9913278183895642, -1.816613363688397, -1.6018503502486041, 
   -0.7143531665804517, -0.6383880601767444, -0.3837281742073486, 
   -0.1053419320894875, -0.8155051143728755, -1.3640813342735854, 
   2.9085174434170398, 2.9146053443091304, 3.9869714134341194, 
   3.642102657017091, 3.7478425949331537, -1.1704964894228027, 
   -0.5884777582225809, -0.7605708476448072, -0.6231295422702914, 
   -0.5952573330988429, -0.5754145066766085, -0.804260541304096, 
   -0.5127569735195152, -0.30992172350227065, 3.6873440636116825, 
   -0.7381644423010627, 1.6819697985866569, -0.36772255146424015, 
   -0.6132797113468271, -0.42268147445764015, -0.3117287986426973, 
   -0.2542021696402941, -0.32461033015714236, -0.12328883996090667, 
   -0.2396265919082694, -0.21663424910984475, -0.3065600034180491, 
   -0.17417285307761432, -0.742108412948383, -0.4011011083445766, 
   5.3269566029853905, 3.400409034025664, -0.7363589335155112, 
   -1.1715109421872825, -0.3198928956401943, -0.10935295197710104, 
   -0.1125232612595255, 0.03002038588421385, 0.036634159581034, 
   0.07481090762097153, 0.18111813940861055, 0.04040355982122179, 
   0.3387977584550512, 0.08405929577213556, -0.9921302247588741, 
   -0.01280893678233852, 0.1084486538058087, -0.24200675815250605, 
   -0.05162032935237448, -0.4915805498258763, -0.16814256552466844, 
   -0.24096028540109415, 0.1313721561185659, -0.05715706816552313, 
   -0.051778310485282475, -1.109600817707296, 0.5830263019845177, 
   -0.5786312265713605, -0.0948155384421554, 6.057218054898023, 
   -0.5314637336001873, -0.41472888204848246, -0.04650602246796964, 
   0.0494519431405962, -1.4787802661640654, -0.4853496617071471, 
   -0.3293659010715899, -0.599163194874837, -0.5070002818727062, 
   0.8541875682218887, 0.13458741012821918, 17.899445256212292, 
   -1.1636995293685821, -1.6876464319462166, 0.8177585400332639, 
   0.9805731435974181, 0.8280613459196928, -0.01580888547841397, 
   18.056629723374407, 0.08825326514563869, 1.8589189514249895, 
   -0.8139428495121876, 0.9239457973013074, 0.680079328437138, 
   0.06820160239663409, -3.1781110318678643, 5.9396087892878455, 
   -0.9903812760423207, -1.0928961094350669, -0.835735952534769, 
   -0.8246873120095088, 3.0007517238946733, -0.7638837135164636, 
   -2.6697448306255325, -0.0739678860745201, -10.54160640489517, 
   -1.179305928958648, -0.3405909710811912, 0.0502383925491543, 
   -0.00033556846665305784, -1.428406808016021, -1.4450501994735205, 
   -0.03661683465439225, -3.4851192044314914, -0.3561224162083647, 
   1.553606820030197, -0.7800166910980622, 0.21906683732300536, 
   -8.274663114248, -1.157097941950994, -1.7762537941210184, 
   13.97804359287894, 0.24694724387634892, -0.9978241541570441, 
   -0.9324910175102943, -1.289153822729297, 7.713539495956766, 
   -1.0744602778941257, -1.0101040682169113, -0.9490927867532548, 
   -0.34873184810084723, -0.99849652457155, 1.8824185929467632, 
   -1.5003453034335195, -0.04630403574461184, -2.73702818778753, 
   0.039295212473632546, -0.050962940784557986, 1.4418315719617212, 
   -0.2257550940092372, 9.113863609986062, 11.915680086247292, 
   -2.070665210380703, 1.6130846472804734, -1.0593015899083014, 
   0.7980404558944088, -0.32785225247967986, -17.43209756942698, 
   1.9175531174575369, -0.38038544299934784, -1.1512407334954204, 
   -5.150479547775923, -0.3488013212023944, -1.5812507641002824, 
   0.023875056708966724, 0.5985799031930341, -0.09712199038518321, 
   0.9121479778547936, 1.0435814024950858, -0.4480879034728602, 
   -0.9699802416341683, -0.49118224990139936, -1.568094737441271, 
   -0.1803162284375972, 0.021563687347779137, -8.0496903483318, 
   0.048384260068246476, 1.854931546580815, -3.174852336555972, 
   0.07488164087060767, -0.0674190059044193, 1.38392869907711, 
   1.1737464974006286, -0.5914326024200811, 0.7148191481179751, 
   0.5224985077271143, -1.0759208329087357, -0.5506558610894707, 
   1.2610077117450729, 1.1402861523790477, 1.0330357974524347, 
   1.3151584557581302, 1.3560606643520003, 1.0419848499215973, 
   -1.586886496363789, 6.234896084539734, 0.49136598613498705, 
   -0.08816990597404128, 1.1302800488972196, 2.1725844733987074, 
   -0.558572513150807, -0.26706982394132694, 0.004583297283865306, 
   -0.14798839463594504, 0.6593154732203033, 0.05321028229148794, 
   0.14852807803880808, -0.2634384645750316, 0.19617484174140998, 
   -0.3613915274057291, -0.2337785625221187, -0.01402305078644872, 
   0.1468299006889282, 0.20461006422617345, 0.18077483743497424, 
   -0.5621658224139949, -0.549949060940996, 0.3643196633034975, 
   0.32026898084411215, -0.14805850993794678, 0.057326985793842766, 
   0.24239397237776927, 0.2771835968260703, 0.3449905409114038, 
   0.37952805921652555, -0.17634542476381654, 0.9204669518358841, 
   -0.06604970258133847, 0.27211642918672396, -0.28338068846395004, 
   -0.2465535265264691, -0.12741039168582802, 0.0657068758196715, 
   0.08010312556206145, 0.6192696071424066, -1.1816199702422594, 
   0.1881706577869906, 0.38389679814083166, 0.35926806314066795, 
   0.3602527751521407, 0.39480865152850697, 0.1774240762356456, 
   0.19053163988395028, -0.1879443208744931, -0.16743870097442937, 
   -0.11050527623480377, -0.03137839641065199, -0.17328364200986357, 
   -0.12374825820424462, -0.04053519497784919, 0.2231824399415956, 
   0.2234779073922155, 0.36759146456945047, 0.3184328848518163, 
   -0.2974825894182658, 0.3360558893542205, 3.1703751876266963, 
   -1.2085842251248167, -1.0351969259048772, -0.9914454991117907, 
   0.24002927504734117, 0.2977293166630446, -1.109991016425127, 
   0.3391527752527992, -0.14246899789932854, -1.6240837213624886, 
   0.18557083623564097, 0.10909783688345698, 0.2229994997030147, 
   0.2534942558645028, 0.28466134678315314, 0.30630330620802226, 
   -0.056607302109313196, -0.6900234087560868, -0.634468953799523, 
   0.17454117475137565, 0.23740808479448816, 0.24289892036695448, 
   0.3194870086685597}}}, 
 {{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3 + 
    S^3*(5.779095253218805 - 85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 57.97125192971457*\[Eta] - 
      55.51412556099729*\[Eta]^2) + S^2*(6.1047188723865435 - 
      62.210511226630565*\[Eta] + 111.07974900286234*\[Eta]^2) + 
    157.03714364645919*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    829.7013488862362*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    93.64521545420318*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 157.03714364645919, d20 -> -93.64521545420318, 
    d30 -> 829.7013488862362, f11 -> 4.785918824576905, 
    f21 -> 37.59841647588148}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 157.03714364645919, 10.943709054604202, 
       14.349535688760934, 7.919913491406534*^-39}, {d20, -93.64521545420318, 
       73.69205504819449, -1.2707640653115095, 0.2044576770451879}, 
      {d30, 829.7013488862362, 220.85763108306594, 3.7567248404207527, 
       0.00019436625924396477}, {f11, 4.785918824576905, 0.40819149955603773, 
       11.724690077530338, 6.054277089884581*^-28}, {f21, 37.59841647588148, 
       4.865653871964765, 7.727310134516232, 7.005549087288046*^-14}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2083.053144591292, 2083.1844356197385, 
   2107.8795069158095, 0.9960618275187473, 
   ScientificForm[2.2650358153459225], {10.943709054604202, 
   73.69205504819449, 220.85763108306594, 0.40819149955603773, 
   4.865653871964765}, {{d20, -1.2707640653115095}, 
    {d30, 3.7567248404207527}, {f21, 7.727310134516232}, 
    {f11, 11.724690077530338}, {d10, 14.349535688760934}}, 5, 
   2.2650358153459225, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 157.03714364645919, 10.943709054604202, 
       {135.5310361163148, 178.54325117660358}}, {d20, -93.64521545420318, 
       73.69205504819449, {-238.46168051885377, 51.17124961044742}}, 
      {d30, 829.7013488862362, 220.85763108306594, {395.6814074544911, 
        1263.7212903179814}}, {f11, 4.785918824576905, 0.40819149955603773, 
       {3.983758401767627, 5.588079247386183}}, {f21, 37.59841647588148, 
       4.865653871964765, {28.03664223162621, 47.16019072013675}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{119.76476787182602, 32.447793319193195, 
   219.84058183122937, -0.22067462236284574, -1.2306154777799505}, 
   {32.447793319193195, 5430.518977226127, -13160.194934443263, 
   -0.002990269902436623, -43.18620231893979}, {219.84058183122937, 
   -13160.194934443267, 48778.093207623664, 0.14114781384377298, 
   80.02992909384174}, {-0.22067462236284574, -0.0029902699024366274, 
   0.14114781384377298, 0.16662030030980682, 0.09068279433857436}, 
   {-1.2306154777799507, -43.18620231893979, 80.02992909384172, 
   0.09068279433857433, 23.67458760176571}}, 0.9186799123631688 + 
    267.41497120115645*\[Eta] - 695.2965191341449*\[Eta]^2 + 
    1095.721690358062*\[Eta]^3 + S^3*(5.779095253218805 - 
      85.81111830894119*\[Eta]^2) + 
    S*(0.7083999858841953 - 12.112878227691098*f11*\[Eta] - 
      12.112878227691098*(30.10796682650418 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(6.1047188723865435 - 1.6546045567248073*f21*\[Eta] - 
      1.6546045567248073*(133.39117392660623 - 5.333333333333333*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 5.18639583917531, 
   {}, {}, {-0.8868825911045448, -1.5214378747690809, -1.6736449479959052, 
   -1.6600476329323859, -1.5538176398825656, -1.3854608039541672, 
   -1.1865719186447985, -0.9879117893538267, -0.8195389354464311, 
   -0.6803520420352742, -0.7508980984724796, -0.925923378245892, 
   -1.1861597368479195, -1.4633218528201786, -1.6077259930457108, 
   -1.3506371877925902, -0.20477822105397792, -0.9634643466855266, 
   -0.838660564987995, 0.9056918535164673, 1.060623977331817, 
   1.4445927958086422, -0.33377838960837636, 0.5915424986868558, 
   -0.9450974855384686, -0.6560712860250284, -0.9767948956704693, 
   -1.2564866403437733, -1.2244303211620036, -1.1633146267363514, 
   -1.0316425571439787, -0.09589356292771711, 0.21657005007590868, 
   0.4161474933897189, 0.39031705406275563, 0.303170226713636, 
   1.6178590494329015, 1.0665719214307323, -0.9486422338688492, 
   -0.9149351874539384, -0.7775819835185693, -1.3041755325190678, 
   -1.5669810416896972, -1.4134696808612048, -1.118054633905377, 
   1.0113727993438175, 1.5800804765246461, -1.9978829477319415, 
   -0.9514126915910914, -0.7691810118521012, -0.9514263746916072, 
   -0.23714060433771778, -0.2827796836460976, -1.029811479677761, 
   -0.09415029796708652, -0.5414379734934585, -0.2268146031797187, 
   0.3458034821267404, -0.25070534914125986, 0.04013188863743267, 
   -0.3799475156917751, -0.4949895569374583, -0.5371822652476794, 
   -0.2242085900666524, -0.782029570498576, 0.1196515873572821, 
   -0.21292716423808855, -0.662458535584669, -0.5977239141590189, 
   -0.39006865622228304, -0.4097130818147292, 0.08384472869271065, 
   3.733490474155289, -0.09219184471094621, -0.3651992651326097, 
   -0.5722621654311837, -0.7489273990703111, -0.7370693368330876, 
   2.4800936025839633, 2.4445932712387517, 0.9313877780711337, 
   -0.44539368078790886, -0.45368277226187104, -0.5082640530488263, 
   -0.4854966483940757, 1.5941173164086777, -0.06166556177427651, 
   -0.12744147237783565, 0.1843997807357951, 0.25644383076021526, 
   4.512122396291371, 1.3897606785743406, 0.036563591492427605, 
   -0.007870203177844814, -0.03807130444046436, 0.13270192148123527, 
   -0.485361172976404, 1.7339954128510087, 1.7586973524646403, 
   -0.45096876779487616, 0.21440730478722614, -0.0702629637604879, 
   -0.035015408640735046, 0.11102973981455122, -1.1181295940191696, 
   -1.1181112935901645, 0.026557059080349887, -0.7080356155273364, 
   -0.6594497371477885, -0.9969103320017894, -0.21666450299224493, 
   3.6982726263794277, -2.0268909316850383, -0.798610530380806, 
   -0.4097329595462824, -0.40461436085612235, -0.40294554121526716, 
   -0.40256578946692656, -0.4023961999287806, -0.3905349715236426, 
   -0.5654053428840768, -0.4950978825720824, -1.0357821725560754, 
   -0.8074911721341707, -1.024744411317812, -0.8227209743311334, 
   -1.036743825259272, -0.565455515160842, -0.4872364501881421, 
   2.136504551741453, -0.26230447271903756, -0.24360672544749207, 
   -0.5344378993069157, -0.37513838758176377, -0.4979575893529571, 
   -0.2581343598126935, -0.99560964529811, -0.16929366568327708, 
   -0.2651478486345624, -0.11844322385135087, 0.08460890950171773, 
   0.15592039718861628, 0.14375329703359085, 0.4794237276929678, 
   -0.18267917688319102, 0.11134966430527271, 0.18877123280410046, 
   0.2696266118112476, 0.2700029462556728, 0.4276709564766037, 
   0.12180934067112759, 0.5573594795855925, 0.37519359047371736, 
   0.9425412664782904, -0.027712818955208718, 0.12362456033348224, 
   0.24585585751677996, 0.24651918307083776, -0.162932763077265, 
   0.2136435648417887, 0.34338110633764884, 0.43898308193452706, 
   -2.892434283814481, -0.25486682594294763, -2.0281847082877533, 
   -0.293650921565316, -0.28990045791708496, -0.6752787214775822, 
   0.523810805691312, -0.7332214195822573, 0.14682480727126546, 
   -0.27557495618216876, -0.14222192151606805, -1.2691798857990726, 
   -0.4911648817506453, -0.501747404499703, -0.4772934700581075, 
   -0.47209627706192947, -6.062369344845067, -0.7234313319707368, 
   -0.2685350037482763, -0.7778122316716605, -0.18512650629607208, 
   -1.169149320685925, 3.766292401425119, -0.20329036384022814, 
   -0.4158863049174073, -0.002158262236925168, -0.988695540407825, 
   0.03651770667682541, -0.14548664360082242, -0.7240375121970608, 
   -0.6326479412350423, -0.475054625227358, -3.1667089157069626, 
   -0.9697140904259172, -1.5847673725442846, -1.3700043591044917, 
   -0.7509408177225936, -0.6749757113188863, -0.14149170970429026, 
   0.13689453241357086, -0.848652313001061, -1.151693011548545, 
   2.8812699115942095, 2.8873578124863, 3.959723881611289, 3.614236919965549, 
   3.719976857881612, -1.1887224819677797, -0.6067037507675579, 
   -0.8575742401872759, -0.7561217137561727, -0.7282495045847241, 
   -0.7084066781624898, -0.6873208285761763, -0.3958172607915955, 
   -0.32257652237913703, 3.674689264734816, -0.7512329309130905, 
   1.7616438271793058, -0.3758195679705807, -0.24325418767240592, 
   -0.05265595078321894, -0.3162814440760897, -0.2587548150736865, 
   -0.35923714139874363, -0.15791565120250795, -0.2131530531694139, 
   -0.19016071037098925, -0.254078887889456, -0.09657090019233294, 
   -0.39765665785385806, -0.056649353250051604, 5.701626648254347, 
   3.7742082626465887, -0.40480889832206657, -0.9836314263179773, 
   -0.13201337977088912, -0.024621948414754513, -0.06417076121920928, 
   0.07837288592453007, 0.07945617532939764, 0.11763292336933517, 
   0.25847516391501557, 0.21722210710662182, 0.5156163057404513, 
   0.40086137285370427, -0.6331483199314363, 0.31834459441495966, 
   0.4396021850031069, -0.15335411055759351, -0.0028364772260260906, 
   -0.4540614533145231, -0.13062346901331523, -0.2700720231621574, 
   0.10226041835750266, -0.06172512441033007, -0.056346366730089414, 
   -0.7170852810014097, 0.974596687736998, -0.5143851789450764, 
   -0.10293310269705103, 6.15530134644483, -0.5445394719502623, 
   -0.4274093656110445, -0.05918650603053166, 0.06096314679707149, 
   -1.6007422906888706, -0.6073116862319523, -0.4513279255963951, 
   -0.6174200090426432, -0.5252570960405123, 0.8256661119632547, 
   0.10726448138157707, 17.87212232746565, -1.1961492386396095, 
   -1.7242777470540318, 0.7811272249254486, 1.2441009369072233, 
   1.0905424419748044, -0.0364064106268458, 17.825854755041107, 
   0.23270605127991928, 2.162651259766683, -0.9236263457019938, 
   0.9669467624187789, 0.6697281641330548, 0.10529233940053473, 
   -3.4015368941743773, 6.266296756602337, -1.1916694940958763, 
   -1.1284066737666123, -0.7499700412254882, -0.4944199957167612, 
   3.1426730232562505, -0.5736256185842308, -2.322021884585361, 
   0.2695844486100327, -10.172521607860695, -0.8519807934640014, 
   -0.25712356783804324, 0.12716131831435007, 0.313900612072068, 
   -1.0723846313764298, -1.085150207039412, 0.2243307495106599, 
   -3.245195457819271, -0.17243587064480081, 1.9067391996597607, 
   -0.6975636263638165, 0.20313556164392566, -8.468865774031297, 
   -0.887972019558056, -1.5035880195571494, 14.020044024150792, 
   0.5504681970703587, -1.1826966236290133, -0.8450069000734004, 
   -1.3046133713077879, 8.09429965361457, -1.2434182480166385, 
   -1.0671016270563953, -1.0060903455927388, -0.4057294069403312, 
   -0.8703404485602988, 2.011167782551432, -1.2707098706616122, 
   0.27276569249297467, -2.4476189476892003, 0.1077722483978576, 
   0.2281122350461473, 1.7991508424088494, -0.08473632836555822, 
   9.063282868192061, 11.865099344453292, -2.0913872658138324, 
   1.9785401407499563, -1.003485239906361, 0.8388861125112967, 
   -0.4604190236541399, -17.030462892916212, 1.8422416305447342, 
   -0.374480631659317, -1.1568686691204135, -5.192583683471419, 
   -0.01990570245639134, -1.6286319968259662, 0.14291584879691754, 
   1.0116010939144289, 0.09996131853476697, 1.223036938791033, 
   1.1830282818694045, -0.334234348481786, -1.0843052782403149, 
   -0.4318653311238805, -1.5537535795855888, 0.09296094480522754, 
   0.2736049152172626, -7.90999901624469, 0.27031581678215844, 
   2.043987377110298, -3.126824920079436, 0.11985522197046805, 
   0.11552915387170515, 1.6134753022667638, 1.2706743321403948, 
   -0.5130724138661797, 0.9987261192812937, 0.5908987647708344, 
   -1.1872702020020398, -0.4911365500992311, 1.3487029342913885, 
   1.2727688505298715, 1.1141803889269752, 1.3963030472326707, 
   1.4354781002522472, 1.1525239764406692, -1.6855462911157417, 
   6.334251212838581, 0.44467152404941857, 0.06540017613617977, 
   1.2224806967473185, 2.276873231810306, -0.5791413044338256, 
   -0.06853265488416582, -0.044860680974665, -0.1491792241473462, 
   0.81391167026527, 0.051174307545437614, 0.19050958139829532, 
   -0.2675354095095628, 0.1920778968068788, -0.3983264918191338, 
   -0.2707135269355234, -0.030431650525443388, 0.14273295575439704, 
   0.20051311929164228, 0.18077483743497424, -0.6031473302512325, 
   -0.6002277238928286, 0.31404100035166493, 0.32026898084411215, 
   -0.17370345328040315, 0.048101052190830274, 0.2382970274432381, 
   0.27616196309254804, 0.3439584971774394, 0.3790284529620038, 
   -0.19597698802588326, 0.9008353885738174, -0.09012852246210912, 
   0.26905220819088527, -0.3041507503212415, -0.2673235883837606, 
   -0.13663632528884762, 0.0564809422166519, 0.07087719195904185, 
   0.6128648775570724, -1.1839225498928485, 0.1858680781364015, 
   0.3828647544068673, 0.3569498684894157, 0.35793458050088844, 
   0.3883778969420675, 0.1681669126313068, 0.18127447627961146, 
   -0.20876122773375982, -0.1882556078336961, -0.1286837514217325, 
   -0.04583783485472992, -0.1941005488691303, -0.14456516506351136, 
   -0.05678057862106556, 0.2188356693915381, 0.22245627365869325, 
   0.3665594208354861, 0.31431511991640093, -0.3231795827629256, 
   0.3360558893542205, 3.1703751876266963, -1.2589357580797298, 
   -1.0855484588597903, -1.035735623562509, 0.24002927504734117, 
   0.2977293166630446, -1.1568114899827435, 0.3371758585974618, 
   -0.16161039889754392, -1.6838244552431547, 0.185570836589676, 
   0.10909783688345698, 0.2229994997030147, 0.2534942558645028, 
   0.28054358184773776, 0.3021855412726069, -0.07305754185006919, 
   -0.7270208331721335, -0.6714663782155696, 0.17454117475137565, 
   0.23740808479448816, 0.2387811554315391, 0.31536924373314434}}}, 
 {0.9186799123631688 + b1*S + b2*S^2 + b3*S^3 + 267.41497120115645*\[Eta] - 
   695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, {a0 -> 0.9186799123631688, 
   a1 -> 267.41497120115645, a2 -> -695.2965191341449, 
   a3 -> 1095.721690358062}, {{0.07467743178039085, -1.706510827526442, 
  11.74506443200989, -24.891827293580775}, {-1.706510827526442, 
  46.5464381638246, -357.97413449717993, 816.3344214525105}, 
  {11.74506443200989, -357.97413449717993, 2954.385812498545, 
  -7054.524131584886}, {-24.891827293580775, 816.3344214525105, 
  -7054.524131584886, 17366.332527096652}}, 33.83774357614221 + b0 + b1*S + 
   b2*S^2 + b3*S^3, {b0 -> 0.017456637306576196, b1 -> -12.112878227691098, 
   b2 -> -1.6546045567248073, b3 -> 2.762298125170091}, 
  {{0.041354430573838995, 0.003852521654337287, -0.10150823092885333, 
  -0.005538339428303131}, {0.0038525216543372873, 0.3753415515242014, 
  0.002488165910261145, -0.7239100139072759}, {-0.10150823092885332, 
  0.002488165910261145, 0.44730911422851105, -0.003576957795797334}, 
  {-0.005538339428303131, -0.7239100139072758, -0.003576957795797334, 
  1.7779782566009006}}, {f12 -> 28.444444444444446 - 28.444444444444446*f10 - 
     5.333333333333334*f11, f22 -> 28.444444444444443 - 
     28.444444444444443*f20 - 5.333333333333333*f21, 
   f32 -> 28.444444444444446 - 28.444444444444446*f30 - 
     5.333333333333334*f31}, {}}, 
 {{0.9186799123631688 + 267.41497120115645*\[Eta] - 
    695.2965191341449*\[Eta]^2 + 1095.721690358062*\[Eta]^3, 
   {a0 -> 0.9186799123631688, a1 -> 267.41497120115645, 
    a2 -> -695.2965191341449, a3 -> 1095.721690358062}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9186799123631688, 0.27327171785677135, 
       3.3617818908163497, 0.0013880744116267331}, {a1, 267.41497120115645, 
       6.822495010172203, 39.19606695240467, 6.403875808119871*^-43}, 
      {a2, -695.2965191341449, 54.35426213737562, -12.791941087836754, 
       2.1490736638015087*^-18}, {a3, 1095.721690358062, 131.7813815646833, 
       8.314692692914592, 2.067740672362981*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 21.48871470279959, 22.203000417085306, 32.04308402366615, 
   0.9999201478201398, ScientificForm[0.2655656622374525], 
   {0.27327171785677135, 6.822495010172203, 54.35426213737562, 
   131.7813815646833}, {{a0, 3.3617818908163497}, {a3, 8.314692692914592}, 
    {a2, -12.791941087836754}, {a1, 39.19606695240467}}, 4, 
   0.2655656622374525, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.9186799123631688, 0.27327171785677135, 
       {0.3714627363538652, 1.4658970883724725}}, {a1, 267.41497120115645, 
       6.822495010172203, {253.75316059710133, 281.07678180521157}}, 
      {a2, -695.2965191341449, 54.35426213737562, {-804.1390516294889, 
        -586.4539866388009}}, {a3, 1095.721690358062, 131.7813815646833, 
       {831.8340255971343, 1359.6093551189897}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.07467743178039085, -1.706510827526442, 
   11.74506443200989, -24.891827293580775}, {-1.706510827526442, 
   46.5464381638246, -357.97413449717993, 816.3344214525105}, 
   {11.74506443200989, -357.97413449717993, 2954.385812498545, 
   -7054.524131584886}, {-24.891827293580775, 816.3344214525105, 
   -7054.524131584886, 17366.332527096652}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
    a3*\[Eta]^3, 0.07547425225502838, {}, {}, {-0.020188918898202957, 
    -0.005216675662481407, -0.052295882650909675, -0.15923030016417883, 
    -0.026561721707277997, -0.053669998675164976, -0.29179903555230524, 
    0.045924004843175936, -0.022940319039360446, -0.22081676874467604, 
    -0.06268470168166118, -0.09032790080638264, -0.13694893704798616, 
    -0.13509315374219, -0.13833936776602584, -0.07861538641128973, 
    -0.2600867662979027, -0.15934012293598698, 0.5723238131481452, 
    -0.0005308748033634458, -0.17501344076546488, 0.08568355833284613, 
    -0.17353888200846868, -0.14111481548479787, -0.21596009892758516, 
    -0.0882770279410856, -0.10774030319835148, -0.19771313367727927, 
    -0.02789457915382698, 0.04341825661967036, 0.05895676646429848, 
    -0.024873620238857086, 0.30176908477011466, -0.15979624074969934, 
    0.0530698128219953, 0.07890732223577146, 0.07528450759365768, 
    0.003118564119226619, 0.18649155419642938, 0.4033168745458866, 
    -0.400024835677776, -0.1650866727739455, 0.2605145313278143, 
    0.47560813746047614, 0.2572507404519726, -0.06622069082499848, 
    0.16616713074378708, -0.16552102158091486, 0.38779488112821525, 
    0.2317552630760673, -0.21379116835208833, -0.1612357601156873, 
    -0.38185209910611206, -0.2200934738766236, -0.23137497211561708, 
    0.6917503183955915, 0.7256009232193694, 0.6736241198630388, 
    0.03406207635304881, 0.1284824871247423, -0.7090650596793051}}, 
  {0.17505744405652537 + 321.26517306042973*\[Eta] - 
    1579.323560885659*\[Eta]^2 + 6248.370809484837*\[Eta]^3 - 
    9820.708739930824*\[Eta]^4, {a0 -> 0.17505744405652537, 
    a1 -> 321.26517306042973, a2 -> -1579.323560885659, 
    a3 -> 6248.370809484837, a4 -> -9820.708739930824}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.17505744405652537, 0.2537949897305948, 
       0.6897592590080289, 0.4931941560211198}, {a1, 321.26517306042973, 
       10.825522106589174, 29.67664468255856, 6.070532826931228*^-36}, 
      {a2, -1579.323560885659, 159.53883684933461, -9.899304721502649, 
       6.589577941070163*^-14}, {a3, 6248.370809484837, 900.907686871329, 
       6.935639356329804, 4.420833713631851*^-9}, {a4, -9820.708739930824, 
       1705.3042799804773, -5.758918719211362, 3.7377096974781835*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -4.805060770583701, -3.71415167967461, 7.860182414456169, 
   0.9999498489899672, ScientificForm[0.2104594221921679], 
   {0.2537949897305948, 10.825522106589174, 159.53883684933461, 
   900.907686871329, 1705.3042799804773}, {{a0, 0.6897592590080289}, 
    {a4, -5.758918719211362}, {a3, 6.935639356329804}, 
    {a2, -9.899304721502649}, {a1, 29.67664468255856}}, 5, 
   0.2104594221921679, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.17505744405652537, 0.2537949897305948, 
       {-0.33335501361137976, 0.6834699017244305}}, {a1, 321.26517306042973, 
       10.825522106589174, {299.5790463737225, 342.95129974713694}}, 
      {a2, -1579.323560885659, 159.53883684933461, {-1898.9182550998735, 
        -1259.7288666714444}}, {a3, 6248.370809484837, 900.907686871329, 
       {4443.635847221141, 8053.105771748533}}, {a4, -9820.708739930824, 
       1705.3042799804773, {-13236.84371161327, -6404.573768248379}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.06441189681235271, -2.298328473025587, 
   27.32967152958296, -131.44413320940345, 220.19803364525401}, 
   {-2.298328473025587, 117.1919288802509, -1664.2332484168658, 
   8888.20216649567, -15945.871818280199}, {27.329671529582964, 
   -1664.2332484168658, 25452.6404632386, -141855.13048770133, 
   261773.98421831516}, {-131.44413320940347, 8888.20216649567, 
   -141855.1304877013, 811634.6602638487, -1.5257785401228825*^6}, 
   {220.19803364525401, -15945.871818280199, 261773.9842183151, 
   -1.5257785401228825*^6, 2.908062687319734*^6}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.04824791556709164, {}, {}, {-0.13976107636358392, -0.12478883312786238, 
    -0.17098160635165272, -0.2575031193574553, -0.11419330442398845, 
    -0.12188499308554412, -0.35738037915723453, -0.008297163414066944, 
    -0.058177748473106305, -0.23913175234867268, -0.06365595928647139, 
    -0.07132602767415364, -0.10031942832993224, -0.07880854013704663, 
    -0.059093529071667206, 0.014321018992372814, -0.13929000083205878, 
    -0.033288313273647674, 0.7244912869420972, 0.15163659899058857, 
    -0.007555268553403494, 0.25356649263597575, -0.005856502267878483, 
    0.025768723269678162, -0.04907656017310913, 0.07860651081339043, 
    0.03498492254749408, -0.05498790793143371, 0.06163674836564326, 
    0.1329495841391406, 0.14848809398376872, -0.019955136632660242, 
    0.3059661445322206, -0.20245347475520248, -0.048339270684593316, 
    -0.022501761270817155, -0.026124575912930936, -0.098290519387362, 
    0.08508247068984076, 0.2159100566411425, -0.5883272226540797, 
    -0.3638727938178903, 0.09738234832322945, 0.31247595445589127, 
    0.09411855744738773, -0.22935287382958336, 0.0030349477392022095, 
    -0.32865320458549974, 0.22466269812363038, 0.3238200962287081, 
    -0.12172633519944753, -0.0691709269630465, -0.10156926270392574, 
    0.06018936252556273, 0.06811526384066013, 0.3701493766143784, 
    0.4039999814381563, 0.3520231780818257, 0.12359340387251905, 
    0.021952418618305103, -0.2132308678221686}}, 
  {-0.1841678532634467 + 370.32626570114627*\[Eta] - 
    2828.7466333612883*\[Eta]^2 + 18516.398304719016*\[Eta]^3 - 
    61597.268656926244*\[Eta]^4 + 78789.72416868703*\[Eta]^5, 
   {a0 -> -0.1841678532634467, a1 -> 370.32626570114627, 
    a2 -> -2828.7466333612883, a3 -> 18516.398304719016, 
    a4 -> -61597.268656926244, a5 -> 78789.72416868703}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -0.1841678532634467, 0.263964708096452, 
       -0.6976987741715542, 0.48830473180714107}, {a1, 370.32626570114627, 
       18.90015024617767, 19.593826550455088, 1.787318001105592*^-26}, 
      {a2, -2828.7466333612883, 433.280650091709, -6.528670580517617, 
       2.2264598962280692*^-8}, {a3, 18516.398304719016, 4083.1476199989693, 
       4.534834404229473, 0.000031631097499901527}, {a4, -61597.268656926244, 
       16938.942711749252, -3.6364293631031006, 0.0006101124204491286}, 
      {a5, 78789.72416868703, 25662.633911457266, 3.070211905782235, 
       0.0033201612775806888}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -12.35535206433083, -10.799796508775275, 2.42076498488235, 
   0.9999571865870917, ScientificForm[0.19445470528744332], 
   {0.263964708096452, 18.90015024617767, 433.280650091709, 
   4083.1476199989693, 16938.942711749252, 25662.633911457266}, 
   {{a0, -0.6976987741715542}, {a5, 3.070211905782235}, 
    {a4, -3.6364293631031006}, {a3, 4.534834404229473}, 
    {a2, -6.528670580517617}, {a1, 19.593826550455088}}, 6, 
   0.19445470528744332, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -0.1841678532634467, 0.263964708096452, {-0.713164949496581, 
        0.3448292429696877}}, {a1, 370.32626570114627, 18.90015024617767, 
       {332.449518196913, 408.20301320537953}}, {a2, -2828.7466333612883, 
       433.280650091709, {-3697.0604598777036, -1960.432806844873}}, 
      {a3, 18516.398304719016, 4083.1476199989693, {10333.587617460627, 
        26699.208991977404}}, {a4, -61597.268656926244, 16938.942711749252, 
       {-95543.66843284087, -27650.868881011615}}, {a5, 78789.72416868703, 
       25662.633911457266, {27360.6565529722, 130218.79178440185}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.06967736712044512, -3.8674143387450406, 
   71.3698221190249, -581.77788277425, 2164.5636746237437, 
   -3002.615969109552}, {-3.8674143387450406, 357.21567932808983, 
   -7949.515118572304, 71577.83833979513, -283344.783357096, 
   410081.42055718997}, {71.3698221190249, -7949.515118572304, 
   187732.121743894, -1.749403280600047*^6, 7.090410745430897*^6, 
   -1.0443411690601757*^7}, {-581.77788277425, 71577.83833979513, 
   -1.749403280600047*^6, 1.6672094486703247*^7, -6.871246521471904*^7, 
   1.0254337748901415*^8}, {2164.5636746237437, -283344.78335709596, 
   7.090410745430897*^6, -6.871246521471904*^7, 2.8692778019192314*^8, 
   -4.3277889055217063*^8}, {-3002.615969109552, 410081.42055718997, 
   -1.0443411690601757*^7, 1.0254337748901415*^8, -4.3277889055217063*^8, 
   6.585707792734765*^8}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.04193764685298204, {}, {}, 
   {-0.1149850936714003, -0.10001285043567876, -0.14574511136779122, 
    -0.2223167871961138, -0.07431056348213261, -0.07428685153722014, 
    -0.30882042356419603, 0.04417929317868641, -4.5326006201662494*^-6, 
    -0.17679220906466853, 0.0020305694794302553, -0.0030035483646742023, 
    -0.030833034798469328, -0.009441048044386946, 0.007962889554189445, 
    0.07868051714720892, -0.08444152161738216, 0.018970907732107634, 
    0.7573022608300128, 0.18444757287850422, -0.0006425051407532578, 
    0.25899793955212047, -0.03038669057092136, -0.0013396404896717229, 
    -0.07618492393245901, 0.051498147054040544, -0.025320008589968523, 
    -0.11529283906889631, -0.0229378157204998, 0.04837502005299754, 
    0.06391352989762566, -0.10588973162194293, 0.2201475214878812, 
    -0.2766992488957172, -0.09648408844252288, -0.07064657902874671, 
    -0.0742693936708605, -0.14643533714529156, 0.0369376529319112, 
    0.24473144387166457, -0.5579899966429593, -0.3024025366983025, 
    0.19256553356562733, 0.40765913969828915, 0.1893017426897856, 
    -0.13416968858718548, 0.09821813298160009, -0.23347001934310185, 
    0.31984588336602826, 0.32684460856967235, -0.1187018228584833, 
    -0.06614641462208226, -0.2203168829036315, -0.05855825767414302, 
    -0.06438319149513916, 0.1646271636023311, 0.19847776842610898, 
    0.1465009650697784, 0.03901883978637599, 0.11200299168186234, 
    -0.0695768461987325}}, {-0.7345865392451434 + 486.72354256984624*\[Eta] - 
    7031.281954885883*\[Eta]^2 + 79539.26516937112*\[Eta]^3 - 
    485135.05554613314*\[Eta]^4 + 1.4801594080622976*^6*\[Eta]^5 - 
    1.7764713385942297*^6*\[Eta]^6, {a0 -> -0.7345865392451434, 
    a1 -> 486.72354256984624, a2 -> -7031.281954885883, 
    a3 -> 79539.26516937112, a4 -> -485135.05554613314, 
    a5 -> 1.4801594080622976*^6, a6 -> -1.7764713385942297*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -0.7345865392451434, 0.26991160285028115, 
       -2.721581923444082, 0.008726929883030638}, {a1, 486.72354256984624, 
       33.22017633219822, 14.651443679969146, 1.84700470041618*^-20}, 
      {a2, -7031.281954885883, 1105.2441360593239, -6.361745541537512, 
       4.46135048985304*^-8}, {a3, 79539.26516937112, 15481.25459768913, 
       5.137779026077373, 3.927352311046993*^-6}, {a4, -485135.05554613314, 
       105557.31588869306, -4.5959396699485335, 0.000026305575882232444}, 
      {a5, 1.4801594080622976*^6, 346473.4437439649, 4.272071741106075, 
       0.00007904142759183682}, {a6, -1.7764713385942297*^6, 
       438271.4088905436, -4.0533589519135065, 0.00016308016857497325}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -26.43956204321408, -24.32635449604427, 
   -9.55257112982759, 0.9999671740234567, ScientificForm[
    0.17026969539940406], {0.26991160285028115, 33.22017633219822, 
   1105.2441360593239, 15481.25459768913, 105557.31588869306, 
   346473.4437439649, 438271.4088905436}, {{a0, -2.721581923444082}, 
    {a6, -4.0533589519135065}, {a5, 4.272071741106075}, 
    {a4, -4.5959396699485335}, {a3, 5.137779026077373}, 
    {a2, -6.361745541537512}, {a1, 14.651443679969146}}, 7, 
   0.17026969539940406, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -0.7345865392451434, 0.26991160285028115, {-1.2757267214413113, 
        -0.1934463570489755}}, {a1, 486.72354256984624, 33.22017633219822, 
       {420.1210990914671, 553.3259860482253}}, {a2, -7031.281954885883, 
       1105.2441360593239, {-9247.16303166252, -4815.400878109247}}, 
      {a3, 79539.26516937112, 15481.25459768913, {48501.21847129813, 
        110577.3118674441}}, {a4, -485135.05554613314, 105557.31588869306, 
       {-696764.7318880975, -273505.37920416886}}, 
      {a5, 1.4801594080622976*^6, 346473.4437439649, {785521.9767928342, 
        2.174796839331761*^6}}, {a6, -1.7764713385942297*^6, 
       438271.4088905436, {-2.6551526088838773*^6, -897790.0683045819}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.07285227335320789, -6.919614997106621, 
   196.52498943885126, -2498.6740437209896, 15879.46331790532, 
   -49292.65915334766, 59514.288235180655}, {-6.9196149971066205, 
   1103.5801155423426, -35981.03846753223, 488216.5595451308, 
   -3.2218472353964895*^6, 1.024832412033956*^7, -1.2585512196047848*^7}, 
   {196.52498943885126, -35981.03846753223, 1.221564600293521*^6, 
   -1.697510034346224*^7, 1.1387319778804633*^8, -3.666099093144595*^8, 
   4.544011764384365*^8}, {-2498.6740437209896, 488216.5595451309, 
   -1.697510034346224*^7, 2.3966924391847083*^8, -1.6267528355426338*^9, 
   5.285011825351917*^9, -6.598127171215426*^9}, {15879.463317905318, 
   -3.2218472353964895*^6, 1.1387319778804635*^8, -1.6267528355426338*^9, 
   1.1142346937625332*^10, -3.646353938049939*^10, 4.5795229285252205*^10}, 
   {-49292.65915334766, 1.024832412033956*^7, -3.666099093144595*^8, 
   5.285011825351917*^9, -3.646353938049939*^10, 1.200438472198024*^11, 
   -1.5152377892577087*^11}, {59514.288235180655, -1.258551219604785*^7, 
   4.544011764384365*^8, -6.598127171215426*^9, 4.5795229285252205*^10, 
   -1.5152377892577087*^11, 1.9208182785090207*^11}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.0327499614714029, {}, {}, {-0.004537818097976043, 
    0.010434425137745507, -0.03546035117836155, -0.11703629388768277, 
    0.027447939357401197, 0.01954524122267287, -0.21620628064017922, 
    0.1311652770265539, 0.07627194631229273, -0.11136528875469409, 
    0.05513573955375506, 0.034487279550049266, -0.008320938374126285, 
    -0.004880249606678433, -0.01001252297396249, 0.04651752983126656, 
    -0.14703718840176805, -0.049573635593240795, 0.6585347508276165, 
    0.08568006287610785, -0.11661100678941594, 0.1426220347669087, 
    -0.1432130355078307, -0.11280575032765583, -0.18765103377044312, 
    -0.05996796278394356, -0.10116427186376953, -0.19113710234269732, 
    -0.031136260043719943, 0.0401765757297774, 0.05571508557440552, 
    -0.029673536668049394, 0.2969506253706484, -0.1674019031231282, 
    0.034493851775721396, 0.06033136118949756, 0.056708546547383776, 
    -0.015457396927047284, 0.16791559315015547, 0.32799434102947345, 
    -0.47677467064768564, -0.2737378075633856, 0.11160859651722888, 
    0.3267022026498907, 0.10834480564138715, -0.21512662563558393, 
    0.017261195933201634, -0.3144269563915003, 0.2388889463176298, 
    0.25553945815765644, -0.1900069732704992, -0.13745156503409817, 
    -0.10648239627012401, 0.05527622895936446, 0.07362435214886887, 
    0.00885146251131097, 0.042702067335088856, -0.009274736021241736, 
    0.030820395463155847, -0.010367699691684606, -0.003448660286594185}}, 
  {-0.9089391826056029 + 529.9590158432528*\[Eta] - 
    8967.053673030967*\[Eta]^2 + 116039.32292725302*\[Eta]^3 - 
    837603.5835668*\[Eta]^4 + 3.311438367014721*^6*\[Eta]^5 - 
    6.645852953550682*^6*\[Eta]^6 + 5.199715554701911*^6*\[Eta]^7, 
   {a0 -> -0.9089391826056029, a1 -> 529.9590158432528, 
    a2 -> -8967.053673030967, a3 -> 116039.32292725302, 
    a4 -> -837603.5835668, a5 -> 3.311438367014721*^6, 
    a6 -> -6.645852953550682*^6, a7 -> 5.199715554701911*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -0.9089391826056029, 0.4568372258078882, 
       -1.9896346691060487, 0.05180203372505888}, {a1, 529.9590158432528, 
       96.99540007499655, 5.463754110333996, 1.2721657513452509*^-6}, 
      {a2, -8967.053673030967, 4225.447916047448, -2.122154586020526, 
       0.038516014266177866}, {a3, 116039.32292725302, 78424.15250094977, 
       1.479637576266415, 0.14488983780893439}, {a4, -837603.5835668, 
       749770.6749356487, -1.1171463643049122, 0.2689705501271825}, 
      {a5, 3.311438367014721*^6, 3.871887816711555*^6, 0.8552516301536777, 
       0.3962616903615107}, {a6, -6.645852953550682*^6, 
       1.0262966326860713*^7, -0.6475567337833747, 0.5200669426113822}, 
      {a7, 5.199715554701911*^6, 1.094905267418836*^7, 0.47490095348247646, 
       0.6368087494879866}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -24.558364527990726, -21.789133758759956, -5.560499750430921, 
   0.9999673131159639, ScientificForm[0.16990857316176972], 
   {0.4568372258078882, 96.99540007499655, 4225.447916047448, 
   78424.15250094977, 749770.6749356487, 3.871887816711555*^6, 
   1.0262966326860713*^7, 1.094905267418836*^7}, {{a7, 0.47490095348247646}, 
    {a6, -0.6475567337833747}, {a5, 0.8552516301536777}, 
    {a4, -1.1171463643049122}, {a3, 1.479637576266415}, 
    {a0, -1.9896346691060487}, {a2, -2.122154586020526}, 
    {a1, 5.463754110333996}}, 8, 0.16990857316176972, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -0.9089391826056029, 0.4568372258078882, {-1.8252386187818974, 
        0.007360253570691477}}, {a1, 529.9590158432528, 96.99540007499655, 
       {335.41088057857445, 724.5071511079311}}, {a2, -8967.053673030967, 
       4225.447916047448, {-17442.22890906735, -491.87843699458426}}, 
      {a3, 116039.32292725302, 78424.15250094977, {-41259.60688772441, 
        273338.2527422304}}, {a4, -837603.5835668, 749770.6749356487, 
       {-2.341453112225749*^6, 666245.9450921491}}, 
      {a5, 3.311438367014721*^6, 3.871887816711555*^6, 
       {-4.454585115674507*^6, 1.1077461849703949*^7}}, 
      {a6, -6.645852953550682*^6, 1.0262966326860713*^7, 
       {-2.723075656373364*^7, 1.3939050656632278*^7}}, 
      {a7, 5.199715554701911*^6, 1.094905267418836*^7, 
       {-1.6761302999075739*^7, 2.716073410847956*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.20870025088384744, -40.44462719566976, 
   1695.8841269505358, -30752.367199587716, 288595.64496733376, 
   -1.4657285691606654*^6, 3.82478459670734*^6, -4.019777728469448*^6}, 
   {-40.44462719566976, 9408.107635708642, -407602.29828029475, 
   7.492575210259678*^6, -7.083881453730527*^7, 3.614633383427742*^8, 
   -9.462549345928518*^8, 9.968130634230098*^8}, {1695.884126950536, 
   -407602.29828029475, 1.7854410091229722*^7, -3.305085482695068*^8, 
   3.1408298187182407*^9, -1.609013538099532*^10, 4.225577624581215*^10, 
   -4.463007781249797*^10}, {-30752.36719958771, 7.492575210259678*^6, 
   -3.305085482695068*^8, 6.150347695492228*^9, -5.869413981877369*^10, 
   3.0173719029754517*^11, -7.947577563868385*^11, 8.415250634286191*^11}, 
   {288595.6449673338, -7.083881453730527*^7, 3.1408298187182407*^9, 
   -5.869413981877369*^10, 5.621560649934583*^11, -2.8989884277456187*^12, 
   7.656521451344698*^12, -8.126318658638388*^12}, {-1.4657285691606654*^6, 
   3.614633383427742*^8, -1.6090135380995317*^10, 3.017371902975452*^11, 
   -2.898988427745618*^12, 1.4991515265199367*^13, -3.969241472830705*^13, 
   4.2220950780710625*^13}, {3.82478459670734*^6, -9.462549345928518*^8, 
   4.225577624581215*^10, -7.947577563868386*^11, 7.656521451344698*^12, 
   -3.969241472830705*^13, 1.0532847782627686*^14, -1.1226575857957656*^14}, 
   {-4.019777728469448*^6, 9.968130634230098*^8, -4.463007781249797*^10, 
   8.415250634286193*^11, -8.126318658638388*^12, 4.222095078071063*^13, 
   -1.1226575857957656*^14, 1.198817544621513*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.03322649655218821, {}, {}, 
   {0.012104048641944587, 0.027076291877666137, -0.018963065605426266, 
    -0.10395680755314984, 0.038694616181668806, 0.02739940675492747, 
    -0.20881450769907062, 0.13656338774198318, 0.07836606303768434, 
    -0.11215033205855107, 0.05150621898870611, 0.02777214404142825, 
    -0.017533712339755425, -0.016552403370653224, -0.023987978139754063, 
    0.03154718321693295, -0.16279709196597025, -0.06523203523691024, 
    0.645446031702793, 0.0725913437512844, -0.12388148965118617, 
    0.1357283003643417, -0.14198966768026722, -0.11086093329587143, 
    -0.18570621673865872, -0.058023145752159166, -0.09024666172878781, 
    -0.1802194922077156, -0.015894994237608984, 0.05541784153588836, 
    0.07095635138051648, -0.020106141206476025, 0.3064317934742249, 
    -0.16441741043163205, 0.027712360818952675, 0.053549870232728836, 
    0.049927055590615055, -0.022238887883816005, 0.16113410219338675, 
    0.3092101810172565, -0.49556129655555026, -0.2898835698743838, 
    0.11246221572453408, 0.3275558218571959, 0.10919842484869235, 
    -0.21427300642827873, 0.018114815140506835, -0.3135733371841951, 
    0.239742565524935, 0.2742854891663882, -0.17126094226176747, 
    -0.11870553402536643, -0.11857901465289444, 0.04317961057659403, 
    0.056690672684823085, 0.0006108213825601894, 0.034461426206338075, 
    -0.017515377149992517, 0.04606166126926681, 0.002653887771273844, 
    -0.0012269517981498002}}, 
  {0.9186799123631688 + 267.41497120115673*\[Eta] - 
    695.296519134147*\[Eta]^2 + 1095.721690358063*\[Eta]^3, 
   {a0 -> 0.9996517000687363, a1 -> 1.0015541992552683, 
    a2 -> 1.0004266462361826, a3 -> 0.9961106275982389}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9996517000687363, 0.29735769081260194, 
       3.361781890816228, 0.0013880744116272384}, {a1, 1.0015541992552683, 
       0.025552415768435206, 39.19606695240472, 6.4038758081194114*^-43}, 
      {a2, 1.0004266462361826, 0.07820757142068402, 12.791941087836847, 
       2.1490736638008466*^-18}, {a3, 0.9961106275982389, 
       0.11980125596789352, 8.314692692914624, 2.0677406723627305*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 21.488714702799513, 22.203000417085228, 
   32.04308402366607, 0.9999201478201398, ScientificForm[0.2655656622374523], 
   {0.29735769081260194, 0.025552415768435206, 0.07820757142068402, 
   0.11980125596789352}, {{a0, 3.361781890816228}, {a3, 8.314692692914624}, 
    {a2, 12.791941087836847}, {a1, 39.19606695240472}}, 4, 
   0.2655656622374523, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.9996517000687363, 0.29735769081260194, 
       {0.40420319516196435, 1.595100204975508}}, {a1, 1.0015541992552683, 
       0.025552415768435206, {0.9503863692775338, 1.0527220292330028}}, 
      {a2, 1.0004266462361826, 0.07820757142068402, {0.8438186858112279, 
        1.1570346066611372}}, {a3, 0.9961106275982389, 0.11980125596789352, 
       {0.7562127505428508, 1.2360085046536269}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.08842159628540297, -0.006954762046054402, 
   -0.018388871908017478, -0.02462343188602405}, {-0.006954762046054402, 
   0.0006529259516029762, 0.0019291037345252507, 0.002779483900076633}, 
   {-0.018388871908017478, 0.0019291037345252507, 0.006116424227521391, 
   0.009227631303577283}, {-0.02462343188602405, 0.002779483900076633, 
   0.009227631303577283, 0.014352340931484742}}, 
   0.9190000000000002*a0 + 267.00000000000006*a1*\[Eta] - 
    695.0000000000001*a2*\[Eta]^2 + 1100.0000000000002*a3*\[Eta]^3, 
   0.07547425225502828, {}, {}, {-0.020188918898213615, 
    -0.005216675662492065, -0.05229588265092033, -0.1592303001641895, 
    -0.026561721707285102, -0.053669998675175634, -0.2917990355523159, 
    0.04592400484316883, -0.02294031903936755, -0.22081676874468315, 
    -0.06268470168167184, -0.09032790080638975, -0.13694893704799327, 
    -0.1350931537421971, -0.1383393677660294, -0.07861538641129684, 
    -0.26008676629790983, -0.1593401229359941, 0.5723238131481416, 
    -0.0005308748033669985, -0.17501344076546488, 0.08568355833284258, 
    -0.17353888200846157, -0.14111481548480143, -0.21596009892758872, 
    -0.08827702794108916, -0.10774030319835148, -0.19771313367727927, 
    -0.027894579153819876, 0.043418256619677464, 0.05895676646430559, 
    -0.024873620238842875, 0.30176908477012176, -0.15979624074969223, 
    0.05306981282200951, 0.07890732223578567, 0.07528450759367189, 
    0.0031185641192408298, 0.1864915541964436, 0.403316874545915, 
    -0.4000248356777476, -0.1650866727739242, 0.26051453132784275, 
    0.47560813746050457, 0.257250740452001, -0.06622069082497006, 
    0.1661671307438155, -0.16552102158088644, 0.3877948811282437, 
    0.23175526307610994, -0.2137911683520457, -0.16123576011564467, 
    -0.38185209910606943, -0.22009347387658096, -0.23137497211556735, 
    0.6917503183955827, 0.7256009232193605, 0.67362411986303, 
    0.034062076353055915, 0.12848248712477783, -0.7090650596793064}}}, 
 {{33.85520021344878 - 12.112878227691098*S - 1.6546045567248073*S^2 + 
    2.762298125170091*S^3, {b0 -> 0.017456637306576196, 
    b1 -> -12.112878227691098, b2 -> -1.6546045567248073, 
    b3 -> 2.762298125170091}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.017456637306576196, 0.20335788790661405, 
       0.08584194833196059, 0.9325397096910617}, {b1, -12.112878227691098, 
       0.6126512478761481, -19.771245500082298, 1.1747187156460136*^-13}, 
      {b2, -1.6546045567248073, 0.6688117180705726, -2.4739467207573873, 
       0.023547417550448504}, {b3, 2.762298125170091, 1.3334085107726366, 
       2.0716067903072646, 0.052948062448570886}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 48.362997770732406, 50.71593894720299, 53.81821003752398, 
   0.9997182370657529, ScientificForm[0.5732241356516493], 
   {0.20335788790661405, 0.6126512478761481, 0.6688117180705726, 
   1.3334085107726366}, {{b0, 0.08584194833196059}, {b3, 2.0716067903072646}, 
    {b2, -2.4739467207573873}, {b1, -19.771245500082298}}, 4, 
   0.5732241356516493, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.017456637306576196, 
       0.20335788790661405, {-0.4097824314532956, 0.44469570606644804}}, 
      {b1, -12.112878227691098, 0.6126512478761481, {-13.400010737335274, 
        -10.825745718046923}}, {b2, -1.6546045567248073, 0.6688117180705726, 
       {-3.0597258359907484, -0.24948327745886623}}, 
      {b3, 2.762298125170091, 1.3334085107726366, {-0.03908920375712022, 
        5.563685454097302}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.041354430573838995, 0.003852521654337287, -0.10150823092885333, 
   -0.005538339428303131}, {0.0038525216543372873, 0.3753415515242014, 
   0.002488165910261145, -0.7239100139072759}, {-0.10150823092885332, 
   0.002488165910261145, 0.44730911422851105, -0.003576957795797334}, 
   {-0.005538339428303131, -0.7239100139072758, -0.003576957795797334, 
   1.7779782566009006}}, 33.83774357614221 + b0 + b1*S + b2*S^2 + b3*S^3, 
   0.40160500073659827, {}, {}, {0.07834280803249527, -0.3084974450635869, 
    -0.30297517278078345, -0.41035277426002637, 2.2557228743846096, 
    -0.5126721740236562, -0.28615334182511987, -0.7096237783568853, 
    -0.19080954862904775, -0.014338073187346367, 0.03561317551542231, 
    0.05782787028708469, 0.061450684929198474, 0.1690349168898564, 
    0.12302144006245541, 0.5402009289904406, -0.3494569058081858, 
    -0.08495731010490104, -0.10247289924110703, -0.5371312396635872, 
    0.2813482953451043, 0.20687766850764788}}, 
  {33.916385076740525 - 12.124555088089345*S - 2.361202947807743*S^2 + 
    2.7790846411575174*S^3 + 1.0726058861717953*S^4, 
   {b0 -> 0.07864150059831564, b1 -> -12.124555088089345, 
    b2 -> -2.361202947807743, b3 -> 2.7790846411575174, 
    b4 -> 1.0726058861717953}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.07864150059831564, 0.2558941156881038, 
       0.30732047271523716, 0.7623323373230935}, {b1, -12.124555088089345, 
       0.6279410862916652, -19.308427737531016, 5.314873517931046*^-13}, 
      {b2, -2.361202947807743, 1.8493042670964113, -1.276806088548675, 
       0.21883637603465678}, {b3, 2.7790846411575174, 1.3658986574156908, 
       2.034619937628172, 0.057793295313884475}, {b4, 1.0726058861717953, 
       2.6076547114970667, 0.4113297214706802, 0.6859697889447772}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 50.40261073582971, 54.15261073582971, 56.94886545597961, 
   0.9997210136712776, ScientificForm[0.5703927521416221], 
   {0.2558941156881038, 0.6279410862916652, 1.8493042670964113, 
   1.3658986574156908, 2.6076547114970667}, {{b0, 0.30732047271523716}, 
    {b4, 0.4113297214706802}, {b2, -1.276806088548675}, 
    {b3, 2.034619937628172}, {b1, -19.308427737531016}}, 5, 
   0.5703927521416221, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.07864150059831564, 0.2558941156881038, 
       {-0.4612478909563258, 0.6185308921529571}}, {b1, -12.124555088089345, 
       0.6279410862916652, {-13.449394973909072, -10.799715202269617}}, 
      {b2, -2.361202947807743, 1.8493042670964113, {-6.26289389868137, 
        1.5404880030658843}}, {b3, 2.7790846411575174, 1.3658986574156908, 
       {-0.1027096239997154, 5.66087890631475}}, {b4, 1.0726058861717953, 
       2.6076547114970667, {-4.429064645755151, 6.574276418098741}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.06548179844379663, -0.00018375372006538992, 
   -0.3619469583757172, 0.00026416216811918423, 0.3878858947137603}, 
   {-0.00018375372006539212, 0.3943100078531565, 0.051374725791474375, 
   -0.7600981531997738, -0.07402630649709874}, {-0.3619469583757173, 
   0.051374725791474375, 3.419926272300995, -0.07385569634601662, 
   -4.479531936218342}, {0.00026416216811918277, -0.7600981531997739, 
   -0.07385569634601663, 1.865679142329987, 0.10641934005561463}, 
   {0.3878858947137602, -0.07402630649709872, -4.479531936218342, 
   0.10641934005561463, 6.799863094392848}}, 33.83774357614221 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 0.4210384480767803, {}, {}, 
   {-0.03170715215966169, -0.25769683919899933, -0.2521745669161959, 
    -0.3656660233674671, 2.300409625277169, -0.46800255274774116, 
    -0.24148372054920486, -0.71895271631697, -0.20013848658913247, 
    -0.07552293647908925, -0.025571687776320573, -0.003356993004658193, 
    0.00026582163745558773, 0.1078500535981135, 0.11979214647799807, 
    0.5369716354059832, -0.29730687102912157, -0.03280727532583683, 
    -0.0503059169471598, -0.47957017622767495, 0.3389093587810166, 
    0.09606527345747295}}}, 
 S*(-12.112878227691098*f10 - 12.112878227691098*f11*\[Eta] - 
    12.112878227691098*(28.444444444444446 - 28.444444444444446*f10 - 
      5.333333333333334*f11)*\[Eta]^2) + 
  S^2*(-1.6546045567248073*f20 - 1.6546045567248073*f21*\[Eta] - 
    1.6546045567248073*(28.444444444444443 - 28.444444444444443*f20 - 
      5.333333333333333*f21)*\[Eta]^2) + 
  S^3*(2.762298125170091*f30 + 2.762298125170091*f31*\[Eta] + 
    2.762298125170091*(28.444444444444446 - 28.444444444444446*f30 - 
      5.333333333333334*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/21/3Dfit_p3_lm_21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 154.9525194413342*\[Eta] - 
      445.49612870586583*\[Eta]^2) + 
    S^2*(3.226033542348295 + 49.00082122972584*\[Eta] - 
      97.07004678042274*\[Eta]^2) + 
    S^4*(92.6653678983193 - 880.8042135631449*\[Eta] + 
      1638.8248034025835*\[Eta]^2) + S^3*(117.91330329331689 - 
      987.0640570773274*\[Eta] + 1819.2617614289438*\[Eta]^2), 
   {f11 -> 13.905541564852989, f21 -> 5.443889266151517, 
    f31 -> 308.18919017865153, f41 -> 59.23169665215112}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 13.905541564852989, 6.292689953834537, 
       2.2097928972933834, 0.03338664323903147}, {f21, 5.443889266151517, 
       14.130895090355299, 0.38524730608658414, 0.7022601037027247}, 
      {f31, 308.18919017865153, 37.01920486462089, 8.325116417429774, 
       5.276278662519772*^-10}, {f41, 59.23169665215112, 12.817914067230696, 
       4.621009030133723, 0.00004519322130817929}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 238.2572963896347, 239.3684075007458, 246.82515672315623, 
   0.9999985535248993, ScientificForm[3.904541814204803], {6.292689953834537, 
   14.130895090355299, 37.01920486462089, 12.817914067230696}, 
   {{f21, 0.38524730608658414}, {f11, 2.2097928972933834}, 
    {f41, 4.621009030133723}, {f31, 8.325116417429774}}, 4, 
   3.904541814204803, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 13.905541564852989, 6.292689953834537, 
       {1.155340608214484, 26.655742521491494}}, {f21, 5.443889266151517, 
       14.130895090355299, {-23.188023861781367, 34.075802394084405}}, 
      {f31, 308.18919017865153, 37.01920486462089, {233.1811562946263, 
        383.19722406267675}}, {f41, 59.23169665215112, 12.817914067230696, 
       {33.26013577737355, 85.2032575269287}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{39.59794685509011, -20.577906312573326, 
   218.4058921044042, -22.857136358676783}, {-20.577906312573326, 
   199.6821960546275, -170.7707941429918, 175.34318772064432}, 
   {218.40589210440422, -170.7707941429918, 1370.4215288087707, 
   -180.87547674524157}, {-22.857136358676787, 175.34318772064432, 
   -180.87547674524157, 164.2989210349106}}, 3241.679716506053 + 
    890.0161988778857*\[Eta] - 28651.884268147278*\[Eta]^2 + 
    369152.5761872605*\[Eta]^3 - 2.288322744672021*^6*\[Eta]^4 + 
    6.825330367257056*^6*\[Eta]^5 - 7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 11.143220759771422*f11*\[Eta] + 
      11.143220759771422*(34.18377114897946 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(3.226033542348295 + 9.001068690797654*f21*\[Eta] + 
      9.001068690797654*(18.2497958950944 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(117.91330329331689 - 3.20278610844574*f31*\[Eta] - 
      3.20278610844574*(1075.6509362995346 - 5.333333333333334*f31)*
       \[Eta]^2) + S^4*(92.6653678983193 - 14.870487650148322*f41*\[Eta] - 
      14.870487650148322*(205.69585482986372 - 5.333333333333334*f41)*
       \[Eta]^2), 16.89360318740063, {}, {}, {1.3527457550931103, 
    0.45597471576093085, -0.3338028898228913, 0.1521747074848463, 
    -0.10364604591586613, 1.1900686379894978, -1.2737672954867776, 
    -1.1630414273813585, 0.8100257803016575, -2.3303381642735985, 
    5.243371232244499, 2.133275133330244, -0.9261298632973194, 
    9.983687870068934, -0.35466695459354014, 1.065617433155694, 
    0.5968533959003253, 6.735321195566485, 5.6748576147579115, 
    1.240411024397872, 5.123754353244294, 1.2449828495068687, 
    0.9118614241333489, 3.0933170635603346, 2.584049261252858, 
    3.7659574684425934, 3.9553290456055947, 5.391804476887501, 
    -1.708486246411212, -0.017289388218614477, -0.2894796391701675, 
    -0.073363320891076, -0.5542075357470821, 0.8810857096550535, 
    -13.904742734857791, 6.856704095130681, -2.9341119178520785, 
    1.2669834508374151, 1.765684924253037, -3.878242429319471, 
    4.743646101385821}}}, 
 {{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + S^2*(3.226033542348295 + 
      181.26666238291722*\[Eta] - 802.4878662641104*\[Eta]^2) + 
    S*(-2.248403360663146 + 173.83772911342535*\[Eta] - 
      546.2172469570185*\[Eta]^2) + S^3*(117.91330329331689 - 
      1064.443277117116*\[Eta] + 2231.9509349744826*\[Eta]^2) + 
    S^4*(92.6653678983193 - 1108.594276064396*\[Eta] + 
      2853.7051367425884*\[Eta]^2), {f11 -> 15.600312769626152, 
    f21 -> 20.13834896829943, f31 -> 332.34916134742224, 
    f41 -> 74.54996111397453}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 15.600312769626152, 1.6149532525302828, 
       9.659916003874311, 3.376303806154627*^-20}, {f21, 20.13834896829943, 
       4.339172236278828, 4.641057757497454, 4.545409689441459*^-6}, 
      {f31, 332.34916134742224, 12.984000231262833, 25.59682343097877, 
       4.8706005017590635*^-90}, {f41, 74.54996111397453, 4.994219983124683, 
       14.927248172062217, 2.895891050390047*^-41}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2539.391537383649, 2539.48003295887, 2560.01495433812, 
   0.9999985935856974, ScientificForm[3.851370288605169], 
   {1.6149532525302828, 4.339172236278828, 12.984000231262833, 
   4.994219983124683}, {{f21, 4.641057757497454}, {f11, 9.659916003874311}, 
    {f41, 14.927248172062217}, {f31, 25.59682343097877}}, 4, 
   3.851370288605169, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 15.600312769626152, 1.6149532525302828, 
       {12.426583110843001, 18.774042428409302}}, {f21, 20.13834896829943, 
       4.339172236278828, {11.610944475773232, 28.665753460825627}}, 
      {f31, 332.34916134742224, 12.984000231262833, {306.8328149398451, 
        357.8655077549994}}, {f41, 74.54996111397453, 4.994219983124683, 
       {64.7352472465011, 84.36467498144796}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.6080740078581384, -0.46421641253201534, 
   18.475106900295675, -0.5104268309246325}, {-0.46421641253201534, 
   18.828415696093007, -4.22346775458163, 20.274309236490616}, 
   {18.47510690029568, -4.22346775458163, 168.58426200543332, 
   -3.7888611652888735}, {-0.5104268309246325, 20.274309236490616, 
   -3.7888611652888726, 24.942233239841908}}, 3241.679716506053 + 
    890.0161988778857*\[Eta] - 28651.884268147278*\[Eta]^2 + 
    369152.5761872605*\[Eta]^3 - 2.288322744672021*^6*\[Eta]^4 + 
    6.825330367257056*^6*\[Eta]^5 - 7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 11.143220759771422*f11*\[Eta] + 
      11.143220759771422*(34.18377114897946 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(3.226033542348295 + 9.001068690797654*f21*\[Eta] + 
      9.001068690797654*(18.2497958950944 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(117.91330329331689 - 3.20278610844574*f31*\[Eta] - 
      3.20278610844574*(1075.6509362995346 - 5.333333333333334*f31)*
       \[Eta]^2) + S^4*(92.6653678983193 - 14.870487650148322*f41*\[Eta] - 
      14.870487650148322*(205.69585482986372 - 5.333333333333334*f41)*
       \[Eta]^2), 14.964029286263694, {}, {}, {-8.975413649815891, 
   -0.19566971223639484, 0.7923153285869375, -4.13741388284916, 
   -2.5358984248164234, -6.200476244390757, -6.382980732263604, 
   -4.27246409872987, -2.739613696035576, -0.007190832479409437, 
   2.152480694926453, 4.378485002952857, 0.5230651044512342, 
   -1.188985204182245, -10.631939603092178, -17.721900841515435, 
   12.248881795690977, 3.4846450138684304, -3.686429097493601, 
   -0.223213660269721, 4.6356512802130965, -5.766176922830709, 
   1.0928169790090578, 9.604058901030385, -1.0959122045328513, 
   -2.328843352102467, 0.14271108238972374, -1.6026862512730986, 
   -3.104218582458543, -2.618141236273914, -1.9793575880244134, 
   3.891802894559987, 0.6500320678205753, 3.043009584515403, 
   1.3227567152471238, 4.725807429514589, -15.405159502327479, 
   1.069928435422753, -4.0190509245912835, -0.5224188075817437, 
   -1.5659622303282958, -1.014952926373553, -2.378853305130633, 
   -1.5063189641787176, 2.4456654801292643, 7.260465537219716, 
   12.703280739489855, -3.423099901184287, -1.6411245814842914, 
   0.10289201044315632, 0.25507992431994353, 4.974251004159669, 
   -0.7743032729172228, 1.1513707734952732, -0.7408977752661485, 
   1.4814882529940405, 0.03164283288970182, -1.74147737560088, 
   3.2954666031860143, 1.976209059921075, -0.3732959158810445, 
   2.33763431232137, 3.1278783950292564, -1.468222376619451, 
   1.2183009243021843, 1.3420822611237782, -3.423919285365173, 
   2.004338975327755, 0.0283047151970095, 0.4727158764194428, 
   3.985799626560947, -0.1444331659972704, 0.22456212636006967, 
   -0.46263379400807025, 0.044662027541562566, -2.624497216009331, 
   -2.959346374108918, 6.247078718251032, 5.227597519696701, 
   -4.225021038867453, -0.5394428265099123, -1.187260329739729, 
   -0.8427213304526049, -2.3413232195657656, 5.033066058010718, 
   2.9372210241122048, 1.0641185509039133, -1.3877786330476738, 
   -2.0272520464081936, -8.654820149083207, 0.9894528554827957, 
   4.395875579672975, 1.9799433379330367, -1.3246808667831829, 
   -2.2993409547434567, 9.310727082785888, 5.974381172890844, 
   0.8039360999318887, 4.125477965818845, -2.478305636886944, 
   1.117000333636497, 3.6999371082670223, 0.9883136082066812, 
   4.104686412438696, 5.847731765363278, -3.4278507825833913, 
   2.3865770292318302, 0.553853862422784, -3.4125457825107333, 
   3.409035728959225, 3.499913529643891, -2.0625724922383597, 
   -1.5869604704112135, -0.5109935584787308, -0.11745865885040985, 
   1.4211030535457212, 1.653146891923825, -1.1826336715394064, 
   0.12386051842850065, -2.496734329410174, -0.9198288600136948, 
   -2.6030673406694405, -1.2807748240898036, -3.070454088540828, 
   -1.1447574833641738, -1.0410812689610793, -0.29289752759768817, 
   0.18661789779207538, 4.51399960441222, 1.1013604525714982, 
   1.566606651161237, -2.443586212088576, -0.41603190639307286, 
   -1.4490874477369289, 1.7944478047065786, -1.9876054380147252, 
   -0.0382179674256804, 0.0677988118477515, 3.0294224083390873, 
   -3.0081161329117094, -1.096641810192068, 2.7290326814140826, 
   3.3300072659048965, 0.1356651669848361, 3.1876005896592687, 
   -0.6865898356154503, 0.5844217630838102, -2.7947595165151142, 
   -1.625316623738854, 2.111299073258124, 2.459565996692163, 
   -2.7675426925734428, -2.633045664191741, 1.8475089777721223, 
   3.3943445933286966, -0.320902611319525, 0.3548686871731661, 
   0.6470063771103014, 4.560286626681318, -4.293886531192584, 
   -2.573892156711281, 8.463537986552637, 3.7044329248547, 
   1.0957620405656598, 2.911047662065812, 11.617946589193707, 
   0.46438028600005055, 2.9355498814734347, 1.6403038322105203, 
   3.088445017250251, 1.8986191232238525, 2.757415746161314, 
   0.7153391903743795, 3.4482382856358527, 0.695805403122904, 
   2.353197711910525, 2.8651605360423673, 11.724283846096114, 
   2.608618850882067, 4.650808893057729, -1.8871613258625075, 
   0.4881616537991249, -2.030581795573653, 3.381420187391086, 
   4.83432793425618, -0.3943224523113713, 2.2698483507069795, 
   -0.7179271800728202, 7.6949595158735065, -0.30527613257845587, 
   -3.109787702884205, 2.684646998514836, -2.0243138945611463, 
   -0.7055725437417095, 4.853125682555401, 0.7790639942636517, 
   -2.787309755176466, -1.4250248617368015, 1.2458659183266718, 
   1.6867502492864332, 4.908735998649718, 5.424982489286776, 
   1.1039224215442118, -1.3130104128513267, 3.4383962933356997, 
   3.9476640956431766, 4.620304500525435, 4.81028917470212, 
   6.246764605984026, -0.7430736933456501, 0.6316096632426706, 
   -0.2307861972799401, -1.0472600993757624, -1.0057224695992772, 
   0.7633343611873897, -1.240199851766647, -0.5076892407878404, 
   0.7664668393617831, 2.5494411518334346, 0.9354579433174877, 
   0.09238818882249689, 0.4198056550885667, -2.491016338745794, 
   -2.4474777750465364, -0.022907392248725955, 1.4566408849109393, 
   0.7133755026388826, 0.7254797944874554, -2.25245354154913, 
   -1.5456976115970065, 2.0374576573826744, 0.16481801963118414, 
   3.1131776397469366, 3.8987041346540536, -9.508009766442683, 
   -6.286960255076792, 1.98285327027952, 1.115651233848439, 
   3.6760750904827546, 0.6209728922149225, -0.19098190386785063, 
   2.1132571231910333, -1.267615338174437, 0.7024327845660991, 
   -2.6776415251947583, -3.3930437664616875, -2.3831882059844247, 
   -2.1345080667606453, 0.21061783818095137, -2.725451256701035, 
   -2.120683747930798, 0.70051246363073, -0.42935114620468084, 
   -0.8778382733135004, 2.0688781077919884, 1.0833318654067625, 
   1.6588019511395942, -0.7130651959146235, 0.4873387786810781, 
   -1.6775376378759574, -3.0617223627109524, 0.03851923505635568, 
   -0.425607124680937, -9.41849191995243, 1.5750528865528395, 
   0.21064929814110656, 2.031840284725604, -14.757642527948974, 
   0.6379514038403613, 1.4834204548951675, 4.072156544526024, 
   -1.8076254308298303, 1.4037984430988217, -3.598439541870448, 
   -14.573969947455225, 3.8796623459857074, -8.668398516745583, 
   -0.1207698306243401, 4.602659131176097, 6.741696151319047, 
   4.8076197071627575, 0.6698410418048297, -0.5524911770203289, 
   -2.2042098913243535, 2.1388920983454227, -3.599783641360773, 
   -3.209065756886048, 0.2556177327724072, 14.301424961731755, 
   -8.358984421090554, -2.1465251476492995, -1.740841788776379, 
   -0.09398726989138595, -1.2300070653459443, 0.40840347563926116, 
   -1.0589830670660376, 6.797346731620564, -1.2914093432277696, 
   16.5701258076283, 3.0598169983263688, 1.43157850587977, 
   -0.467904330804231, -1.5393799156031491, 5.424368076125575, 
   -1.0758549696488444, -3.1836868890509322, 17.413865112800522, 
   -2.3229708230678625, -2.1650239413397685, 1.2382570622776257, 
   1.346745237587129, 9.99621846444461, -2.61399463549742, 
   -1.4277844689117956, -2.1536204107733283, -1.3671209931267185, 
   -0.6258755082321841, -1.841945330332237, -12.81560979846654, 
   -2.379128815131935, -2.0062993155738695, -1.2507769924441163, 
   0.1497250370130132, -0.7181275018483575, 3.2239651054560454, 
   1.1943795692145613, -4.140300769280202, 0.620338458608785, 
   -0.9212165738736076, -3.329300613603209, -2.2574602834765756, 
   -4.230811537328464, 5.9935515669026245, -1.8070543514295423, 
   1.216623038785201, 2.25068395831795, 1.787190686858139, 
   -8.610247874203196, -0.759048703137978, 1.0314668859946323, 
   14.611422355695595, -2.7813038414592484, -1.4185994184445008, 
   -3.101850150809696, -0.5453253722603222, -3.560954295373449, 
   0.04913105685409391, -0.7766244089298198, -1.1237289154005339, 
   -1.446958198109769, -1.0586533964060436, -1.1257920167222437, 
   -3.0713655900417507, -2.40663421795216, -3.6214274552385177, 
   -3.1197628351737876, -0.49121442477098753, -2.608266919070502, 
   -2.3956895403839553, -2.8882391215779535, -2.837916866584237, 
   -1.3614161527993929, -1.2137102311435228, -1.0303030098043564, 
   0.09675001916139081, -1.7408605443188208, -3.2043492016036907, 
   -1.2344508383812354, -1.111401744462455, -0.9317086034006934, 
   -3.6779706013530813, -1.5419544427636538, 12.86823422999305, 
   -0.14850459272065564, 3.344819546256076, 14.122101233047488, 
   -2.332711271842527, 4.673167151798225, -1.7766205026327953, 
   -1.098478570703719, 1.1160697297627848, 0.3783622002465563, 
   -0.905833210797482, -0.624412578114061, -2.192713089566041, 
   -2.7569984006668165, -2.0346184867976262, -3.025336860423522, 
   -2.185824654643511, -3.0636026425559066, -1.8918181689055018, 
   -1.1200355382429734, -0.6919744162591996, -2.9199324742821773, 
   -4.010953085341953, -1.3262770392702805, -2.4459949463653174, 
   -0.8260167552912208, -2.0963395674566527, -0.36721775424030056, 
   -2.452753366216257, -1.1774998774503729, 0.1273957523003446, 
   -3.378828046614217, -1.0295548221765785, -0.6778816132177781, 
   -1.4421709246298633, -2.9015690494570663, -1.768655859687442, 
   -2.721009533088818, -1.1016762719200415, -0.39099257036968993, 
   -3.501857498932168, -0.6935889861629221, -0.0876954389882485, 
   -2.3773989027095013, -3.5731066575790464, -1.3953454874927047, 
   -3.0477793391814885, -2.1261964408972744, -1.733600248880066, 
   -1.6708424979487972, -1.5408671995114673, 0.5231788738929026, 
   -1.6275761948227228, -1.7914830858285313, -0.5357418597832293, 
   0.40322182893442005, -0.7120818136745584, -2.5733683529533664, 
   -0.934798664626669, -1.24892868751067, -0.15445373318470956, 
   -3.2401302889838917, -1.4487173104221256, 0.7310825094086795, 
   1.9913774423125687, 0.9035843542606017, -2.0166005244118423, 
   -1.2217607329512248, 0.8789203477954288, -0.7093248000301173, 
   -2.254896887571249, 1.8912624175050041, -0.5149090783033898, 
   -2.965460383243226, -2.3833202895375507, -0.7076707572487066, 
   -1.8823336741465937, -0.47482460308901864, -2.440510547829035, 
   -0.5305374834783834, 0.9818063730581343, -3.0079468093454125, 
   -2.5687027214166847, -2.5570668771483724, -2.3998609072305044}}}, 
 {{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + S^2*(3.226033542348295 + 
      166.32266903882615*\[Eta] - 722.7865684289577*\[Eta]^2) + 
    S*(-2.248403360663146 + 187.64139147246746*\[Eta] - 
      619.8367795385765*\[Eta]^2) + S^3*(117.91330329331689 - 
      1094.5893805131097*\[Eta] + 2392.7301530864497*\[Eta]^2) + 
    S^4*(92.6653678983193 - 1077.7464746982337*\[Eta] + 
      2689.1835294563894*\[Eta]^2) + 91.76794439888675*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 91.76794439888675, 
    f11 -> 16.83906255809622, f21 -> 18.47810240675844, 
    f31 -> 341.76162361472717, f41 -> 72.47553006020512}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 91.76794439888675, 17.72020259899641, 
       5.178718690500981, 3.370336587163326*^-7}, {f11, 16.83906255809622, 
       1.5889168597222596, 10.597824835869426, 1.3756396997009486*^-23}, 
      {f21, 18.47810240675844, 4.232719979646489, 4.3655385888063645, 
       0.000015733309369073877}, {f31, 341.76162361472717, 12.75919987205941, 
       26.785505912728116, 2.3764927669149595*^-95}, {f41, 72.47553006020512, 
       4.874191272387842, 14.869242097817741, 5.371142962475793*^-41}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2515.059663719472, 2515.1927014134853, 
   2539.8077640648376, 0.9999986723603372, ScientificForm[3.741956613761258], 
   {17.72020259899641, 1.5889168597222596, 4.232719979646489, 
   12.75919987205941, 4.874191272387842}, {{f21, 4.3655385888063645}, 
    {d10, 5.178718690500981}, {f11, 10.597824835869426}, 
    {f41, 14.869242097817741}, {f31, 26.785505912728116}}, 5, 
   3.741956613761258, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 91.76794439888675, 17.72020259899641, 
       {56.94373771404844, 126.59215108372507}}, {f11, 16.83906255809622, 
       1.5889168597222596, {13.716481491719135, 19.961643624473307}}, 
      {f21, 18.47810240675844, 4.232719979646489, {10.159850141482302, 
        26.796354672034575}}, {f31, 341.76162361472717, 12.75919987205941, 
       {316.6869095421621, 366.83633768729226}}, {f41, 72.47553006020512, 
       4.874191272387842, {62.89664159418484, 82.05441852622539}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{314.0055801494791, 4.238673411903839, 
   -5.6809236401969985, 32.206950850218284, -7.098153181765696}, 
   {4.238673411903839, 2.5246567871096466, -0.515869897917961, 
   17.913635449455658, -0.5787193195354773}, {-5.6809236401969985, 
   -0.515869897917961, 17.915918426098575, -4.578409244598025, 
   19.309485985422846}, {32.206950850218284, 17.913635449455658, 
   -4.578409244598025, 162.7971813751609, -4.312600250983909}, 
   {-7.098153181765696, -0.5787193195354774, 19.30948598542285, 
   -4.312600250983909, 23.75774055982181}}, 3241.679716506053 + 
    890.0161988778857*\[Eta] - 28651.884268147278*\[Eta]^2 + 
    369152.5761872605*\[Eta]^3 - 2.288322744672021*^6*\[Eta]^4 + 
    6.825330367257056*^6*\[Eta]^5 - 7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 11.143220759771422*f11*\[Eta] + 
      11.143220759771422*(34.18377114897946 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(3.226033542348295 + 9.001068690797654*f21*\[Eta] + 
      9.001068690797654*(18.2497958950944 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(117.91330329331689 - 3.20278610844574*f31*\[Eta] - 
      3.20278610844574*(1075.6509362995346 - 5.333333333333334*f31)*
       \[Eta]^2) + S^4*(92.6653678983193 - 14.870487650148322*f41*\[Eta] - 
      14.870487650148322*(205.69585482986372 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   14.157131326918428, {}, {}, {-9.059436666204874, -0.23016435296449345, 
   0.7902034271232878, -4.120706490894918, -2.5107132603016, 
   -6.174293168741315, -6.360778213032972, -4.257079475157752, 
   -2.7321034446058547, -0.013276631558710505, 2.142433615198115, 
   4.366940961525415, 0.5124679552382077, -1.1965723378643816, 
   -10.635194594082805, -17.720602824366324, 12.253492159154575, 
   3.3823819924436975, -3.4146290164271704, -0.3781001848442429, 
   4.480764755638575, -5.882001028693139, 0.9705104492113605, 
   9.039168111950858, -1.4439676453184802, -1.4727048909362566, 
   0.7069013046011605, -1.5666993555355475, -2.5218009047302985, 
   -2.035723558545669, -1.4601067564144614, 3.258326107289122, 
   0.5727632138723493, 2.2189234929951454, 1.4401659863324312, 
   3.9498817551520915, -15.903728037072142, 0.9808735196929774, 
   -2.8441535696092615, -0.7926824308042342, -1.5291771866059207, 
   -0.3627519688002394, -1.814113858645669, -0.9415795176937536, 
   2.023823768207876, 6.838623825298328, 12.185902868186531, 
   -2.351008256894602, -1.1113489194735848, 0.5438271439647906, 
   0.05073749974371822, 4.062084136151498, -0.8546063307530858, 
   0.4029114911322722, 0.4808576249279213, 0.8974285332374166, 
   0.6427207493534297, -1.5952927199227815, 2.016719756004477, 
   1.5322540583956652, -0.5520946056849425, 2.9066453208915846, 
   3.696889403599471, -0.6947403777012369, 0.5748674978817689, 
   0.8868518717481493, -1.628742198204236, 2.0384023030783283, 
   0.5048153607035601, -0.13276098577398443, 2.3808337947239124, 
   2.166026844517546, 0.05095547871724193, -0.03017011872407238, 
   1.0803842761215492, -0.9896243711100396, -0.7306913772590633, 
   6.159792539147929, 5.34355990702943, -2.6924705095129866, 
   -0.9787961285014717, -1.2059164234101445, -0.15953537165341913, 
   -0.5389087326279878, 5.122084114384506, 1.8269082833044195, 
   0.5081028013628384, -0.8313750247521057, -0.9153970408856367, 
   -7.470540689308564, 0.9386150826680932, 2.6539323854817667, 
   1.36708045136902, -1.2297727006925925, -1.779353617455854, 
   7.859841890998268, 4.9491429263657665, 0.7728296838290589, 
   3.5896093165370075, -1.2220884780049346, 0.4007389823154881, 
   1.8813693217662149, 0.23807346475950908, 2.5752521391464143, 
   4.318297492070997, -3.0318015860602827, 1.1810500992969537, 
   0.6538382554090276, -0.8995341679542435, 2.196696350583352, 
   4.871055667635119, 0.4877518844250517, 0.9633639062521979, 
   -0.3496827187150302, 0.043852180913290795, 1.5824138933094218, 
   1.8144577316875257, -0.8600119920120051, 0.44648219795590194, 
   -1.5288692908284247, 0.04803617856805431, -0.9899589430328888, 
   0.3323335735467481, -1.1347240113768748, 0.7909725937997791, 
   -0.23452707014303087, 0.5136566712203603, 0.9931720966101238, 
   6.127108002049226, 0.7787387730440969, 1.2439849716338358, 
   -0.8304778144515694, 1.1970764912439336, -0.965154928445827, 
   2.2783803239976805, -1.0197403994329761, 0.9296470711560687, 
   -0.8678040587815303, 2.0938195377098054, -1.2643459550663465, 
   0.6471283676532948, 1.7611676428318788, 2.3621422273226926, 
   -0.3482673523058111, 2.7036680703686216, -0.20265731632434836, 
   1.0683542823749121, -1.8268944779333651, -0.657451585157105, 
   0.36914200381079354, 0.7174089272448327, -1.830326713546583, 
   -1.695829685164881, 0.8796439391903732, 2.4264795547469475, 
   -0.804835130610627, -0.12906383211793582, -0.9661020205262503, 
   2.9471782290447663, -3.9712648516651825, -2.25127047718388, 
   6.850429588916086, 2.0929376356157263, 0.28920784174715664, 
   2.1044934632473087, 10.811392390375204, -1.4713497911639024, 
   0.9998198043094817, 0.02719543457396867, 1.4753366196136994, 
   0.9307540846421034, 1.789550707579565, 0.39271751084697826, 
   3.1256166061084514, 0.5344945633592033, 2.1918868721468243, 
   2.7038496962786667, 9.175572577829826, 2.531075434977538, 
   3.3112022955465363, -0.5107704266442852, -0.10197324818182096, 
   0.09473197979923498, 4.580378083695905, 6.118456429140224, 
   -0.15276639642161172, 1.9254941474459883, 0.40666111619930234, 
   5.145288113386869, -0.7523753801860948, -2.63050102023044, 
   2.711275403516993, 0.00819228263799232, -0.7316233697679309, 
   3.500562966537018, 0.9693470531419734, -0.37762262757541976, 
   0.9846622658642445, 1.742867142335399, 2.1837514732951604, 
   7.279665942644442, 7.795912433281501, 1.4150712515161104, 
   0.8965534346816639, 3.5894282187532554, 4.098696021060732, 
   4.771336425942991, 4.962282847274764, 6.39875827855667, 
   -0.8727143890359912, 0.5019689675523296, -0.09672535153822537, 
   -0.35032849046410774, -0.3087908606876226, 1.4602659700990444, 
   0.36798322477716283, 1.1004938357559695, 0.5632601499191878, 
   2.3462344623908393, 0.7336859316442315, 1.4213781666499017, 
   0.2062415922873697, -0.7253028050513421, -0.6817642413520844, 
   -0.2047581719525624, 1.274790105207103, 1.0163420077419687, 
   1.0284462995905415, -1.4594820430338586, -0.7527261130817351, 
   1.5850092402502014, 1.0226555759386429, 1.8552664084731987, 
   2.6407929033803157, -10.90095659239978, -7.678267426830189, 
   0.6735508895017119, 0.1345978542103694, 2.695021710844685, 
   -0.03201351093275662, -0.6802154341253299, 1.624023592933554, 
   -0.78276931938899, 1.1872788033515462, -2.032409765972716, 
   -2.429146629780462, -1.419291069303199, -0.8549796499487456, 
   1.5701205689001654, -1.5451083880502665, -0.9403408792800292, 
   -0.1650981120033066, -0.0392700020988741, -1.707989727598033, 
   1.238726653507456, 0.7179765107825915, 1.2934465965154232, 
   -0.6212787710869634, 0.5791252035087382, -3.4623903670371874, 
   -4.844991857355126, -1.082272623219069, -0.3437426778882582, 
   -10.837590725877817, 1.6281197498856272, 0.26515862639871557, 
   2.086349612983213, -16.186682071596806, -0.20747984568151878, 
   0.6379892053732874, 3.226725295004144, -1.791642346907338, 
   1.419781527021314, -3.6400013465140546, -14.612631966993831, 
   3.8253498329868307, -11.185931552815873, -0.18141022870577217, 
   4.542018733094665, 4.186350214975391, 2.2537106216368556, 
   0.504589946381202, 0.30235395169074764, -4.2836287451650605, 
   1.8964528213882659, -2.5521336946626434, -3.4820844300938916, 
   0.6649931059828305, 15.34054444524827, -6.363414886439841, 
   -1.5612823759174717, -0.3977711344132331, -0.4449887067394229, 
   0.4369082411594718, 1.6165336054323234, -1.8636027524844394, 
   8.219515524429426, 0.08151698063329604, 15.257128618219667, 
   1.8239085232498837, 0.8156971367070582, 0.1325963256435898, 
   -0.36122618857598354, 6.674299892424642, -2.452211171837007, 
   -2.2615783415826627, 18.245723224982612, -1.7143340663596973, 
   -3.9233570925021013, 1.5005704731997866, -0.19191995878873058, 
   9.427174786837895, -0.8805904562846081, -2.5828798367533636, 
   -0.9077570136751092, -0.8987133448817985, -1.0465569654688807, 
   -1.6729665325469796, -11.333293844529635, -1.9807098454616607, 
   -1.8053530365405095, -1.0498307134107563, 0.35067131604637325, 
   0.13938317713927972, 4.082849852321488, 0.21537558577119853, 
   -2.997136144601882, -0.4767516708934636, -0.40269627275529274, 
   -2.3386860533996696, -3.4985265319828613, -5.15713120165492, 
   6.08262903119703, -3.166986747701685, 1.4127408233866845, 
   1.1047664410893958, 0.9980492486174626, -8.685037230022772, 
   -0.9014207121795152, 1.0620015443118973, 14.63331374208201, 
   -1.687170874072308, -0.9740044756877069, -2.4825950744370857, 
   -1.7571824921915322, -2.847282258574978, -0.870721004808729, 
   -1.3822451855476174, -0.6306855611328501, -1.333082602729064, 
   -0.6828167717862925, -1.274969603446607, -2.260559859375462, 
   -1.5917763824527356, -2.8485706384294645, -3.974288341772535, 
   -0.9268908998328698, -2.226626845128976, -1.723010876069111, 
   -3.739207260611238, -3.3081452154574436, -1.047981592954784, 
   -2.0312888788166674, -1.6051808934639666, -0.15664348142445306, 
   -1.4576473106430967, -3.642454256813835, -1.7943638980109426, 
   -1.521584646410247, -1.3418915053484852, -4.079265181694609, 
   -2.0194251293255547, 12.99549740120574, 0.2011832247540042, 
   3.2889780923242142, 14.712409850533277, -2.74630916757269, 
   4.244984352616029, -1.6371466341938685, -0.6025301151062195, 
   0.9272568369015062, 0.34046471803048917, -1.3405198470586583, 
   -0.7486660258900883, -2.6352483147666135, -3.0126623086853215, 
   -2.2902823948161313, -3.2880536628154005, -2.4485414570353896, 
   -3.496390104751754, -2.147482076924007, -1.3756994462614784, 
   -0.6919744162591996, -3.100057443441983, -3.9474905700994896, 
   -1.2628145240278172, -2.4459949463653174, -1.2378150057625135, 
   -2.4648600779501066, -0.6228816622588056, -2.57746797336722, 
   -1.0771777958498205, 0.20054332824793164, -3.815901656474125, 
   -1.4666284320364866, -1.100169871325761, -1.663135308611345, 
   -3.337051581708238, -2.2041383919386135, -3.089530043582272, 
   -1.4701967824134954, -0.7595130808631438, -3.8179727559422645, 
   -0.884374769970691, -0.2784812227960174, -2.277076821108949, 
   -3.435758065571463, -1.257996895485121, -2.867247475491695, 
   -1.940191298720947, -1.5475951067037386, -1.5288942985989706, 
   -1.3989190001616407, 0.6802670063552796, -1.4529790513815897, 
   -1.6495348864787047, -0.3937936604334027, 0.5700931589594802, 
   -0.9753013889226168, -2.6980829601043297, -0.8344765830261167, 
   -1.0846653214225626, -0.04399060781906883, -3.2401302889838917, 
   -1.4487173104221256, 0.6816200557345837, 1.941914988638473, 
   0.8887293193110963, -2.0166005244118423, -1.2217607329512248, 
   0.8490118517011069, -0.5796241225270933, -2.1031264315074623, 
   1.799587785802487, -0.515484541920614, -2.965460383243226, 
   -2.3833202895375507, -0.7076707572487066, -1.7180703080584863, 
   -0.3105612370009112, -2.274612288980279, -0.4981477722226373, 
   1.0141960843138804, -3.0079468093454125, -2.5687027214166847, 
   -2.392803511060265, -2.235597541142397}}}, 
 {{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + S^2*(3.226033542348295 + 
      169.20887465500348*\[Eta] - 738.1796650485703*\[Eta]^2) + 
    S*(-2.248403360663146 + 187.39317138383794*\[Eta] - 
      618.5129390658856*\[Eta]^2) + S^3*(117.91330329331689 - 
      1093.9675150731855*\[Eta] + 2389.4135374068533*\[Eta]^2) + 
    S^4*(92.6653678983193 - 1082.7167988057654*\[Eta] + 
      2715.6919246965585*\[Eta]^2) + 92.49562779473717*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 21.191917590009588*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 92.49562779473717, 
    d20 -> 21.191917590009588, f11 -> 16.816787123194523, 
    f21 -> 18.798753844418066, f31 -> 341.56745971527585, 
    f41 -> 72.80977088837878}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 92.49562779473717, 17.907842680455172, 
       5.165090482712805, 3.613757554471517*^-7}, {d20, 21.191917590009588, 
       71.63213439470078, 0.2958437266889164, 0.767485594215088}, 
      {f11, 16.816787123194523, 1.5923043153664866, 10.56128967365384, 
       1.9021622982459702*^-23}, {f21, 18.798753844418066, 4.373431047626392, 
       4.298399503662183, 0.000021094765342394445}, {f31, 341.56745971527585, 
       12.7889495496624, 26.708015258711573, 6.281398272295982*^-95}, 
      {f41, 72.80977088837878, 5.00821530657138, 14.538067241806402, 
       1.5184450928766144*^-39}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2516.983166451374, 
   2517.1698331180405, 2545.8559501876334, 0.9999986726179361, 
   ScientificForm[3.7415935743838076], {17.907842680455172, 
   71.63213439470078, 1.5923043153664866, 4.373431047626392, 
   12.7889495496624, 5.00821530657138}, {{d20, 0.2958437266889164}, 
    {f21, 4.298399503662183}, {d10, 5.165090482712805}, 
    {f11, 10.56128967365384}, {f41, 14.538067241806402}, 
    {f31, 26.708015258711573}}, 6, 3.7415935743838076, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 92.49562779473717, 17.907842680455172, {57.30245640359913, 
        127.68879918587521}}, {d20, 21.191917590009588, 71.63213439470078, 
       {-119.58226877344035, 161.9661039534595}}, {f11, 16.816787123194523, 
       1.5923043153664866, {13.687530312227434, 19.94604393416161}}, 
      {f21, 18.798753844418066, 4.373431047626392, {10.203921335953797, 
        27.393586352882334}}, {f31, 341.56745971527585, 12.7889495496624, 
       {316.4341311817885, 366.7007882487632}}, {f41, 72.80977088837878, 
       5.00821530657138, {62.96743628711191, 82.65210548964565}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{320.6908294679319, 176.1927332099714, 
   4.062046300712738, -3.0264718044165644, 30.657792917972092, 
   -4.3335839701108805}, {176.1927332099714, 5131.162677940476, 
   -5.393512867217224, 77.63878292555195, -47.012572129807815, 
   80.9291587551792}, {4.062046300712738, -5.393512867217224, 
   2.535433032734736, -0.5985217792991038, 17.999288080841406, 
   -0.6649569438427182}, {-3.0264718044165644, 77.63878292555194, 
   -0.5985217792991039, 19.126899128342473, -5.299010156536912, 
   20.57307178586458}, {30.657792917972092, -47.01257212980781, 
   17.999288080841406, -5.299010156536912, 163.5572305838101, 
   -5.062810449301458}, {-4.3335839701108805, 80.9291587551792, 
   -0.6649569438427183, 20.57307178586458, -5.062810449301458, 
   25.082220556975862}}, 3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 11.143220759771422*f11*\[Eta] + 
      11.143220759771422*(34.18377114897946 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(3.226033542348295 + 9.001068690797654*f21*\[Eta] + 
      9.001068690797654*(18.2497958950944 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(117.91330329331689 - 3.20278610844574*f31*\[Eta] - 
      3.20278610844574*(1075.6509362995346 - 5.333333333333334*f31)*
       \[Eta]^2) + S^4*(92.6653678983193 - 14.870487650148322*f41*\[Eta] - 
      14.870487650148322*(205.69585482986372 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   14.185768894617917, {}, {}, {-9.053811789942301, -0.22865094139706343, 
   0.7893320246043913, -4.12268956994194, -2.5129303439057367, 
   -6.176204003055773, -6.362121914873569, -4.257816484539944, 
   -2.732357477282676, -0.013298723722073191, 2.142124172680724, 
   4.366147824576274, 0.5111217413532358, -1.1983560021512858, 
   -10.637057025737704, -17.72188423639409, 12.253810705174146, 
   3.3928845003206334, -3.4287426066080116, -0.389149218190596, 
   4.4697157222922215, -5.882703509385465, 1.009867328675682, 
   9.070958696059279, -1.429548207465814, -1.497090758657123, 
   0.6934088875477755, -1.5866194079576417, -2.5443045979245653, 
   -2.058227251739936, -1.4784667866997552, 3.242197627340829, 
   0.5720456193780592, 2.190235576181749, 1.4238477295725716, 
   3.9075784222309267, -15.917656086913212, 0.9937239636606137, 
   -2.889024630322183, -0.8093011311407281, -1.5483498395797142, 
   -0.38561258268782694, -1.83241944538986, -0.9598851044379444, 
   2.0057471349041407, 6.820547191994592, 12.156984842743896, 
   -2.3858449780327646, -1.1167903239816042, 0.5325681135395826, 
   0.046006524399672344, 4.016715762357762, -0.8693114528532533, 
   0.3800923382800647, 0.4375696077640896, 0.88039746659706, 
   0.6339426456529509, -1.608370438385009, 1.9570662346650352, 
   1.5173523331673096, -0.5400799763174291, 2.913717677374734, 
   3.7039617600826205, -0.7157917244799137, 0.548074110028665, 
   0.8644439788631644, -1.7004675198172663, 2.040082994837121, 
   0.5037575727874355, -0.15920498529249016, 2.3026756717931676, 
   2.0349351606132586, 0.05819690649605036, -0.03016102446053992, 
   1.0569270811606657, -1.0528129811618783, -0.8497442958132524, 
   6.160387075808558, 5.33282899902315, -2.7434553209068326, 
   -1.0013006290755584, -1.2169357605862388, -0.17206813242728458, 
   -0.6078663375660653, 5.117078418665642, 1.7843076599142478, 
   0.49512458556637284, -0.8351377343287822, -0.9395919613548358, 
   -7.4986254091645606, 0.9360658013329157, 2.561078313045982, 
   1.3484344273160787, -1.2357796917212909, -1.790253594935166, 
   7.7891360667026674, 4.907972866210457, 0.7642753966547389, 
   3.5760591479170216, -1.2533265281549575, 0.3783163915613841, 
   1.7753816082276899, 0.2171044439733123, 2.500000335513505, 
   4.243045688438087, -3.035657687613366, 1.131641649798894, 
   0.6536774534715732, -1.0479773356273654, 2.147964904613673, 
   4.83146425104178, 0.333389587441161, 0.8090016092683072, 
   -0.34910205182632126, 0.04443284780199974, 1.5829945601981308, 
   1.8150383985762346, -0.8602475863963264, 0.44624660357158064, 
   -1.546339211918621, 0.030566257477858017, -1.0470140414126945, 
   0.27527847516694237, -1.219953267369874, 0.7057433378067799, 
   -0.24559301731460437, 0.5025907240487868, 0.9821061494385503, 
   6.070052903669421, 0.7733866547828256, 1.2386328533725646, 
   -0.8875329128313751, 1.1400213928641278, -0.967603712264463, 
   2.2759315401790445, -1.0372103205231724, 0.9121771500658724, 
   -0.8987193500788635, 2.0629042464124723, -1.332138337751985, 
   0.5793359849676563, 1.728348150110378, 2.3293227346011918, 
   -0.35839092194009936, 2.6935445007343333, -0.20510610014298436, 
   1.0659054985562761, -1.8443643990235614, -0.6749215062473013, 
   0.2738585389670334, 0.6221254624010726, -1.8464723859706282, 
   -1.7119753575889263, 0.8468244464688723, 2.3936600620254467, 
   -0.8149587002449152, -0.1391874017522241, -1.0487397382917152, 
   2.8645405112793014, -3.971500446049504, -2.251506071568201, 
   6.767791871151076, 2.0104523321297165, 0.2653505848829809, 
   2.080636206383133, 10.787535133511028, -1.5872781904195108, 
   0.8838914050538733, -0.0554422831910415, 1.3926989018486893, 
   0.8979345919206025, 1.756731214858064, 0.387365392585707, 
   3.12026448784718, 0.5325169683092099, 2.189909277096831, 
   2.7018721012286733, 8.980997735403434, 2.5303160219182246, 
   3.2523931165187605, -0.5508517521352587, -0.11363955555816574, 
   -0.013674526231170603, 4.552663954377749, 6.082798097895193, 
   -0.15721846778978943, 1.919425069774661, 0.38342259231376374, 
   4.93761014013262, -0.756989551492552, -2.6223640422649623, 
   2.7133620192835224, -0.11119393767830843, -0.7174253700659392, 
   3.424446150476342, 0.9824239005702111, -0.5677934855571038, 
   0.7944914078825605, 1.714897206342357, 2.1557815373021185, 
   7.09458383887204, 7.610830329509099, 1.4021828389463735, 
   0.7355984262439961, 3.588282119559153, 4.09754992186663, 
   4.770190326748889, 4.961188982184467, 6.397664413466373, 
   -0.8558754532377861, 0.5188079033505346, -0.0790862687349545, 
   -0.3524821196560879, -0.31094448987960277, 1.4581123409070642, 
   0.285156492817805, 1.0176671037966116, 0.5820644565646944, 
   2.365038769036346, 0.75250062922305, 1.3672345126014989, 
   0.22244528296369026, -0.8231533069351826, -0.7796147432359248, 
   -0.19336025226220954, 1.2861880248974558, 1.0212146793069223, 
   1.033318971155495, -1.47488178048161, -0.7681258505294863, 
   1.5877654484320374, 1.0034905065163002, 1.8163098492468635, 
   2.6018363441539805, -10.962423392283654, -7.739599233618719, 
   0.6187783629061414, 0.10234487966818051, 2.662768736302496, 
   -0.047656551101681544, -0.6897562680505871, 1.6144827590082969, 
   -0.7863349726540036, 1.1837131500865326, -2.040074458717754, 
   -2.4493830551405154, -1.4395274946632526, -0.8936385919505483, 
   1.5258238705209806, -1.5713224782380166, -0.9665549694677793, 
   -0.20024814163434712, -0.03591374688539872, -1.741143558951535, 
   1.205572822153954, 0.7114679525220708, 1.2869380382549025, 
   -0.6146243068214972, 0.5857796677742044, -3.591984185176443, 
   -4.9743805513571715, -1.1374096584431754, -0.33243154931096797, 
   -10.920439911593803, 1.643092700527177, 0.28014873152915243, 
   2.1013397181136497, -16.26487470333268, -0.22815228083663897, 
   0.6173167702181672, 3.2060528598490237, -1.7760049179687485, 
   1.4354189559599035, -3.6347775001636364, -14.607438098176317, 
   3.8225184264806558, -11.415119711175521, -0.19532340988143915, 
   4.528105551918998, 3.951668155855714, 2.019310615320137, 
   0.5035221978155278, 0.28720021379695027, -4.4598139925146825, 
   1.8963888972566565, -2.588758481748755, -3.4613697552031226, 
   0.6631392188292011, 15.316389098082254, -6.529699117619657, 
   -1.5591474880125133, -0.46333872096874984, -0.43239901255901714, 
   0.32333760801475364, 1.5597115703862983, -1.8545547070839348, 
   8.15016362868073, 0.020237493831245956, 15.205180787744666, 
   1.7776163174066824, 0.8027684916442013, 0.12558651554763856, 
   -0.39529493553345674, 6.635310198822481, -2.5335128851679656, 
   -2.2692780387619678, 18.245170972163578, -1.7018451984949934, 
   -4.072433509778421, 1.5183886716836241, -0.28790810648570186, 
   9.42539393298739, -1.0121246687672283, -2.645341717862266, 
   -0.9717575451368248, -0.8891891618050067, -1.0286742102930475, 
   -1.6744659891037372, -11.467681519931375, -1.9696594189585994, 
   -1.7933242816202437, -1.0378019584904905, 0.36270007096663903, 
   0.09893372776332399, 4.042267917320714, 0.21467305676196702, 
   -3.046884330960438, -0.5069481551427089, -0.40783144885972433, 
   -2.362435194746922, -3.5932863636885486, -5.220158242979778, 
   6.107125399014421, -3.290901614212544, 1.4340480727146314, 
   1.0309797332884045, 0.9797723064671118, -8.761860846323998, 
   -0.9031269580718799, 1.0758800179892205, 14.656421496571966, 
   -1.7673886785037212, -0.9898924996678033, -2.495379772085016, 
   -1.9033612914126934, -2.8540642898665283, -0.967594818962425, 
   -1.4160092764846013, -0.6654542870855948, -1.3105196881701886, 
   -0.7032096276930133, -1.2577501928362835, -2.3215637424609668, 
   -1.6372635003572213, -2.874860367475776, -3.978098622958896, 
   -0.9264415065304092, -2.227914085043267, -1.7280783383757807, 
   -3.76866548955104, -3.337749237701246, -1.0214873133322726, 
   -2.108204831882631, -1.646760578857993, -0.13705635805172278, 
   -1.4300105220472688, -3.665406236695617, -1.8238451622978573, 
   -1.5443801767169134, -1.3646870356551517, -4.1015785456716, 
   -2.0491610816206958, 13.014272530190283, 0.17538379376173907, 
   3.309847213895864, 14.7121395080203, -2.772677717113311, 
   4.211408679076612, -1.6149479973591951, -0.6506633746121224, 
   0.9385378475330981, 0.3427709749857968, -1.3872547241203392, 
   -0.7430749947725417, -2.624036211744624, -2.999981908661539, 
   -2.2776019947923487, -3.2539295681785916, -2.4144173623985807, 
   -3.4635533340242546, -2.1348016769002243, -1.3630190462376959, 
   -0.6919744162591996, -3.07007823486947, -3.9323805576118502, 
   -1.247704511540178, -2.4459949463653174, -1.199708088125135, 
   -2.441762199625373, -0.610201262235023, -2.573087542769372, 
   -1.0768307224889213, 0.20027521125030034, -3.780329624926253, 
   -1.4310564004886146, -1.0624060560771795, -1.6529976972119584, 
   -3.3007454287071596, -2.1678322389375353, -3.066432165257538, 
   -1.4470989040887616, -0.7364152025384101, -3.800196847848383, 
   -0.8762449685355023, -0.2703514213608287, -2.2767297477480497, 
   -3.433483967041866, -1.2557227969555242, -2.8581946298409093, 
   -1.926706030348214, -1.5341098383310054, -1.5017600708761165, 
   -1.3717847724387866, 0.7050004550414997, -1.4323712417071874, 
   -1.6224006587558506, -0.36665943271054857, 0.5927881470602188, 
   -0.962032597520647, -2.6937025295064814, -0.8341295096652175, 
   -1.0794297704333076, -0.013613167568564677, -3.2401302889838917, 
   -1.4487173104221256, 0.7033210321988008, 1.96361596510269, 
   0.9165352515410632, -2.0166005244118423, -1.2217607329512248, 
   0.8745886421206706, -0.5778900644322675, -2.07746517684609, 
   1.8066163076532575, -0.5154741392939286, -2.965460383243226, 
   -2.3833202895375507, -0.7076707572487066, -1.7128347570692313, 
   -0.3053256860116562, -2.2516902928014133, -0.4664585306109075, 
   1.0458853259256102, -3.0079468093454125, -2.5687027214166847, 
   -2.38756796007101, -2.230361990153142}}}, 
 {{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + S^2*(3.226033542348295 + 
      181.9253105253301*\[Eta] - 806.000656356979*\[Eta]^2) + 
    S*(-2.248403360663146 + 185.00377082715926*\[Eta] - 
      605.7694694302659*\[Eta]^2) + S^3*(117.91330329331689 - 
      1088.1693735418448*\[Eta] + 2358.49011590637*\[Eta]^2) + 
    S^4*(92.6653678983193 - 1106.8450200476439*\[Eta] + 
      2844.37577131991*\[Eta]^2) + 97.47188655342377*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 450.84302465100444*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 97.47188655342377, 
    d30 -> 450.84302465100444, f11 -> 16.602360737126254, 
    f21 -> 20.211523406251032, f31 -> 339.75711667799, 
    f41 -> 74.43232838679664}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 97.47188655342377, 17.853026370043956, 
       5.459684231295054, 7.891008315777343*^-8}, {d30, 450.84302465100444, 
       211.57893043240614, 2.130850287075427, 0.03364178621621913}, 
      {f11, 16.602360737126254, 1.5866235546430318, 10.463957054300478, 
       4.358378782250512*^-23}, {f21, 20.211523406251032, 4.2940000104529865, 
       4.706922067314774, 3.351071127631285*^-6}, {f31, 339.75711667799, 
       12.74428617868444, 26.659564287425805, 1.0377476302243605*^-94}, 
      {f41, 74.43232838679664, 4.941295401748471, 15.063322941684252, 
       7.921630464074641*^-42}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2512.4939227878463, 2512.6805894545128, 2541.3667065241057, 
   0.9999986855933605, ScientificForm[3.723261252250507], 
   {17.853026370043956, 211.57893043240614, 1.5866235546430318, 
   4.2940000104529865, 12.74428617868444, 4.941295401748471}, 
   {{d30, 2.130850287075427}, {f21, 4.706922067314774}, 
    {d10, 5.459684231295054}, {f11, 10.463957054300478}, 
    {f41, 15.063322941684252}, {f31, 26.659564287425805}}, 6, 
   3.723261252250507, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 97.47188655342377, 17.853026370043956, 
       {62.38644225380397, 132.55733085304357}}, {d30, 450.84302465100444, 
       211.57893043240614, {35.040088790497975, 866.6459605115109}}, 
      {f11, 16.602360737126254, 1.5866235546430318, {13.484267972512486, 
        19.72045350174002}}, {f21, 20.211523406251032, 4.2940000104529865, 
       {11.77279178357746, 28.650255028924605}}, {f31, 339.75711667799, 
       12.74428617868444, {314.71156229450946, 364.8026710614705}}, 
      {f41, 74.43232838679664, 4.941295401748471, {64.72150731967992, 
        84.14314945391337}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{318.73055056948493, 566.3626335577188, 3.9083778838126926, 
   -3.4591948790903615, 29.438511847801394, -4.584796170254196}, 
   {566.3626335577187, 44765.64380292095, -23.502879773386223, 
   172.11690717375103, -199.03389566672698, 194.29675539541304}, 
   {3.9083778838126926, -23.502879773386223, 2.5173743041480905, 
   -0.6022253879885866, 17.878905107931963, -0.676231209895139}, 
   {-3.4591948790903615, 172.11690717375106, -0.6022253879885865, 
   18.438436089770253, -5.308079460745099, 19.9064507038476}, 
   {29.4385118478014, -199.033895666727, 17.87890510793196, 
   -5.308079460745099, 162.4168302042073, -5.142950871165968}, 
   {-4.584796170254198, 194.29675539541304, -0.676231209895139, 
   19.906450703847593, -5.1429508711659695, 24.41640024734058}}, 
   3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 11.143220759771422*f11*\[Eta] + 
      11.143220759771422*(34.18377114897946 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(3.226033542348295 + 9.001068690797654*f21*\[Eta] + 
      9.001068690797654*(18.2497958950944 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(117.91330329331689 - 3.20278610844574*f31*\[Eta] - 
      3.20278610844574*(1075.6509362995346 - 5.333333333333334*f31)*
       \[Eta]^2) + S^4*(92.6653678983193 - 14.870487650148322*f41*\[Eta] - 
      14.870487650148322*(205.69585482986372 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   14.047100175381544, {}, {}, {-9.016731848708787, -0.2149560918737734, 
   0.7887981176440917, -4.130578607465395, -2.5233018065059696, 
   -6.185904316812412, -6.369434848559649, -4.2621813607529475, 
   -2.7340873835728416, -0.012784068277142069, 2.1419098343831138, 
   4.364214233878101, 0.5070138189958016, -1.2042763671574903, 
   -10.643329187240852, -17.725667002232967, 12.257020862043646, 
   3.4704833693103865, -3.505061223181201, -0.4314796654171005, 
   4.427385275065717, -5.8987421532428925, 1.1053285449452233, 
   9.301720784530971, -1.2988675345645788, -1.7252591272158497, 
   0.5311351388390904, -1.634936659151208, -2.705128805546792, 
   -2.219051459362163, -1.605862430311845, 3.207490289166344, 
   0.5753231305711779, 2.062177831261124, 1.4239088458334663, 
   3.6144605826079896, -16.12990285832393, 1.0375627229509519, 
   -3.1755317657439264, -0.8273211144037305, -1.5936885606470241, 
   -0.5867301906714602, -1.970485037376875, -1.0979506964249595, 
   1.8854831819594438, 6.700283239049895, 11.922889602090436, 
   -2.624780858323902, -1.3085233277370207, 0.3726972108956943, 
   0.034559145560251636, 3.5860650355116377, -0.8657810188856274, 
   0.3594580814146866, -0.003240861350150226, 0.5743459208820241, 
   0.7470170524643436, -1.588434113018593, 1.624631876751664, 
   1.2628807212799984, -0.4820078155689771, 2.579851515026803, 
   3.3700955977346894, -0.9455067076000887, 0.29067969613060995, 
   0.6196967867385865, -2.121030049148885, 2.056199080420356, 
   0.22970206045420127, -0.04857289937945097, 1.9754835058392928, 
   0.9288370933395527, 0.12307741384256587, -0.2893242537388687, 
   0.5126692084522801, -1.8425003789543553, -1.844872337551351, 
   6.187030316404162, 5.282586215032552, -3.153444408377254, 
   -0.8850124677824169, -1.2265415066458445, -0.3447811041623936, 
   -0.9184508268162972, 5.088747568298913, 1.7948153176448614, 
   0.48182902218604795, -0.7846499271472567, -0.8016981929472422, 
   -7.34661556288529, 0.9315186137082492, 2.0944951195465364, 
   1.1422716617753395, -1.202777477604286, -1.5855386255502708, 
   7.252383726715834, 4.4989832992296215, 0.7360881154099843, 
   3.215430124238992, -1.1519598533527642, 0.11801339187513804, 
   0.6683068863735571, 0.025871072770769388, 1.8842590049380306, 
   3.627304357862613, -2.8177936525644327, 0.5698635490939523, 
   0.7217081107169179, -2.226249910822844, 1.8123531198416458, 
   3.990052768059286, -0.6996207032771053, -0.2240086814499591, 
   -0.4421856225112606, -0.04865072288293959, 1.4899109895131915, 
   1.7219548278912953, -1.0123272775535952, 0.2941669124143118, 
   -1.9501527597608401, -0.3732472903643611, -1.632660745100111, 
   -0.3103682285204741, -1.8703037861655503, 0.05539281901110371, 
   -0.5187296506637722, 0.22945409069961897, 0.7089695160893825, 
   5.632999482032574, 0.8835042083296685, 1.3487504069194074, 
   -1.1759930524176525, 0.8515612532778505, -1.0554361044510188, 
   2.1880991479924887, -1.1735559606740935, 0.7758315099149513, 
   -0.6441355127917632, 2.3174880836995726, -1.353373369892779, 
   0.5581009528268623, 1.7545024594592178, 2.3554770439500317, 
   -0.3649733393767747, 2.686962083297658, -0.15920453848411853, 
   1.111807060215142, -1.7132421314836392, -0.5437992387073791, 
   0.06346491109479757, 0.41173183452883677, -1.489678724724854, 
   -1.355181696343152, 0.6055108481264142, 2.1523464636829885, 
   -0.9552750715270122, -0.27950377303432106, -1.5121464748631297, 
   2.401133774707887, -3.8263935731056335, -2.106399198624331, 
   6.155791852529092, 1.3988460922760169, -0.09525934695921023, 
   1.7200262745409418, 10.426925201668837, -2.447564625596897, 
   0.023604969876487303, -0.8160355838635951, 0.6321056011761357, 
   0.38915308588730113, 1.2479497088247626, 0.2002963820318655, 
   2.9331954772933386, 0.42193873792575687, 2.079331046713378, 
   2.5912938708452202, 7.671880077181413, 2.4734718395006894, 
   2.7501852625600804, -1.0276746333147457, 0.13344111422156857, 
   -1.089645761318934, 3.8857853062163485, 6.3294088971238125, 
   -0.28622633921713714, 1.8230232985079056, -0.3085958675519578, 
   3.553262960998836, -0.6912905320914433, -2.286539137824093, 
   2.7609534569187417, -0.559372351127422, -0.7084919362914661, 
   3.036551347990553, 1.0887350336652162, -1.6073775733761977, 
   -0.2450926799365334, 1.5118685101015217, 1.952752841061283, 
   6.1149236460141765, 6.631170136651235, 1.2844936065562251, 
   -0.11591374004046884, 3.543427689184682, 4.052695491492159, 
   4.725335896374418, 4.9154173528681895, 6.351892784150095, 
   -0.7887588473295182, 0.5859245092588026, -0.16477338869708547, 
   -0.6618748389037137, -0.6203372091272286, 1.1487196216594384, 
   -0.14225386324596911, 0.5902567477328375, 0.6701073990911937, 
   2.453081711562845, 0.8398119298603888, 1.0938206497235115, 
   0.30475579179756096, -0.8429782130388048, -0.799439649339547, 
   -0.13129464780149647, 1.3482536293581688, 0.9811257964151991, 
   0.9932300882637719, -1.5437888655515053, -0.8370329355993817, 
   1.7007515892455558, 1.0123877548680866, 2.1778071974586055, 
   2.9633336923657225, -10.707380692848346, -7.485214468932099, 
   0.8413291318524898, 0.21848330566808727, 2.778907162302403, 
   -0.004232916609453241, -0.6699749663011971, 1.6342640607576868, 
   -0.7290778807100651, 1.2409702420304711, -1.9465764409746953, 
   -2.257675927162836, -1.2478203666855734, -0.5694762497764714, 
   1.8892288431916313, -1.1356393290261622, -0.5308718202559248, 
   -0.30515467995383005, 0.06927562529699571, -1.9409666890246626, 
   1.0057496920808262, 0.581646730725879, 1.1571168164587107, 
   -0.5986373675013965, 0.6017666070943051, -3.835848371602424, 
   -5.218537373493746, -1.4635569509564448, -0.2982071754154276, 
   -11.40379912831213, 1.6915589983468635, 0.32954271381822764, 
   2.150733700402725, -16.89492963301609, -0.6774427505251879, 
   0.1680263005296183, 2.7567623901604748, -1.7237942919728084, 
   1.4876295819558436, -3.627675116739738, -14.597930811848983, 
   3.7942565372895842, -12.710360400786612, -0.27253636573550466, 
   4.450892596064932, 2.5963061278562236, 0.66407989871459, 
   0.4368749308846418, 0.4531657501438531, -5.2766741936570725, 
   1.7202104934763156, -2.802758514690595, -3.356144626882724, 
   0.7183909868913361, 14.66277668337716, -7.2032419706815745, 
   -1.9437017649370318, -1.0800844716459324, -0.18998757289182322, 
   0.08781336977745013, 1.3911008623313137, -1.45226718758704, 
   8.308109463344408, 0.23033996296771875, 15.517958972627639, 
   2.053161640611961, 0.8641593115157775, 0.22023153462714617, 
   -0.04964419950647425, 7.024102172377297, -2.4568904204725186, 
   -1.849659918415, 18.672035150195825, -1.2926607771182717, 
   -4.5671242319472185, 1.7937044443247032, -1.1289990986433622, 
   9.020275596643387, -1.5280551213836588, -2.5943606824835115, 
   -0.8602904376907645, -1.2067425300297145, -0.7533884184044837, 
   -1.690465633129861, -11.781580160914018, -2.2359070485808843, 
   -1.8472174626972446, -1.0916951395674914, 0.3088068898896381, 
   0.03243976853946151, 3.975968784397537, 0.6195404838408649, 
   -2.8038416045751546, -0.19030952978027926, -0.3206237524991593, 
   -2.0215001654505613, -3.6278524164049486, -5.45747738428372, 
   6.187843522578987, -3.5537831013202776, 1.6827981642745726, 
   0.4669377192772117, 0.5059475924394974, -9.130069716121852, 
   -0.9049487068095914, 1.190226858461756, 14.67954372197164, 
   -1.7348433032648245, -1.1394445516948508, -2.371027226289243, 
   -2.2701878556190422, -2.5648973996617315, -1.124972030977915, 
   -1.4039421924803719, -0.7372625692655674, -1.3988379550373793, 
   -0.7804014956755054, -1.1168280753950057, -2.2488673904854295, 
   -1.4919227739469534, -2.6609400622864996, -3.6703057629761133, 
   -0.836595893851154, -2.165913178821029, -1.4553125816314605, 
   -3.557503912334596, -3.3813279751680057, -0.7330784586324626, 
   -2.1501289931243264, -1.8959281256229588, -0.2508598561666986, 
   -1.171831274259148, -3.6718824242393566, -1.7918487022375302, 
   -1.5635409533888378, -1.383847812327076, -4.120373786934124, 
   -2.063982506519551, 12.943236406581946, 0.14768011991463936, 
   3.3251995326704673, 14.958774219729094, -2.7986329577993274, 
   4.1470186335059225, -1.5573234028174738, -0.6376555386805194, 
   0.8441834561285759, 0.3584878474289326, -1.4578764644943476, 
   -0.7075085417682203, -2.480990485397797, -2.9248529703354507, 
   -2.2024730564662605, -3.117917801211206, -2.2784055954311953, 
   -3.2967511306806045, -2.059672738574136, -1.2878901079116076, 
   -0.6919744162591996, -2.9637210479272653, -3.9222400992193798, 
   -1.2375640531477075, -2.4459949463653174, -1.0212891108844815, 
   -2.315986284464543, -0.5350723239089348, -2.5432630885429717, 
   -1.085863253952084, 0.19167052228567627, -3.6045079335494847, 
   -1.2552347091118463, -0.8829264991804848, -1.5911374776314915, 
   -3.123033345798376, -1.9901201560287518, -2.9406562500967084, 
   -1.3213229889279319, -0.6106392873775803, -3.699590134897335, 
   -0.8251827809594943, -0.21928923378482068, -2.2857622792112124, 
   -3.4388953387715446, -1.261134168685203, -2.8420469465136193, 
   -1.8943085061305283, -1.5017123141133197, -1.4151937552110212, 
   -1.2852184567736913, 0.7817096761095854, -1.3723012454420314, 
   -1.5358343430907553, -0.28009311704545325, 0.6612274585877458, 
   -0.8838897258597171, -2.6638780752800812, -0.8431620411283802, 
   -1.0762166619547315, 0.08648371185154247, -3.2401302889838917, 
   -1.4487173104221256, 0.7661585165201359, 2.026453449424025, 
   1.0057590737560531, -2.0166005244118423, -1.2217607329512248, 
   0.9542056148634401, -0.5845964103041297, -1.9969615863733452, 
   1.8054331499188265, -0.5153743160722115, -2.965460383243226, 
   -2.3833202895375507, -0.7076707572487066, -1.7096216485906552, 
   -0.3021125775330802, -2.1823346169021534, -0.36065372418352126, 
   1.1516901323529964, -3.0079468093454125, -2.5687027214166847, 
   -2.384354851592434, -2.227148881674566}}}, 
 {{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + S^2*(3.226033542348295 + 
      165.76978499275324*\[Eta] - 719.837853516569*\[Eta]^2) + 
    S*(-2.248403360663146 + 184.24082989951526*\[Eta] - 
      601.7004511494981*\[Eta]^2) + S^3*(117.91330329331689 - 
      1086.5702944847435*\[Eta] + 2349.961694268497*\[Eta]^2) + 
    S^4*(92.6653678983193 - 1082.72667162243*\[Eta] + 
      2715.7445797187715*\[Eta]^2) + 96.33900353803455*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1199.7268752757093*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 308.9179318547654*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 96.33900353803455, 
    d20 -> -308.9179318547654, d30 -> 1199.7268752757093, 
    f11 -> 16.533893913746223, f21 -> 18.41667813981132, 
    f31 -> 339.25783917304375, f41 -> 72.81043480854717}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 96.33900353803455, 17.75421727810707, 
       5.426260252927696, 9.420512749944606*^-8}, {d20, -308.9179318547654, 
       122.80731248906027, -2.515468546567892, 0.01223468842078805}, 
      {d30, 1199.7268752757093, 364.5204126865584, 3.291247440530369, 
       0.0010759253614641444}, {f11, 16.533893913746223, 1.5775693425364852, 
       10.480613097591199, 3.826069370405548*^-23}, {f21, 18.41667813981132, 
       4.328080923408569, 4.255160304467531, 0.000025431794462833815}, 
      {f31, 339.25783917304375, 12.67122820826213, 26.773871766577017, 
       3.763046471612932*^-95}, {f41, 72.81043480854717, 4.954499651783693, 
       14.695819946689136, 3.2627462131910805*^-40}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2508.1271004681616, 2508.3765436752888, 
   2541.124567595315, 0.9999987038193369, ScientificForm[3.6973571835551877], 
   {17.75421727810707, 122.80731248906027, 364.5204126865584, 
   1.5775693425364852, 4.328080923408569, 12.67122820826213, 
   4.954499651783693}, {{d20, -2.515468546567892}, {d30, 3.291247440530369}, 
    {f21, 4.255160304467531}, {d10, 5.426260252927696}, 
    {f11, 10.480613097591199}, {f41, 14.695819946689136}, 
    {f31, 26.773871766577017}}, 7, 3.6973571835551877, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 96.33900353803455, 17.75421727810707, {61.44753398457621, 
        131.23047309149288}}, {d20, -308.9179318547654, 122.80731248906027, 
       {-550.2649615510778, -67.57090215845301}}, {d30, 1199.7268752757093, 
       364.5204126865584, {483.35325645385126, 1916.1004940975672}}, 
      {f11, 16.533893913746223, 1.5775693425364852, {13.433576292227864, 
        19.63421153526458}}, {f21, 18.41667813981132, 4.328080923408569, 
       {9.910918556130325, 26.922437723492315}}, {f31, 339.25783917304375, 
       12.67122820826213, {314.3557121849573, 364.15996616113017}}, 
      {f41, 72.81043480854717, 4.954499651783693, {63.07360602894232, 
        82.54726358815202}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{315.2122311582356, 55.308311715629266, 425.6710980778215, 
   3.8750061575422703, -3.0974620660759498, 29.184210035498133, 
   -4.240887138637794}, {55.30831171562925, 15081.636000785695, 
   -36561.14610821132, 3.342608511414699, 87.62587145281326, 
   24.375152156970778, 79.18222303350197}, {425.6710980778215, 
   -36561.146108211324, 132875.13126517885, -31.331691499209864, 
   -42.316597593235336, -255.80083187786, 0.07353213578925603}, 
   {3.8750061575422716, 3.342608511414699, -31.331691499209864, 
   2.488725030510998, -0.5757735600921612, 17.675572927258322, 
   -0.6507867734062333}, {-3.0974620660759498, 87.62587145281327, 
   -42.316597593235336, -0.5757735600921612, 18.732284479573178, 
   -5.10448596204895, 20.134101685567618}, {29.18421003549815, 
   24.375152156970774, -255.80083187786, 17.675572927258322, 
   -5.10448596204895, 160.56002430585792, -4.954931976665501}, 
   {-4.240887138637795, 79.18222303350197, 0.07353213578925603, 
   -0.6507867734062333, 20.13410168556761, -4.954931976665501, 
   24.547066799524732}}, 3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6 + 
    S*(-2.248403360663146 + 11.143220759771422*f11*\[Eta] + 
      11.143220759771422*(34.18377114897946 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(3.226033542348295 + 9.001068690797654*f21*\[Eta] + 
      9.001068690797654*(18.2497958950944 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(117.91330329331689 - 3.20278610844574*f31*\[Eta] - 
      3.20278610844574*(1075.6509362995346 - 5.333333333333334*f31)*
       \[Eta]^2) + S^4*(92.6653678983193 - 14.870487650148322*f41*\[Eta] - 
      14.870487650148322*(205.69585482986372 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   13.883101589452728, {}, {}, {-9.027790675672804, -0.21175527682498796, 
   0.7991663661409802, -4.118069271862623, -2.5118935414839143, 
   -6.1773367649707325, -6.36422681097838, -4.259912470560266, 
   -2.7336797795123857, -0.011643843016827304, 2.1455505879057455, 
   4.371246618776695, 0.5175780649306034, -1.191072577549221, 
   -10.629692391913068, -17.71539963329633, 12.258238804750818, 
   3.463729602481635, -3.4495398210174244, -0.3590834540286778, 
   4.49978148645414, -5.916310236229492, 0.7555599937040824, 
   9.274423964511698, -1.2680398654151759, -1.7892938806562597, 
   0.43585553908178554, -1.4579061516642469, -2.681610214122884, 
   -2.1955328679382546, -1.580336400026681, 3.3581556092531173, 
   0.5900358312642311, 2.2199999071576713, 1.6347783320575218, 
   3.6739633965321445, -16.30256470217455, 0.9444047601764396, 
   -3.071883092989083, -0.6426051271546385, -1.4213639664399125, 
   -0.625531921518359, -1.9633857835492563, -1.0908514425973408, 
   1.9191951026450624, 6.733995159735514, 11.907547600314047, 
   -2.5717171550895728, -1.5567244953954287, 0.25256230919421796, 
   0.07664986928239159, 3.456703801859021, -0.6699841195272711, 
   0.6199171281386953, -0.17634824379547354, 0.28594618289616847, 
   1.0482207866684803, -1.3864054871942244, 1.8429235078788224, 
   1.0326563443904888, -0.5407275869665682, 1.9339278000043123, 
   2.7241718827121986, -1.0551794541015624, 0.20919403527341274, 
   0.5025756840532267, -1.8932054952420003, 2.061261144020591, 
   -0.2118620848887076, 0.47674814407764643, 2.4414897883889353, 
   0.7847169429360292, 0.13731788383392995, -0.7199311468452834, 
   -0.08840857420909742, -2.3380806101340568, -1.9601567075474122, 
   6.223607638715748, 5.337730512149847, -3.1759427425217837, 
   -0.4011791592242844, -1.1001706869119516, -0.46979603174077056, 
   -0.5436926150355248, 5.106341899353083, 2.3625025305509553, 
   0.6273718203765384, -0.6521864469641514, -0.26014275682791776, 
   -6.731371295960344, 0.9568921270047213, 2.518776632596655, 
   1.0406535539818833, -1.0703715434146943, -1.1047067909275938, 
   7.2740404367509655, 4.35137709614537, 0.7997548291609746, 
   2.7914135598493885, -0.5801089895326186, -0.024757227134614368, 
   0.1983194614867898, -0.020944178960689896, 1.8334253660123068, 
   3.576470718936889, -2.4060995302111223, 0.2748719341248034, 
   0.8367890317672391, -2.266144081781931, 1.8842963703295936, 
   3.103771656013123, -0.42177142937453027, 0.053840592452615965, 
   -0.6043043099543866, -0.21076941032606555, 1.3277923020700655, 
   1.5598361404481693, -1.261900017372227, 0.04459417259567999, 
   -2.395274185562357, -0.8183687161658781, -1.8685351320104928, 
   -0.546242615430856, -1.8497562568027206, 0.07594034837393338, 
   -0.8295012485195912, -0.08131750715620001, 0.39819791823356354, 
   5.643949606436308, 1.1355460748409314, 1.6007922734306703, 
   -0.9182184166998013, 1.1093358889957017, -1.1697035547895211, 
   2.0738316976539863, -1.1743932661102008, 0.774994204478844, 
   0.1780516919020556, 3.1396752883933914, -0.5130342620013835, 
   1.3984400607182579, 2.2218460254948695, 2.8228206099856834, 
   -0.24515035397962492, 2.8067850686948077, -0.051329928639916034, 
   1.2196816700593445, -1.269795316553882, -0.10035242377762188, 
   0.9446746134276509, 1.29294153686169, -0.6884790193012122, 
   -0.5539819909195103, 0.6285702937966562, 2.1754059093532305, 
   -1.0575941463125673, -0.3818228478198762, -1.2145439206351512, 
   2.6987363289358655, -3.5823172902960323, -1.8623229158147296, 
   6.206569895442499, 1.448309635492933, -0.38611698555996554, 
   1.4291686359401865, 10.136067563068082, -2.379223594022733, 
   0.09194600145065124, -1.0120820522643044, 0.4360591327754264, 
   -0.032071588808321394, 0.8267250341291401, -0.04131077408555939, 
   2.6915883211759137, 0.26380284233346174, 1.9211951511210827, 
   2.433157975252925, 8.010483040696727, 2.3888580602747425, 
   2.675564873228268, -1.3020192125804897, 0.6945435143165923, 
   -1.476726651666013, 3.136008200373908, 7.1996137918308705, 
   -0.4430146986987893, 1.7412814889771653, -1.1579393671413527, 
   3.9361452182893117, -0.5225625443904391, -1.8338068406133061, 
   2.813055476712634, 0.2381723112448526, -0.8770353875315777, 
   3.375360339005965, 1.0964240918119685, -0.8779415008443721, 
   0.48434339259529224, 1.5358847504498954, 1.9767690814096568, 
   6.878170997764755, 7.394417488401814, 1.2554708374723305, 
   0.5485694516059993, 3.4837242517328377, 3.9929920540403145, 
   4.665632458922573, 4.853515719593361, 6.289991150875267, 
   -0.894766266408169, 0.4799170901801517, -0.5349339455083282, 
   -1.1479827399934948, -1.1064451102170096, 0.6626117205696573, 
   0.21758268376697742, 0.9500932947457841, 0.5734752900380045, 
   2.356449602509656, 0.7418302989635777, 1.3389838137604784, 
   0.23219145644952732, 0.3879363979099253, 0.4314749616091831, 
   -0.17541553797718734, 1.304132739182478, 0.8515993424089174, 
   0.8637036342574902, -1.4593443718663366, -0.752588441914213, 
   1.8528305711929534, 1.274704384942197, 3.281447396938802, 
   4.066973891845919, -9.489825446723898, -6.270495683538684, 
   1.9184490678285329, 0.8279799969177475, 3.388403853552063, 
   0.26994378890003645, -0.5138865424064534, 1.7903524846524306, 
   -0.587915310030894, 1.3821328127096422, -1.6922714563238515, 
   -1.6778607453597942, -0.6680051848825315, 0.4683036743726916, 
   3.0650114324371316, -0.07335378205152665, 0.5314137267187107, 
   -0.025411536184037686, 0.2006533361191032, -1.8446701389198097, 
   1.1020462421856791, 0.45006909219318914, 1.0255391779260208, 
   -0.6580314866769186, 0.542372487918783, -2.5670803710067958, 
   -3.952904863106596, -1.2931573477999336, -0.3874534223896262, 
   -11.136607792295763, 1.5786732482988555, 0.21797634797667342, 
   2.0391673345611707, -16.931555244919764, -1.1567407922298116, 
   -0.31127174117500545, 2.277464348455851, -1.8390428911720846, 
   1.3723809827565674, -3.683349164632091, -14.649222944533449, 
   3.7838821168807044, -11.901638278373866, -0.22108902718491663, 
   4.50233993461552, 3.3761219094981243, 1.4404707808002968, 
   0.3399599851295534, 0.9245738146310032, -4.357916468283747, 
   1.4283906893706444, -2.685179702186815, -3.448910321162657, 
   0.8341132511186515, 13.889070252031615, -6.174305805359381, 
   -2.61004945777222, -1.2576686839897775, 0.05006634564779233, 
   1.1634778496400031, 1.8449440668146053, -0.9009029585658936, 
   9.466224140524446, 1.3708267872202669, 16.70846935711279, 
   3.108776947880415, 1.1331214964939136, 0.4679832549445564, 
   0.964542205001635, 8.173508744302126, -1.2795150769975407, 
   -1.0531930280039887, 19.388221293767856, -0.7742822306713606, 
   -3.463358915111712, 2.020883112850697, -1.2863229611634779, 
   8.370345516781072, -0.6861471617462485, -1.7029145102092116, 
   0.15150094284626903, -1.8572374758623482, -0.5270933697711371, 
   -1.6976751276351933, -10.567226745844891, -2.820892428051593, 
   -2.0921024548310925, -1.3365801317013393, 0.06392189775579027, 
   0.4444368159724945, 4.390000648232672, 1.3011293651966298, 
   -1.7575777989422932, 0.7256711289433042, -0.10943890852331606, 
   -1.1484357893082233, -2.4613433023810103, -5.037619626561536, 
   6.005525205928279, -2.3899540675611206, 1.8207843852537735, 
   0.48305719647987644, -0.04504404462795719, -8.749431833408835, 
   -0.8859367526883943, 1.2009099536021495, 14.419489773466012, 
   -0.6446831469120298, -1.1826506063434863, -1.9993401608862769, 
   -0.9914565237199895, -1.9969723700655777, -0.13515702776066973, 
   -0.9477980477536221, -0.40746570647615954, -1.8369656651798323, 
   -0.6452271084681342, -1.1051532859664803, -1.3401820838944332, 
   -0.6629855849591877, -1.9660421622120339, -3.1098249826295614, 
   -0.69316003936774, -2.046298956411647, -0.9367765728225095, 
   -2.8262638556093407, -3.0713474801568736, -0.5962121942116028, 
   -1.2263152727405213, -1.7727672930050176, -0.6928848664379075, 
   -1.0999353802894802, -3.386190164616437, -1.357917725992138, 
   -1.3009394570694894, -1.1212463160077277, -3.8633928096483032, 
   -1.7045299534202059, 12.582738978804173, 0.4348898598223059, 
   3.081153560212897, 15.371944616034853, -2.501168157441043, 
   4.473728175317319, -1.7483241062582238, 0.0056446467506248155, 
   0.5417473071011045, 0.35480693592717216, -0.9715528599804202, 
   -0.7206442387168863, -2.3881973366992497, -2.963839312898017, 
   -2.2414593990288267, -3.332741780841843, -2.4932295750618323, 
   -3.443802718524239, -2.0986590811367023, -1.326876450474174, 
   -0.6919744162591996, -3.17426779949119, -4.100558225994519, 
   -1.4158821799228463, -2.4459949463653174, -1.2171140296250087, 
   -2.405397245459426, -0.5740586664715011, -2.5503004557740496, 
   -1.1053497901348237, 0.18084051443111093, -3.771906337098244, 
   -1.4226331126606055, -1.0725581769820565, -1.6193212802145354, 
   -3.2967736422046983, -2.163860452435074, -3.030067211091591, 
   -1.4107339499228146, -0.7000502483724631, -3.7620700036977723, 
   -0.8453698778980652, -0.23947633072339158, -2.305248815393952, 
   -3.477256476931416, -1.299495306845074, -2.9321517522548675, 
   -2.01467065775023, -1.6220744657330215, -1.6218686080110274, 
   -1.4918933095736975, 0.5896701174574446, -1.5386926979331292, 
   -1.7425091958907615, -0.48676796984545945, 0.4817798913159095, 
   -0.9254694128158008, -2.670915442511159, -0.8626485773111199, 
   -1.138502263362625, -0.13960547050282912, -3.2401302889838917, 
   -1.4487173104221256, 0.5902446342843177, 1.850539567188207, 
   0.7948227457836765, -2.0166005244118423, -1.2217607329512248, 
   0.7561033760780447, -0.6181333896151955, -2.1946820342577666, 
   1.7126868613845545, -0.5153428634566808, -2.965460383243226, 
   -2.3833202895375507, -0.7076707572487066, -1.7719072499985487, 
   -0.3643981789409736, -2.363192089979293, -0.5942049505229079, 
   0.9181389060136098, -3.0079468093454125, -2.5687027214166847, 
   -2.4466404530003274, -2.2894344830824593}}}, 
 {3241.679716506053 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 + 
   890.0161988778857*\[Eta] - 28651.884268147278*\[Eta]^2 + 
   369152.5761872605*\[Eta]^3 - 2.288322744672021*^6*\[Eta]^4 + 
   6.825330367257056*^6*\[Eta]^5 - 7.862540519829421*^6*\[Eta]^6, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6, {a0 -> 3241.679716506053, a1 -> 890.0161988778857, 
   a2 -> -28651.884268147278, a3 -> 369152.5761872605, 
   a4 -> -2.288322744672021*^6, a5 -> 6.825330367257056*^6, 
   a6 -> -7.862540519829421*^6}, {{2.3488119227652975, -223.09357633016035, 
  6336.113028035967, -80559.12485451098, 511965.8049293787, 
  -1.5892322942739148*^6, 1.9187852807825597*^6}, {-223.09357633016032, 
  35580.25046857953, -1.160055661355627*^6, 1.5740467979515197*^7, 
  -1.0387477084123783*^8, 3.304136545679505*^8, -4.057663507199751*^8}, 
  {6336.113028035967, -1.160055661355627*^6, 3.938415873018336*^7, 
  -5.472899642205298*^8, 3.6713572869747214*^9, -1.1819778386693138*^10, 
  1.4650234670956646*^10}, {-80559.12485451098, 1.5740467979515199*^7, 
  -5.472899642205299*^8, 7.72711614511424*^9, -5.244773127380447*^10, 
  1.703927443301338*^11, -2.1272856774880655*^11}, {511965.8049293786, 
  -1.0387477084123783*^8, 3.671357286974722*^9, -5.244773127380447*^10, 
  3.592376205996513*^11, -1.175611852603467*^12, 1.4764725327028457*^12}, 
  {-1.5892322942739148*^6, 3.304136545679505*^8, -1.1819778386693138*^10, 
  1.703927443301338*^11, -1.175611852603467*^12, 3.8703036518499004*^12, 
  -4.8852402559601455*^12}, {1.9187852807825597*^6, -4.057663507199752*^8, 
  1.4650234670956646*^10, -2.1272856774880655*^11, 1.4764725327028457*^12, 
  -4.8852402559601455*^12, 6.192862166639363*^12}}, 
  3246.444129851527 + b0 + b1*S + b2*S^2 + b3*S^3 + b4*S^4, 
  {b0 -> 0.37487073482551414, b1 -> 11.143220759771422, 
   b2 -> 9.001068690797654, b3 -> -3.20278610844574, 
   b4 -> -14.870487650148322}, {{0.37823887304026466, -0.0010614064006526024, 
  -2.0906940995807703, 0.001525865250250143, 2.2405237359305645}, 
  {-0.001061406400652615, 2.277630983621905, 0.296752973313621, 
  -4.390512718019352, -0.4275940400266813}, {-2.0906940995807703, 
  0.296752973313621, 19.75433005594954, -0.4266085540930608, 
  -25.8748713622665}, {0.0015258652502501346, -4.390512718019353, 
  -0.4266085540930609, 10.776618740172571, 0.6147041194489002}, 
  {2.240523735930564, -0.4275940400266812, -25.8748713622665, 
  0.6147041194489002, 39.277671273167236}}, 
  {f12 -> 28.444444444444446 - 28.444444444444446*f10 - 
     5.333333333333333*f11, f22 -> 28.444444444444446 - 
     28.444444444444446*f20 - 5.333333333333334*f21, 
   f32 -> 28.444444444444443 - 28.444444444444443*f30 - 
     5.333333333333334*f31, f42 -> 28.444444444444446 - 
     28.444444444444446*f40 - 5.333333333333334*f41}, {}}, 
 {{3241.679716506053 + 890.0161988778857*\[Eta] - 
    28651.884268147278*\[Eta]^2 + 369152.5761872605*\[Eta]^3 - 
    2.288322744672021*^6*\[Eta]^4 + 6.825330367257056*^6*\[Eta]^5 - 
    7.862540519829421*^6*\[Eta]^6, {a0 -> 3241.679716506053, 
    a1 -> 890.0161988778857, a2 -> -28651.884268147278, 
    a3 -> 369152.5761872605, a4 -> -2.288322744672021*^6, 
    a5 -> 6.825330367257056*^6, a6 -> -7.862540519829421*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3241.679716506053, 1.5325834146190207, 
       2115.17342911602, 1.7359697257082305*^-134}, {a1, 890.0161988778857, 
       188.62727922699708, 4.7183853922148025, 0.000017221249539655788}, 
      {a2, -28651.884268147278, 6275.679941662366, -4.565542623985007, 
       0.000029204688979347627}, {a3, 369152.5761872605, 87904.01666086845, 
       4.199496111894888, 0.00010069425363485808}, 
      {a4, -2.288322744672021*^6, 599364.3471208904, -3.8179160233073914, 
       0.0003489252714021766}, {a5, 6.825330367257056*^6, 
       1.9673087332317466*^6, 3.469374304075252, 0.0010328877866903812}, 
      {a6, -7.862540519829421*^6, 2.488546195399909*^6, -3.1594914871837103, 
       0.0025891978230868965}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   185.42753971813903, 187.54074726530885, 202.3145306315255, 
   0.9999999113081786, ScientificForm[0.9668073118224138], 
   {1.5325834146190207, 188.62727922699708, 6275.679941662366, 
   87904.01666086845, 599364.3471208904, 1.9673087332317466*^6, 
   2.488546195399909*^6}, {{a6, -3.1594914871837103}, 
    {a5, 3.469374304075252}, {a4, -3.8179160233073914}, 
    {a3, 4.199496111894888}, {a2, -4.565542623985007}, 
    {a1, 4.7183853922148025}, {a0, 2115.17342911602}}, 7, 0.9668073118224138, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3241.679716506053, 1.5325834146190207, {3238.6070717606626, 
        3244.7523612514433}}, {a1, 890.0161988778857, 188.62727922699708, 
       {511.84127356841486, 1268.1911241873565}}, {a2, -28651.884268147278, 
       6275.679941662366, {-41233.86500248336, -16069.903533811197}}, 
      {a3, 369152.5761872605, 87904.01666086845, {192915.6338353479, 
        545389.5185391731}}, {a4, -2.288322744672021*^6, 599364.3471208904, 
       {-3.4899759102930482*^6, -1.0866695790509938*^6}}, 
      {a5, 6.825330367257056*^6, 1.9673087332317466*^6, 
       {2.8811138345292537*^6, 1.0769546899984859*^7}}, 
      {a6, -7.862540519829421*^6, 2.488546195399909*^6, 
       {-1.2851775244685875*^7, -2.8733057949729674*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.3488119227652975, -223.09357633016035, 
   6336.113028035967, -80559.12485451098, 511965.8049293787, 
   -1.5892322942739148*^6, 1.9187852807825597*^6}, {-223.09357633016032, 
   35580.25046857953, -1.160055661355627*^6, 1.5740467979515197*^7, 
   -1.0387477084123783*^8, 3.304136545679505*^8, -4.057663507199751*^8}, 
   {6336.113028035967, -1.160055661355627*^6, 3.938415873018336*^7, 
   -5.472899642205298*^8, 3.6713572869747214*^9, -1.1819778386693138*^10, 
   1.4650234670956646*^10}, {-80559.12485451098, 1.5740467979515199*^7, 
   -5.472899642205299*^8, 7.72711614511424*^9, -5.244773127380447*^10, 
   1.703927443301338*^11, -2.1272856774880655*^11}, {511965.8049293786, 
   -1.0387477084123783*^8, 3.671357286974722*^9, -5.244773127380447*^10, 
   3.592376205996513*^11, -1.175611852603467*^12, 1.4764725327028457*^12}, 
   {-1.5892322942739148*^6, 3.304136545679505*^8, -1.1819778386693138*^10, 
   1.703927443301338*^11, -1.175611852603467*^12, 3.8703036518499004*^12, 
   -4.8852402559601455*^12}, {1.9187852807825597*^6, -4.057663507199752*^8, 
   1.4650234670956646*^10, -2.1272856774880655*^11, 1.4764725327028457*^12, 
   -4.8852402559601455*^12, 6.192862166639363*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 1.055883316107226, {}, {}, {1.4136736390373699, 
    -0.7748257354901398, 0.21625379144188628, 1.1998269430337132, 
    -0.9144440296045104, 0.5733127653757037, 1.8424133429198264, 
    -2.0940657708597428, -1.4137060246816873, -1.4705389881883093, 
    -0.09474480382505135, -0.0877945406004983, -0.21546992216372018, 
    1.2851304330224593, -0.5824226195295523, 0.08208089170602761, 
    1.2658677481035738, 0.822049211923968, -1.0965451059582847, 
    -0.9725285151503158, -0.2602067330162754, 1.7565676737299327, 
    1.4833987173092282, -0.29632711544036283, -0.011822653100352909, 
    -0.24901588227385218, -0.493037955508953, -0.5089709543344725, 
    1.0145020494069286, -1.7311032725633595, -1.6276458257680133, 
    1.9065094349648462, -1.2453257266547553, -0.7983584563730801, 
    0.17188935317835785, -0.6339196847729909, 0.47580506788972343, 
    -0.48406648682021114, 1.1609610735799833, 1.1896628656163557, 
    -1.1897409943944695, 0.3263942582902928, 0.6196367415227542, 
    0.8439967370709383, -0.23893312581867576, -0.8168418834566182, 
    0.5896230589942206, -0.9649312993924468, -0.08511409927996283, 
    -1.784507002033024, 0.5093026263775755, 0.7175999300375224, 
    0.4689801236822859, -0.5034357456879661, 0.38857681119452536, 
    0.344674869390019, -0.14057058634898567, -0.21730714817294938, 
    1.33533973817066, 7.655180525034666*^-7, -0.005761975397035712}}, 
  {3240.6429806356127 + 1147.1030153098563*\[Eta] - 
    40162.37208471227*\[Eta]^2 + 586189.2578310026*\[Eta]^3 - 
    4.384171474909731*^6*\[Eta]^4 + 1.7714483229740206*^7*\[Eta]^5 - 
    3.681686257536032*^7*\[Eta]^6 + 3.0918554073798757*^7*\[Eta]^7, 
   {a0 -> 3240.6429806356127, a1 -> 1147.1030153098563, 
    a2 -> -40162.37208471227, a3 -> 586189.2578310026, 
    a4 -> -4.384171474909731*^6, a5 -> 1.7714483229740206*^7, 
    a6 -> -3.681686257536032*^7, a7 -> 3.0918554073798757*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3240.6429806356127, 2.5934310918109573, 
       1249.5581590227316, 4.0048618083075204*^-120}, 
      {a1, 1147.1030153098563, 550.6357015286721, 2.0832340004930203, 
       0.042069286822889886}, {a2, -40162.37208471227, 23987.554829679226, 
       -1.6743003765861257, 0.09996363029624411}, {a3, 586189.2578310026, 
       445208.10467056144, 1.3166634921544438, 0.19361673269126056}, 
      {a4, -4.384171474909731*^6, 4.256392584180303*^6, -1.0300204664401358, 
       0.3076781465310755}, {a5, 1.7714483229740206*^7, 
       2.1980420334849175*^7, 0.8059210406297155, 0.42388970466899933}, 
      {a6, -3.681686257536032*^7, 5.826209963345304*^7, -0.6319178815557266, 
       0.5301570187990121}, {a7, 3.0918554073798757*^7, 
       6.2156961007063575*^7, 0.49742705519797126, 0.6209454101882554}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 187.28364037685955, 190.05287114609033, 
   206.28150515441936, 0.9999999117203175, 
   ScientificForm[0.9645583842772771], {2.5934310918109573, 
   550.6357015286721, 23987.554829679226, 445208.10467056144, 
   4.256392584180303*^6, 2.1980420334849175*^7, 5.826209963345304*^7, 
   6.2156961007063575*^7}, {{a7, 0.49742705519797126}, 
    {a6, -0.6319178815557266}, {a5, 0.8059210406297155}, 
    {a4, -1.0300204664401358}, {a3, 1.3166634921544438}, 
    {a2, -1.6743003765861257}, {a1, 2.0832340004930203}, 
    {a0, 1249.5581590227316}}, 8, 0.9645583842772771, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3240.6429806356127, 2.5934310918109573, {3235.44121660908, 
        3245.8447446621453}}, {a1, 1147.1030153098563, 550.6357015286721, 
       {42.66766208967965, 2251.538368530033}}, {a2, -40162.37208471227, 
       23987.554829679226, {-88275.31412180906, 7950.569952384525}}, 
      {a3, 586189.2578310026, 445208.10467056144, {-306785.1151950323, 
        1.4791636308570374*^6}}, {a4, -4.384171474909731*^6, 
       4.256392584180303*^6, {-1.2921413855130028*^7, 
        4.1530709053105647*^6}}, {a5, 1.7714483229740206*^7, 
       2.1980420334849175*^7, {-2.637265683228687*^7, 
        6.1801623291767284*^7}}, {a6, -3.681686257536032*^7, 
       5.826209963345304*^7, {-1.5367583559396914*^8, 8.004211044324851*^7}}, 
      {a7, 3.0918554073798757*^7, 6.2156961007063575*^7, 
       {-9.375252154724762*^7, 1.5558962969484514*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6.725884827971775, -1303.4287370345637, 
   54654.08532643777, -991071.5444565488, 9.3007126809101*^6, 
   -4.723674985292263*^7, 1.2326319963827632*^8, -1.2954733844943368*^8}, 
   {-1303.4287370345637, 303199.67579797294, -1.3135998170771917*^7, 
   2.4146687757059765*^8, -2.2829570444222383*^9, 1.164905539371278*^10, 
   -3.0495419536000496*^10, 3.2124781025453884*^10}, {54654.08532643778, 
   -1.3135998170771917*^7, 5.754027867068672*^8, -1.0651460268526688*^10, 
   1.012210552478705*^11, -5.185446446793136*^11, 1.3617975212883396*^12, 
   -1.4383152965031357*^12}, {-991071.5444565485, 2.4146687757059765*^8, 
   -1.0651460268526688*^10, 1.982102564643536*^11, -1.8915646858405266*^12, 
   9.72423167515302*^12, -2.5613046045498746*^13, 2.7120238871311277*^13}, 
   {9.300712680910101*^6, -2.2829570444222383*^9, 1.012210552478705*^11, 
   -1.8915646858405266*^12, 1.811687783066508*^13, -9.342711472585533*^13, 
   2.4675045308546578*^14, -2.618908369392386*^14}, {-4.723674985292263*^7, 
   1.164905539371278*^10, -5.1854464467931354*^11, 9.724231675153021*^12, 
   -9.342711472585531*^13, 4.831388780966512*^14, -1.279186818779938*^15, 
   1.3606751840301838*^15}, {1.2326319963827632*^8, -3.0495419536000496*^10, 
   1.3617975212883396*^12, -2.561304604549875*^13, 2.4675045308546578*^14, 
   -1.279186818779938*^15, 3.3944722536984095*^15, -3.6180433858288035*^15}, 
   {-1.2954733844943368*^8, 3.2124781025453884*^10, -1.4383152965031357*^12, 
   2.712023887131128*^13, -2.618908369392386*^14, 1.360675184030184*^15, 
   -3.6180433858288035*^15, 3.8634878016336215*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 1.070806518442549, {}, {}, 
   {1.5126295244645007, -0.6758698500630089, 0.3143499681823414, 
    1.277600198365235, -0.8475690281006791, 0.6200152126843932, 
    1.8863663109191293, -2.0619675192733666, -1.4012539856171315, 
    -1.4752070135032227, -0.11632666280820558, -0.127724086390117, 
    -0.27025092836083786, 1.2157254600942906, -0.6655234856639254, 
    -0.006935799000984844, 1.1721561930353346, 0.7289412195746081, 
    -1.1743732613167595, -1.0503566705087906, -0.3034384858174235, 
    1.7155761430108214, 1.4906731083674458, -0.28476284236921856, 
    -0.000258380029208638, -0.23745160920270791, -0.4281196506958622, 
    -0.4440526495213817, 1.1051296800983437, -1.6404756418719444, 
    -1.5370181950765982, 1.963399091876454, -1.1889487949511022, 
    -0.7806120628047211, 0.13156524455644103, -0.6742437933949077, 
    0.4354809592678066, -0.524390595442128, 1.1206369649580665, 
    1.0779684736944546, -1.3014500490257888, 0.23038830954374134, 
    0.6247125329523442, 0.8490725285005283, -0.23385733438908574, 
    -0.8117660920270282, 0.5946988504238107, -0.9598555079628568, 
    -0.0800383078503728, -1.6730393328261925, 0.620770295584407, 
    0.8290675992443539, 0.3970511988013641, -0.575364670568888, 
    0.28788574864984184, 0.2956743604845542, -0.18957109525445048, 
    -0.2663076570784142, 1.425967368862075, 0.0774297425241457, 
    0.007448749941431743}}}, 
 {{3246.8190005863526 + 11.143220759771422*S + 9.001068690797654*S^2 - 
    3.20278610844574*S^3 - 14.870487650148322*S^4, 
   {b0 -> 0.37487073482551414, b1 -> 11.143220759771422, 
    b2 -> 9.001068690797654, b3 -> -3.20278610844574, 
    b4 -> -14.870487650148322}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.37487073482551414, 0.6150112787911005, 
       0.6095347317245634, 0.550230694160094}, {b1, 11.143220759771422, 
       1.5091822234647163, 7.3836151702007795, 1.0682756977088643*^-6}, 
      {b2, 9.001068690797654, 4.444584351314479, 2.025176704799314, 
       0.05884619413321057}, {b3, -3.20278610844574, 3.2827760721944728, 
       -0.9756334388975667, 0.34292593713893527}, {b4, -14.870487650148322, 
       6.267190061994868, -2.372751983432747, 0.029717374339600887}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 88.98519252348346, 92.73519252348346, 95.53144724363335, 
   0.9999998217785289, ScientificForm[1.3708716004058643], 
   {0.6150112787911005, 1.5091822234647163, 4.444584351314479, 
   3.2827760721944728, 6.267190061994868}, {{b0, 0.6095347317245634}, 
    {b3, -0.9756334388975667}, {b2, 2.025176704799314}, 
    {b4, -2.372751983432747}, {b1, 7.3836151702007795}}, 5, 
   1.3708716004058643, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.37487073482551414, 0.6150112787911005, 
       {-0.9226896417111367, 1.6724311113621648}}, {b1, 11.143220759771422, 
       1.5091822234647163, {7.959124594916447, 14.327316924626398}}, 
      {b2, 9.001068690797654, 4.444584351314479, {-0.3761846105998057, 
        18.37832199219511}}, {b3, -3.20278610844574, 3.2827760721944728, 
       {-10.128838204100097, 3.7232659872086167}}, {b4, -14.870487650148322, 
       6.267190061994868, {-28.093102872187224, -1.6478724281094195}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.37823887304026466, -0.0010614064006526024, 
   -2.0906940995807703, 0.001525865250250143, 2.2405237359305645}, 
   {-0.001061406400652615, 2.277630983621905, 0.296752973313621, 
   -4.390512718019352, -0.4275940400266813}, {-2.0906940995807703, 
   0.296752973313621, 19.75433005594954, -0.4266085540930608, 
   -25.8748713622665}, {0.0015258652502501346, -4.390512718019353, 
   -0.4266085540930609, 10.776618740172571, 0.6147041194489002}, 
   {2.240523735930564, -0.4275940400266812, -25.8748713622665, 
   0.6147041194489002, 39.277671273167236}}, 3246.444129851527 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 2.4320209873873755, {}, {}, 
   {0.23776546141289145, -1.094170962644057, -1.093720046053022, 
    0.40492461616031505, 4.434606120633816, -2.039882113139811, 
    -0.27735198553409646, -1.4699087647950364, 1.3737088341254093, 
    -1.0087904195984265, -0.8589372216456468, -0.2029813816470778, 
    0.10093433306428778, 0.7860903387545477, 0.47486315250489497, 
    0.48041683887322506, -0.18542253949226506, 1.3751358696176794, 
    -0.6094111536058335, -2.0911876346190184, 1.0953811003664669, 
    0.16793755726257587}}}, 
 S*(11.143220759771422*f10 + 11.143220759771422*f11*\[Eta] + 
    11.143220759771422*(28.444444444444446 - 28.444444444444446*f10 - 
      5.333333333333333*f11)*\[Eta]^2) + 
  S^2*(9.001068690797654*f20 + 9.001068690797654*f21*\[Eta] + 
    9.001068690797654*(28.444444444444446 - 28.444444444444446*f20 - 
      5.333333333333334*f21)*\[Eta]^2) + 
  S^3*(-3.20278610844574*f30 - 3.20278610844574*f31*\[Eta] - 
    3.20278610844574*(28.444444444444443 - 28.444444444444443*f30 - 
      5.333333333333334*f31)*\[Eta]^2) + 
  S^4*(-14.870487650148322*f40 - 14.870487650148322*f41*\[Eta] - 
    14.870487650148322*(28.444444444444446 - 28.444444444444446*f40 - 
      5.333333333333334*f41)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/21/3Dfit_p4_lm_21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 312.0582615033748*\[Eta] - 
      671.9216451681352*\[Eta]^2) + S^2*(-42.76965773556711 + 
      243.76237159870723*\[Eta] + 113.29478855038954*\[Eta]^2) + 
    S^4*(154.4099200825563 - 1423.0506016731827*\[Eta] + 
      2549.984519911076*\[Eta]^2) + S^3*(137.93938381901975 - 
      1448.1508794904569*\[Eta] + 3400.4248774442767*\[Eta]^2), 
   {f11 -> 49.49558008173581, f21 -> 35.23185094090627, 
    f31 -> 103.12467840092461, f41 -> 62.51272606475019}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 49.49558008173581, 10.747075586456797, 
       4.605492878835703, 0.00004982275866033515}, {f21, 35.23185094090627, 
       18.002594796092474, 1.9570429340860056, 0.058131795098738615}, 
      {f31, 103.12467840092461, 8.132716526747554, 12.680225366488504, 
       7.648685566773733*^-15}, {f41, 62.51272606475019, 8.14914385810844, 
       7.671078968933615, 4.413960081012605*^-9}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 229.68438908296588, 230.82724622582302, 
   238.12878635353556, 0.9971341800136273, ScientificForm[3.76006435333304], 
   {10.747075586456797, 18.002594796092474, 8.132716526747554, 
   8.14914385810844}, {{f21, 1.9570429340860056}, {f11, 4.605492878835703}, 
    {f41, 7.671078968933615}, {f31, 12.680225366488504}}, 4, 
   3.76006435333304, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 49.49558008173581, 10.747075586456797, 
       {27.699500556759347, 71.29165960671227}}, {f21, 35.23185094090627, 
       18.002594796092474, {-1.2791035671307185, 71.74280544894326}}, 
      {f31, 103.12467840092461, 8.132716526747554, {86.63076480135334, 
        119.61859200049588}}, {f41, 62.51272606475019, 8.14914385810844, 
       {45.9854962929938, 79.03995583650658}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{115.4996336610157, -41.726324704622755, 
   81.77325961410278, -23.76847478244493}, {-41.726324704622755, 
   324.09341939229586, -47.161759135942916, 142.06091915821526}, 
   {81.77325961410277, -47.16175913594293, 66.1410781044328, 
   -25.139653735046}, {-23.76847478244493, 142.06091915821523, 
   -25.139653735046, 66.4085456201465}}, 80.80277127955382 - 
    84.33906423380039*\[Eta] + 280.58914116514813*\[Eta]^2 - 
    627.4668183326488*\[Eta]^3 + S*(-28.58390842984726 + 
      6.304770264093265*f11*\[Eta] + 6.304770264093265*
       (157.40289356801594 - 5.333333333333334*f11)*\[Eta]^2) + 
    S^2*(-42.76965773556711 + 6.91880684916513*f21*\[Eta] + 
      6.91880684916513*(204.27810765966206 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(137.93938381901975 - 14.042718987790538*f31*\[Eta] - 
      14.042718987790538*(307.8496752371701 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(154.4099200825563 - 22.76417445304174*f41*\[Eta] - 
      22.76417445304174*(221.38376682222162 - 5.333333333333334*f41)*
       \[Eta]^2), 15.708982156895345, {}, {}, {0.22366433563848886, 
    0.5744945057167428, -0.027415690816681604, -0.36382806605699614, 
    -0.536287271472645, -0.3266468508822413, -2.7321531400733363, 
    -3.987910735567965, -3.302553512643584, -6.427191303308433, 
    2.145596771485444, -3.884739817557353, 5.194985794341946, 
    1.6967523015435546, -8.309283625261088, 8.404133139773933, 
    0.7148671614641557, 6.710653609840691, 2.125144650007556, 
    -0.8284330761497074, 3.786869881581481, 3.1194615569088597, 
    1.5715873152774407, 2.970041361148219, 1.542223279138966, 
    2.9032796788275164, 3.5801863305186714, 3.333207269673011, 
    -1.247548499762118, -1.292138818413676, 0.352166952473965, 
    -2.4856455556458457, -3.263292125098758, -3.427431387351959, 
    5.629022100375394, -1.6318810620645223, 1.007983293881864, 
    0.10910086380037853, -2.297517547696657, 10.31368908028665}}}, 
 {{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 380.8411323084118*\[Eta] - 
      1038.7636227949993*\[Eta]^2) + S^2*(-42.76965773556711 + 
      425.0400191078628*\[Eta] - 853.5193314984402*\[Eta]^2) + 
    S^4*(154.4099200825563 - 1660.7554124517535*\[Eta] + 
      3817.7435107301194*\[Eta]^2) + S^3*(137.93938381901975 - 
      1553.440480434453*\[Eta] + 3961.969415812256*\[Eta]^2), 
   {f11 -> 60.40523545756561, f21 -> 61.432560320592124, 
    f31 -> 110.62248570131568, f41 -> 72.95478322210117}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 60.40523545756561, 2.56205840247501, 
       23.576837826652465, 5.946636579847816*^-80}, {f21, 61.432560320592124, 
       5.0519396689610625, 12.16019278655119, 1.6268463232873713*^-29}, 
      {f31, 110.62248570131568, 2.639665747215073, 41.90776268473603, 
       2.343005960376328*^-155}, {f41, 72.95478322210117, 2.8996113515316546, 
       25.160193687186542, 4.469510425141377*^-87}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2342.657083693641, 2342.7486168744194, 
   2363.1136331040298, 0.9977402262759334, 
   ScientificForm[3.3864874200875503], {2.56205840247501, 5.0519396689610625, 
   2.639665747215073, 2.8996113515316546}, {{f21, 12.16019278655119}, 
    {f11, 23.576837826652465}, {f41, 25.160193687186542}, 
    {f31, 41.90776268473603}}, 4, 3.3864874200875503, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 60.40523545756561, 2.56205840247501, {55.36977901201495, 
        65.44069190311627}}, {f21, 61.432560320592124, 5.0519396689610625, 
       {51.50350400242681, 71.36161663875744}}, {f31, 110.62248570131568, 
       2.639665747215073, {105.43450017839665, 115.81047122423472}}, 
      {f41, 72.95478322210117, 2.8996113515316546, {67.25590194150385, 
        78.65366450269849}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{6.564143257692803, -0.9046771004064539, 5.958881861169449, 
   -0.49402262103892064}, {-0.9046771004064544, 25.522094418822416, 
   -1.0228618285799527, 13.705732836680898}, {5.958881861169449, 
   -1.0228618285799527, 6.967835257020509, -0.46570418409704845}, 
   {-0.49402262103892075, 13.705732836680898, -0.4657041840970486, 
   8.407745989931229}}, 80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 6.304770264093265*f11*\[Eta] + 
      6.304770264093265*(157.40289356801594 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(-42.76965773556711 + 6.91880684916513*f21*\[Eta] + 
      6.91880684916513*(204.27810765966206 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(137.93938381901975 - 14.042718987790538*f31*\[Eta] - 
      14.042718987790538*(307.8496752371701 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(154.4099200825563 - 22.76417445304174*f41*\[Eta] - 
      22.76417445304174*(221.38376682222162 - 5.333333333333334*f41)*
       \[Eta]^2), 11.57303035277115, {}, {}, {-7.310843558514904, 
   5.54055251524494, 6.565380330757932, 3.840040464675795, 
   0.4221360653026238, -2.6015143914713263, -4.455322790370673, 
   -4.725548406983378, -3.3184905357986736, 3.138182849758792, 
   6.584485978256737, 8.507290197177397, 7.19601465902727, 
   0.9401777150040118, -9.739790204740189, -15.426546583438338, 
   20.040844384247634, 6.517991588870387, 0.05820773175622662, 
   11.72780626779958, 12.567005419075386, -6.6418057248750415, 
   0.1272160286320485, 4.5833949626567545, 0.8771019509705695, 
   0.70502153089339, 0.5137148907056854, -0.03621477313828336, 
   -0.8044356117879516, -0.4851018429394145, -1.486160035988945, 
   1.556191860068168, 0.9477338647910187, 2.9090353574788566, 
   5.173988808217246, 6.757378770600681, -14.96997488181735, 
   -8.34110185866578, 1.2462595459789583, -0.25348374879639834, 
   -0.9650769325005228, 0.4668987912662601, 1.41512726825286, 
   -1.2428208516793688, 5.487496929066822, 0.9878213934018589, 
   4.613956047671067, 17.47111942861278, -1.0037297397417717, 
   0.5785279362900724, 0.726609558486814, -0.6265636304740667, 
   7.264680270340719, 0.6335880473330349, -0.05855737927605276, 
   0.18144305469772348, 4.6022977100182345, -0.5184247761904146, 
   4.114169999533189, 3.9681058038527652, 6.648745279083272, 
   0.3825601814148172, -0.4394864609212732, 0.5140903457985928, 
   -0.3261730942121517, 1.7525464376461741, 3.9870451515170373, 
   -0.9461765437806946, 7.809762852320176, 0.26524235271065777, 
   0.16308563196061243, 0.9467248469042033, -3.254532998910051, 
   0.30327330741053515, 0.2402338967561093, 0.01791731248886208, 
   -0.2783180466205408, -0.8120656937286697, 6.250958359573801, 
   1.9084856951057958, 2.1651439675753323, -0.10807938205709888, 
   0.786862340498331, -0.5503888860311719, -0.7726974677888307, 
   3.9077055945994914, 0.363604358209372, 0.6010652538549976, 
   -0.9523872049718136, -1.227450252858759, -5.641593467509438, 
   2.5104572931733884, 0.24335529179529658, 0.7174627816319514, 
   -1.7657495425383871, -0.34237286737791806, 7.3827268608091146, 
   -3.7452436851494753, -2.0414977404048784, 4.7893411075438195, 
   -1.1389046688980642, 0.666826738554434, -2.908364449811671, 
   -0.3348220002947073, 1.2673675156325288, 1.2673937542227094, 
   -0.6988727058048312, 0.6649347610624972, 4.474918633507883, 
   -1.2003788123693369, -0.16979157524876598, 4.095602813477711, 
   -1.4445704311654737, 1.432840484377877, -0.4270237745975436, 
   -0.4242021085076857, -0.4192812762210423, -0.3884081073054375, 
   -0.7888683522326687, -0.2932790209527525, -0.8942446037190308, 
   -0.8849998169817042, -0.5532241499747528, -0.31487889295543425, 
   -0.6712509872957639, -0.583348652174493, -0.7727219494924782, 
   -0.46352615781935924, 0.7124262624786581, 4.180366318393055, 
   -1.0848126997801444, -0.1816065290689437, -0.4442179639335393, 
   0.47616010540568254, -0.4964058759921812, 0.15650337759440447, 
   -0.2864418075514692, 0.13095922521868886, -0.08710623834251408, 
   0.36417950448601744, -0.9444543544919668, -0.0373379659341424, 
   -0.7720531820723124, 0.22945549478939142, -0.09915344588786468, 
   1.067219876800877, -0.6871718641623374, 0.10337322565828799, 
   -2.3575285397556627, -1.0827587793615976, -1.6804853788497383, 
   -0.15901683950809797, -3.8304902937595102, -2.0045038887839723, 
   -0.5940422220222246, -0.5213530691820125, -1.244467335689336, 
   -1.1940011094833096, -3.4420918772444082, -0.8113887303330074, 
   -3.8176941948820655, -1.898715392749878, 10.805600772169413, 
   -0.7880845094328777, 0.08451965806038686, 0.15088556258756114, 
   4.074675482650989, -3.9681981574747596, -1.4075862191860296, 
   -0.9570143051955711, -0.6696661604937617, -4.405430469675238, 
   -0.5385460060275449, 1.2109597529237988, 3.6280345752588516, 
   2.4174437598168197, 2.46842965783992, 2.5305386086357657, 
   4.881812599957598, 0.12175361522223227, -0.46257278125763435, 
   -0.46139203791912564, -0.9212140316016217, -0.5291533446470567, 
   1.2006745240825012, 0.5143709364848945, -0.8905909429037706, 
   -0.40560638011984906, 2.1578235073257304, 0.2654713991059765, 
   -2.2312030484068686, 1.7812515759170253, -0.5311467923479256, 
   -0.6441617075626596, -8.989067127305987, 0.8665022616324336, 
   -0.9341316497358036, -0.9254425783579734, 0.76175310928474, 
   2.109676088923692, 1.2934990644828872, -0.9892620797181024, 
   2.3474336952745034, 3.7084900949630537, 3.7752517772837564, 
   4.13858659538991, 4.3855656562355705, -0.5926325924266109, 
   0.6275002165188255, -0.5258130513041124, -0.9207459729356202, 
   -0.8372332141149315, -0.11019998730274949, -1.3270175016061216, 
   -0.6497180576395181, -0.9124764987915626, 0.4887631834224919, 
   0.015237344275888631, 1.5819402014757458, -0.448098804727195, 
   -0.14306516282812254, 0.7929672404077905, -0.4665622872139181, 
   0.2122515161422882, 0.21413746197154637, 0.3314772817376763, 
   -0.004471410347946403, 0.5801044134785798, 0.28474200883985645, 
   0.20507950248148177, 0.060330264064802464, 2.4268054572685713, 
   0.8265311993419431, 0.8227098521736025, 3.4269529011933173, 
   0.2963086972259106, 0.2841914229925493, 1.2190952142032216, 
   -0.43108256400536504, 0.29023021515978087, -0.41337930554621494, 
   -2.327898707241431, -0.9332397193376636, -1.1607353007917425, 
   -6.323343335159365, -1.9300535719524703, -0.14733682052960262, 
   -0.40770940211707796, -0.8784853252747666, -1.1476713968055492, 
   -0.3052775090164914, -1.0766218403998522, -0.6308117412511223, 
   -1.4087865152015553, -1.1622789307740646, -9.360485663887829, 
   -7.370891181683689, -3.215102140686966, -2.191142682244987, 
   -1.1772696376588812, -1.137578260691157, 3.133697158289465, 
   -7.053411628728114, -5.91607313393753, 2.1261427408780804, 
   -4.248533851937083, -1.2487739359806085, -0.2368033274374568, 
   2.9586500631172683, -3.715004644502642, 5.657567524612006, 
   5.032362668997422, 6.795012900213976, -1.0846679600118847, 
   7.938526617954594, -0.6625509416021913, 0.6691583542493333, 
   -1.7214353273926122, -0.9638574744629977, -2.1847780826983296, 
   -0.34755039805718013, 15.209867264952393, -0.15620652611541175, 
   -0.934370772179804, -0.7191474711847405, -0.26543067200294956, 
   0.989316587815253, -0.8893012528319133, -0.2780806583704134, 
   -0.04672733792935446, 0.5041046282497064, -0.27406316004052655, 
   -1.1572506561709588, 8.470025433312173, -4.4528169616115605, 
   -1.9956902897511242, -1.9607006182835534, 1.6985269032675774, 
   -0.9122246775221186, 3.1174978066440104, 13.183389931612282, 
   -0.6425051280000105, -4.629055509008893, 0.01341691588729077, 
   -0.5600370762833933, -1.0295200682148078, 0.5155316729433821, 
   -0.38349119253624053, -0.34031905869170487, 0.703690747983444, 
   0.8513150669243146, 1.0373321690193364, 4.503039188912794, 
   -0.4404597672892976, -0.1145680358429928, -5.146546097536799, 
   0.17540400363709807, -0.7953556672432285, 2.0322234020461565, 
   2.4698875064980115, 13.787465164290168, 1.842839378527131, 
   -0.6028312395407056, 2.1646210629830307, 2.452125332255264, 
   -7.562370595189222, 0.6186339669669252, -0.9047193998122935, 
   0.3387664875102985, 1.2451804798115234, 0.3315452462904176, 
   2.108267247558132, -0.5107847446177232, 2.227738847935484, 
   2.287699804215663, 0.13024888036301263, -0.7212725453840818, 
   -0.3339837807933037, -0.7585818042744563, 0.7307877998926102, 
   0.8177188781102274, 0.22808789515667627, -0.8327047811186219, 
   -4.635145146350283, 0.44720392347210236, -0.3426388440079222, 
   0.7469386149631561, 1.7652193578712314, -1.101395524920349, 
   2.177393987022711, 1.8134407643477743, 2.7064811619423637, 
   -1.2043710051920016, 2.2914190888784844, 1.5967135370539154, 
   1.5093891241663187, 2.104768212750514, 1.6082248043556149, 
   2.240446452695082, 9.004523035025372, -3.4732496449136647, 
   1.967910379457308, 9.330120297833332, -1.2924940980956734, 
   0.4013609921054524, 0.9076851095437632, 1.0021049409510283, 
   1.877199732853768, 1.0564724313981628, 0.49069429282288013, 
   0.7435027825888909, 1.0497183162258779, -0.8960599214660476, 
   -0.7118774723362264, -0.6662826569241815, 0.6583732827041757, 
   0.7822887209347726, 1.6363748033195975, -0.29414531565788593, 
   -1.5045560381090581, -0.25571357011722284, 1.5735720066741692, 
   -0.8213084910254338, 0.1971348076749564, 0.7438653101615245, 
   1.0450301133809319, 1.5531452015230798, 1.595125153814351, 
   -0.9831889873211992, -0.2765267535068858, -0.904644514132471, 
   0.7633002833033657, -0.4963029602129012, -0.36364486012529085, 
   0.2310927961593734, 0.40887043438215187, 0.744533463705011, 
   -0.5977067905425599, 1.146691055059378, 1.2908303119079534, 
   1.5040344200330082, 1.0573216993969226, 1.2579699907621915, 
   0.7352920887241083, 0.7579773017749147, 1.296610340204822, 
   0.2464015807928206, 0.9759422701691562, 0.19718803537598717, 
   0.41946017870839114, 0.2328517849533398, 0.9003508220667698, 
   0.19974951161451315, 0.7015754658400937, 1.0644488724609857, 
   1.518461366865381, 1.0591732068310336, -0.05423487929094506, 
   0.7513799881817818, 1.5480496851828889, 1.0292535089258195, 
   1.2241153165811625, 0.7575496783653648, 1.3700895021939345, 
   1.525215619334233, 0.9992844934675418, 1.3298101598324905, 
   0.12471374319163431, 2.2005706215244487, 1.629599336327388, 
   1.390229865535332, 1.651525680340967, 1.7039041556245706, 
   0.7918282945811512, 1.2747228639632482, 0.3582633315350563, 
   -0.1544424701749989, 0.3331512774613117, 1.4057395945401936, 
   1.7465218736775228, 1.2076505319255517, 1.2713531661261328}}}, 
 {{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 384.49262311119776*\[Eta] - 
      1058.2382404098578*\[Eta]^2) + S^2*(-42.76965773556711 + 
      422.5707795991159*\[Eta] - 840.3500541184569*\[Eta]^2) + 
    S^4*(154.4099200825563 - 1654.8032087788965*\[Eta] + 
      3785.998424474882*\[Eta]^2) + S^3*(137.93938381901975 - 
      1561.6464238433905*\[Eta] + 4005.734447326589*\[Eta]^2) + 
    26.43535591483836*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 26.43535591483836, f11 -> 60.98439863874952, 
    f21 -> 61.07567226712018, f31 -> 111.20684143869617, 
    f41 -> 72.69331080696328}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 26.43535591483836, 16.705739001974838, 
       1.582411643789799, 0.11427905890998702}, {f11, 60.98439863874952, 
       2.583725284384575, 23.603282828605973, 5.1489540886089205*^-80}, 
      {f21, 61.07567226712018, 5.048328532589465, 12.09819683343634, 
       2.922783359410753*^-29}, {f31, 111.20684143869617, 2.6608945185877793, 
       41.793028871252346, 9.184985150823718*^-155}, {f41, 72.69331080696328, 
       2.8993580321413557, 25.072209089428934, 1.2877659506546098*^-86}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2342.1419216143304, 2342.2795362932293, 
   2366.6897809067964, 0.9977531010920806, 
   ScientificForm[3.3768265672907045], {16.705739001974838, 
   2.583725284384575, 5.048328532589465, 2.6608945185877793, 
   2.8993580321413557}, {{d10, 1.582411643789799}, {f21, 12.09819683343634}, 
    {f11, 23.603282828605973}, {f41, 25.072209089428934}, 
    {f31, 41.793028871252346}}, 5, 3.3768265672907045, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 26.43535591483836, 16.705739001974838, {-6.398226029053191, 
        59.26893785872991}}, {f11, 60.98439863874952, 2.583725284384575, 
       {55.90632601739963, 66.0624712600994}}, {f21, 61.07567226712018, 
       5.048328532589465, {51.15365034789424, 70.99769418634612}}, 
      {f31, 111.20684143869617, 2.6608945185877793, {105.97709983853255, 
        116.4365830388598}}, {f41, 72.69331080696328, 2.8993580321413557, 
       {66.99489126851964, 78.39173034540693}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{279.0817156021032, 6.1143059597547955, 
   -3.7677166353152973, 6.169124495067167, -2.760400519454814}, 
   {6.114305959754795, 6.675636345168152, -0.9841268216810979, 
   6.073647214067466, -0.5528086982600611}, {-3.7677166353152973, 
   -0.9841268216810982, 25.485620972956898, -1.1026471824442736, 
   13.696096981445491}, {6.169124495067167, 6.073647214067466, 
   -1.1026471824442732, 7.0803596390504895, -0.5251293806087437}, 
   {-2.760400519454814, -0.5528086982600611, 13.696096981445491, 
   -0.5251293806087437, 8.406276998542591}}, 80.80277127955382 - 
    84.33906423380039*\[Eta] + 280.58914116514813*\[Eta]^2 - 
    627.4668183326488*\[Eta]^3 + S*(-28.58390842984726 + 
      6.304770264093265*f11*\[Eta] + 6.304770264093265*
       (157.40289356801594 - 5.333333333333334*f11)*\[Eta]^2) + 
    S^2*(-42.76965773556711 + 6.91880684916513*f21*\[Eta] + 
      6.91880684916513*(204.27810765966206 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(137.93938381901975 - 14.042718987790538*f31*\[Eta] - 
      14.042718987790538*(307.8496752371701 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(154.4099200825563 - 22.76417445304174*f41*\[Eta] - 
      22.76417445304174*(221.38376682222162 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   11.533426288736072, {}, {}, {-7.3326427581564815, 5.530673191525722, 
   6.563514186770831, 3.843041759284631, 0.4275504977796061, 
   -2.5955191960911606, -4.45002679593523, -4.7217486808691405, 
   -3.316570763556271, 3.1364976116803405, 6.581554874152559, 
   8.503687922343417, 7.192381717356852, 0.9371509043424027, 
   -9.741647307241607, -15.426813135967606, 20.042376973517293, 
   6.488639444062457, 0.1248981052506366, 11.678850215753855, 
   12.518049367029661, -6.673852537405537, 0.11126632553222748, 
   4.431083365028684, 0.7773912009926249, 0.9482775982529006, 
   0.6662754047120387, -0.04308211649255611, -0.6542076543574211, 
   -0.334873885508884, -1.3511271876584914, 1.3743281067160922, 
   0.9260302079456721, 2.66982610476299, 5.199967827249353, 
   6.524963761681676, -15.112999102648445, -8.312060710611036, 
   1.2202663271285132, 0.06730501516136655, -1.0493851285391003, 
   0.4606168815007976, 1.5857911010125036, -1.0943253109312536, 
   5.635992469814937, 0.8610971114484016, 4.48723176571761, 
   17.31341704871832, -0.7112760818744164, 0.7271410934167761, 
   0.8419482579198103, -0.6865390763781392, 6.995893869525602, 
   0.5963250657498804, -0.27432936562648536, 0.5285112730937698, 
   4.434108202928087, -0.342043537476755, 4.149407559957609, 
   3.59554757097402, 6.5187443124944195, 0.3310626878057974, 
   -0.2647894313212191, 0.6887873753986469, -0.11670067949080476, 
   1.5612728196775976, 3.8491358723410087, -0.440437310658794, 
   7.820642980921164, 0.40060314862397206, -0.017209306176184214, 
   0.4836727562420293, -2.592397866612856, 0.2535366447445, 
   0.36320215320452576, 0.31303252891140687, 0.1880004900976786, 
   -0.17586474795763252, 6.222384607198833, 1.9330153929233802, 
   2.5984459088736998, -0.24252985192522658, 0.773916092270909, 
   -0.3605789741412764, -0.2594545373804209, 3.9291947606687074, 
   0.04330742844571489, 0.4406921516904987, -0.7919500280780483, 
   -0.9068986860501411, -5.300168388161779, 2.4951199923231115, 
   -0.26019583542965563, 0.5384663633847993, -1.741293161149315, 
   -0.19571636144524973, 6.9613983002194715, -4.044184091589045, 
   -2.0545148254269066, 4.634698318770035, -0.7770787761876079, 
   0.45835476274493203, -3.434157722624775, -0.551406007884836, 
   0.8254440676823265, 0.8254703062725071, -0.5861506975729611, 
   0.31681953036243726, 4.503387341259412, -0.47795056780753953, 
   -0.519159389753014, 4.490584205564687, -0.7099050418837436, 
   2.167505873659607, -0.3805553755284734, -0.3777337094386155, 
   -0.3728128771519721, -0.3419397082363673, -0.6959315540945425, 
   -0.20034222281462633, -0.6154342093047092, -0.6061894225673825, 
   -0.08854015928423564, 0.14980509773508288, -0.11363019846713485, 
   -0.025727863345863966, -0.5403799541472125, -0.23118416247409357, 
   0.9447682578239238, 4.645050309083572, -1.1777494979182421, 
   -0.27454332720704144, 0.02046602675697784, 0.9408440960961997, 
   -0.3570006787850275, 0.2959085748015582, -0.007631413137161758, 
   0.4097696196329963, -0.35662295294301316, 0.09466278988551835, 
   -0.4421309605555024, 0.464985428002322, -1.0508635764866199, 
   -0.049354899624916015, -0.2385586430950184, 0.9278146795937232, 
   -0.5477666669551837, 0.2427784228654417, -2.0787181453413552, 
   -0.8039483849472902, -2.182344088795489, -0.6608755494538485, 
   -3.5605088951683115, -1.7345224901927736, -0.872852616436532, 
   -0.80016346359632, -1.3838725328964898, -1.3334063066904633, 
   -3.9067758679349396, -1.2760727210235387, -3.7247573967439678, 
   -1.8057785946117804, 10.340916781478896, -1.2523038161327236, 
   -0.1478223372848788, -0.08145643275770453, 3.842333487305723, 
   -4.525818946303389, -1.9652070080146586, -1.4216982958861024, 
   -1.134350151184293, -4.68424086408956, -0.8173564004418665, 
   1.118022954785701, 3.535097777120754, 2.3709753607477637, 
   2.421961258770864, 2.4840702095667098, 4.859482713367598, 
   -0.26408797507801296, -0.06492956654535931, -0.6299826570070053, 
   -0.30450326895260105, -0.17771035173068128, 1.5703444062445868, 
   0.5843874722606159, -0.9895878413329626, -0.07536490454678813, 
   1.4279416066450068, 0.13917217731724918, -2.0877964872743604, 
   1.7896926464690353, 0.062090266472921485, -0.6405098058023526, 
   -9.37758467338098, 0.9270534341610954, -0.2241586522609964, 
   -0.21546958088316615, 0.8957596321653938, 2.2436826118043456, 
   1.382521458990226, -0.33751555926897936, 2.3969065479911933, 
   3.7579629476797436, 3.8247246300004463, 4.18835856991501, 
   4.435337630760671, -0.6146710606406316, 0.6054617483048048, 
   -0.4713596063710952, -0.7047563266782362, -0.6212435678575474, 
   0.10578965895463455, -0.8520994030547087, -0.17479995908810508, 
   -0.9554611147622154, 0.4457785674518391, -0.02733674605168801, 
   1.9740763111287407, -0.49654514705257213, 0.3684194460015249, 
   1.304451849237438, -0.5096540605409103, 0.169159742815296, 
   0.308295647030306, 0.42563546679643594, 0.228569135017068, 
   0.8131449588435942, 0.1612878620264837, 0.45373290577404646, 
   -0.2938248068311964, 2.0726503863725725, 0.45327165556867044, 
   0.5427298264741296, 3.1469728754938444, 0.10974054367832764, 
   0.14432609085449144, 1.0792298820651638, -0.2919412834386037, 
   0.4293714957265422, -0.22808959922518568, -2.050738902014402, 
   -0.6560799141106344, -0.7923493932322287, -5.931807399464375, 
   -1.5883239498859467, 0.19439280153692096, -0.6576442750293978, 
   -0.7651030439349142, -1.386781371236296, -0.5443874834472382, 
   -1.1808552694613041, -0.7350451703125742, -1.380006671366857, 
   -1.1334990869393664, -9.875114449614316, -7.885062734030797, 
   -3.5369512813466315, -2.162657024980973, -1.1548779863818197, 
   -1.1147677717528381, 3.1565076472277838, -7.290203148170264, 
   -6.15286465337968, 1.8893512214359305, -4.2361607063077145, 
   -1.2364007903512402, -0.24621598935890177, 2.9412744091660983, 
   -4.432955721955523, 5.632374416731366, 4.303745333165168, 
   6.066811860096706, -1.13175397227441, 7.652006086854129, 
   -0.41683516862528336, 0.07489716759604903, -1.7900913347105956, 
   -0.6511132092598046, -2.246711518174152, -0.23036992607757156, 
   15.527701400724794, 0.026152190526460117, -0.5269046235174812, 
   -0.8022430737036785, 0.22462953152908938, 1.3464887599307929, 
   -1.1006237857765342, 0.11681620480102595, -0.39586741497649314, 
   0.32934648200496497, -0.1018377090893523, -0.8175142901461498, 
   8.830698330157361, -4.848280134165037, -1.7253931005203356, 
   -1.7760411845103476, 1.1937558716349912, -0.8273217190972417, 
   2.6837226914988292, 12.56293327430663, -0.1256503225667558, 
   -4.960884650570719, 0.37287018620573065, -0.40407800429973406, 
   -1.1278729221709654, 0.5743947153157762, -0.24878253820521934, 
   -0.2642583344328244, 0.7797514722423244, 0.927375791183195, 
   1.292633955215166, 4.758718300280236, -0.7019767250239255, 
   0.21383345944174437, -5.4509366187646435, 0.3239689211018515, 
   -0.5081364663429611, 1.6741583998336864, 2.2033744076530297, 
   13.824741362307748, 1.4509191314870833, -0.5352545164630413, 
   1.8437839767666162, 2.237452841664876, -7.6262570942419785, 
   0.5779335582774223, -0.8890875101839697, 0.6579634434755519, 
   1.3765581202765702, 0.5092359864206486, 1.7624560134734537, 
   -0.300399370250787, 1.9621483576408707, 2.113675759718575, 
   0.2891956135919287, -0.6620189518157389, -0.20561222412163715, 
   -0.7784752141771634, 0.9661371536421228, 1.0513955324264401, 
   0.4510352977635961, -1.0602704463743606, -4.7534685131352035, 
   0.5566779314272452, -0.14385253403676757, 0.5112590174896923, 
   1.6288282264200404, -0.9963520831387882, 1.9409266609528544, 
   1.653806094302439, 2.647183920636806, -1.1081067092329704, 
   2.1651466038002383, 1.4366461423992547, 1.3907481986666141, 
   1.9861272872508096, 1.4921454283628606, 2.1024995031693265, 
   9.120806916895631, -3.4630855716178672, 1.8480536555327092, 
   9.205640275603614, -1.242567540831942, 0.5526565977640274, 
   0.8661976028539158, 0.9934596007024936, 1.7509279986196162, 
   1.0259715519173227, 0.378775546371628, 0.680678060275639, 
   0.986893593912626, -0.9407208658400208, -0.7565384167101996, 
   -0.7644591444505693, 0.5955485603909239, 0.7194639986215208, 
   1.6363748033195975, -0.31688937016713226, -1.4647400572855247, 
   -0.2158975892936894, 1.5735720066741692, -0.908416792934517, 
   0.10980935143899728, 0.6810405878482726, 1.0132767540817724, 
   1.580882365035535, 1.6150614608730365, -1.0802656910265682, 
   -0.37360345721225485, -0.9952709733892959, 0.7084844442594687, 
   -0.5922486032775112, -0.4595905031899008, 0.14376733992341428, 
   0.32154497814619276, 0.6572080074690518, -0.6740177495951798, 
   1.0989766261218676, 1.243115882970443, 1.5317715835454635, 
   1.0962786973615266, 1.2969269887267956, 0.7897569354934717, 
   0.8162996403380305, 1.3549326787679377, 0.2996899824139092, 
   1.0292306717902449, 0.2534215816305476, 0.47838052044853896, 
   0.2861401865744284, 0.9536392236878584, 0.25762619701980327, 
   0.6370306247148108, 1.0326955131618263, 1.5461985303778363, 
   1.1071235867320723, -0.008009435320730063, 0.7513799881817818, 
   1.5480496851828889, 1.0259703185301277, 1.2208321261854707, 
   0.7672818381853688, 1.3700895021939345, 1.525215619334233, 
   1.0035877763970404, 1.3663730765331223, 0.1799580615429761, 
   2.1774702589292048, 1.6294471395202947, 1.390229865535332, 
   1.651525680340967, 1.7039041556245706, 0.83977867448219, 
   1.322673243864287, 0.41598950116572553, -0.12936829699212637, 
   0.3582254506441842, 1.4057395945401936, 1.7465218736775228, 
   1.2556009118265905, 1.3193035460271716}}}, 
 {{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 384.4133217029341*\[Eta] - 
      1057.8152995657852*\[Eta]^2) + S^2*(-42.76965773556711 + 
      433.61959666496375*\[Eta] - 899.277078469645*\[Eta]^2) + 
    S^4*(154.4099200825563 - 1673.873707870848*\[Eta] + 
      3887.70775296529*\[Eta]^2) + S^3*(137.93938381901975 - 
      1560.5043109608337*\[Eta] + 3999.64317861962*\[Eta]^2) + 
    28.374592090766374*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    91.66908658496057*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 28.374592090766374, d20 -> 91.66908658496057, 
    f11 -> 60.97182063749938, f21 -> 62.672597474994866, 
    f31 -> 111.12551011792064, f41 -> 73.53105254590885}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 28.374592090766374, 16.753852826474617, 
       1.6936159332812415, 0.09105251490649502}, {d20, 91.66908658496057, 
       68.64957578863677, 1.335319053786988, 0.18246866372031534}, 
      {f11, 60.97182063749938, 2.581430638529596, 23.619391405468647, 
       4.968682187671455*^-80}, {f21, 62.672597474994866, 5.183651371070652, 
       12.090434519721612, 3.198297526533767*^-29}, {f31, 111.12551011792064, 
       2.659211259925482, 41.788898758286194, 1.4265233566389667*^-154}, 
      {f41, 73.53105254590885, 2.9639224006988916, 24.808696924241424, 
       2.2581174376669035*^-85}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2342.350593741876, 
   2342.5436971901518, 2370.9897629164197, 0.9977622526420592, 
   ScientificForm[3.3699426954398652], {16.753852826474617, 
   68.64957578863677, 2.581430638529596, 5.183651371070652, 
   2.659211259925482, 2.9639224006988916}, {{d20, 1.335319053786988}, 
    {d10, 1.6936159332812415}, {f21, 12.090434519721612}, 
    {f11, 23.619391405468647}, {f41, 24.808696924241424}, 
    {f31, 41.788898758286194}}, 6, 3.3699426954398652, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 28.374592090766374, 16.753852826474617, {-4.553762855817833, 
        61.30294703735058}}, {d20, 91.66908658496057, 68.64957578863677, 
       {-43.2561525175682, 226.59432568748935}}, {f11, 60.97182063749938, 
       2.581430638529596, {55.898225613364474, 66.04541566163428}}, 
      {f21, 62.672597474994866, 5.183651371070652, {52.484546163225104, 
        72.86064878676463}}, {f31, 111.12551011792064, 2.659211259925482, 
       {105.89904351637506, 116.35197671946622}}, {f41, 73.53105254590885, 
       2.9639224006988916, {67.7057006190899, 79.3564044727278}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{280.69158453117154, 99.69732735699601, 
   6.089689536079945, -2.0241956802739476, 6.069635383803106, 
   -1.8443529995011776}, {99.69732735699601, 4712.764255959783, 
   -0.6466427986908129, 82.09890945228105, -4.181293342384982, 
   43.06881927277655}, {6.089689536079945, -0.646642798690813, 
   6.663784141539318, -0.9936313499764853, 6.063356800891397, 
   -0.5577293842173365}, {-2.0241956802739476, 82.09890945228103, 
   -0.9936313499764856, 26.870241536802645, -1.1735152390739745, 
   14.421880514156895}, {6.069635383803106, -4.181293342384982, 
   6.063356800891397, -1.1735152390739745, 7.07140452491447, 
   -0.5624018988244432}, {-1.844352999501177, 43.06881927277655, 
   -0.5577293842173368, 14.421880514156895, -0.5624018988244434, 
   8.78483599736468}}, 80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 6.304770264093265*f11*\[Eta] + 
      6.304770264093265*(157.40289356801594 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(-42.76965773556711 + 6.91880684916513*f21*\[Eta] + 
      6.91880684916513*(204.27810765966206 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(137.93938381901975 - 14.042718987790538*f31*\[Eta] - 
      14.042718987790538*(307.8496752371701 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(154.4099200825563 - 22.76417445304174*f41*\[Eta] - 
      22.76417445304174*(221.38376682222162 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   11.512796070143212, {}, {}, {-7.3115703480804655, 5.536840584049017, 
   6.5611133712514516, 3.836705792815323, 0.420431405738924, 
   -2.6015276993357617, -4.4540665863243305, -4.723774503948221, 
   -3.317127513772732, 3.1359973317549503, 6.579575297367313, 
   8.499550765674286, 7.185932152393377, 0.9289802779907319, 
   -9.749978752055583, -15.432553539595247, 20.04339380815054, 
   6.529657709352321, 0.07980969269685545, 11.627317703600013, 
   12.46651685487582, -6.677570069006464, 0.246784191977639, 
   4.552891860273718, 0.8363433633394948, 0.8297428130684636, 
   0.6096444835268642, -0.10650800608955535, -0.7322927164320845, 
   -0.41295894758354734, -1.4127190989168383, 1.3096822087504592, 
   0.9184498424921372, 2.548397818894685, 5.122229284005698, 
   6.348703830914076, -15.169232031696836, -8.249450561487308, 
   1.2704280222941122, -0.11778678891289474, -1.1039864974206068, 
   0.3997378908723306, 1.502090969916182, -1.15689275474206, 
   5.573425026004131, 0.7811685749362738, 4.407303229205482, 
   17.191919546037198, -0.8501493353476803, 0.6961956510124025, 
   0.800006189039209, -0.7010430134785253, 6.8100004217769055, 
   0.5510034432153361, -0.3626091445835158, 0.3264241768454923, 
   4.365911393803245, -0.3935694287617082, 4.089096368663945, 
   3.3475872015344947, 6.458425427951397, 0.3792822707483765, 
   -0.2636558862819385, 0.6899209204379275, -0.1972370302181048, 
   1.4494017462480997, 3.755839400324959, -0.7559344041672489, 
   7.8257117435070285, 0.3887434826683176, -0.11276490990300658, 
   0.16250378943411192, -3.1879321385088986, 0.28313356143704027, 
   0.3565242788672265, 0.19956034323733718, -0.10289175300256659, 
   -0.7141999314009126, 6.228049890439252, 1.8985854594038045, 
   2.370915504781152, -0.3211375083047443, 0.7391530701605831, 
   -0.4117386720783571, -0.5706426842621823, 3.914691497850683, 
   -0.12497013788106415, 0.39254488714725255, -0.8161810831282992, 
   -1.0274077943608688, -5.4385293609491185, 2.480709649914843, 
   -0.6429984481755184, 0.46201839384656296, -1.772172393842709, 
   -0.2532046427887309, 6.671333709710453, -4.211909613237978, 
   -2.093784214810242, 4.581987296403767, -0.9285736262547601, 
   0.3678844799929095, -3.8692849517007346, -0.6344493421198507, 
   0.5187618181303293, 0.5187880567205099, -0.6086261534456838, 
   0.11838653319694004, 4.501186591948169, -1.151324893784249, 
   -0.7144930213441967, 4.301268751631241, -1.4112090611763648, 
   1.466201854366986, -0.3801678819304186, -0.3773462158405607, 
   -0.3724253835539173, -0.34155221463831253, -0.7011992068832598, 
   -0.20560987560334354, -0.7037488474889955, -0.6945040607516688, 
   -0.3565840226216608, -0.11823876560234226, -0.5077945142902536, 
   -0.4198921791689827, -0.5988688860053344, -0.28967309433221544, 
   0.886279325965802, 4.377006445746133, -1.1966524050689458, 
   -0.2934462343577451, -0.2475778365804473, 0.6728002327587745, 
   -0.3739661179453435, 0.2789431356412422, -0.09594605132144807, 
   0.32145498144871, -0.47803127631306097, -0.02674553348452946, 
   -0.7583413568089412, 0.14877503174888318, -1.1800839777568939, 
   -0.17857530089519003, -0.27597696379832826, 0.8903963588904134, 
   -0.5647321061154997, 0.2258129837051257, -2.1670327835256415, 
   -0.8922630231315765, -2.571566039489241, -1.0500975001476007, 
   -3.642691668003792, -1.816705263028254, -1.0020730177067918, 
   -0.9293838648665798, -1.4212908535997997, -1.3708246273937732, 
   -4.2429960030823395, -1.6122928561709386, -3.7300250495326708, 
   -1.8110462474004834, 10.004696646331496, -1.5878859012777298, 
   -0.24039940504798096, -0.17403350052080668, 3.7497564195426207, 
   -5.001794788298469, -2.4411828500097386, -1.7579184310335023, 
   -1.470570286331693, -4.813461265359834, -0.9465768017121405, 
   1.0991200476349832, 3.516194869970036, 2.3645452271648253, 
   2.4155311251879255, 2.4776400759837713, 4.857222762048849, 
   -0.5007544846487093, -0.25823882715170043, -0.6748485746162913, 
   -0.8071847462118455, -0.3210048038860833, 1.401077447497741, 
   0.5643144352470983, -1.007701328770949, -0.19750818566896555, 
   0.5652445679263849, 0.1193551599139937, -2.056561425590786, 
   1.7996888453535718, -0.4950588233980113, -0.5964336655742812, 
   -9.682273027530726, 0.9865908825429273, -1.1019434816572584, 
   -1.0932544102794282, 0.7885902953630506, 2.1365132750020024, 
   1.32990925626531, -1.0865062405969894, 2.3866264286863554, 
   3.7476828283749057, 3.8144445106956084, 4.178255157967641, 
   4.425234218813301, -0.5609280612524259, 0.6592047476930105, 
   -0.41945175970931814, -0.7469010605912274, -0.6633883017705386, 
   0.06364492504164332, -1.2519865554582594, -0.5746871114916559, 
   -0.8951278207591997, 0.5061118614548548, 0.033022056340229256, 
   1.7049137034101705, -0.44562683097463207, -0.0851275749452185, 
   0.8509048282906946, -0.47540469456998835, 0.20340910878621798, 
   0.31139875792970884, 0.4287385776958388, 0.1412163580170187, 
   0.7257921818435449, 0.16518669383569318, 0.3552779071247585, 
   -0.4617133055813838, 1.904761887622385, 0.2245373578827241, 
   0.4095286219337737, 3.0137716709534885, 0.04642194603651717, 
   0.10637494065395003, 1.0412787318646224, -0.3111065303752838, 
   0.4102062487898621, -0.2663393154653022, -2.1462467399527156, 
   -0.7515877520489482, -0.9706577857163552, -6.1353340427020555, 
   -1.7100397771723976, 0.07267697425047004, -0.7948867704126741, 
   -0.7486999927565705, -1.5130737109327868, -0.670679823143729, 
   -1.1971754359404798, -0.7513653367917499, -1.3451777653714032, 
   -1.0986701809439126, -10.407265282223463, -8.416341441674504, 
   -3.753673197480495, -2.108335906715638, -1.0861153929864997, 
   -1.0459540572669823, 3.2253213617136396, -7.363400577855344, 
   -6.226062083064761, 1.8161537917508497, -4.166041722975507, 
   -1.1662818070190326, -0.2214077211137777, 2.9322805407232337, 
   -5.3867129574991, 5.5773470356559685, 3.3263729585670774, 
   5.090636478010666, -1.1273283465711472, 7.540971247424821, 
   -0.4886033788098416, -0.6521594719271491, -1.7848944181286015, 
   -0.8440723828869352, -2.181617930258497, -0.2387425351300294, 
   15.3860009667834, 0.013170523745102969, -0.859394663902961, 
   -0.7656907472041752, -0.3082282277026138, 1.0662388078220317, 
   -1.0820977038654291, -0.16359659504016122, -0.5947779360660235, 
   0.2745159135484556, -0.1347375121167005, -0.9718547436040978, 
   8.654375889144859, -5.184955339100611, -1.7615633192206133, 
   -1.723813523456073, 0.5814603628444104, -0.7511537577207861, 
   2.2948254763474267, 11.698198165852943, -0.7471746766345291, 
   -5.218724409378623, 0.07777456620412693, -0.3949576230924805, 
   -1.0746788052357772, 0.5593607046579194, -0.22945862332346678, 
   -0.2472224175386657, 0.7967873891364832, 0.9444117080773538, 
   1.0882721053884694, 4.553796441743685, -0.7271481221636549, 
   -0.009312626511260191, -5.5905642637765425, 0.30279363760972444, 
   -0.6123542104925264, 1.282927220799607, 1.9534212563309552, 
   13.937194613723605, 0.9425705816600498, -0.4427393179319523, 
   1.54950080961099, 2.174631620193068, -7.938415060766232, 
   0.5713554589544145, -0.8268779076287274, 0.286191586157031, 
   1.308213796133785, 0.4554665273432619, 1.1594472442357642, 
   -0.32556750456605243, 1.5654550718965936, 1.9741202309886887, 
   0.10017166700825442, -0.5993511324689251, -0.3351319971743152, 
   -0.7288262434671537, 0.6862643011910876, 0.8495259729049423, 
   0.3392527014363793, -1.0999135916288623, -4.762538584786313, 
   0.5568819862903922, -0.16087738245037997, 0.374280193835574, 
   1.5114129061199861, -0.8791525584185536, 1.6235533233312225, 
   1.4951121077159542, 2.739050992775276, -0.9852393319918491, 
   2.071885002313195, 1.312664787167975, 1.2994626802246785, 
   1.894841768808874, 1.4028230776171284, 1.9817387134600324, 
   8.974205370022375, -3.415615990996571, 1.742481940009327, 
   9.073400541509997, -1.1358287588247578, 0.3187983486350845, 
   0.9279439869142436, 0.9973551075119076, 1.5634958842408082, 
   1.038486035211477, 0.4023672120811028, 0.7155249988322225, 
   1.0217405324692095, -0.8318107055305006, -0.6476282564006794, 
   -0.6612732034002846, 0.6303954989475073, 0.7543109371781043, 
   1.6363748033195975, -0.22251667593432956, -1.4231684075059121, 
   -0.17432593951407682, 1.5735720066741692, -0.7861514040155839, 
   0.1792156737666204, 0.7158875264048561, 1.0228908498062026, 
   1.5893651227693226, 1.6190444251182328, -0.9673329677491864, 
   -0.26067073393487306, -0.8743303230721864, 0.7352680565356735, 
   -0.47666640329913434, -0.344008303211524, 0.2131736622510374, 
   0.3909513004738159, 0.726614329796675, -0.6225146856107244, 
   1.1195586697949693, 1.2636979266435446, 1.540254341279251, 
   1.1155206443244765, 1.3161689356897455, 0.8409300264319342, 
   0.8868804002239727, 1.42551343865388, 0.4266704161763357, 
   1.1562111055526714, 0.370836663136771, 0.5789725131043753, 
   0.4131206203368549, 1.0806196574502849, 0.3667828198897496, 
   0.6737703852861046, 1.0423096088862565, 1.5546812881116239, 
   1.1408499621899466, 0.1314415212961535, 0.7513799881817818, 
   1.5480496851828889, 1.1235809237984569, 1.3184427314537999, 
   0.8915003642176913, 1.3700895021939345, 1.525215619334233, 
   1.117997626621431, 1.3827876655840328, 0.30109285972314126, 
   2.212740732700084, 1.6294506739173187, 1.390229865535332, 
   1.651525680340967, 1.7039041556245706, 0.8735050499400643, 
   1.3563996193221612, 0.5260712190790429, 0.012727786263056373, 
   0.500321533899367, 1.4057395945401936, 1.7465218736775228, 
   1.2893272872844648, 1.3530299214850459}}}, 
 {{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 382.93797923476575*\[Eta] - 
      1049.94680640222*\[Eta]^2) + S^2*(-42.76965773556711 + 
      436.95299896350457*\[Eta] - 917.055224061863*\[Eta]^2) + 
    S^4*(154.4099200825563 - 1682.030315004859*\[Eta] + 
      3931.209657680015*\[Eta]^2) + S^3*(137.93938381901975 - 
      1556.705267604403*\[Eta] + 3979.38161405199*\[Eta]^2) + 
    30.635357524713218*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    452.28155721362884*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 30.635357524713218, d30 -> 452.28155721362884, 
    f11 -> 60.737816477733126, f21 -> 63.15438607976609, 
    f31 -> 110.85497537605663, f41 -> 73.88936148220859}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 30.635357524713218, 16.73031216184453, 
       1.8311288652808762, 0.06776355528262455}, {d30, 452.28155721362884, 
       199.6254083362151, 2.2656512564366693, 0.023962422603640524}, 
      {f11, 60.737816477733126, 2.573894783448181, 23.597629890824138, 
       6.227972715420647*^-80}, {f21, 63.15438607976609, 5.107702396074519, 
       12.364539118078387, 2.5936894591741696*^-30}, 
      {f31, 110.85497537605663, 2.652949316539439, 41.7855609547257, 
       1.4668597238444516*^-154}, {f41, 73.88936148220859, 2.933632465554045, 
       25.186986560108807, 4.605287666992359*^-87}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2338.9811014478537, 2339.1742048961296, 
   2367.6202706223976, 0.9977792467717138, 
   ScientificForm[3.3571221266410407], {16.73031216184453, 199.6254083362151, 
   2.573894783448181, 5.107702396074519, 2.652949316539439, 
   2.933632465554045}, {{d10, 1.8311288652808762}, {d30, 2.2656512564366693}, 
    {f21, 12.364539118078387}, {f11, 23.597629890824138}, 
    {f41, 25.186986560108807}, {f31, 41.7855609547257}}, 6, 
   3.3571221266410407, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 30.635357524713218, 16.73031216184453, 
       {-2.2467301322722015, 63.51744518169863}}, {d30, 452.28155721362884, 
       199.6254083362151, {59.93381665902376, 844.629297768234}}, 
      {f11, 60.737816477733126, 2.573894783448181, {55.67903257277881, 
        65.79660038268744}}, {f21, 63.15438607976609, 5.107702396074519, 
       {53.11560639121066, 73.19316576832152}}, {f31, 110.85497537605663, 
       2.652949316539439, {105.64081612235555, 116.06913462975771}}, 
      {f41, 73.88936148220859, 2.933632465554045, {68.12354199524624, 
        79.65518096917093}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{279.90334503276296, 370.06005844987465, 5.855262953531868, 
   -2.0315964445022385, 5.823423815490439, -1.7559197239707136}, 
   {370.06005844987465, 39850.30365340061, -21.726231890926428, 
   183.15444289346587, -31.00274423723527, 105.38343169909616}, 
   {5.855262953531868, -21.726231890926428, 6.624934356261759, 
   -1.074761189806627, 6.033643051510229, -0.6050838249303008}, 
   {-2.031596444502239, 183.15444289346587, -1.0747611898066272, 
   26.08862376686538, -1.2348065003090516, 14.052120797612929}, 
   {5.823423815490439, -31.00274423723527, 6.033643051510229, 
   -1.2348065003090516, 7.0381400761270765, -0.6021954220952765}, 
   {-1.7559197239707136, 105.38343169909616, -0.6050838249303008, 
   14.052120797612933, -0.6021954220952768, 8.606199442952704}}, 
   80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 6.304770264093265*f11*\[Eta] + 
      6.304770264093265*(157.40289356801594 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(-42.76965773556711 + 6.91880684916513*f21*\[Eta] + 
      6.91880684916513*(204.27810765966206 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(137.93938381901975 - 14.042718987790538*f31*\[Eta] - 
      14.042718987790538*(307.8496752371701 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(154.4099200825563 - 22.76417445304174*f41*\[Eta] - 
      22.76417445304174*(221.38376682222162 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   11.425364417767952, {}, {}, {-7.291638805596108, 5.546454117509867, 
   6.564027197982199, 3.8357128456489846, 0.4175945074992029, 
   -2.6047805763833765, -4.456847061021449, -4.72563852679248, 
   -3.3179801074666813, 3.136532536689799, 6.5802650246263, 
   8.500046298246147, 7.18601199831744, 0.9286454298079718, 
   -9.750409557851413, -15.43234856310653, 20.045474569676344, 
   6.578816087258133, 0.05085458067063087, 11.61977861128554, 
   12.458977762561346, -6.691468795174586, 0.22256316969465217, 
   4.689765260179357, 0.9282650623566155, 0.6858337458888428, 
   0.49544341610112497, -0.08509941294508394, -0.8181509618991925, 
   -0.4988171930506553, -1.4792347821336733, 1.3301572873676548, 
   0.9234788572317569, 2.5160076710270545, 5.172791485331857, 
   6.194542158373011, -15.335091120505325, -8.212821976476093, 
   1.2794097808767333, -0.25657933673610955, -1.0647438712547483, 
   0.42168062478553736, 1.3775669492377318, -1.2344996572171567, 
   5.495818123529034, 0.7191806481305036, 4.345315302399712, 
   17.05172055323831, -0.9753611070483714, 0.5265617200690116, 
   0.6805018533000293, -0.6957546060603335, 6.529476081208912, 
   0.6080073455911901, -0.3048665625911582, 0.029887329201116586, 
   4.116527508211192, -0.25402044323520556, 4.149509344532802, 
   3.2142074982927227, 6.252807590959804, 0.4045972013756227, 
   -0.6166382779300079, 0.3369385287898581, -0.358371246833201, 
   1.2798662519113435, 3.5838281143018946, -0.9440280548410556, 
   7.835756428293436, 0.1196033785581534, 0.08902694855478899, 
   0.09843321337960731, -3.8667537800552765, 0.3285414011494794, 
   0.0985000433675225, -0.2688494039163345, -0.687815245964245, 
   -1.3218769331487294, 6.256256289857475, 1.8848256986012757, 
   2.1249543349948397, -0.12708158637090605, 0.7672652936037849, 
   -0.5447045470842511, -0.6583930349173102, 3.9032878368842034, 
   0.031058444122450624, 0.42430522014065275, -0.7550135462223864, 
   -0.8126521948188383, -5.196947547918683, 2.483830708780161, 
   -0.7978727822195566, 0.31782640230802883, -1.7209328860929531, 
   -0.014945512544827011, 6.371159476952357, -4.483534419420863, 
   -2.0952103267174778, 4.266477675057729, -0.7273688238072111, 
   0.18254539065210906, -4.622336143475238, -0.7546088181590846, 
   0.1556763812244668, 0.1557026198146474, -0.37912352009003314, 
   -0.27725829363251364, 4.569447844126046, -1.8483064626374102, 
   -0.8852549824688083, 3.5840273168242334, -1.9433680817260353, 
   0.9340428338173155, -0.47602907156201013, -0.47320740547215223, 
   -0.4682865731855088, -0.43741340426990405, -0.854084116451574, 
   -0.3584947851716578, -1.054115718510218, -1.0448709317728913, 
   -0.7600490448508879, -0.5217037878315693, -0.8836646832815944, 
   -0.7957623481603235, -0.8388675449872807, -0.5296717533141617, 
   0.6462806669838557, 4.122608831289966, -1.0672985060486013, 
   -0.16409233533740064, -0.35290804326358227, 0.5674700260756396, 
   -0.4555968330916329, 0.1973124204949528, -0.17799158835119044, 
   0.2394094444189676, -0.11672203627384192, 0.3345637065546896, 
   -0.5603660823692138, 0.3467503061886106, -1.0414962016674707, 
   -0.03998752480576684, -0.24729102238502776, 0.9190823003037139, 
   -0.5122021542660349, 0.27834293555459055, -1.9807569865639039, 
   -0.7059872261698388, -2.460099638843687, -0.9386310995020466, 
   -3.234319433932157, -1.4083330289566192, -1.1318065756088629, 
   -1.0591174227686508, -1.526765579182225, -1.4762993529761985, 
   -4.427806244552656, -1.797103097641255, -3.584775143554893, 
   -1.6657963414227055, 9.670818997088134, -1.9218804210794502, 
   -0.520138081423525, -0.45377217689635074, 3.4700177431670767, 
   -5.473040999034438, -2.9124290607457084, -2.2408634880499108, 
   -1.9535153433481014, -5.211516157253371, -1.3446316936056775, 
   0.9303391311092355, 3.3474139534442884, 2.260736034054503, 
   2.311721932077603, 2.373830882873449, 4.802989321705937, 
   -0.804563232610505, -0.6082893088128003, -0.38641615769127213, 
   -1.5348307573388098, -0.903717572106288, 1.7628578968939905, 
   0.445748108173035, -1.0823266937654665, -0.8210016903755815, 
   -0.1230533717707516, 0.20159899773838674, -1.7463159955656664, 
   1.8412101006895796, -0.5560865049736634, -0.6361923539162433, 
   -9.812296223127575, 1.0518095391677917, -1.5238710051630164, 
   -1.5151819337851862, 0.6681665805452894, 2.0160895601842412, 
   1.2469463805351353, -1.415821897664074, 2.3393836181443675, 
   3.7004400178329178, 3.7672017001536204, 4.129919398402066, 
   4.376898459247727, -0.552393613021394, 0.6677391959240424, 
   -0.5673783847712031, -1.0548046815086707, -0.9712919226879819, 
   -0.24425869587579996, -1.4127354549775788, -0.7354360110109752, 
   -0.8710159039168701, 0.5302237782971844, 0.056361953963403266, 
   1.6045619098865131, -0.41801215830689387, 0.213378891024675, 
   1.149411294260588, -0.4518021612114609, 0.22701164214474545, 
   0.25278771752346074, 0.3701275372895907, 0.11962720971433782, 
   0.704203033540864, 0.26975320538593905, 0.4245030237857321, 
   0.03336504035496546, 2.3998402335587343, 0.6334256553854516, 
   0.6359080733848685, 3.2401511224045834, 0.1437462776912639, 
   0.15925245207515104, 1.0941562432858234, -0.24310537516922182, 
   0.4782074039959241, -0.14878023798091533, -1.8892156521150412, 
   -0.49455666421127376, -0.5203415400995794, -5.627120298454855, 
   -1.1880624561404005, 0.5946542952824672, -0.7798813428207865, 
   -0.6540452501351837, -1.5993526776196347, -0.756958789830577, 
   -1.3029231598403186, -0.8571130606915887, -1.3495404147657268, 
   -1.1030328303382362, -10.214415221293393, -8.224470502338946, 
   -3.8922242489667127, -2.1092596254871268, -1.0844853783631265, 
   -1.0434550100663245, 3.2278204089142974, -7.739652625545787, 
   -6.602314130755204, 1.439901744060407, -4.162821209483695, 
   -1.163061293527221, -0.23002471971469163, 2.9140745739212974, 
   -5.913058582787514, 5.545668010389285, 2.7581094423654093, 
   4.52156274174412, -1.1886245519349359, 6.933506608458387, 
   -0.27385732001769725, -0.8763653391101514, -1.9592534726105981, 
   -0.942334082275778, -2.146315542797197, -0.17778240732862116, 
   14.80204357169174, -0.3878440349901524, -1.2680965241153501, 
   -0.5682418037319081, -0.17448970382980633, 1.0802013292553028, 
   -0.7090253526551464, 0.2464560427780782, -0.16162829203130968, 
   0.38045503351506227, -0.017728644139438643, -0.5142087770362025, 
   9.17152202895629, -4.833608164821641, -1.3151186376843071, 
   -1.3530301761225871, 0.5887714431773929, -0.531638300483678, 
   1.7791076702851285, 11.41626919478513, -0.8361389723382189, 
   -4.956427679116288, 0.39776432739662937, -0.753008914715906, 
   -0.8621807680861338, 0.5388963406922329, -0.5415991218528404, 
   -0.3445649255671839, 0.699444881107965, 0.8470692000488356, 
   1.1514399443210692, 4.617597366931861, -0.3182153016542486, 
   0.39700998814586796, -5.17079038508426, 0.4068653992446656, 
   -0.19210335981179583, 1.5676349726613665, 1.9300089777610765, 
   13.941278479639791, 1.0970247143387866, -0.2605684371705195, 
   1.2372076519582293, 1.7675488095291882, -8.058951278203146, 
   0.5755556870574452, -0.7553172444611533, 0.5805928873833608, 
   1.1980166696174308, 0.6222481012385686, 1.2847082087413781, 
   -0.01148301921256234, 1.7343793475528884, 2.100300932042302, 
   0.13935744552377116, -0.770548357232073, -0.34904094576867806, 
   -0.6522951269774779, 0.9585227671123278, 1.144481332910516, 
   0.6409611692113231, -0.7783405995259045, -4.67395154274206, 
   0.6239975505903601, 0.13129095947689962, 0.6850721263721198, 
   1.568275458297606, -0.673301412303303, 1.840474962404926, 
   1.3894958371044197, 2.5656752577940267, -0.8133818342963792, 
   2.143173925964703, 1.4441956840362877, 1.3576268106196068, 
   1.9530058992038022, 1.459720782207114, 2.067499997428172, 
   9.02844268109034, -3.4730889523696504, 1.8058689934632497, 
   9.12293952003128, -1.1471327858639597, 0.48835129110106834, 
   0.8021213160051985, 1.0048815943632405, 1.6508602616289636, 
   1.0547195370325255, 0.5075973662313515, 0.7476051377746842, 
   1.0538206714116711, -0.8145156506289055, -0.6303332014990843, 
   -0.605312083600964, 0.662475637889969, 0.7863910761205659, 
   1.6363748033195975, -0.22222160515268286, -1.4727822733499352, 
   -0.22393980535809987, 1.5735720066741692, -0.7372886170747392, 
   0.22704619534246717, 0.7479676653473177, 1.0375786469505641, 
   1.5800970526702969, 1.611931917486686, -0.9117883637511568, 
   -0.20512612993684343, -0.8230168030052312, 0.7626033092543594, 
   -0.42181153838357943, -0.28915343829596907, 0.2610041838268842, 
   0.43878182204966265, 0.7744448513725217, -0.5820187304740898, 
   1.1428379921493814, 1.2869772489979567, 1.5309862711802253, 
   1.104053366862658, 1.304701658227927, 0.8298467208022373, 
   0.8780394934953364, 1.4166725319252436, 0.4285725669550402, 
   1.1581132563313759, 0.37054348620806365, 0.575184709555927, 
   0.4150227711155594, 1.0825218082289894, 0.3647178592209599, 
   0.7068935300597161, 1.056997406030618, 1.5454132180125981, 
   1.1288174100020285, 0.13650583914858316, 0.7513799881817818, 
   1.5480496851828889, 1.1190224152106794, 1.3138842228660224, 
   0.8938261063479445, 1.3700895021939345, 1.525215619334233, 
   1.1178347366312522, 1.3716792494456769, 0.3016342226286355, 
   2.191083113605089, 1.6295122159264253, 1.390229865535332, 
   1.651525680340967, 1.7039041556245706, 0.8614724977521462, 
   1.3443670671342431, 0.5241993034690466, 0.01925415517928286, 
   0.5068479028155934, 1.4057395945401936, 1.7465218736775228, 
   1.2772947350965467, 1.3409973692971278}}}, 
 {{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 382.1854854306369*\[Eta] - 
      1045.933506113533*\[Eta]^2) + S^2*(-42.76965773556711 + 
      432.33209729959316*\[Eta] - 892.4104151876687*\[Eta]^2) + 
    S^4*(154.4099200825563 - 1675.355338704456*\[Eta] + 
      3895.6097840778666*\[Eta]^2) + S^3*(137.93938381901975 - 
      1555.3130061404815*\[Eta] + 3971.9562195777407*\[Eta]^2) + 
    30.731385021074054*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    697.1038886987265*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    102.92985964509224*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 30.731385021074054, d20 -> -102.92985964509224, 
    d30 -> 697.1038886987265, f11 -> 60.61846338910206, 
    f21 -> 62.48651056818579, f31 -> 110.7558306545015, 
    f41 -> 73.59613862388916}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 30.731385021074054, 16.73526623676607, 
       1.836324835607312, 0.06699186606371908}, {d20, -102.92985964509224, 
       118.00944293055693, -0.8722171471113686, 0.3835710910021214}, 
      {d30, 697.1038886987265, 344.4689611566087, 2.023705957013051, 
       0.04361127457651437}, {f11, 60.61846338910206, 2.578235123807386, 
       23.511611811254934, 1.7338544751954308*^-79}, {f21, 62.48651056818579, 
       5.166166496403366, 12.095334250587603, 3.1184092874826193*^-29}, 
      {f31, 110.7558306545015, 2.656110860924504, 41.698496958049056, 
       4.553793711144788*^-154}, {f41, 73.59613862388916, 2.95363200510389, 
       24.91716588143502, 8.582852447953364*^-86}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2340.2236975152946, 2340.481762031424, 
   2372.9541765719164, 0.9977831238218783, 
   ScientificForm[3.3541903698628435], {16.73526623676607, 
   118.00944293055693, 344.4689611566087, 2.578235123807386, 
   5.166166496403366, 2.656110860924504, 2.95363200510389}, 
   {{d20, -0.8722171471113686}, {d10, 1.836324835607312}, 
    {d30, 2.023705957013051}, {f21, 12.095334250587603}, 
    {f11, 23.511611811254934}, {f41, 24.91716588143502}, 
    {f31, 41.698496958049056}}, 7, 3.3541903698628435, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 30.731385021074054, 16.73526623676607, {-2.1606499455000687, 
        63.62341998764818}}, {d20, -102.92985964509224, 118.00944293055693, 
       {-334.8694456870702, 129.0097263968857}}, {d30, 697.1038886987265, 
       344.4689611566087, {20.073421721697514, 1374.1343556757554}}, 
      {f11, 60.61846338910206, 2.578235123807386, {55.551116467664045, 
        65.68581031054008}}, {f21, 62.48651056818579, 5.166166496403366, 
       {52.33275940350281, 72.64026173286878}}, {f31, 110.7558306545015, 
       2.656110860924504, {105.5354242339157, 115.97623707508728}}, 
      {f41, 73.59613862388916, 2.95363200510389, {67.7909744982754, 
        79.40130274950292}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{280.06913601544227, -12.99235103223046, 401.16599427455327, 
   5.843412176744835, -2.117014590202151, 5.814106365606929, 
   -1.7938958817185553}, {-12.992351032230438, 13926.228620780372, 
   -33124.030009269096, 16.148262560542946, 90.3623797463378, 
   13.414106107574481, 39.672535995630795}, {401.16599427455327, 
   -33124.03000926909, 118658.86520031319, -60.14737657443544, 
   -31.675137018386387, -62.92569347019641, 11.078750640600834}, 
   {5.843412176744835, 16.148262560542946, -60.14737657443544, 
   6.647296353634086, -0.9705708717054974, 6.05251001216306, 
   -0.5594134364725779}, {-2.1170145902021504, 90.3623797463378, 
   -31.675137018386387, -0.9705708717054976, 26.689276268560622, 
   -1.1484450244787514, 14.317256636430383}, {5.814106365606929, 
   13.414106107574481, -62.92569347019641, 6.05251001216306, 
   -1.1484450244787512, 7.054924905521108, -0.5643124138066768}, 
   {-1.7938958817185553, 39.672535995630795, 11.078750640600832, 
   -0.5594134364725781, 14.317256636430383, -0.5643124138066771, 
   8.723942021574025}}, 80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3 + 
    S*(-28.58390842984726 + 6.304770264093265*f11*\[Eta] + 
      6.304770264093265*(157.40289356801594 - 5.333333333333334*f11)*
       \[Eta]^2) + S^2*(-42.76965773556711 + 6.91880684916513*f21*\[Eta] + 
      6.91880684916513*(204.27810765966206 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(137.93938381901975 - 14.042718987790538*f31*\[Eta] - 
      14.042718987790538*(307.8496752371701 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(154.4099200825563 - 22.76417445304174*f41*\[Eta] - 
      22.76417445304174*(221.38376682222162 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 11.43163706316791, 
   {}, {}, {-7.293104133008114, 5.548071409247754, 6.5670006290165475, 
   3.838859953467221, 0.4201988911610357, -2.6030472120146726, 
   -4.456002861047551, -4.72546944204872, -3.318117850290605, 
   3.1371131768658245, 6.5817895735224, 8.502720439829616, 7.189805876210272, 
   0.9332156915181713, -9.745797716698405, -15.428899354536483, 
   20.046009570217905, 6.581572154950621, 0.06140158348257785, 
   11.645665694214031, 12.484864845489838, -6.696830367086051, 
   0.13064363169628734, 4.693019459451847, 0.9437399213628055, 
   0.6768673221495618, 0.4665587342051083, -0.036626367022662976, 
   -0.8192171644286503, -0.4998833955801132, -1.4794221240922383, 
   1.378834496370871, 0.9306093473038715, 2.569089687491612, 
   5.2453688584853495, 6.213595220843985, -15.392170001799869, 
   -8.229404816782647, 1.2551008006101796, -0.22407083212776513, 
   -1.0117489517336224, 0.4689616893571582, 1.358836130963951, 
   -1.2401234254623574, 5.490194355283833, 0.7321076192918525, 
   4.358242273561061, 17.04648533993982, -0.9623790287230776, 
   0.4527339030116764, 0.6402043825071786, -0.6844573963672786, 
   6.485730622941944, 0.665220024793598, -0.222272300057611, 
   -0.013108585159187669, 4.021193657052976, -0.14851767806764826, 
   4.2172843528089885, 3.286206363578515, 6.1765832268360725, 
   0.3902588600621897, -0.8083686584501066, 0.14520814826975936, 
   -0.39875920582275626, 1.2531529204001544, 3.544972816920037, 
   -0.8623710661502741, 7.8382459977743935, -0.01918671546383166, 
   0.2538269818497412, 0.25052293065797926, -3.8878785583523126, 
   0.33590921335309076, -0.0372863743623526, -0.45641379951017313, 
   -0.8352729069522553, -1.3377541050745947, 6.268229990330738, 
   1.8973997294480114, 2.124131505015953, 0.023675096190686418, 
   0.8026985478745274, -0.5869284313182845, -0.5249255115691938, 
   3.9055491520496304, 0.21337705004943075, 0.46949663921573404, 
   -0.7078120032432054, -0.6263234502618076, -4.9857161268639345, 
   2.493900292840479, -0.659093396370281, 0.2842318142917719, 
   -1.6752392789331623, 0.14745690822938684, 6.377356743901572, 
   -4.533027824587137, -2.0731457085221763, 4.126344074366443, 
   -0.5303558582029524, 0.13483215286304073, -4.776924295361411, 
   -0.7713590372791543, 0.13748326388416388, 0.13750950247434446, 
   -0.24182226907140603, -0.37602685818399095, 4.607677826631999, 
   -1.8339944769689112, -0.864095689940001, 3.3058746720830214, 
   -1.8235946698237626, 1.053816245719588, -0.5281445678394903, 
   -0.5253229017496324, -0.520402069462989, -0.4895289005473842, 
   -0.9337781718592311, -0.43818884057931484, -1.1924129285194738, 
   -1.1831681417821471, -0.8225694678434792, -0.5842242108241607, 
   -0.8579042346590171, -0.7700018995377462, -0.934766608882498, 
   -0.625570817209379, 0.5503816030886384, 4.140779362278053, 
   -0.9862858468286646, -0.08307967611746392, -0.25404655829480305, 
   0.6663315110444188, -0.48991793809376816, 0.16299131549281753, 
   -0.1710450811952171, 0.24635595157494095, 0.14945987341903333, 
   0.6007456162475648, -0.26931318873758414, 0.6378031998202403, 
   -0.8913315573476126, 0.11017711951409126, -0.21000305880522774, 
   0.9563702638835139, -0.47390140068556263, 0.3166436891350628, 
   -1.828566762242687, -0.553797001848622, -2.1734155656373844, 
   -0.6519470262957441, -2.9654731696960823, -1.1394867647205444, 
   -1.1268856484542482, -1.0541964956140362, -1.5620994741850467, 
   -1.5116332479790202, -4.332320726252817, -1.7016175793414163, 
   -3.5030872910011652, -1.5841084888689778, 9.68561356140728, 
   -1.9075201687048633, -0.6177251286532055, -0.5513592241260312, 
   3.372430695937396, -5.451331710414593, -2.8907197721258626, 
   -2.3067598777114426, -2.0194117330096333, -5.351838947263985, 
   -1.484954483616292, 0.8499698823678159, 3.267044704702869, 
   2.2082829411101557, 2.259268839133256, 2.3213777899291017, 
   4.774946725694676, -0.8313862759496118, -0.6853570593733593, 
   -0.20419504311193748, -1.6363816990961908, -1.1358120465591526, 
   2.057126413852103, 0.3932407479115909, -1.1121881348464626, 
   -1.0874711632514504, 0.006057158536364682, 0.25764232710281476, 
   -1.5965428755197877, 1.8578726159497734, -0.2651186186223242, 
   -0.6833458168130875, -9.70549107417385, 1.0524895389407476, 
   -1.2417986998299853, -1.233109628452155, 0.6653034766447234, 
   2.0132264562836752, 1.2326340612328721, -1.1585168001082593, 
   2.319789105707656, 3.6808455053962064, 3.747607187716909, 
   4.109630505278446, 4.356609566124106, -0.5790273834970208, 
   0.6411054254484156, -0.6776381302376535, -1.1969657965771745, 
   -1.1134530377564857, -0.3864198109443038, -1.2672007196778736, 
   -0.58990127571127, -0.8930500068711638, 0.5081896753428907, 
   0.03389511898085118, 1.7067688260818699, -0.43267504902510723, 
   0.6387160836254822, 1.5747484868613952, -0.458943242080494, 
   0.21987056127571236, 0.2192566881256539, 0.33659650789178386, 
   0.15873971350821137, 0.7433155373347375, 0.32408828285160496, 
   0.5192301021277927, 0.3989867691298059, 2.7654619623335748, 
   0.9877763157058155, 0.8359097848561987, 3.4401528338759135, 
   0.23325050887012821, 0.20994529659157024, 1.1448490878022426, 
   -0.19515071136858353, 0.5261620677965624, -0.06290130229025692, 
   -1.6945421175922633, -0.29988312968849584, -0.17289021864773702, 
   -5.233663432299551, -0.8347312637047537, 0.947985487718114, 
   -0.6919473190646812, -0.6123471230313413, -1.5726123313281306, 
   -0.7302184435390728, -1.350674175194925, -0.904864076046195, 
   -1.3721562164178351, -1.1256486319903445, -9.80055940497894, 
   -7.8116518620013125, -3.8411909591934688, -2.1413493475517242, 
   -1.1235909950825658, -1.0821199437608442, 3.1891554752197777, 
   -7.900752821954029, -6.763414327163446, 1.278801547652165, 
   -4.2018546711315565, -1.2020947551750822, -0.24911605671006498, 
   2.909449852525796, -5.643327611951534, 5.560520417081918, 
   3.018883106700045, 4.7812017350597955, -1.224378165442161, 
   6.6692536796379756, -0.11587834705194666, -0.5749192160893415, 
   -2.0566571211801943, -0.8833108592147312, -2.1650604707442227, 
   -0.139915399788336, 14.568348394679603, -0.5973659647510914, 
   -1.2959738756969301, -0.48261818470658113, 0.20777983723679938, 
   1.2507348661741986, -0.517852962735418, 0.6314898973440108, 
   0.18851154775362033, 0.46968639582568983, 0.06474129096964987, 
   -0.17672806928489138, 9.553993812519309, -4.44763324206653, 
   -1.0524215377092503, -1.1826955312628797, 0.9488011033161001, 
   -0.4571078984066048, 1.7261048633551326, 11.766534548168522, 
   -0.5228567584769905, -4.664501902069034, 0.7425852785445102, 
   -0.9521277529131567, -0.7780888044466252, 0.5365616999510934, 
   -0.7217999381712303, -0.40716393149651253, 0.6368458751786363, 
   0.7844701941195069, 1.3044768775980202, 4.771302658510024, 
   -0.08221978010429609, 0.7467220825407281, -4.862366067019494, 
   0.4755141771466498, 0.09598699885754058, 1.9492639191244336, 
   2.0626926504457543, 13.878093436626003, 1.476254723164132, 
   -0.21575935995886653, 1.239298138512268, 1.5837256197442287, 
   -7.942666927613743, 0.5816546964116043, -0.7527582389078447, 
   0.9561526977603592, 1.1781111118715017, 0.7437967228255502, 
   1.7031841701812027, 0.1731687135797415, 2.05651051721199, 
   2.2497598158433334, 0.27049321698032713, -0.8996619138545157, 
   -0.28124946670580186, -0.6397411246879727, 1.2686539291484422, 
   1.4215366850812927, 0.869283163759718, -0.5812175535808422, 
   -4.6207243446308155, 0.6602088851624472, 0.29934375390621426, 
   0.9329635707795916, 1.6673367344156702, -0.6300289202932561, 
   2.1424599133439415, 1.424611538949975, 2.4184020336202536, 
   -0.7918063415238663, 2.2359980040733234, 1.587493707315204, 
   1.4421972064329651, 2.0375762950171605, 1.5424640017202194, 
   2.1841498178785343, 9.143055754256196, -3.5318046514622523, 
   1.9015745281995606, 9.226657444532705, -1.2153242023722868, 
   0.7161282579920254, 0.6981050867657359, 1.0066903413168262, 
   1.8071496478831932, 1.0562291872588219, 0.5508395768301853, 
   0.7447055181612257, 1.0509210517982126, -0.8684889726460625, 
   -0.6843065235162413, -0.6350264240155497, 0.6595760182765105, 
   0.7834914565071074, 1.6363748033195975, -0.2769430400501136, 
   -1.5238139420853827, -0.2749714740935474, 1.5735720066741692, 
   -0.7819407152521336, 0.2125747986753055, 0.7450680457338592, 
   1.0399382802788892, 1.5701471661737827, 1.6057656418038704, 
   -0.9473962750986828, -0.24073404128436948, -0.8655719230089431, 
   0.7618243761947525, -0.45933357622239157, -0.3266754761347812, 
   0.2465327871597225, 0.42431042538250097, 0.75997345470536, 
   -0.5900489689876451, 1.1434700011071044, 1.2876092579556797, 
   1.5210363846837112, 1.0866561777906156, 1.2873044691558846, 
   0.7940882546789538, 0.8322085832093791, 1.3708416216392862, 
   0.3557584647899006, 1.0852991541662362, 0.30210364252590693, 
   0.5146364452937462, 0.3422086689504198, 1.0097077060638497, 
   0.3001215343183645, 0.7034577499356658, 1.059357039358943, 
   1.535463331516084, 1.1026910122028397, 0.05815137112551838, 
   0.7513799881817818, 1.5480496851828889, 1.0597907496811274, 
   1.2546525573364704, 0.8228474462770379, 1.3700895021939345, 
   1.525215619334233, 1.0512130693629302, 1.3561205254350313, 
   0.23148296895057285, 2.158848668223314, 1.6295434735516778, 
   1.390229865535332, 1.651525680340967, 1.7039041556245706, 
   0.8353460999529574, 1.3182406693350543, 0.45916949839437393, 
   -0.0598471345495426, 0.427746613086768, 1.4057395945401936, 
   1.7465218736775228, 1.2511683372973579, 1.314870971497939}}}, 
 {80.80277127955382 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 - 
   84.33906423380039*\[Eta] + 280.58914116514813*\[Eta]^2 - 
   627.4668183326488*\[Eta]^3, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
  {a0 -> 80.80277127955382, a1 -> -84.33906423380039, 
   a2 -> 280.58914116514813, a3 -> -627.4668183326488}, {{0.3111668635010851, 
  -7.0678333104053745, 48.310615311937624, -101.62768012442582}, 
  {-7.0678333104053745, 191.1063962072904, -1456.9888713716705, 
  3293.1316899902176}, {48.310615311937624, -1456.9888713716705, 
  11908.814304651112, -28162.70926638467}, {-101.62768012442582, 
  3293.1316899902176, -28162.70926638467, 68615.93297339678}}, 
  70.71752491755214 + b0 + b1*S + b2*S^2 + b3*S^3 + b4*S^4, 
  {b0 -> -0.30382440180773174, b1 -> 6.304770264093265, 
   b2 -> 6.91880684916513, b3 -> -14.042718987790538, 
   b4 -> -22.76417445304174}, {{0.08662747458329455, 1.2141505162237384*^-16, 
  -0.4793262987215953, -3.689151736891261*^-16, 0.5138647466107061}, 
  {1.2141505162237382*^-16, 0.5541631072666808, -1.067070306579278*^-15, 
  -1.0522985323591934, 1.292118685508936*^-15}, {-0.47932629872159527, 
  -1.067070306579278*^-15, 4.6661949839676735, 3.051272233253478*^-15, 
  -6.130546622623441}, {-3.68915173689126*^-16, -1.0522985323591934, 
  3.051272233253478*^-15, 2.5353327801115237, -3.458560852012047*^-15}, 
  {0.5138647466107061, 1.292118685508936*^-15, -6.130546622623441, 
  -3.4585608520120463*^-15, 9.29031003581926}}, 
  {f12 -> 28.444444444444446 - 28.444444444444446*f10 - 
     5.333333333333334*f11, f22 -> 28.444444444444446 - 
     28.444444444444446*f20 - 5.333333333333334*f21, 
   f32 -> 28.444444444444443 - 28.444444444444443*f30 - 
     5.333333333333333*f31, f42 -> 28.444444444444443 - 
     28.444444444444443*f40 - 5.333333333333334*f41}, {}}, 
 {{80.80277127955382 - 84.33906423380039*\[Eta] + 
    280.58914116514813*\[Eta]^2 - 627.4668183326488*\[Eta]^3, 
   {a0 -> 80.80277127955382, a1 -> -84.33906423380039, 
    a2 -> 280.58914116514813, a3 -> -627.4668183326488}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 80.80277127955382, 0.5578233264225199, 
       144.85369731266897, 5.303693495991814*^-77}, {a1, -84.33906423380039, 
       13.824123704860659, -6.1008615109647915, 8.790267858648995*^-8}, 
      {a2, 280.58914116514813, 109.12751396715272, 2.5712043733499255, 
       0.012675644782807503}, {a3, -627.4668183326488, 261.9464314958247, 
       -2.3954012839554575, 0.01979427105675462}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 112.26084444517805, 112.95049961759184, 
   122.97651807713572, 0.9999432327498753, 
   ScientificForm[0.5442224832518642], {0.5578233264225199, 
   13.824123704860659, 109.12751396715272, 261.9464314958247}, 
   {{a3, -2.3954012839554575}, {a2, 2.5712043733499255}, 
    {a1, -6.1008615109647915}, {a0, 144.85369731266897}}, 4, 
   0.5442224832518642, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 80.80277127955382, 0.5578233264225199, 
       {79.68656938159255, 81.9189731775151}}, {a1, -84.33906423380039, 
       13.824123704860659, {-112.0010718733469, -56.67705659425387}}, 
      {a2, 280.58914116514813, 109.12751396715272, {62.225490094613605, 
        498.95279223568264}}, {a3, -627.4668183326488, 261.9464314958247, 
       {-1151.620417062507, -103.31321960279081}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.3111668635010851, -7.0678333104053745, 
   48.310615311937624, -101.62768012442582}, {-7.0678333104053745, 
   191.1063962072904, -1456.9888713716705, 3293.1316899902176}, 
   {48.310615311937624, -1456.9888713716705, 11908.814304651112, 
   -28162.70926638467}, {-101.62768012442582, 3293.1316899902176, 
   -28162.70926638467, 68615.93297339678}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
    a3*\[Eta]^3, 0.31625798322779675, {}, {}, {-0.4152745658219459, 
    -0.2993242566634393, -0.8398035101626533, 0.04996300716953783, 
    -0.4292070152599905, -0.9357753130259852, 0.6090057436388037, 
    -0.20723259963517648, -0.7525433060532549, -0.4847466144059922, 
    -0.6897262934021029, 0.08405546675737696, -0.5684330504496984, 
    0.13677949440715054, 0.4727093180829911, -0.7108878089611181, 
    0.35061315327786247, -0.3569209069396919, 1.0097784592719563, 
    0.1658686055882299, 0.6539148498730185, 0.21849732924418674, 
    0.5484513416375307, 0.15762272467297578, 0.7018106033389557, 
    -0.08068011734242475, 0.08150561612040974, 0.4366708267147601, 
    0.1673283133878556, -0.2908189566268504, -0.34599669117088183, 
    0.5707547483835924, -0.8626234191578561, 0.8422289269945225, 
    0.24651572104849606, -0.17258478847915626, -0.14829580252953178, 
    -0.028428492146844064, -0.4745140682276485, -0.2588798375099941, 
    -0.5440381972969277, 0.4067940619210759, 0.6703489698812177, 
    -0.8241928523629554, 0.5342320833843246, 0.11386977814260035, 
    -0.2841367462919493, -0.21040055229008203, -0.7085282948491454, 
    -0.21317279505163356, -0.011505117738636272, -0.02100886892236531, 
    0.3954991810336992, 0.6660608855886068, 0.6168941710288465, 
    0.6038145707852607, -1.332428752752648, 0.8970576596446023, 
    1.2545868802883575, 0.5230711775827928, 0.07086603001616254, 
    -0.26669832242828306, -0.4883617849505981}}, 
  {80.85077904148449 - 87.78100070957588*\[Eta] + 
    336.73820287847104*\[Eta]^2 - 952.7399225157385*\[Eta]^3 + 
    616.0686097245609*\[Eta]^4, {a0 -> 80.85077904148449, 
    a1 -> -87.78100070957588, a2 -> 336.73820287847104, 
    a3 -> -952.7399225157385, a4 -> 616.0686097245609}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 80.85077904148449, 0.6542948752945962, 
       123.56932950923914, 6.025493585286127*^-72}, {a1, -87.78100070957588, 
       27.720146550893876, -3.166686025573889, 0.0024585155052066743}, 
      {a2, 336.73820287847104, 406.05802754190694, 0.8292859149145086, 
       0.41034269173034765}, {a3, -952.7399225157385, 2279.6315672727364, 
       -0.4179359227138445, 0.6775372608899309}, {a4, 616.0686097245609, 
       4288.5482020190275, 0.14365435124047782, 0.8862713750832846}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 114.31538214612222, 115.36801372506959, 
   127.17419050447141, 0.999943252940648, ScientificForm[0.5441256910906235], 
   {0.6542948752945962, 27.720146550893876, 406.05802754190694, 
   2279.6315672727364, 4288.5482020190275}, {{a4, 0.14365435124047782}, 
    {a3, -0.4179359227138445}, {a2, 0.8292859149145086}, 
    {a1, -3.166686025573889}, {a0, 123.56932950923914}}, 5, 
   0.5441256910906235, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 80.85077904148449, 0.6542948752945962, 
       {79.54106554982067, 82.1604925331483}}, {a1, -87.78100070957588, 
       27.720146550893876, {-143.26890272356832, -32.29309869558345}}, 
      {a2, 336.73820287847104, 406.05802754190694, {-476.0752504296903, 
        1149.5516561866325}}, {a3, -952.7399225157385, 2279.6315672727364, 
       {-5515.918288134973, 3610.438443103496}}, {a4, 616.0686097245609, 
       4288.5482020190275, {-7968.393307856525, 9200.530527305647}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.42810178383677133, -15.19426273806315, 
   179.74809700007393, -860.0401673685543, 1433.1873648987282}, 
   {-15.194262738063152, 768.4065248030338, -10846.582261825699, 
   57600.4287331889, -102752.96471836547}, {179.74809700007393, 
   -10846.582261825699, 164883.1217312241, -913658.0881219214, 
   1.6762315626113496*^6}, {-860.0401673685543, 57600.4287331889, 
   -913658.0881219214, 5.196720082506353*^6, -9.710456899244336*^6}, 
   {1433.1873648987282, -102752.96471836547, 1.6762315626113494*^6, 
   -9.710456899244336*^6, 1.8391645681040633*^7}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.3215962821621632, {}, {}, {-0.4074370714231179, -0.29148676226461134, 
    -0.832022510702302, 0.0564420534369674, -0.4234074204091769, 
    -0.9312168072687257, 0.6133957755628359, -0.20356964715850268, 
    -0.7500967461399028, -0.48338590309472806, -0.6894800721131418, 
    0.08301602457949286, -0.5706093803910619, 0.13333269559942096, 
    0.46777377163358835, -0.7167139577255739, 0.34296497869705433, 
    -0.36491476668437883, 1.000048648106997, 0.1561387944232706, 
    0.6431255674141454, 0.20767625321204264, 0.537547918234992, 
    0.14676194768891548, 0.6909498263548954, -0.09154089432648504, 
    0.07207319241118171, 0.42723840300553206, 0.16118631838506303, 
    -0.296960951629643, -0.3521386861736744, 0.5699564218227806, 
    -0.8633757733909988, 0.8444773814419193, 0.25257749107338157, 
    -0.16652301845427075, -0.14223403250464628, -0.02236672212195856, 
    -0.468452298202763, -0.24698133520105614, -0.532072783084999, 
    0.41967478574945005, 0.6815801389554963, -0.8129616832886768, 
    0.5454632524586032, 0.12510094721687892, -0.2729055772176707, 
    -0.19916938321580346, -0.6972971257748668, -0.21588551976063286, 
    -0.015026478543305188, -0.024530229727034225, 0.39197782022903027, 
    0.6513477379085089, 0.6021810233487486, 0.5879536503265541, 
    -1.3490712572013734, 0.9175867558100492, 1.2751159764538045, 
    0.5436002737482397, 0.06472403501336998, -0.2586317481581233, 
    -0.5205233169500758}}, {79.9720056299705 + 31.544316831492168*\[Eta] - 
    2690.025291522165*\[Eta]^2 + 28649.078067558887*\[Eta]^3 - 
    123808.28505541729*\[Eta]^4 + 188550.87063694932*\[Eta]^5, 
   {a0 -> 79.9720056299705, a1 -> 31.544316831492168, 
    a2 -> -2690.025291522165, a3 -> 28649.078067558887, 
    a4 -> -123808.28505541729, a5 -> 188550.87063694932}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 79.9720056299705, 0.6883891235499915, 
       116.17267457329727, 2.0059630890843198*^-69}, {a1, 31.544316831492168, 
       49.046721375578386, 0.6431483276922744, 0.522706900944343}, 
      {a2, -2690.025291522165, 1120.2449688947313, -2.4012830820175233, 
       0.019622034050700534}, {a3, 28649.078067558887, 10518.429124445513, 
       2.723703105150613, 0.008553792937867438}, {a4, -123808.28505541729, 
       43467.60233347779, -2.8482888038216654, 0.006103678570511474}, 
      {a5, 188550.87063694932, 65584.65738765472, 2.874923467579798, 
       0.005672245499059724}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   107.88039127982555, 109.38039127982555, 122.88233436456628, 
   0.9999504393899165, ScientificForm[0.5085057557970669], 
   {0.6883891235499915, 49.046721375578386, 1120.2449688947313, 
   10518.429124445513, 43467.60233347779, 65584.65738765472}, 
   {{a1, 0.6431483276922744}, {a2, -2.4012830820175233}, 
    {a3, 2.723703105150613}, {a4, -2.8482888038216654}, 
    {a5, 2.874923467579798}, {a0, 116.17267457329727}}, 6, 
   0.5085057557970669, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 79.9720056299705, 0.6883891235499915, 
       {78.59353018751003, 81.35048107243097}}, {a1, 31.544316831492168, 
       49.046721375578386, {-66.67004861457373, 129.75868227755808}}, 
      {a2, -2690.025291522165, 1120.2449688947313, {-4933.277147678399, 
        -446.7734353659307}}, {a3, 28649.078067558887, 10518.429124445513, 
       {7586.2870598561385, 49711.86907526164}}, {a4, -123808.28505541729, 
       43467.60233347779, {-210850.657326404, -36765.91278443059}}, 
      {a5, 188550.87063694932, 65584.65738765472, {57219.859558735596, 
        319881.881715163}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.4738795854219255, -26.189810260789937, 481.5513455540508, 
   -3911.6354326542546, 14502.730450500114, -20047.160825488227}, 
   {-26.189810260789937, 2405.5808776936174, -53336.856331013994, 
   478552.93227951054, -1.8876417947847943*^6, 2.722128139011764*^6}, 
   {481.5513455540508, -53336.856331013994, 1.2549487903339579*^6, 
   -1.1652326301868912*^7, 4.70546296231973*^7, -6.904853260001314*^7}, 
   {-3911.635432654254, 478552.9322795105, -1.1652326301868912*^7, 
   1.106373512459836*^8, -4.542562064540829*^8, 6.752962688655887*^8}, 
   {14502.730450500112, -1.8876417947847943*^6, 4.70546296231973*^7, 
   -4.542562064540829*^8, 1.8894324526213644*^9, -2.8384507267173743*^9}, 
   {-20047.160825488223, 2.7221281390117635*^6, -6.904853260001314*^7, 
   6.752962688655887*^8, -2.838450726717374*^9, 4.301347284656053*^9}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
   0.28579685143440375, {}, {}, {-0.34947803698156577, -0.2335277278230592, 
    -0.7729267752448123, 0.1401320446104819, -0.32808118538767417, 
    -0.8167216525330616, 0.7302863170050387, -0.07690801651406787, 
    -0.6091568272862276, -0.33192300849785283, -0.5294650805494996, 
    0.2499309909727856, -0.40041934816881053, 0.30374236544508904, 
    0.6331738256655512, -0.5575009633986667, 0.4798167499536845, 
    -0.23421399401145493, 1.084163854016765, 0.24025400033303868, 
    0.6645922282918093, 0.22554383307056014, 0.482275322365723, 
    0.08516327879627283, 0.6293511574622528, -0.1531395632191277, 
    -0.07161278928711567, 0.2835524213072347, -0.04423946227484521, 
    -0.5023867322895512, -0.5575644668335826, 0.35704000488513543, 
    -1.0760449900779463, 0.6577406733274103, 0.12678114733841994, 
    -0.2923193621892324, -0.2680303762396079, -0.14816306585692018, 
    -0.5942486419377246, -0.18740505474517022, -0.46877509359484293, 
    0.5603281359287706, 0.9126281357918344, -0.5819136864523387, 
    0.7765112492949413, 0.35614894405321706, -0.04185758038133258, 
    0.03187861362053468, -0.46624912893852866, -0.1578483630502916, 
    0.025890946393616332, 0.016387195209887295, 0.4328952451659518, 
    0.4191362766554363, 0.369969562095676, 0.32462521504049846, 
    -1.6338658086284568, 0.4137422860497111, 0.7712715066934663, 
    0.03975580398790157, -0.14070174564653826, -0.031690345757411365, 
    -0.16633045703058258}}, {78.74885773842915 + 289.3836844597632*\[Eta] - 
    11973.800296363108*\[Eta]^2 + 163089.4330590525*\[Eta]^3 - 
    1.0543644726958154*^6*\[Eta]^4 + 3.259015297082021*^6*\[Eta]^5 - 
    3.881538755477785*^6*\[Eta]^6, {a0 -> 78.74885773842915, 
    a1 -> 289.3836844597632, a2 -> -11973.800296363108, 
    a3 -> 163089.4330590525, a4 -> -1.0543644726958154*^6, 
    a5 -> 3.259015297082021*^6, a6 -> -3.881538755477785*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 78.74885773842915, 0.7327235790596521, 
       107.47416896217842, 1.4599699383689489*^-66}, 
      {a1, 289.3836844597632, 89.54698281144871, 3.2316408143989976, 
       0.002063562646046788}, {a2, -11973.800296363108, 2968.68003087029, 
       -4.0333751606275, 0.00016812368133267756}, {a3, 163089.4330590525, 
       41456.28297516812, 3.9340100306807866, 0.00023279655096773073}, 
      {a4, -1.0543644726958154*^6, 281855.50723432, -3.7407978401474753, 
       0.00043350621343444086}, {a5, 3.259015297082021*^6, 922553.2678797304, 
       3.5326039271120826, 0.0008323776348410104}, 
      {a6, -3.881538755477785*^6, 1.1637438701441367*^6, -3.3353892166985446, 
       0.001516468641305248}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 98.57972611245543, 
   100.61608974881906, 115.7248039235877, 0.9999586532356594, 
   ScientificForm[0.46445999755986894], {0.7327235790596521, 
   89.54698281144871, 2968.68003087029, 41456.28297516812, 281855.50723432, 
   922553.2678797304, 1.1637438701441367*^6}, {{a1, 3.2316408143989976}, 
    {a6, -3.3353892166985446}, {a5, 3.5326039271120826}, 
    {a4, -3.7407978401474753}, {a3, 3.9340100306807866}, 
    {a2, -4.0333751606275}, {a0, 107.47416896217842}}, 7, 
   0.46445999755986894, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 78.74885773842915, 0.7327235790596521, {77.28103602919691, 
        80.21667944766139}}, {a1, 289.3836844597632, 89.54698281144871, 
       {109.99952224189855, 468.7678466776278}}, {a2, -11973.800296363108, 
       2968.68003087029, {-17920.781015433033, -6026.819577293183}}, 
      {a3, 163089.4330590525, 41456.28297516812, {80042.5189511159, 
        246136.34716698912}}, {a4, -1.0543644726958154*^6, 281855.50723432, 
       {-1.6189889016191263*^6, -489740.04377250443}}, 
      {a5, 3.259015297082021*^6, 922553.2678797304, {1.4109190255591755*^6, 
        5.107111568604866*^6}}, {a6, -3.881538755477785*^6, 
       1.1637438701441367*^6, {-6.212797862460131*^6, 
        -1.5502796484954394*^6}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.5368838433099863, -50.588282363610524, 1429.6453937921021, 
   -18103.021440624558, 114627.66164284889, -354613.66454922955, 
   426766.0439557646}, {-50.588282363610524, 8018.662130633892, 
   -260461.2937589931, 3.5222867409688574*^6, -2.3170367378087904*^7, 
   7.347551852309382*^7, -8.996220952475317*^7}, {1429.645393792102, 
   -260461.2937589931, 8.813061125688028*^6, -1.2208656518502215*^8, 
   8.165155915302993*^8, -2.620966937697102*^9, 3.2391830613326087*^9}, 
   {-18103.021440624554, 3.522286740968857*^6, -1.2208656518502216*^8, 
   1.718623398117214*^9, -1.1631249566019167*^10, 3.767914182305913*^10, 
   -4.6907310918341*^10}, {114627.66164284888, -2.3170367378087904*^7, 
   8.165155915302994*^8, -1.1631249566019169*^10, 7.94425269583158*^10, 
   -2.5924497037129825*^11, 3.246784674393016*^11}, {-354613.66454922955, 
   7.347551852309382*^7, -2.620966937697102*^9, 3.7679141823059135*^10, 
   -2.5924497037129825*^11, 8.511045320755697*^11, -1.0713095002172023*^12}, 
   {426766.04395576456, -8.996220952475317*^7, 3.2391830613326087*^9, 
   -4.6907310918341*^10, 3.246784674393015*^11, -1.0713095002172023*^12, 
   1.3542997952980532*^12}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 0.24268847549997768, {}, {}, 
   {-0.10392101133510323, 0.01202929782340334, -0.5277079660726542, 
    0.3747463639683275, -0.10103446909675995, -0.6068369856025413, 
    0.9375235348443027, 0.11807045601658217, -0.43758881246347414, 
    -0.1841505063386819, -0.4087875266087906, 0.3361880074725292, 
    -0.34725770348603646, 0.31715209040102366, 0.5965449511472798, 
    -0.6257120180814013, 0.34360715225882643, -0.3837669211483785, 
    0.8663680753719802, 0.022458221688253843, 0.4068833457461096, 
    -0.033172996014997125, 0.22926692705760843, -0.1650177089978797, 
    0.37917016966810024, -0.40332055101328024, -0.2452094982333506, 
    0.10995571236099977, -0.06925770986015323, -0.5274049798748592, 
    -0.5825827144188906, 0.5205066919577348, -0.9112518658640738, 
    0.8966872483179031, 0.4178447539577519, -0.0012557555699004297, 
    0.023033230379724046, 0.14290054076241177, -0.3031850353183927, 
    0.008346289287828768, -0.2773788095441887, 0.6386391820039989, 
    0.7484174355256528, -0.7461243867185203, 0.6123005490287596, 
    0.1919382437870354, -0.20606828064751426, -0.132332086645647, 
    -0.6304598292047103, -0.35213191940169963, -0.15010509524699955, 
    -0.1596088464307286, 0.2568992035253359, 0.6202412223210558, 
    0.5710745077612955, 0.5756544058710915, -1.3477853422436965, 
    0.06253210747861715, 0.4200613281223724, -0.31145437458319236, 
    -0.16571999323184627, -0.2929315368269272, -0.016518009818526025}}, 
  {77.48426215005348 + 602.6145115411061*\[Eta] - 
    25968.201733179965*\[Eta]^2 + 426319.19664914656*\[Eta]^3 - 
    3.5895753140475573*^6*\[Eta]^4 + 1.6394474408029975*^7*\[Eta]^5 - 
    3.8709931437534146*^7*\[Eta]^6 + 3.708524270348996*^7*\[Eta]^7, 
   {a0 -> 77.48426215005348, a1 -> 602.6145115411061, 
    a2 -> -25968.201733179965, a3 -> 426319.19664914656, 
    a4 -> -3.5895753140475573*^6, a5 -> 1.6394474408029975*^7, 
    a6 -> -3.8709931437534146*^7, a7 -> 3.708524270348996*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 77.48426215005348, 1.2021576389661677, 
       64.45432748461212, 1.6848879177965841*^-53}, {a1, 602.6145115411061, 
       253.12507759827275, 2.380698575024232, 0.02077090224344399}, 
      {a2, -25968.201733179965, 10990.712060533424, -2.362740611359408, 
       0.021704462326735317}, {a3, 426319.19664914656, 203363.8180064841, 
       2.096337494192569, 0.04066614997170246}, {a4, -3.5895753140475573*^6, 
       1.9383794555355418*^6, -1.8518434580992904, 0.06941889613023886}, 
      {a5, 1.6394474408029975*^7, 9.979990903285796*^6, 1.6427344039594551, 
       0.10614369216431985}, {a6, -3.8709931437534146*^7, 
       2.6375274856253617*^7, -1.467659830978253, 0.14789234223657866}, 
      {a7, 3.708524270348996*^7, 2.8057379706749897*^7, 1.3217642948521022, 
       0.19171819265752688}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 98.74483920602847, 
   101.41150587269514, 118.03305174355226, 0.9999599261705431, 
   ScientificForm[0.4572544850087921], {1.2021576389661677, 
   253.12507759827275, 10990.712060533424, 203363.8180064841, 
   1.9383794555355418*^6, 9.979990903285796*^6, 2.6375274856253617*^7, 
   2.8057379706749897*^7}, {{a7, 1.3217642948521022}, 
    {a6, -1.467659830978253}, {a5, 1.6427344039594551}, 
    {a4, -1.8518434580992904}, {a3, 2.096337494192569}, 
    {a2, -2.362740611359408}, {a1, 2.380698575024232}, 
    {a0, 64.45432748461212}}, 8, 0.4572544850087921, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 77.48426215005348, 1.2021576389661677, {75.07508440499215, 
        79.89343989511481}}, {a1, 602.6145115411061, 253.12507759827275, 
       {95.34052026062972, 1109.8885028215825}}, {a2, -25968.201733179965, 
       10990.712060533424, {-47994.08090272497, -3942.32256363496}}, 
      {a3, 426319.19664914656, 203363.8180064841, {18768.998063490726, 
        833869.3952348024}}, {a4, -3.5895753140475573*^6, 
       1.9383794555355418*^6, {-7.474174549948396*^6, 295023.921853282}}, 
      {a5, 1.6394474408029975*^7, 9.979990903285796*^6, 
       {-3.6058742989729624*^6, 3.639482311503291*^7}}, 
      {a6, -3.8709931437534146*^7, 2.6375274856253617*^7, 
       {-9.156716342102635*^7, 1.414730054595805*^7}}, 
      {a7, 3.708524270348996*^7, 2.8057379706749897*^7, 
       {-1.914300273058466*^7, 9.331348813756457*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.4451829889247103, -276.6518511314851, 
   11540.5565326167, -208401.39310744975, 1.9482100757751216*^6, 
   -9.857939008439252*^6, 2.5631392574875914*^7, -2.6843847073913142*^7}, 
   {-276.6518511314851, 64072.3049091316, -2.766090919222702*^6, 
   5.067042428625561*^7, -4.77403703628454*^8, 2.4275668541600795*^9, 
   -6.333166126588463*^9, 6.649019258223584*^9}, {11540.556532616698, 
   -2.7660909192227013*^6, 1.2079575159755488*^8, -2.229016632869493*^9, 
   2.111344953654092*^10, -1.0780482844719136*^11, 2.821808171193148*^11, 
   -2.970622193469079*^11}, {-208401.39310744975, 5.0670424286255606*^7, 
   -2.229016632869493*^9, 4.135684247417438*^10, -3.9345849712771423*^11, 
   2.016303520169424*^12, -5.293885809495499*^12, 5.587635750141928*^12}, 
   {1.9482100757751213*^6, -4.7740370362845397*^8, 2.111344953654092*^10, 
   -3.9345849712771423*^11, 3.7573149136422627*^12, -1.9317079038908293*^13, 
   5.086089829953*^13, -5.381547488427972*^13}, {-9.857939008439252*^6, 
   2.42756685416008*^9, -1.0780482844719136*^11, 2.016303520169424*^12, 
   -1.9317079038908293*^13, 9.960021842966725*^13, -2.6291810663122438*^14, 
   2.7882926277701584*^14}, {2.5631392574875914*^7, -6.333166126588463*^9, 
   2.821808171193149*^11, -5.2938858094955*^12, 5.086089829953001*^13, 
   -2.6291810663122438*^14, 6.956551237429241*^14, -7.393099071161362*^14}, 
   {-2.684384707391314*^7, 6.649019258223583*^9, -2.970622193469079*^11, 
   5.587635750141928*^12, -5.381547488427972*^13, 2.7882926277701584*^14, 
   -7.393099071161362*^14, 7.87216556008741*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.23949354246947832, {}, {}, 
   {0.01900729772755483, 0.1349576068860614, -0.40582858286943235, 
    0.4717975130865284, -0.017321413206587977, -0.5478539310094277, 
    0.9931318223826793, 0.1591165582225642, -0.42071851573905406, 
    -0.18839500989372482, -0.4339433743904806, 0.28827620298508805, 
    -0.4136641424023537, 0.23243216235516684, 0.4944927166579305, 
    -0.735390199841504, 0.22728457634150345, -0.49953854044912305, 
    0.768267196193051, -0.07564265749067545, 0.3504346450055209, 
    -0.08690002643675143, 0.2346527525305646, -0.1543354699132351, 
    0.38985240875274485, -0.39263831192863563, -0.16783051113236525, 
    0.1873346994619851, 0.042556978986795, -0.415590291027911, 
    -0.4707680255719424, 0.5948759489961049, -0.8374841983334136, 
    0.9245182607428433, 0.3750107300734271, -0.04408977945422521, 
    -0.019800793504600733, 0.10006651687808699, -0.34601905920271747, 
    -0.1274279425556415, -0.4133581067007981, 0.5172660720390923, 
    0.7421099071020762, -0.7524319151420968, 0.6059930206051831, 
    0.18563071536345888, -0.21237580907109077, -0.1386396150692235, 
    -0.6367673576282868, -0.21344619592764502, -0.017281176351843897, 
    -0.026784927535572933, 0.38972312242049156, 0.5535874652236998, 
    0.5044207506639395, 0.4769419749450208, -1.4694917252704727, 
    0.0002829273509945551, 0.3578121479947498, -0.37370355471081496, 
    -0.053905304384898045, -0.2128919922456589, 0.0004237583845707604}}, 
  {80.80277127955385 - 84.33906423380034*\[Eta] + 
    280.58914116514774*\[Eta]^2 - 627.4668183326476*\[Eta]^3, 
   {a0 -> 1.0000342980142802, a1 -> 1.0004633954187465, 
    a2 -> 0.9985378689151163, a3 -> 1.0007445268463278}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.0000342980142802, 0.006903754039882737, 
       144.85369731266763, 5.303693495994719*^-77}, {a1, 1.0004633954187465, 
       0.16398723256062395, 6.100861510964814, 8.790267858648229*^-8}, 
      {a2, 0.9985378689151163, 0.3883541422318576, 2.5712043733499383, 
       0.012675644782807182}, {a3, 1.0007445268463278, 0.417777402704662, 
       2.3954012839554677, 0.01979427105675416}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 112.26084444517815, 112.95049961759194, 
   122.97651807713581, 0.9999432327498753, 
   ScientificForm[0.5442224832518646], {0.006903754039882737, 
   0.16398723256062395, 0.3883541422318576, 0.417777402704662}, 
   {{a3, 2.3954012839554677}, {a2, 2.5712043733499383}, 
    {a1, 6.100861510964814}, {a0, 144.85369731266763}}, 4, 
   0.5442224832518646, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 1.0000342980142802, 0.006903754039882737, 
       {0.9862199180890168, 1.0138486779395437}}, {a1, 1.0004633954187465, 
       0.16398723256062395, {0.6723257009994535, 1.3286010898380396}}, 
      {a2, 0.9985378689151163, 0.3883541422318576, {0.22144302524773884, 
        1.7756327125824938}}, {a3, 1.0007445268463278, 0.417777402704662, 
       {0.16477387496458173, 1.8367151787280738}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.000047661819843197206, 0.0010376415721793668, 
   0.002127771013703616, 0.002006010077147708}, {0.0010376415721793668, 
   0.026891812442892158, 0.06150668774760761, 0.062303720667816524}, 
   {0.0021277710137036165, 0.06150668774760761, 0.15081893978864186, 
   0.1598455576539943}, {0.002006010077147708, 0.06230372066781652, 
   0.1598455576539943, 0.17453795821065327}}, 80.80000000000001*a0 - 
    84.30000000000001*a1*\[Eta] + 281.00000000000006*a2*\[Eta]^2 - 
    627.0000000000001*a3*\[Eta]^3, 0.31625798322779725, {}, {}, 
   {-0.4152745658219885, -0.29932425666348195, -0.8398035101626675, 
    0.04996300716950941, -0.4292070152600047, -0.9357753130260136, 
    0.6090057436387752, -0.2072325996352049, -0.7525433060532976, 
    -0.4847466144060206, -0.6897262934021313, 0.08405546675734854, 
    -0.5684330504497268, 0.13677949440712212, 0.47270931808294847, 
    -0.7108878089611608, 0.35061315327784826, -0.35692090693972034, 
    1.0097784592719279, 0.1658686055882015, 0.6539148498729901, 
    0.2184973292441441, 0.5484513416375023, 0.15762272467294736, 
    0.7018106033389273, -0.08068011734245317, 0.08150561612036711, 
    0.43667082671471746, 0.16732831338782717, -0.29081895662687884, 
    -0.34599669117091025, 0.570754748383564, -0.8626234191578988, 
    0.8422289269944798, 0.24651572104845343, -0.1725847884791989, 
    -0.14829580252957442, -0.028428492146886697, -0.47451406822769115, 
    -0.2588798375100225, -0.5440381972969703, 0.4067940619210475, 
    0.6703489698811893, -0.8241928523629838, 0.5342320833842962, 
    0.11386977814257193, -0.2841367462919777, -0.21040055229011045, 
    -0.7085282948491738, -0.21317279505166198, -0.011505117738664694, 
    -0.02100886892239373, 0.39549918103367077, 0.6660608855885783, 
    0.616894171028818, 0.6038145707852323, -1.3324287527526764, 
    0.8970576596445738, 1.254586880288329, 0.5230711775827643, 
    0.07086603001613412, -0.2666983224283115, -0.48836178495062654}}}, 
 {{70.41370051574441 + 6.304770264093265*S + 6.91880684916513*S^2 - 
    14.042718987790538*S^3 - 22.76417445304174*S^4, 
   {b0 -> -0.30382440180773174, b1 -> 6.304770264093265, 
    b2 -> 6.91880684916513, b3 -> -14.042718987790538, 
    b4 -> -22.76417445304174}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.30382440180773174, 0.29432545690662665, 
       -1.0322736096324776, 0.31729605372050207}, {b1, 6.304770264093265, 
       0.7444213237587172, 8.469357422835962, 2.6263622536224104*^-7}, 
      {b2, 6.91880684916513, 2.160137723379617, 3.2029470965121596, 
       0.005543267021049635}, {b3, -14.042718987790538, 1.5922728346962158, 
       -8.819291946577547, 1.5309372958075642*^-7}, {b4, -22.76417445304174, 
       3.048000990127671, -7.46855874613355, 1.337002096972281*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 54.306065382655085, 58.306065382655085, 
   60.57320000899563, 0.9999131229516494, ScientificForm[0.6514396618636308], 
   {0.29432545690662665, 0.7444213237587172, 2.160137723379617, 
   1.5922728346962158, 3.048000990127671}, {{b0, -1.0322736096324776}, 
    {b2, 3.2029470965121596}, {b4, -7.46855874613355}, 
    {b1, 8.469357422835962}, {b3, -8.819291946577547}}, 5, 
   0.6514396618636308, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.30382440180773174, 
       0.29432545690662665, {-0.9277664975998062, 0.32011769398434275}}, 
      {b1, 6.304770264093265, 0.7444213237587172, {4.726667555003861, 
        7.882872973182669}}, {b2, 6.91880684916513, 2.160137723379617, 
       {2.3395194423249466, 11.498094256005313}}, {b3, -14.042718987790538, 
       1.5922728346962158, {-17.418186607869092, -10.667251367711984}}, 
      {b4, -22.76417445304174, 3.048000990127671, {-29.225647904045015, 
        -16.302701002038464}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.08662747458329455, 1.2141505162237384*^-16, -0.4793262987215953, 
   -3.689151736891261*^-16, 0.5138647466107061}, {1.2141505162237382*^-16, 
   0.5541631072666808, -1.067070306579278*^-15, -1.0522985323591934, 
   1.292118685508936*^-15}, {-0.47932629872159527, -1.067070306579278*^-15, 
   4.6661949839676735, 3.051272233253478*^-15, -6.130546622623441}, 
   {-3.68915173689126*^-16, -1.0522985323591934, 3.051272233253478*^-15, 
   2.5353327801115237, -3.458560852012047*^-15}, {0.5138647466107061, 
   1.292118685508936*^-15, -6.130546622623441, -3.4585608520120463*^-15, 
   9.29031003581926}}, 70.71752491755214 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4, 0.5569903933768147, {}, {}, {0.333468339435143, 
    -0.402210177361809, -0.09541337062469779, -0.08351747325791337, 
    -0.8036851734164401, -0.14900160556321396, 0.2420643079733935, 
    1.2473462097680539, -0.17068966641991778, 0.13123961332857448, 
    0.15552859927819895, 0.2753959096608867, 0.5503401228562268, 
    -1.789020414948368, -0.9996832191535532, -0.05002685509039395, 
    0.5163014300906497, 0.12623255874238737, 0.5323708766782147, 
    0.9337101169935522, -0.5007501289689742}}}, 
 S*(6.304770264093265*f10 + 6.304770264093265*f11*\[Eta] + 
    6.304770264093265*(28.444444444444446 - 28.444444444444446*f10 - 
      5.333333333333334*f11)*\[Eta]^2) + 
  S^2*(6.91880684916513*f20 + 6.91880684916513*f21*\[Eta] + 
    6.91880684916513*(28.444444444444446 - 28.444444444444446*f20 - 
      5.333333333333334*f21)*\[Eta]^2) + 
  S^3*(-14.042718987790538*f30 - 14.042718987790538*f31*\[Eta] - 
    14.042718987790538*(28.444444444444443 - 28.444444444444443*f30 - 
      5.333333333333333*f31)*\[Eta]^2) + 
  S^4*(-22.76417445304174*f40 - 22.76417445304174*f41*\[Eta] - 
    22.76417445304174*(28.444444444444443 - 28.444444444444443*f40 - 
      5.333333333333334*f41)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/21/3Dfit_p5_lm_21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S^2*(-49.54347011573923 + 740.4879908500247*\[Eta] - 
      2618.97920206585*\[Eta]^2) + S*(-23.095855510776154 + 
      396.86291758066216*\[Eta] - 1434.737847807198*\[Eta]^2) + 
    S^3*(40.70544724730244 - 524.4144885267008*\[Eta] + 
      1939.8269034245006*\[Eta]^2) + 
    S^4*(81.83790112385142 - 1158.0381692620924*\[Eta] + 
      4234.694213429878*\[Eta]^2), {f11 -> 453.0713716625698, 
    f21 -> -266.79835049515617, f31 -> -49.59110009147427, 
    f41 -> -85.26451589124193}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 453.0713716625698, 74.86645953887745, 
       6.051726960953644, 5.927614792454998*^-7}, {f21, -266.79835049515617, 
       43.434323284237664, -6.142569523858046, 4.483853365199103*^-7}, 
      {f31, -49.59110009147427, 10.452436223565341, -4.744453736026592, 
       0.000032717944286715775}, {f41, -85.26451589124193, 
       13.219376502987897, -6.449965009466982, 1.7477234931385553*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 227.0689518942294, 228.21180903708654, 
   235.51334916479908, 0.9999986468067826, 
   ScientificForm[3.6391244159497047], {74.86645953887745, 
   43.434323284237664, 10.452436223565341, 13.219376502987897}, 
   {{f31, -4.744453736026592}, {f11, 6.051726960953644}, 
    {f21, -6.142569523858046}, {f41, -6.449965009466982}}, 4, 
   3.6391244159497047, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 453.0713716625698, 74.86645953887745, 
       {301.235154197127, 604.9075891280127}}, {f21, -266.79835049515617, 
       43.434323284237664, {-354.88724098456396, -178.70946000574835}}, 
      {f31, -49.59110009147427, 10.452436223565341, {-70.78962329211787, 
        -28.392576890830664}}, {f41, -85.26451589124193, 13.219376502987897, 
       {-112.07465407365358, -58.45437770883028}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5604.986763886376, 701.3020019756125, 
   -732.1333557088041, 268.5946103225162}, {701.3020019756125, 
   1886.5404391596705, -146.2412331433739, 555.9958638138744}, 
   {-732.133355708804, -146.24123314337388, 109.25342300770092, 
   -52.41313903825728}, {268.5946103225162, 555.9958638138744, 
   -52.41313903825728, 174.75191512774856}}, 3102.3564223499015 + 
    315.91066557629966*\[Eta] - 1688.2590760607561*\[Eta]^2 + 
    3635.760014085031*\[Eta]^3 + S*(-23.095855510776154 + 
      0.8759390736261978*f11*\[Eta] + 0.8759390736261978*
       (778.4381355051285 - 5.333333333333333*f11)*\[Eta]^2) + 
    S^2*(-49.54347011573923 - 2.7754594039870897*f21*\[Eta] - 
      2.7754594039870897*(-479.30446417504305 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(40.70544724730244 + 10.574770222063664*f31*\[Eta] + 
      10.574770222063664*(-81.04671314084115 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(81.83790112385142 + 13.581712828103234*f41*\[Eta] + 
      13.581712828103234*(-142.95025822888732 - 5.333333333333333*f41)*
       \[Eta]^2), 14.714696127512534, {}, {}, {0.5669267772714193, 
    -0.4321418866707063, -1.1654649842839717, 0.29960179676936605, 
    0.06996160027074438, 0.914261394559162, 2.6131839209274403, 
    3.5176572977120486, 2.900391716643753, 1.133918940300191, 
    -5.287149629573378, -0.5846429587377315, 1.410006475436603, 
    -3.4255676201883034, -11.944243447291228, -2.0223730953375707, 
    0.38652436552956715, -0.6637568977657793, 4.257774107016758, 
    5.369471573530973, 0.46939752700745885, -3.525686496107028, 
    -1.3812193770859267, -0.9951029683957131, 0.36244207245181315, 
    -0.3140689051820118, -0.6179430235811196, 1.1933657038844103, 
    -0.4504538097007753, 1.4053028803195957, -1.2177072676740863, 
    3.146471962362284, 2.117387303038413, 2.0476033860431926, 
    -11.205615633256457, 4.685226979469007, -3.204934342722936, 
    2.2627763917826087, -0.06984927375242478, -7.679370347242639}}}, 
 {{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S^2*(-49.54347011573923 + 842.0947871453953*\[Eta] - 
      3160.8821156411595*\[Eta]^2) + 
    S*(-23.095855510776154 + 302.25856780368696*\[Eta] - 
      930.1813156633301*\[Eta]^2) + S^3*(40.70544724730244 - 
      324.4597640724598*\[Eta] + 873.4017063352161*\[Eta]^2) + 
    S^4*(81.83790112385142 - 1276.1277220930322*\[Eta] + 
      4864.505161861556*\[Eta]^2), {f11 -> 345.06802688045644, 
    f21 -> -303.40735156698133, f31 -> -30.682441061035323, 
    f41 -> -93.95926259407231}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 345.06802688045644, 19.79626042256687, 
       17.430970269874507, 5.12813038522046*^-52}, {f21, -303.40735156698133, 
       13.504804480478041, -22.46662304556677, 8.073339166674123*^-75}, 
      {f31, -30.682441061035323, 3.776522299525537, -8.124522676561478, 
       4.6703056398637755*^-15}, {f41, -93.95926259407231, 5.216700692508627, 
       -18.01124276288292, 1.2760661340303061*^-54}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2399.752705866773, 2399.8446598897613, 
   2420.1865795013346, 0.9999986315686404, ScientificForm[3.657093676134297], 
   {19.79626042256687, 13.504804480478041, 3.776522299525537, 
   5.216700692508627}, {{f31, -8.124522676561478}, {f11, 17.430970269874507}, 
    {f41, -18.01124276288292}, {f21, -22.46662304556677}}, 4, 
   3.657093676134297, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 345.06802688045644, 19.79626042256687, 
       {306.16006364592056, 383.9759901149923}}, {f21, -303.40735156698133, 
       13.504804480478041, {-329.94996239347114, -276.8647407404915}}, 
      {f31, -30.682441061035323, 3.776522299525537, {-38.10489296093269, 
        -23.259989161137963}}, {f41, -93.95926259407231, 5.216700692508627, 
       {-104.21226969829918, -83.70625548984545}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{391.89192671808746, 15.807991531406486, 
   -65.77646248369373, 5.992701027448843}, {15.80799153140648, 
   182.37974405593977, -3.68414780513152, 65.83626765019231}, 
   {-65.77646248369373, -3.6841478051315217, 14.262120678813652, 
   -1.1166241483940245}, {5.992701027448842, 65.83626765019231, 
   -1.1166241483940242, 27.213966115219982}}, 3102.3564223499015 + 
    315.91066557629966*\[Eta] - 1688.2590760607561*\[Eta]^2 + 
    3635.760014085031*\[Eta]^3 + S*(-23.095855510776154 + 
      0.8759390736261978*f11*\[Eta] + 0.8759390736261978*
       (778.4381355051285 - 5.333333333333333*f11)*\[Eta]^2) + 
    S^2*(-49.54347011573923 - 2.7754594039870897*f21*\[Eta] - 
      2.7754594039870897*(-479.30446417504305 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(40.70544724730244 + 10.574770222063664*f31*\[Eta] + 
      10.574770222063664*(-81.04671314084115 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(81.83790112385142 + 13.581712828103234*f41*\[Eta] + 
      13.581712828103234*(-142.95025822888732 - 5.333333333333333*f41)*
       \[Eta]^2), 13.497034469379464, {}, {}, {-0.38488436524949066, 
   -3.1839650278352565, 0.20665274039583892, -1.7610498500266658, 
   1.168537881152588, -2.3911187744038216, -3.353743138607115, 
   -2.5914493172367656, -2.686444323827345, -2.9284696513946074, 
   -1.652324493526521, 0.35811542845885924, -2.6996276096815564, 
   -1.4418847014653693, -4.4135072249255245, -5.873232343094969, 
   0.4834283305817735, -0.3863329124419579, -0.49353307923411194, 
   3.2285656058811583, 7.994022233845044, 10.996856530103287, 
   -1.1776467342756405, 2.8409706638653915, -2.956831907306878, 
   -3.882896152430021, -0.918085479328056, -1.9271478803957507, 
   -3.0868516695413746, -2.9519095671525974, -1.7200211291442429, 
   2.143285425155682, 0.373508286274955, 2.3369382215296355, 
   0.25243230983051035, 2.887367247491966, -9.316133744549006, 
   -14.475521487780497, -1.2518214634305878, -4.196993579450009, 
   -1.0382006740578618, -2.6017749916181856, -3.566942342441507, 
   -8.848963455632202, -2.7072560097130918, 8.12033749356624, 
   14.87580542194246, -7.509351387858715, -3.2954162461014676, 
   -2.900649634045749, -1.0150122927502707, 0.34795496898595957, 
   -0.7998669656285529, -1.6474877518248832, 1.1594097372608303, 
   -1.1572648182550438, -2.592598532292868, 0.9228236658518654, 
   -5.400088460862207, 0.10107072896926184, -2.5637572449409163, 
   -0.6669073252669477, 1.897136791259527, 2.735506228093982, 
   -0.9430773297103769, 1.0663774590871071, -1.3100045491464698, 
   -2.1010024316969975, -3.267642480107952, 0.3567275312766469, 
   0.9361028281223298, 3.8425089258525986, 6.013570956459262, 
   0.6214912108039243, -0.10963661236701228, 0.6195682435186427, 
   -1.7562062392935331, -1.4759416717101885, -0.8136364630727257, 
   3.3113884005852015, -6.341572632622501, 0.4060759563121792, 
   -0.9210040947873495, 0.45224713573861663, -1.03315324774303, 
   -0.15049635160767139, 3.0814402978885482, 0.7042630675191504, 
   0.12727393463410408, -0.6283937707898986, 5.325935773291349, 
   -3.1821894686054293, 4.9169616921067245, 1.4653750624252098, 
   -2.3333398333620607, -2.5094496236588384, -5.3800281196367905, 
   13.666507446974265, 5.470066891734405, 0.3857463616818677, 
   -0.9209963206130851, 0.6370969318072639, 1.7087261901683632, 
   -0.9288082649345597, 0.814205383467197, -3.108853428146631, 
   0.9544379086523804, -4.768241877773562, -1.7385923390879725, 
   3.2121262027117155, 1.1193079032482274, 0.03344298039792193, 
   0.2551008444816034, 0.2998787677506698, 0.7346766124546775, 
   2.272215503496227, 2.4897941065837585, -0.011495072487377911, 
   1.6678467319543415, -0.9022139419034829, 0.9581501197458238, 
   -2.291968294149683, -0.3246173920720139, -2.4744001420895074, 
   -0.11803898502421362, -0.6657841246251337, 0.08014938347332645, 
   1.1888744194038736, -0.09269874303845427, 1.8219564233531855, 
   3.230098709525919, -2.9171126834312417, 0.2685408481270315, 
   -1.3068397791189454, 2.589406564140063, -2.560581870443457, 
   0.592182108885936, 0.19370641388286458, 3.0245841409355307, 
   -1.8700698281454606, -0.8544915025977389, 3.5007867167469158, 
   4.909201739999389, 0.42141142159607625, 1.759313241235759, 
   -0.07155841030225929, 0.11270363237508718, -1.9419131688473499, 
   0.8162331489056669, 3.1927191710678926, 5.678789972942013, 
   -1.1662404418434562, 2.3920462446321835, 2.2154349310039834, 
   4.511235764385674, 1.4185608067678004, 2.1979481374046372, 
   5.138925698490311, 5.740408061607468, -0.3515532975302449, 
   -0.31928708199166067, -13.134655145464876, 5.45001681740132, 
   1.3223071741344938, 3.009851031679318, 6.972395311418495, 
   6.180331796628252, 12.177670095416943, 4.173115130401584, 8.1695847235992, 
   4.1938681017563795, 6.201053691935613, -3.37221548100797, 
   -1.137517845518687, -1.8088093874089282, -0.19995460374548202, 
   0.09139512368574287, -2.7990658608309786, 5.544622683018588, 
   -1.0658534867434355, 1.7488822902219, -0.7423548695160207, 
   5.854020804567881, -4.289012320632992, -1.191383977465648, 
   3.1107482696265834, 0.009315263373082416, -0.4669072100082303, 
   -1.3070761397520982, -1.2140140995070396, -1.508657284916353, 
   0.6687033862262979, 7.468987604841459, -2.4086302211039765, 
   -1.5069189057157928, 0.18552404558067792, -2.640207781411391, 
   -0.692061627054045, -12.713322854780472, -10.525152329264074, 
   -0.8569263786866941, 0.31795609567188876, -0.7372290881548906, 
   -0.05619502494118933, 0.6203159526926356, -0.35768412749803247, 
   1.4536245999674975, 0.2674834056538202, 0.9824945802370166, 
   1.3002275705457578, 0.7361281481162223, 0.9682730957392778, 
   1.8816116478797085, 0.35865254465261387, 0.9382830552394807, 
   3.0637018729848933, 3.9211753844479063, 1.958105391232948, 
   -1.4130711358652661, 1.6440483764995406, -4.19356206218572, 
   -2.8829433816417804, 0.0640848887987886, 2.196053551032037, 
   0.11702604362699276, 0.7445833493220562, -2.952427822025129, 
   -1.8501620025062948, 1.8230341963139836, -0.5516133078431267, 
   1.7809325001376237, 3.7579942748384383, 1.1251158184668384, 
   -1.332108396265994, 0.44357549955839204, 0.43011062396590205, 
   -0.5759947620008461, 0.9142897489746247, -1.606377836336378, 
   1.0634720666885187, -2.055806612899687, -1.4868968943624168, 
   -0.18651905001524938, -0.6829209008592443, -1.463525700104583, 
   -1.5241376072413004, 0.001630454980841023, 1.8989422337740507, 
   0.811304020013722, 2.1299515469168, 3.1871067860365656, 
   2.9914624442653803, 3.8374444999199113, 2.004809676293007, 
   2.538097717727851, 6.3696136768517135, 3.0319822536289394, 
   7.625937765306844, 2.723308905877275, -3.3812125485765137, 
   1.9411090971848353, 2.2818230250245506, 5.314970564658324, 
   4.203223235871974, 12.483425709555831, 13.02266248126125, 
   1.4506248047596273, 2.364309250502629, 6.050149913327914, 
   -3.5044282291955824, -8.978831463987717, 1.7038325225762492, 
   -1.43689750664862, 2.6644106766584628, 0.31294270410990066, 
   -0.27026897126552285, 0.8208192744441476, 0.08614003298453099, 
   1.9424512861978656, 1.0279701503386605, -12.637703947373666, 
   -1.0689019767028185, 0.3591659873559365, 2.1665648614352904, 
   -1.2314852995068577, 0.9122627936335448, 1.3890173164913904, 
   -1.010684032456993, 3.5719099049929355, 1.0657329046548512, 
   0.21742497311242914, 0.40639407927528737, 10.809136463723462, 
   0.5635007400874201, 0.8414247178916412, 0.07889837188849924, 
   -2.2784829570500733, 1.2434867767151445, -1.8970495512498928, 
   10.960253334039407, -1.520401820004281, 11.906190059596156, 
   -2.413432706524418, 0.7343772959211492, 2.436102848606879, 
   -1.8500288434888716, -0.5684753266573352, -3.0991542076872065, 
   -0.6514907308019247, -0.09285024359132876, -2.4685142272041958, 
   -2.527165859494744, 3.0717357200805964, -3.522462199878646, 
   -0.3035133475782459, -0.9518100978662005, -4.968643578295087, 
   -5.452915208767536, -7.967438758460958, -2.159038309231164, 
   0.12696913018771738, 2.378918671317024, -0.8568970737228483, 
   4.590109817296252, -1.4214993498903823, -1.6028023003568705, 
   -3.8495866989019305, -3.159060552986375, -2.5601309528124148, 
   -0.6520343675329059, -0.7412922578896541, -1.151081939940923, 
   -3.962113173666239, -1.5372503529406458, 1.016720499366329, 
   -0.6418987884458147, 1.3913569016222027, -4.672688616775758, 
   -3.194663281834437, 7.933068699416253, -2.591244216999712, 
   -2.056173118892275, -1.953095991479131, 0.3054302545192513, 
   -3.8860349249343926, -4.645648705556141, 1.0722896839656642, 
   -3.637160735037014, -0.431071156332564, -5.579988916491857, 
   1.0850935647758888, -5.79132698026342, -3.3776373326772955, 
   -3.5124058153669466, -2.5235968906440576, -5.178183205122423, 
   -4.001981394482755, -4.125255362885127, 4.962210330118523, 
   -4.2192608899699735, -5.843765729231109, 3.2722316670606233, 
   -2.5404087152423926, 2.514782470148475, -1.1558497391679339, 
   -2.334817878265767, -2.7343078807934944, -3.2496287937888155, 
   -4.366891359433794, -4.291713701246408, -0.6241182006779127, 
   0.5850918941528107, -1.7433641671150326, -3.425319037130521, 
   -2.764384671937478, -3.2246093509088496, -1.1597446573446177, 
   -0.8956767584541012, -0.04871361241021077, -4.6739269205440905, 
   1.5428606707573636, -2.6453513139308598, -1.9075153237295126, 
   -4.521706053710659, -2.498310835529992, -1.5404636304629094, 
   -1.1390680926942878, -0.04813114926355411, 1.690334784015704, 
   -3.0767627146174163, -1.7668331747718184, -0.48476703431788337, 
   -3.280374623212083, -2.232836485792177, -1.1864943176606175, 
   -2.798585556285616, -3.415922306533048, -3.0010216368241345, 
   -3.5984294056584076, -3.663775990879458, -1.8789565251981912, 
   -1.4821514892460073, -0.8348015364758794, -0.6028288614343182, 
   -0.22822537626916528, 0.8053662029838051, 3.076692760324022, 
   0.6534246314345182, 0.598327792883083, 1.1144383279238355, 
   3.0076039355817556, -2.2058973420653274, -4.701234174157435, 
   -2.1964132006733053, -0.9474381246982375, 2.096247254915852, 
   -3.6552273277320637, -2.3242577815467484, -5.8009223632643625, 
   -4.396882321046178, -2.579384509007923, -4.080203896626699, 
   -3.460454082015076, -3.9372357895595087, -1.3831404344255134, 
   0.3574552375166604, -10.315703555444088, -3.045145976843287, 
   -5.436500323974542, -4.548305907613212, -3.2377892086005886, 
   -1.5210906927259202, -0.553410351054481, -0.0525847246099147, 
   -1.0830493078251493, 1.444572082412833, -5.485670705935718, 
   -4.7724071417173946, -2.6636729368851775, -2.3449946344921955}}}, 
 {{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S^2*(-49.54347011573923 + 826.8158861385349*\[Eta] - 
      3079.394643604571*\[Eta]^2) + S*(-23.095855510776154 + 
      320.93020190625583*\[Eta] - 1029.7633642103642*\[Eta]^2) + 
    S^3*(40.70544724730244 - 365.84184496389884*\[Eta] + 
      1094.106137756224*\[Eta]^2) + S^4*(81.83790112385142 - 
      1243.2611497892462*\[Eta] + 4689.216776241365*\[Eta]^2) + 
    119.01440984848112*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 119.01440984848112, f11 -> 366.38416023351306, 
    f21 -> -297.90235265223896, f31 -> -34.59572522914875, 
    f41 -> -91.5393489410772}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 119.01440984848112, 17.29871825512268, 
       6.879955387055184, 2.0947280058360975*^-11}, {f11, 366.38416023351306, 
       19.07473642789279, 19.207822955695118, 5.440433558347355*^-60}, 
      {f21, -297.90235265223896, 12.864691328635766, -23.156587674135043, 
       6.913952143796795*^-78}, {f31, -34.59572522914875, 3.635327409753048, 
       -9.516536292256239, 1.244200980181348*^-19}, {f41, -91.5393489410772, 
       4.972269501190272, -18.40997333695696, 2.1858770584976523*^-56}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2356.3152871829025, 2356.4535360308287, 
   2380.8359355443763, 0.9999987658595385, ScientificForm[3.473016697631723], 
   {17.29871825512268, 19.07473642789279, 12.864691328635766, 
   3.635327409753048, 4.972269501190272}, {{d10, 6.879955387055184}, 
    {f31, -9.516536292256239}, {f41, -18.40997333695696}, 
    {f11, 19.207822955695118}, {f21, -23.156587674135043}}, 5, 
   3.473016697631723, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 119.01440984848112, 17.29871825512268, 
       {85.01494801294828, 153.01387168401396}}, {f11, 366.38416023351306, 
       19.07473642789279, {328.8940546870551, 403.87426577997104}}, 
      {f21, -297.90235265223896, 12.864691328635766, {-323.1870341762205, 
        -272.6176711282574}}, {f31, -34.59572522914875, 3.635327409753048, 
       {-41.74071560963337, -27.45073484866413}}, {f41, -91.5393489410772, 
       4.972269501190272, {-101.3120086635188, -81.76668921863559}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{299.24565327011453, 53.596537247456254, 
   13.841575978829606, -9.839424308447406, 6.08454592069722}, 
   {53.596537247456254, 363.8455697935801, 16.768551709827875, 
   -61.22016088416421, 6.506807730150873}, {13.841575978829606, 
   16.768551709827875, 165.50028298107628, -3.78536396496091, 
   59.793366250946036}, {-9.839424308447406, -61.22016088416421, 
   -3.78536396496091, 13.215605376101802, -1.2094238646757205}, 
   {6.0845459206972174, 6.506807730150873, 59.793366250946036, 
   -1.2094238646757205, 24.723463992466957}}, 3102.3564223499015 + 
    315.91066557629966*\[Eta] - 1688.2590760607561*\[Eta]^2 + 
    3635.760014085031*\[Eta]^3 + S*(-23.095855510776154 + 
      0.8759390736261978*f11*\[Eta] + 0.8759390736261978*
       (778.4381355051285 - 5.333333333333333*f11)*\[Eta]^2) + 
    S^2*(-49.54347011573923 - 2.7754594039870897*f21*\[Eta] - 
      2.7754594039870897*(-479.30446417504305 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(40.70544724730244 + 10.574770222063664*f31*\[Eta] + 
      10.574770222063664*(-81.04671314084115 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(81.83790112385142 + 13.581712828103234*f41*\[Eta] + 
      13.581712828103234*(-142.95025822888732 - 5.333333333333333*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   12.200486878373917, {}, {}, {-0.49196445540246714, -3.2299436880766734, 
   0.20128152261804644, -1.7422205305133502, 1.1988640726617632, 
   -2.3586799787112795, -3.3256404514618225, -2.571579738681976, 
   -2.676536983618462, -2.9369219079740105, -1.6667575799588121, 
   0.340805439599535, -2.716461915239961, -1.455025922092318, 
   -4.420256985481956, -5.871795137333265, 0.49356129762190903, 
   -0.5287004455112765, -0.1523780211346093, 3.004485898494295, 
   7.7699425264581805, 10.876858429851836, -1.3234957455633776, 
   2.10901795911559, -3.4201575020474593, -2.7891120998224324, 
   -0.2098315256348542, -1.9078574232171377, -2.3534121316479286, 
   -2.2184700292591515, -1.0605052024225188, 1.3186216142221383, 
   0.2661897739308188, 1.2485376367167191, 0.3728302535541843, 
   1.8542539045474768, -9.929348605806808, -14.313594606778679, 
   -1.3803161324963185, -2.7000776162053626, -1.3899205982847889, 
   -2.581240189973869, -2.747384767150834, -8.130116230596286, 
   -1.9884087846771763, 7.5447339464431025, 14.300201874819322, 
   -8.205525493652203, -1.9240060168272066, -2.2302543269720445, 
   -0.46739848363222336, 0.08429873781506103, -1.9863036029169052, 
   -1.7773325049474806, 0.18907520599304917, 0.41002706702238356, 
   -3.321961088399803, 1.7074744027795532, -5.221918983762407, 
   -1.581938410962266, -3.1235762601431816, -0.9095378204083318, 
   2.639312264461296, 3.477681701295751, 0.04383151072670444, 
   0.20732529457700366, -1.9191475224502028, 0.21462644200073555, 
   -3.199409039741113, 0.9653472499480813, 0.14684619447189107, 
   1.751633498575302, 8.999804170943207, 0.39034517676327596, 
   0.4430129420520643, 1.9527870044598785, 0.3526445234433595, 
   1.40193676589206, -0.9370511097581584, 3.450513383301768, 
   -4.363024762258192, -0.17202316181010247, -0.9527661605193316, 
   1.3319350377087176, 1.29996849873487, -0.03673324218425478, 
   1.642100298268815, -0.016466179915823886, 0.8483997139742314, 
   0.8125227530035772, 6.860697590484051, -3.25716000666489, 
   2.6453179678755987, 0.6563347576075103, -2.22530764635394, 
   -1.8505249900294984, -7.277440654874681, 12.320924706345522, 
   5.413805735407095, -0.29527190396356673, 0.7083073026246893, 
   -0.3033879371291732, 0.7305060071957996, -2.9185823388165772, 
   -1.1755686904148206, -2.5995375831521415, -0.61239547141804, 
   -4.637147086869845, 1.5178747295849462, 1.638561801261858, 
   2.8975505503985914, 3.340974304097017, 3.5626321681806985, 
   0.5090837850625576, 0.9438816297665653, 2.481420520808115, 
   2.6989991238956463, 0.40691496213639766, 2.086256766578117, 
   0.35301616196738905, 2.2133802236166957, -0.1999181210317147, 
   1.7674327810459545, 0.03606006565178177, 2.3924212227170756, 
   0.3802409619338505, 1.1261744700323106, 2.234899505962858, 
   1.999351430079514, 1.40354638872941, 2.8116886749021432, 
   -0.8250625103132734, 2.360591021245, -0.6792247271837368, 
   3.2170216160752716, -1.305351766572585, 1.847412212756808, 
   -1.019682686525357, 1.8111950405273092, 0.391436408995105, 
   1.4070147345428268, 2.245556612876044, 3.6539716361285173, 
   -0.20620363033913236, 1.1316981893005504, 0.5560566416329493, 
   0.7403186843102958, -0.6866830649764779, 2.071463252776539, 
   0.9333049841006869, 3.4193757859748075, 0.04924070873812525, 
   3.607527395213765, 0.9602048271331114, 3.256005660514802, 
   0.7909457548325918, 1.5703330854694286, 3.046875525372343, 
   3.6483578884894996, 0.06685673709353068, 0.0991229526321149, 
   -15.226705318582844, 3.3600586944567112, 0.27628208757550965, 
   1.963825945120334, 5.926370224859511, 3.669871588886963, 
   9.667209887675654, 2.0810649572836155, 6.077534550481232, 
   2.9386379978855075, 4.945823588064741, -3.7906255156317457, 
   -1.5559278801424625, -2.018014404720816, -0.4091596210573698, 
   -0.11780989362614491, -2.8996577090251776, 3.8075887722538937, 
   0.7205568031927214, 0.9852681209054026, 2.0215733222230483, 
   7.419566927712367, -2.6213700128514574, -0.8722108468641636, 
   2.6707901262102496, 1.4807512627762662, -1.0470495457593643, 
   -0.668245581086012, -1.19432470719903, 1.133200480207961, 
   0.6478189766330615, 5.7297660234589785, -2.1354336843869532, 
   1.6394957298207373, 3.331938681117208, -1.9962224355545004, 
   -0.04807628119715446, -9.618113484179958, -7.42994295866356, 
   -0.44304841158191266, 3.202096866166812, -0.5235049702778269, 
   0.15752909293587436, 0.8340400705696993, -0.14268955081888635, 
   1.6686191766466436, 0.12333715676322754, 0.838348331346424, 
   1.4968987974389165, 1.65846841518578, 1.8906133628088355, 
   2.803951914949266, 2.4542451183428966, 3.0338756289297635, 
   2.819906209520923, 3.677379720983936, 1.716158227734013, 
   0.3163569756748075, 1.3799048604778363, -1.904780734225369, 
   -0.5941620536814298, -0.16591171195250354, 1.9660569502807448, 
   0.5123926555847902, 1.1399499612798536, -1.9240075601069293, 
   -0.8217417405880951, 1.238696196197452, 0.5595052289540945, 
   0.15376084975741833, 2.130822624458233, -0.5734809794244029, 
   -2.6057101842893644, -0.8300262884649783, -0.418167366086891, 
   -1.2117594550750255, 0.2785250559004453, -0.9750975704369012, 
   1.6947523325879956, -1.2154525917840147, -0.2308132404796197, 
   1.0695646038675477, 0.9853060840782746, 0.30917853184018895, 
   0.024334884672498447, 1.55010294689464, 0.779880962295465, 
   1.3322391402193716, 1.063632847775807, 2.1207880868955726, 
   2.532671182046215, 3.378653237700746, 2.143607811746733, 
   2.676895853181577, 4.931096025823081, 3.1642695050245493, 
   5.805266850651151, 2.8200307759188945, -3.2826233112868977, 
   2.0396983344744513, 0.0687311421238519, 3.1018786817576256, 
   3.134853511510755, 11.415055985194613, 11.954292756900031, 
   1.4927152176128402, 2.4063996633558418, 5.982318136625054, 
   -3.609974220717959, -9.119687296628399, -1.5830865313050708, 
   -4.721961260516764, 2.463205362790177, 1.428015494864212, 
   -2.93917526217092, 0.48038393030219595, 1.4514181611589265, 
   1.6047722247735692, 1.564553931395949, -11.258168611455858, 
   -0.28078060368761726, 2.127384149343925, 1.7431114585479008, 
   0.9346139239578406, 2.4824193036506585, 0.3713900901625493, 
   0.7722546063837399, 1.9698229700461525, 0.26512362166704406, 
   1.002322360902781, 1.9496481320275052, 9.022691731090617, 
   1.7898933947612932, 1.6675557716157527, -1.575742567445559, 
   -4.537436525760768, 1.6018182927091402, -3.8559166843206185, 
   8.169172338888984, 0.7443651659264106, 10.406739107402245, 
   -0.7986798942142741, 1.3796131987892295, 1.9286994548383518, 
   -1.6015174488334196, -0.013566779884968128, -2.8239362126428205, 
   -0.3762727357575386, 0.18236775145305728, -1.3557004560161658, 
   -1.412587828269352, 1.8211848243231543, -2.031374971812511, 
   0.3791030501720343, 0.35830442856376976, -6.576342678420133, 
   -6.635834460920705, -7.806327265342134, -3.907234372964922, 
   0.3998056723962691, 0.9374024855756034, -1.8383789412609985, 
   4.268994130570263, -1.6067837711007087, -1.5733417385749817, 
   -2.4330304499271733, -2.5582971522176194, -1.7434782338823425, 
   -2.1906151923790276, 0.2225849774258677, -2.3292979981233657, 
   -4.7484126018543975, -0.8878379538700756, 1.210392972176578, 
   -0.13933779577837413, 1.2422669766306171, -3.6234409148296436, 
   -2.1323593825850367, 6.945199867174779, -1.5678542703667517, 
   -3.1518221562409963, -1.4419548508490152, 1.2171250362994215, 
   -4.989016061620987, -5.251486127344833, 1.527343380174898, 
   -4.693331376678998, -1.1346114764260165, -5.880588013458237, 
   1.5020622197607736, -6.359340485082612, -4.1056672860922845, 
   -4.0429354027683075, -3.0541264780454185, -5.697190532524019, 
   -4.620059865086205, -3.6640969135773958, 4.91663817629933, 
   -4.753192253157067, -6.390962927011969, 3.5044473387124526, 
   -1.8977113951914362, 2.3252764746957837, -1.20759284676069, 
   -2.8874294362658475, -2.898025925082493, -3.8164666375250818, 
   -4.69704466759822, -4.621867009410835, -0.9162304990854864, 
   0.292979595745237, -2.2786508649564894, -3.7554723452949474, 
   -3.0945379801019044, -3.2246093509088496, -1.3441937660509211, 
   -0.7683007258920043, 0.07866242015188618, -4.6739269205440905, 
   1.0488088855418027, -3.11143930573553, -2.237668631893939, 
   -4.686313027227698, -2.3586209208192486, -1.4395675957916865, 
   -1.6743898079671453, -0.5834528645364117, 1.180711355821586, 
   -3.363743560875264, -2.2982944912955645, -1.0162283508416294, 
   -3.7464626150167533, -2.6989244775968473, -1.6525823094652878, 
   -3.202573871000368, -3.66494040343332, -3.2500397337244067, 
   -3.4587394909476643, -3.4692806557168296, -1.684461190035563, 
   -1.215920885342257, -0.5535271871635814, -0.32155451212202024, 
   0.012195511361369427, 1.0457870906143398, 3.3350686980311366, 
   0.9301711704492845, 0.8387486805136177, 1.3548592155543702, 
   3.2767084629417695, -2.5453799207916745, -4.865841147674473, 
   -2.056723285962562, -0.7103797372988083, 2.2960382930100423, 
   -3.6552273277320637, -2.3242577815467484, -5.8608646430297995, 
   -4.456824600811615, -2.5736314818473147, -4.080203896626699, 
   -3.460454082015076, -3.959078962766398, -1.2002162953217521, 
   0.6096788634413315, -10.472514545309878, -3.0459242794768215, 
   -5.436500323974542, -4.548305907613212, -3.2377892086005886, 
   -1.284032305326491, -0.3163519636550518, 0.2154953215444948, 
   -0.9977531080676272, 1.529868282170355, -5.485670705935718, 
   -4.7724071417173946, -2.4266145494857483, -2.1079362470927663}}}, 
 {{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S^2*(-49.54347011573923 + 836.4470148160937*\[Eta] - 
      3130.760663218217*\[Eta]^2) + S*(-23.095855510776154 + 
      320.829851995851*\[Eta] - 1029.2281646882052*\[Eta]^2) + 
    S^3*(40.70544724730244 - 365.17229549749527*\[Eta] + 
      1090.5352072687385*\[Eta]^2) + 
    S^4*(81.83790112385142 - 1259.7629389188971*\[Eta] + 
      4777.226318266169*\[Eta]^2) + 122.69136778687938*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 78.08489076249595*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 122.69136778687938, 
    d20 -> 78.08489076249595, f11 -> 366.26959757336203, 
    f21 -> -301.3724551742658, f31 -> -34.53240948305277, 
    f41 -> -92.75434953330776}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 122.69136778687938, 17.621179444267717, 
       6.9627216597463155, 1.2409728446345486*^-11}, {d20, 78.08489076249595, 
       71.6672421026892, 1.0895478669405354, 0.27651695638398954}, 
      {f11, 366.26959757336203, 19.070925131782896, 19.2056544211875, 
       6.017749549926667*^-60}, {f21, -301.3724551742658, 13.250385685249972, 
       -22.744428904416477, 5.673844520509302*^-76}, 
      {f31, -34.53240948305277, 3.635010336570795, -9.49994808422747, 
       1.431972297737895*^-19}, {f41, -92.75434953330776, 5.094739983208612, 
       -18.205904489534337, 1.9413651578346236*^-55}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2357.12606258096, 2357.3200579620225, 2385.733485669346, 
   0.9999987692260583, ScientificForm[3.4682765709260885], 
   {17.621179444267717, 71.6672421026892, 19.070925131782896, 
   13.250385685249972, 3.635010336570795, 5.094739983208612}, 
   {{d20, 1.0895478669405354}, {d10, 6.9627216597463155}, 
    {f31, -9.49994808422747}, {f41, -18.205904489534337}, 
    {f11, 19.2056544211875}, {f21, -22.744428904416477}}, 6, 
   3.4682765709260885, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 122.69136778687938, 17.621179444267717, 
       {88.05790763495763, 157.32482793880115}}, {d20, 78.08489076249595, 
       71.6672421026892, {-62.77313644345554, 218.94291796844743}}, 
      {f11, 366.26959757336203, 19.070925131782896, {328.7867419165718, 
        403.75245323015224}}, {f21, -301.3724551742658, 13.250385685249972, 
       {-327.41536030891524, -275.3295500396163}}, {f31, -34.53240948305277, 
       3.635010336570795, {-41.6768226048658, -27.387996361239736}}, 
      {f41, -92.75434953330776, 5.094739983208612, {-102.76778108316113, 
        -82.7409179834544}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{310.5059650070832, 241.859438000233, 53.21864734258912, 
   3.0873602810504868, -9.639080093388634, 2.318597887142394}, 
   {241.859438000233, 5136.193590605468, -7.535593570596034, 
   -228.25309939393887, 4.16472285620192, -79.91915200826408}, 
   {53.21864734258914, -7.535593570596034, 363.7001853820686, 
   17.0962245865027, -61.19994874756326, 6.621263846864817}, 
   {3.0873602810504828, -228.25309939393887, 17.096224586502693, 
   175.57272080787735, -3.968817212637563, 63.31927461488667}, 
   {-9.639080093388634, 4.16472285620192, -61.19994874756326, 
   -3.968817212637564, 13.213300146976529, -1.2737069278283537}, 
   {2.318597887142394, -79.91915200826408, 6.621263846864817, 
   63.31927461488667, -1.2737069278283537, 25.956375496504492}}, 
   3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S*(-23.095855510776154 + 0.8759390736261978*f11*\[Eta] + 
      0.8759390736261978*(778.4381355051285 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-49.54347011573923 - 2.7754594039870897*f21*\[Eta] - 
      2.7754594039870897*(-479.30446417504305 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(40.70544724730244 + 10.574770222063664*f31*\[Eta] + 
      10.574770222063664*(-81.04671314084115 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(81.83790112385142 + 13.581712828103234*f41*\[Eta] + 
      13.581712828103234*(-142.95025822888732 - 5.333333333333333*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   12.195241114910887, {}, {}, {-0.4752334631771191, -3.225704681515708, 
   0.19843050253803085, -1.7482245767969289, 1.192371763256233, 
   -2.3640753042805045, -3.3292403411287523, -2.5733798140399813, 
   -2.677034218688732, -2.9373461880854848, -1.668450844095787, 
   0.33726802002138356, -2.7219564079418888, -1.4619354306378227, 
   -4.427191756396951, -5.876324999715962, 0.4950996533311809, 
   -0.498047298523943, -0.19120423568892875, 2.958928088997709, 
   7.724384716961595, 10.875367480698515, -1.2060919057325918, 
   2.2016282808622236, -3.380053839674474, -2.875121325543205, 
   -0.2520928359858772, -1.970396434121085, -2.4164668228272603, 
   -2.281524720438483, -1.1095823385303447, 1.2504870281477451, 
   0.2595643333293083, 1.1292007746910713, 0.3113038953638352, 
   1.6891587199474998, -9.983150264003143, -14.251359356936518, 
   -1.3423243428283058, -2.841280468669538, -1.4465707819213094, 
   -2.64142534126222, -2.813522931456191, -8.178820817492124, 
   -2.037113371573014, 7.469536912108197, 14.225004840484416, 
   -8.31829398103946, -2.0274790981075057, -2.2489761937795265, 
   -0.5004126004823775, 0.06648294085061934, -2.1618234545771884, 
   -1.8256637480790232, 0.09719624077570188, 0.2605464155071786, 
   -3.388421527306491, 1.678604940511832, -5.267657990802945, 
   -1.8193793348627878, -3.1810520173062287, -0.8746626355132321, 
   2.6548941654809823, 3.4932636023154373, -0.014861301732253196, 
   0.09945787211518109, -2.0069483653123825, -0.020690874575848284, 
   -3.190979296441128, 0.9635338138546103, 0.048660032588031754, 
   1.443813240820873, 8.540862944771561, 0.4105027473856353, 
   0.4449247324778298, 1.8764154281470837, 0.1378289099579888, 
   0.9889974236684793, -0.9367938427199078, 3.4189999586028534, 
   -4.527457721987503, -0.2529896771766289, -0.9869617437184388, 
   1.299520053811193, 1.071224891010388, -0.04968945157770577, 
   1.4738578384231005, -0.06994185032999667, 0.8402169111377589, 
   0.7347503512728508, 6.769337212343544, -3.2694297800517234, 
   2.281966354202268, 0.5788336919094945, -2.248397194379322, 
   -1.8869154574222193, -7.5554502965133, 12.156503563591741, 
   5.380719165069422, -0.3495964809048928, 0.6069338677721134, 
   -0.3953766057225039, 0.6438307847956821, -3.213138651007739, 
   -1.4701250026059824, -2.609613794660163, -0.8078036046244961, 
   -4.636405044529965, 0.9989082912561571, 1.4455614683943168, 
   2.7665469670378116, 2.7998740069574524, 3.021531871041134, 
   0.5129735889941003, 0.947771433698108, 2.4853103247396575, 
   2.702888927827189, 0.40954737261017726, 2.0888891770518967, 
   0.29914702471933197, 2.1595110863686386, -0.39264396422731807, 
   1.574706937850351, -0.25697731485252007, 2.0993838422127737, 
   0.34821800770032496, 1.0941515157987851, 2.2028765517293323, 
   1.8066255868839107, 1.3803251886993166, 2.78846747487205, 
   -1.0177883535093315, 2.1678651780489417, -0.6829969075561166, 
   3.213249435702892, -1.359220903820642, 1.793543075508751, 
   -1.1437462818421409, 1.6871314452105253, 0.16056508497104005, 
   1.1761434105187618, 2.1141266441154585, 3.522541667367932, 
   -0.24875622646914053, 1.0891455931705423, 0.5522844612605695, 
   0.736546503937916, -0.740552202224535, 2.017594115528482, 
   0.5633156840044649, 3.0493864858785855, -0.00008157689808285795, 
   3.558205109577557, 0.8287748583725261, 3.1245756917542167, 
   0.7483931587030384, 1.5277804893398752, 2.7248816296551013, 
   3.326363992772258, 0.06948914756731028, 0.1017553631058945, 
   -15.548699214300086, 3.03864389514456, 0.1796251070809376, 
   1.8671689646257619, 5.829713244364939, 3.221712545356695, 
   9.219050844145386, 1.7590710615668286, 5.755540654764445, 
   2.807208029124922, 4.814393619304155, -3.813846715661839, 
   -1.5791490801725558, -2.0270514060416644, -0.4181966223782183, 
   -0.12684689494699342, -2.9033023152633177, 3.5764071689218326, 
   0.5868859023235018, 0.934782517550957, 1.6427412170373827, 
   7.327327462382527, -2.7377462382833073, -0.8826845444768878, 
   2.646761255888123, 1.405285888585695, -1.0720736301859688, 
   -0.6323434314504084, -1.1880256320682747, 0.7079127379670354, 
   0.6908094121172326, 5.438502631878691, -2.082332654783386, 
   0.9533960348076107, 2.6458389861040814, -2.0777026865230255, 
   -0.12955653216567953, -10.28611486124828, -8.097944335731881, 
   -0.4789053506592609, 2.621036005244605, -0.5243155584221313, 
   0.15671850479157, 0.833229482425395, -0.14331989195761707, 
   1.6679888355079129, 0.1744993425318171, 0.8895105171150135, 
   1.5525203958668499, 1.6461205285168035, 1.878265476139859, 
   2.7916040282802896, 2.155687373582168, 2.735317884169035, 
   2.8751287592917834, 3.7326022707547963, 1.7714329604718841, 
   0.12189168419990892, 1.4257895496530182, -2.250068453275162, 
   -0.9394497727312228, -0.13526920772528683, 1.9966994545079615, 
   0.526019782068488, 1.1535770877635514, -1.9778135279725575, 
   -0.8755477084537233, 1.2363300252095542, 0.4958167432864684, 
   -0.012050585306496941, 1.9650111893943176, -0.7945022029271058, 
   -2.738866539436458, -0.9631826436120718, -0.4852680178346418, 
   -1.2539732577533869, 0.2363112532220839, -0.9814715551156041, 
   1.6883783479092926, -1.2347545024572355, -0.2922186965479341, 
   1.0081591477992333, 0.8600512626203454, 0.16414720383909298, 
   -0.055312710427187994, 1.4704553517949535, 0.6429142216816217, 
   1.352868687197315, 0.9360165103398685, 1.9931717494596342, 
   2.5087559343492103, 3.3547379900037413, 2.173261160565289, 
   2.706549202000133, 4.7198052829003245, 3.2103771732595305, 
   5.488736733558653, 2.8779345312855185, -3.224644059755974, 
   2.097677586005375, -0.3755186163534745, 2.657628923280299, 
   3.051989929334468, 11.332192403018325, 11.871429174723744, 
   1.5508198131328754, 2.464504258875877, 5.99890850245265, 
   -3.6236546697996346, -9.174365201528417, -2.473849603036342, 
   -5.611673060702742, 2.4614222703085034, 1.3843364844155985, 
   -3.606642943101633, 0.4746360881954388, 1.3166687942234603, 
   1.6634308623501965, 1.5650398510329069, -11.345732384374514, 
   -0.2705604327338733, 1.8847923760090453, 1.7765206783869871, 
   0.5235717544155705, 2.2760627401280544, 0.38035639311283376, 
   0.5629143567425672, 1.7776423290151797, 0.20689198515810858, 
   0.9860521733485257, 1.8418057597727966, 8.706439089744435, 
   1.7767555497530338, 1.7230495560488635, -1.896480277270257, 
   -5.100416615487575, 1.6695024000414378, -4.223559814906821, 
   7.381943171230432, 0.26291778306131164, 10.16244687976041, 
   -1.0220207078668864, 1.4094931554895993, 1.9772091662948696, 
   -1.602939999881528, 0.02317149390364648, -2.7946318337740195, 
   -0.3469683568887376, 0.21167213032185828, -1.5053788123282175, 
   -1.562722849322654, 1.789558229895647, -2.1982185807046335, 
   0.3703075955086206, 0.28817781479756377, -6.937647688625475, 
   -6.8720999551287605, -7.711579359375719, -4.372976138068225, 
   0.4790647956710927, 0.6582977784428294, -1.9123377974292453, 
   3.982763839901054, -1.6152202885682527, -1.5251082579688955, 
   -2.7225066605392385, -2.6011902197278687, -1.7783176711486703, 
   -2.7347381740378296, 0.21306635111932337, -2.690359335870653, 
   -4.880226466117165, -1.0279128954980479, 1.2809239723042083, 
   -0.22979978153989578, 1.2945863894401555, -3.84240267388941, 
   -2.2879213461355903, 6.978338086947133, -1.649381732935126, 
   -3.193585518682994, -1.4363665507853511, 1.2135807728400323, 
   -5.118198894655052, -5.36314002487552, 1.6305565814905094, 
   -4.983011707892274, -1.2863561510621366, -5.812159580003481, 
   1.609448754587902, -6.448521923060525, -4.222523001266836, 
   -4.130292939530136, -3.141484014807247, -5.782678126351129, 
   -4.733913201270298, -3.771821809053108, 4.970253968666839, 
   -4.853112765578317, -6.51512530082573, 3.594606476156514, 
   -2.080223697709698, 2.370017624799857, -1.203192807578489, 
   -3.0592010534924157, -2.8861686752197784, -3.796622700350781, 
   -4.665915011694324, -4.590737353506938, -0.8125503562341692, 
   0.39665973859655423, -2.185665566206353, -3.724342689391051, 
   -3.063408324198008, -3.2246093509088496, -1.2518088489346155, 
   -0.7184871465351534, 0.128475999508737, -4.6739269205440905, 
   1.160717353932796, -3.04934228685579, -2.2065389759900427, 
   -4.677644148107902, -2.351512948628624, -1.4362854123396573, 
   -1.5721624983070797, -0.481225554876346, 1.2910435458575193, 
   -3.3397966899374296, -2.1934801720235555, -0.9114140315696204, 
   -3.684365596137013, -2.636827458717107, -1.5904852905855478, 
   -3.1565646046883558, -3.646512143299333, -3.2316114735904193, 
   -3.45163151875704, -3.4529845217680304, -1.6681650560867638, 
   -1.172349246894555, -0.4934346912050387, -0.26146201616347753, 
   0.1196523698740748, 1.1532439491270452, 3.434621143584991, 
   1.0156482704883274, 0.9462055390263231, 1.4623160740670755, 
   3.369371704472087, -2.512562510342377, -4.857172268554677, 
   -2.0496153137719375, -0.6817023457865616, 2.4135332160835787, 
   -3.6552273277320637, -2.3242577815467484, -5.78448264205781, 
   -4.3804425998396255, -2.4728623059677375, -4.080203896626699, 
   -3.460454082015076, -3.867354802175214, -1.1863367037967691, 
   0.7123169285055155, -10.452368316332013, -3.0459198975891013, 
   -5.436500323974542, -4.548305907613212, -3.2377892086005886, 
   -1.2553549138142444, -0.2876745721428051, 0.3089324872430552, 
   -0.8800041754657286, 1.6476172147722536, -5.485670705935718, 
   -4.7724071417173946, -2.3979371579735016, -2.0792588555805196}}}, 
 {{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S^2*(-49.54347011573923 + 841.1110297319709*\[Eta] - 
      3155.635409436229*\[Eta]^2) + S*(-23.095855510776154 + 
      319.50921835958854*\[Eta] - 1022.1847852948052*\[Eta]^2) + 
    S^3*(40.70544724730244 - 361.9281659543492*\[Eta] + 
      1073.2331830386263*\[Eta]^2) + 
    S^4*(81.83790112385142 - 1270.2517245325987*\[Eta] + 
      4833.16650820591*\[Eta]^2) + 126.87297507985508*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 446.17374272725647*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 126.87297507985508, 
    d30 -> 446.17374272725647, f11 -> 364.7619200692688, 
    f21 -> -303.05290307027076, f31 -> -34.225629337950664, 
    f41 -> -93.52662220218632}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 126.87297507985508, 17.62428889341914, 
       7.198757115654696, 2.6955851296662262*^-12}, {d30, 446.17374272725647, 
       210.5454059925419, 2.1191331182170803, 0.03464652960442144}, 
      {f11, 364.7619200692688, 19.014076354993268, 19.183783280300073, 
       7.556279555874429*^-60}, {f21, -303.05290307027076, 
       13.041859415201165, -23.236939873546113, 3.4082718854863417*^-78}, 
      {f31, -34.225629337950664, 3.625037902940327, -9.441454201124271, 
       2.277635112768898*^-19}, {f41, -93.52662220218632, 5.040443521064475, 
       -18.55523661981927, 5.19465719289183*^-57}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2353.798530317128, 2353.9925256981905, 2382.405953405514, 
   0.9999987784987695, ScientificForm[3.4551867866931945], 
   {17.62428889341914, 210.5454059925419, 19.014076354993268, 
   13.041859415201165, 3.625037902940327, 5.040443521064475}, 
   {{d30, 2.1191331182170803}, {d10, 7.198757115654696}, 
    {f31, -9.441454201124271}, {f41, -18.55523661981927}, 
    {f11, 19.183783280300073}, {f21, -23.236939873546113}}, 6, 
   3.4551867866931945, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 126.87297507985508, 17.62428889341914, 
       {92.23340347644844, 161.51254668326172}}, {d30, 446.17374272725647, 
       210.5454059925419, {32.35831387496171, 859.9891715795512}}, 
      {f11, 364.7619200692688, 19.014076354993268, {327.39079756018623, 
        402.13304257835136}}, {f21, -303.05290307027076, 13.041859415201165, 
       {-328.6859612768411, -277.4198448637004}}, {f31, -34.225629337950664, 
       3.625037902940327, {-41.35044218931353, -27.1008164865878}}, 
      {f41, -93.52662220218632, 5.040443521064475, {-103.43333703855255, 
        -83.61990736582008}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{310.6155589986973, 780.7837992502014, 50.33102071640957, 
   4.7181568698956875, -9.113443871996395, 2.5584702207482777}, 
   {780.7837992502014, 44329.3679845643, -161.17685626356047, 
   -511.73034838034033, 36.77069127872891, -197.44453615560596}, 
   {50.33102071640957, -161.17685626356047, 361.5350996335141, 
   18.495658068070938, -60.866495387330616, 7.17289579506317}, 
   {4.718156869895689, -511.73034838034044, 18.49565806807094, 
   170.09009700587123, -4.179703868683383, 61.59662947594184}, 
   {-9.113443871996395, 36.77069127872891, -60.86649538733062, 
   -4.179703868683383, 13.140899797754, -1.3635738447269257}, 
   {2.5584702207482803, -197.44453615560596, 7.17289579506317, 
   61.59662947594184, -1.3635738447269252, 25.40607088904084}}, 
   3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S*(-23.095855510776154 + 0.8759390736261978*f11*\[Eta] + 
      0.8759390736261978*(778.4381355051285 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-49.54347011573923 - 2.7754594039870897*f21*\[Eta] - 
      2.7754594039870897*(-479.30446417504305 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(40.70544724730244 + 10.574770222063664*f31*\[Eta] + 
      10.574770222063664*(-81.04671314084115 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(81.83790112385142 + 13.581712828103234*f41*\[Eta] + 
      13.581712828103234*(-142.95025822888732 - 5.333333333333333*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   12.103361570537484, {}, {}, {-0.45434992528589646, -3.216329727363245, 
   0.20052988828729212, -1.7501811893216654, 1.1886877738957082, 
   -2.3679265012142423, -3.3323445320288556, -2.5753462444426987, 
   -2.67787309675532, -2.9369519538799977, -1.66814049262166, 
   0.3371053952691909, -2.722769582460387, -1.4632427119863678, 
   -4.4283801886494985, -5.876202617440413, 0.4984263215919782, 
   -0.4482299755973145, -0.22319921425560096, 2.942984625103236, 
   7.708441253067122, 10.866854734831122, -1.2150508824797726, 
   2.340687204572532, -3.2907643467628986, -3.020558511035233, 
   -0.36580453931628654, -1.9613085482924362, -2.5046584517253905, 
   -2.3697163493366133, -1.1768922368546555, 1.2506108338293416, 
   0.2626079244291759, 1.0667304053263251, 0.35527221608799664, 
   1.5026985525987584, -10.153954596566109, -14.192953975498313, 
   -1.331349244150715, -2.9855932209407, -1.4215878414502185, 
   -2.6314138212396756, -2.9396441022308863, -8.256292721051523, 
   -2.114585275132413, 7.3914108154913265, 14.146878743867546, 
   -8.47878816632874, -2.153355342714349, -2.413923709294977, 
   -0.6196227578579965, 0.06567637215903233, -2.474421484602317, 
   -1.7809138228326447, 0.12843111519941885, -0.03986885862377676, 
   -3.645841085286065, 1.8211229176740744, -5.208686711841892, 
   -2.0066040093865922, -3.392972187570649, -0.8490243987785107, 
   2.316073860376946, 3.154443297211401, -0.17321629660546023, 
   -0.09291890730037267, -2.1945269637044476, -0.21801660645360244, 
   -3.173543350984346, 0.7033524555763506, 0.22250197553557882, 
   1.308287666295655, 7.831761223031208, 0.45461956454164465, 
   0.1958134189667362, 1.416347116005909, -0.45015121468122743, 
   0.3560965940278038, -0.9116058759486805, 3.4010419686574096, 
   -4.774197703431582, -0.08184801587094626, -0.965798922385602, 
   1.172620507789361, 0.9747259596538242, -0.06212673794016155, 
   1.5845367898041332, -0.05539798530389817, 0.9076007770195247, 
   0.9509653583645559, 7.010952479536627, -3.268750660080059, 
   2.0461776051251945, 0.4157608041259664, -2.1994119390892592, 
   -1.6491275964822307, -7.916378614145287, 11.848132543484553, 
   5.374719817802088, -0.673242242051856, 0.8081388277987571, 
   -0.6029523705706197, 0.500562943685054, -3.640404214785576, 
   -1.8973905663838195, -2.3784125348597627, -1.2467749758834543, 
   -4.5667118282381125, 0.2665268890141306, 1.2285335523065442, 
   2.0587477582471365, 2.227419975999055, 2.4490778400827367, 
   0.42143017869420873, 0.8562280233982165, 2.393766914439766, 
   2.6113455175272975, 0.26395970291287085, 1.9433015073545903, 
   -0.040556575506798254, 1.8198074861425084, -0.7970509498281899, 
   1.1702999522494792, -0.6452062887074135, 1.7111548683578803, 
   0.11843813107316237, 0.8643716391716225, 1.9730966751021697, 
   1.5492729354341463, 1.4994442610245642, 2.9075865471972975, 
   -1.1280866708079884, 2.057566860750285, -0.7568970852585153, 
   3.139349258000493, -1.4342267025754154, 1.7185372767539775, 
   -0.8208999647108612, 2.009977762341805, 0.3453956085691061, 
   1.3609739341168279, 2.2156128679957874, 3.624027891248261, 
   -0.23441039285307852, 1.1034914267866043, 0.6107331842940766, 
   0.7949952269714231, -0.5508601995074969, 2.20728611824552, 
   0.588768057300058, 3.0748388591741787, 0.4089689323068342, 
   3.967255618782474, 0.6655632807814982, 2.961364114163189, 
   0.6303900915831946, 1.4097774222200314, 2.467573680962232, 
   3.069056044079389, 0.21801014617176406, 0.2502763617103483, 
   -15.953061497144063, 2.6342819647943543, -0.1236595852424216, 
   1.5638842723024027, 5.52642855204158, 2.6570720138292927, 
   8.654410312617983, 1.2076544445717445, 5.204124037769361, 
   2.3792986500620827, 4.386484240241316, -3.988836311637897, 
   -1.7541386761486137, -2.1332957794807044, -0.5244409958172582, 
   -0.23309126838603333, -2.958552495418189, 3.2201365030255147, 
   0.24111714800983464, 1.2027040791763284, 0.8975099093845529, 
   6.756870899306705, -2.380176449190003, -0.9965952913935325, 
   2.5639789638184993, 0.796496564363224, -1.0012768511878676, 
   -0.31527735907411625, -1.1506166427352582, 0.611683242822437, 
   0.6593568483963281, 5.243496492804297, -2.0081419833850305, 
   0.46675490424331656, 2.1591978555397873, -2.200049265064081, 
   -0.2519031107067349, -10.727661689689285, -8.539491164172887, 
   -0.5595452516395198, 2.2391819413860503, -0.5663850741625538, 
   0.11464898905114751, 0.7911599666849725, -0.18642426603310014, 
   1.6248844614324298, 0.19141467521512823, 0.9064258497983246, 
   1.4196062311116293, 1.3527244276137935, 1.584869375236849, 
   2.4982079273772797, 1.975240428451798, 2.554870939038665, 
   2.906597442972725, 3.764070954435738, 1.8021688640401408, 
   0.01303224378852974, 1.4586195045617387, -1.9834777063301772, 
   -0.6728590257862379, -0.10881140127366962, 2.0231572609595787, 
   0.4756553157531016, 1.103212621448165, -1.9952432032087017, 
   -0.8929773836898676, 1.3331330010264537, 0.5670489421127058, 
   0.43226749372706763, 2.409329268427882, -0.44516534258082174, 
   -2.5509169915262646, -0.7752330957018785, -0.40941082722065403, 
   -1.2156389553774716, 0.2746455555979992, -0.908285320975665, 
   1.7615645820492318, -1.1123683902719677, -0.0342199981982958, 
   1.2661578461488716, 1.3032644239710862, 0.6625225843504268, 
   0.46405311785883896, 1.9898211800809804, 0.6229718140484692, 
   1.4548326615094993, 0.8179714810275982, 1.8751267201473638, 
   2.3947026690239, 3.240684724678431, 2.1743386995271976, 
   2.7076267409620414, 4.532487157466221, 3.216837422926801, 
   5.216799921507118, 2.8875587399252254, -3.214131103572072, 
   2.108190542189277, -0.7478511271992829, 2.2852964124344908, 
   2.653354399566524, 10.933556873250382, 11.4727936449558, 
   1.5601976654343161, 2.4738821111773177, 5.985870132090895, 
   -3.6527174959164768, -9.225179360621041, -3.2156537813762043, 
   -6.354091150898512, 2.397764873743199, 1.601779442617044, 
   -3.9655184728512722, 0.2896084520766635, 1.2152980922669485, 
   1.7054004269530196, 1.6311153101232776, -11.91693304500268, 
   -0.6525481412277259, 1.465944271393255, 1.9745652489086751, 
   0.616509766526633, 2.2762780305597516, 0.740402204512975, 
   0.9546956372464592, 2.15689814583493, 0.29334104344115985, 
   1.107607711660421, 2.2932871092380083, 8.982638292032334, 
   2.2277177836249393, 2.10415957516625, -2.054133483257374, 
   -5.209179177273654, 1.895264943591883, -4.8160229374339, 
   6.945030665487593, 0.126937390799867, 10.36546690853902, 
   -0.7229788848849239, 1.0718540451371155, 2.192017880972344, 
   -1.616936649040781, -0.2689591627045047, -2.8809649808190443, 
   -0.43330150393376243, 0.12533898327683346, -1.4529724040867222, 
   -1.5097455390196046, 2.175717351714866, -1.8070550512156842, 
   0.4789185906133753, 0.7056143713475649, -6.732549741882849, 
   -6.947013542360764, -7.694399410382175, -4.315102370425848, 
   0.6671224472311224, 0.2867908633420484, -2.3415730904039265, 
   3.7933149268305897, -1.614485614268233, -1.456434705200536, 
   -2.4610080388865754, -2.705838251230489, -1.610567133150198, 
   -2.716400743279337, 0.5307280245706352, -2.595088660854799, 
   -4.785562811717682, -1.0021443173354783, 1.1295242032097121, 
   -0.2499424294196615, 1.3808301876742917, -3.596084094266189, 
   -2.0096524258010504, 7.266841729442149, -1.353825113234052, 
   -2.8936240209050084, -1.3641689954929461, 1.5099145685135227, 
   -4.843639920766236, -5.3319321211652095, 1.8497130435616782, 
   -4.827246227726846, -1.4246413323994602, -5.98376834372084, 
   1.7954681180590342, -6.398848775527767, -4.119422242418295, 
   -4.092940890408954, -3.104131965686065, -5.746146784155826, 
   -4.674514459043621, -3.7283822585918642, 4.924283091048437, 
   -4.812699342865926, -6.492642675739262, 3.5975233930366812, 
   -1.9334251394016064, 2.2468999434945545, -1.1953232835498966, 
   -3.0071232584455174, -2.8694758463843755, -3.6945327057696886, 
   -4.631918992481133, -4.556741334293747, -0.7782714433492401, 
   0.43093865148148325, -2.119135679658484, -3.69034667017786, 
   -3.0294123049848167, -3.2246093509088496, -1.2347047635489616, 
   -0.753594063617129, 0.09336908242676145, -4.6739269205440905, 
   1.224488625045069, -2.9957255558415454, -2.1725429567768515, 
   -4.663109939384412, -2.358448612252232, -1.4419863569096378, 
   -1.5042821812135116, -0.413345237782778, 1.3566898307490192, 
   -3.31130781834554, -2.12572841476549, -0.8436622743115549, 
   -3.6307488651227686, -2.5832107277028626, -1.5368685595713032, 
   -3.112398104822205, -3.62261410195606, -3.2077134322471466, 
   -3.458567182380648, -3.460277498463256, -1.6754580327819895, 
   -1.1747608945206593, -0.4912510590597776, -0.25927838401821646, 
   0.13762682184869846, 1.1712184011016689, 3.449841163729616, 
   1.0260063367491057, 0.9641799910009468, 1.4802905260416992, 
   3.3821954121517592, -2.477335449549628, -4.842638059831188, 
   -2.0565509773955455, -0.6874019417246018, 2.4348377163232726, 
   -3.6552273277320637, -2.3242577815467484, -5.788207411153962, 
   -4.384167368935778, -2.4634676492646577, -4.080203896626699, 
   -3.460454082015076, -3.862861005593004, -1.1937268775122902, 
   0.7286143608839666, -10.485923226363866, -3.04586477405428, 
   -5.436500323974542, -4.548305907613212, -3.2377892086005886, 
   -1.2610545097522845, -0.29337416808084527, 0.3220241798335337, 
   -0.8609999626542049, 1.6666214275837774, -5.485670705935718, 
   -4.7724071417173946, -2.4036367539115417, -2.0849584515185597}}}, 
 {{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S^2*(-49.54347011573923 + 834.5867024042029*\[Eta] - 
      3120.8389970214666*\[Eta]^2) + 
    S*(-23.095855510776154 + 318.58961504958137*\[Eta] - 
      1017.2802343081005*\[Eta]^2) + 
    S^3*(40.70544724730244 - 360.1147932839499*\[Eta] + 
      1063.56186212983*\[Eta]^2) + S^4*(81.83790112385142 - 
      1261.0121143552628*\[Eta] + 4783.8885872601195*\[Eta]^2) + 
    126.24620094516702*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    792.5733353177433*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    142.87751762097594*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 126.24620094516702, d20 -> -142.87751762097594, 
    d30 -> 792.5733353177433, f11 -> 363.71207158357424, 
    f21 -> -300.702183287306, f31 -> -34.05414829086221, 
    f41 -> -92.84632434180031}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 126.24620094516702, 17.626808072517726, 
       7.162170282094337, 3.4347299272100535*^-12}, 
      {d20, -142.87751762097594, 125.3718257538293, -1.139630190131549, 
       0.25507043003841245}, {d30, 792.5733353177433, 369.7151266548569, 
       2.1437406212963546, 0.03261003494499788}, {f11, 363.71207158357424, 
       19.029846055648488, 19.112717492300273, 1.710671535484733*^-59}, 
      {f21, -300.702183287306, 13.199539341001294, -22.781263460706143, 
       4.36988727472924*^-76}, {f31, -34.05414829086221, 3.626913500889774, 
       -9.389291551206792, 3.4684349265017346*^-19}, 
      {f41, -92.84632434180031, 5.07394704328774, -18.29863882096001, 
       7.959282722465954*^-56}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2354.4957472691362, 2354.7550065283954, 2387.189945084435, 
   0.9999987821516312, ScientificForm[3.4500166039907154], 
   {17.626808072517726, 125.3718257538293, 369.7151266548569, 
   19.029846055648488, 13.199539341001294, 3.626913500889774, 
   5.07394704328774}, {{d20, -1.139630190131549}, {d30, 2.1437406212963546}, 
    {d10, 7.162170282094337}, {f31, -9.389291551206792}, 
    {f41, -18.29863882096001}, {f11, 19.112717492300273}, 
    {f21, -22.781263460706143}}, 7, 3.4500166039907154, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 126.24620094516702, 17.626808072517726, {91.60145429280007, 
        160.89094759753397}}, {d20, -142.87751762097594, 125.3718257538293, 
       {-389.2905450231464, 103.53550978119455}}, {d30, 792.5733353177433, 
       369.7151266548569, {65.91387185677036, 1519.2327987787162}}, 
      {f11, 363.71207158357424, 19.029846055648488, {326.3097130442884, 
        401.1144301228601}}, {f21, -300.702183287306, 13.199539341001294, 
       {-326.6453202702245, -274.75904630438754}}, {f31, -34.05414829086221, 
       3.626913500889774, {-41.18269356414309, -26.925603017581327}}, 
      {f41, -92.84632434180031, 5.07394704328774, {-102.81895291522312, 
        -82.8736957683775}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{310.7043628253761, 68.95203223076078, 613.0758442961456, 
   50.80304972230368, 3.5804646736431316, -9.189930637907977, 
   2.228401616764423}, {68.95203223076078, 15718.094692848537, 
   -38107.756129590285, 115.49485311647776, -258.6049699086253, 
   -18.864796792684693, -74.84022935823273}, {613.0758442961456, 
   -38107.75612959029, 136689.2748774169, -441.07763590607686, 
   115.59684652085949, 82.48217880848097, -15.862216554129914}, 
   {50.80304972230368, 115.49485311647778, -441.07763590607686, 
   362.1350409016804, 16.58273354398523, -60.96324140345496, 
   6.618043633790413}, {3.580464673643129, -258.6049699086253, 
   115.59684652085949, 16.582733543985235, 174.2278388146409, 
   -3.866451932719459, 62.78557998810889}, {-9.189930637907977, 
   -18.864796792684693, 82.48217880848097, -60.96324140345496, 
   -3.866451932719459, 13.154501542936519, -1.272812877901971}, 
   {2.228401616764423, -74.84022935823273, -15.862216554129914, 
   6.618043633790413, 62.78557998810889, -1.2728128779019707, 
   25.744938598088403}}, 3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3 + 
    S*(-23.095855510776154 + 0.8759390736261978*f11*\[Eta] + 
      0.8759390736261978*(778.4381355051285 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-49.54347011573923 - 2.7754594039870897*f21*\[Eta] - 
      2.7754594039870897*(-479.30446417504305 - 5.333333333333334*f21)*
       \[Eta]^2) + S^3*(40.70544724730244 + 10.574770222063664*f31*\[Eta] + 
      10.574770222063664*(-81.04671314084115 - 5.333333333333333*f31)*
       \[Eta]^2) + S^4*(81.83790112385142 + 13.581712828103234*f41*\[Eta] + 
      13.581712828103234*(-142.95025822888732 - 5.333333333333333*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   12.095035588538375, {}, {}, {-0.45576071683171904, -3.213516558208994, 
   0.20516305138698954, -1.7453756381923995, 1.192666560343696, 
   -2.3652330865902513, -3.330962458439899, -2.5749767508032164, 
   -2.6780005993205123, -2.9361989451581394, -1.6661158692686513, 
   0.340705431277911, -2.7176130512903, -1.4569792263068848, 
   -4.421997819903936, -5.871335875499881, 0.49938858079076454, 
   -0.4418427110826997, -0.20714014293344007, 2.9785967608881947, 
   7.74405338885208, 10.861816179988182, -1.3456788637572572, 
   2.351094430398007, -3.2636868579788825, -3.042871231414665, 
   -0.40957004917663653, -1.8883747318623136, -2.506707121173804, 
   -2.3717650187850268, -1.1774526485683054, 1.322479475128148, 
   0.27195009758634114, 1.1439384281525236, 0.45421972210306194, 
   1.531845105846969, -10.229889056472075, -14.213167506856735, 
   -1.3628487155347102, -2.9488923553203676, -1.3425167018081083, 
   -2.5602424554172103, -2.9678923331334772, -8.265135133543936, 
   -2.123427687624826, 7.409967470229276, 14.165435398605496, 
   -8.484602785129027, -2.14208506424211, -2.522263883472988, 
   -0.6773980802117876, 0.08381721217438098, -2.5322243501209414, 
   -1.6952591427857442, 0.24946588538614378, -0.11564281815935828, 
   -3.7756870472330775, 1.9621816764984032, -5.1147215263013095, 
   -1.901842480735013, -3.4969578183827252, -0.8658567177935765, 
   2.0366072713140966, 2.8749767081485516, -0.23433305194384957, 
   -0.12864922824928726, -2.247670083149842, -0.12333431297929565, 
   -3.168886297752124, 0.5032635677544022, 0.46089773213952867, 
   1.5273243757692399, 7.764675709458061, 0.46763705088369534, 
   0.0003949442843804718, 1.139609394004765, -0.6803608557706866, 
   0.2997137166526045, -0.8923214896080935, 3.420295808382889, 
   -4.7925486704571085, 0.13631223929769476, -0.9133471674144857, 
   1.1082441886023844, 1.1407632874297633, -0.05813479156495305, 
   1.847691012946143, 0.012224471960507799, 0.9685358556057508, 
   1.200754921032967, 7.29477573612985, -3.255298508159285, 
   2.2458685280926147, 0.37079366858324647, -2.1370584751662136, 
   -1.4261807944321845, -7.9037419988158035, 11.781920130176786, 
   5.404915228869413, -0.8672886247027236, 1.071136088116873, 
   -0.6672094273881157, 0.48063601160174585, -3.661840241916252, 
   -1.9188265935144955, -2.188298689414296, -1.3817411718428048, 
   -4.5133851929476805, 0.244597698213056, 1.2633430682590188, 
   1.6472261485901072, 2.3529705790551816, 2.574628443138863, 
   0.3462603717143793, 0.781058216418387, 2.3185971074599365, 
   2.536175710547468, 0.1481556379662834, 1.8274974424080028, 
   -0.24754967242370185, 1.6128143892256048, -0.9080076148184162, 
   1.059343287259253, -0.6379351887730991, 1.7184259682921947, 
   -0.02622520129307304, 0.7197083068053871, 1.8284333427359343, 
   1.5524860580403583, 1.616386776906893, 3.024529063079626, 
   -1.0107037606048834, 2.17494977095339, -0.8102979866007445, 
   3.085948356658264, -1.4357141818177297, 1.7170497975116632, 
   -0.4395613350102394, 2.3913163920424267, 0.7320923304009739, 
   1.7476706559486956, 2.432852023331634, 3.8412670465841074, 
   -0.17844797690622727, 1.1594538427334555, 0.6600850917889147, 
   0.8443471344662612, -0.34684206107522186, 2.411304256677795, 
   0.9982730023202748, 3.4843438041943955, 0.7785026222677516, 
   4.336789308743391, 0.6772968184432102, 2.973097651824901, 
   0.5835996986925238, 1.3629870293293607, 2.6069916193382596, 
   3.2084739824554163, 0.3305456564189626, 0.3628118719575468, 
   -15.927813346364474, 2.658920372927696, -0.2573054035219684, 
   1.4302384540228559, 5.392782733762033, 2.6907851475702955, 
   8.688123446358986, 1.1187328077544407, 5.115202400952057, 
   2.1855265700492055, 4.192712160228439, -4.100233370949809, 
   -1.8655357354605258, -2.206262083643196, -0.59740729997975, 
   -0.30605757254852506, -2.997608329923878, 3.1870608727922445, 
   0.11347784607414724, 1.4638937540094048, 0.7179877539347217, 
   6.411145268568362, -1.9799770953309235, -1.0740001948838653, 
   2.52502044490393, 0.4033404949504984, -0.9199515666923617, 
   -0.10693324093153933, -1.1282085207922137, 0.9849680432889727, 
   0.5896519220777918, 5.398912892200315, -2.0064782317995196, 
   0.8116701817352805, 2.504113133031751, -2.2092057322502114, 
   -0.2610595778928655, -10.366800824661823, -8.178630299145425, 
   -0.5843808554841416, 2.5548044075994767, -0.5981930632783587, 
   0.08284099993534255, 0.7593519775691675, -0.2192255676595778, 
   1.5920831598059522, 0.15065346441633665, 0.865664638999533, 
   1.2578231405500446, 1.1379452562086954, 1.3700902038317508, 
   2.2834287559721815, 2.1496440927444382, 2.729274603331305, 
   2.872857976929936, 3.730331488392949, 1.7678055142600897, 
   0.133364590007659, 1.435773340346259, -1.4127786528488286, 
   -0.10215997230488938, -0.12054874642581126, 2.011419915807437, 
   0.42219871449879065, 1.049756020193854, -1.9520963742511412, 
   -0.8498305547323071, 1.410781235471859, 0.6894411010307522, 
   0.9518910557935669, 2.9289528304943815, 0.058874491614915314, 
   -2.26473102743239, -0.48904713160800384, -0.2798335721136027, 
   -1.1414092966479075, 0.3488752143275633, -0.844750806891625, 
   1.8250990961332718, -0.9970179691040357, 0.23076868179578014, 
   1.5311465261429476, 1.779308084078366, 1.2022254328894633, 
   0.9511777028851611, 2.4769457651073026, 0.7517688188922875, 
   1.51226424611923, 0.8607540907514704, 1.917909329871236, 
   2.331346357086659, 3.17732841274119, 2.143938636294479, 
   2.6772266777293225, 4.60962970558694, 3.1732835082616475, 
   5.339104820270677, 2.8340353342323397, -3.267044032155354, 
   2.0552776136059947, -0.5689522425582254, 2.4641952970755483, 
   2.4311503899884883, 10.711352863672346, 11.250589635377764, 
   1.5062714303508073, 2.419955876093809, 5.958271243464424, 
   -3.6608703478277675, -9.207033026350928, -2.853250501923867, 
   -5.993271901737899, 2.3502209529669926, 1.8166086074788836, 
   -3.541035601035219, 0.1520117572631534, 1.2785401731794082, 
   1.6761940644209972, 1.6819029953426252, -12.268161720287935, 
   -0.9598809527783487, 1.3963042758105075, 2.0931296966450645, 
   1.1216539146744253, 2.4938198133072547, 1.0104888998366732, 
   1.4793837359484314, 2.65378592892921, 0.4217990324505081, 
   1.2191196962985487, 2.7574078522679883, 9.53021178296467, 
   2.5916743754551135, 2.3415883228271923, -1.8386690273532622, 
   -4.700580571251976, 1.999244083654503, -4.888725587291901, 
   7.435083282058258, 0.5285186521696232, 10.78042305758845, 
   -0.255543583234612, 0.7782430329343697, 2.3076908879652365, 
   -1.626304837272528, -0.5344629066739799, -2.978861197443166, 
   -0.5311977205578842, 0.027442766652711725, -1.2546150199937074, 
   -1.3104638713680288, 2.508838142440254, -1.3276122405954993, 
   0.572506879289449, 1.1035739474536967, -6.192719853111157, 
   -6.756294317389347, -7.780868087528688, -3.779561147950517, 
   0.7296352839252904, 0.29236802034210996, -2.596914270139223, 
   3.9477440005316566, -1.605028257547474, -1.453926880715244, 
   -1.9530538737376446, -2.7419014345541655, -1.443629630646683, 
   -2.1289884192351565, 0.7873804986897994, -2.14078296080379, 
   -4.57321615800538, -0.8345841386835673, 0.9376838264697653, 
   -0.17028868719944512, 1.3926750748109953, -3.1741948394628707, 
   -1.6297425454431504, 7.455922103458306, -1.0384808914891437, 
   -2.6167471870462577, -1.3140030616114018, 1.7437151878484656, 
   -4.494397963362644, -5.190087507856333, 1.9111372535467126, 
   -4.401165955359829, -1.3721561061788634, -6.189083714682965, 
   1.826769243346007, -6.2663404883173826, -3.9162820193441803, 
   -3.971919721553604, -2.983110796830715, -5.627732579803251, 
   -4.508466217575005, -3.5811800454166587, 4.832113780996224, 
   -4.676067634847641, -6.344395833048111, 3.5048149862213904, 
   -1.6271966811332277, 2.104184021805395, -1.1938485283076261, 
   -2.7857481079145145, -2.8690062454288636, -3.6361757256049714, 
   -4.638316995497007, -4.563139337309622, -0.8608740158338151, 
   0.3483360789969083, -2.165433419558667, -3.6967446731937343, 
   -3.0358103080006913, -3.2246093509088496, -1.3187431827618639, 
   -0.8333236049479638, 0.013639541095926688, -4.6739269205440905, 
   1.1561156146572102, -3.0195112796882313, -2.178940959792726, 
   -4.660957635545401, -2.3713208014683005, -1.4498698766055895, 
   -1.559266949222092, -0.4683300057913584, 1.2914329814584562, 
   -3.31441515296774, -2.1835381326095558, -0.9014719921556207, 
   -3.6545345889694545, -2.6069964515495485, -1.560654283417989, 
   -3.1265740507556075, -3.623472389329436, -3.2085717196205223, 
   -3.4714393715967162, -3.4831058464596936, -1.698286380778427, 
   -1.2225313203753103, -0.5528567713899974, -0.3208840963484363, 
   0.038387453186260245, 1.0719790324392307, 3.356789770291016, 
   0.944007103680633, 0.8649406223385085, 1.381051157379261, 
   3.294540615665028, -2.484555568099495, -4.840485755992177, 
   -2.069423166611614, -0.7220355581798685, 2.3276096940680873, 
   -3.6552273277320637, -2.3242577815467484, -5.871559534327844, 
   -4.467519492109659, -2.562323423875114, -4.080203896626699, 
   -3.460454082015076, -3.955993742301871, -1.2140851173935516, 
   0.6331490757424945, -10.533196432962086, -3.0458265931920323, 
   -5.436500323974542, -4.548305907613212, -3.2377892086005886, 
   -1.2956881262075512, -0.328007784536112, 0.23376219441661306, 
   -0.9702814500051318, 1.5573399402328505, -5.485670705935718, 
   -4.7724071417173946, -2.4382703703668085, -2.1195920679738265}}}, 
 {3102.3564223499015 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 + 
   315.91066557629966*\[Eta] - 1688.2590760607561*\[Eta]^2 + 
   3635.760014085031*\[Eta]^3, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
  {a0 -> 3102.3564223499015, a1 -> 315.91066557629966, 
   a2 -> -1688.2590760607561, a3 -> 3635.760014085031}, {{1.777683811686362, 
  -38.381503985035735, 253.12620809817736, -519.0979356487343}, 
  {-38.381503985035735, 1006.787634417145, -7547.463008271126, 
  16886.247321790444}, {253.12620809817736, -7547.4630082711265, 
  61319.212559983105, -144511.34482101345}, {-519.0979356487343, 
  16886.247321790444, -144511.34482101345, 352110.95993222675}}, 
  3126.2030055017926 + b0 + b1*S + b2*S^2 + b3*S^3 + b4*S^4, 
  {b0 -> 0.6312196616085453, b1 -> 0.8759390736261978, 
   b2 -> -2.7754594039870897, b3 -> 10.574770222063664, 
   b4 -> 13.581712828103234}, {{0.2042621719250521, 2.8628910479125284*^-16, 
  -1.1302214604389524, -8.698789269378107*^-16, 1.2116609623370083}, 
  {2.862891047912528*^-16, 1.3066819786162458, -2.516085104259139*^-15, 
  -2.4812541837007913, 3.046735119043811*^-15}, {-1.1302214604389522, 
  -2.516085104259139*^-15, 11.002596192903725, 7.19470925935489*^-15, 
  -14.455445853045122}, {-8.698789269378106*^-16, -2.4812541837007913, 
  7.19470925935489*^-15, 5.978156268660615, -8.155070371902238*^-15}, 
  {1.2116609623370083, 3.046735119043811*^-15, -14.455445853045122, 
  -8.155070371902236*^-15, 21.90597053535138}}, 
  {f12 -> 28.444444444444446 - 28.444444444444446*f10 - 
     5.333333333333333*f11, f22 -> 28.444444444444443 - 
     28.444444444444443*f20 - 5.333333333333334*f21, 
   f32 -> 28.444444444444443 - 28.444444444444443*f30 - 
     5.333333333333333*f31, f42 -> 28.444444444444443 - 
     28.444444444444443*f40 - 5.333333333333333*f41}, {}}, 
 {{3102.3564223499015 + 315.91066557629966*\[Eta] - 
    1688.2590760607561*\[Eta]^2 + 3635.760014085031*\[Eta]^3, 
   {a0 -> 3102.3564223499015, a1 -> 315.91066557629966, 
    a2 -> -1688.2590760607561, a3 -> 3635.760014085031}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3102.3564223499015, 1.3332980955834155, 
       2326.8288109212317, 2.7304879108535875*^-141}, 
      {a1, 315.91066557629966, 31.72991702505925, 9.95623988952772, 
       5.358708440638599*^-14}, {a2, -1688.2590760607561, 247.6271644226116, 
       -6.8177458640179625, 6.920746719916774*^-9}, {a3, 3635.760014085031, 
       593.3893830632857, 6.1271066147425035, 9.435300302893177*^-8}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 205.2352421479208, 205.9625148751935, 215.7069649590313, 
   0.9999998450735716, ScientificForm[1.2298088067284865], 
   {1.3332980955834155, 31.72991702505925, 247.6271644226116, 
   593.3893830632857}, {{a3, 6.1271066147425035}, {a2, -6.8177458640179625}, 
    {a1, 9.95623988952772}, {a0, 2326.8288109212317}}, 4, 1.2298088067284865, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3102.3564223499015, 1.3332980955834155, {3099.6855053144664, 
        3105.0273393853367}}, {a1, 315.91066557629966, 31.72991702505925, 
       {252.3480037860366, 379.4733273665627}}, {a2, -1688.2590760607561, 
       247.6271644226116, {-2184.315894924969, -1192.2022571965433}}, 
      {a3, 3635.760014085031, 593.3893830632857, {2447.058239800639, 
        4824.461788369423}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.777683811686362, -38.381503985035735, 253.12620809817736, 
   -519.0979356487343}, {-38.381503985035735, 1006.787634417145, 
   -7547.463008271126, 16886.247321790444}, {253.12620809817736, 
   -7547.4630082711265, 61319.212559983105, -144511.34482101345}, 
   {-519.0979356487343, 16886.247321790444, -144511.34482101345, 
   352110.95993222675}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
   1.6204603940431543, {}, {}, {2.108087375607738, -0.07173972057626088, 
    1.0175937699086717, 0.6250381628883588, -0.6022506777121635, 
    1.3769434437226664, 0.24481242881711296, -2.1779766990257485, 
    -0.7403522357890324, -1.8078916887147898, 0.18351078424211664, 
    -0.9181546974728008, -0.4962658564427329, 0.4367618667838542, 
    -1.7143995960059328, 0.024464301993248228, -0.16191698211105177, 
    0.4548362221453317, -0.8581042684490967, -1.2763893389796976, 
    1.442353904961692, 0.7245938835790184, -0.5495508688736663, 
    -0.8777958695864072, -0.24505506933337529, -0.6327307428955464, 
    -1.1668512705632565, 1.2193316156772198, -1.0178585404719342, 
    -0.6579546112297976, 1.5610931903465826, 0.6068190397227227, 
    -2.211871307904403, -0.24304658464143358, -0.44730161886809583, 
    0.6318292136788841, -0.6837795015258052, 1.9281286909167648, 
    2.2510292770884917, -1.250353070598976, -1.1240042156218806, 
    0.4213088445731046, 2.6292675768786467, -0.2661460897916186, 
    -1.2507180582924775, 1.1691950648214515, -1.2292433197621904, 
    1.3513301384609804, -1.0731730358425011, -0.7695986181547596, 
    0.8402073315223788, 0.4549578332166675, -0.5654562410450126, 
    -1.0518318935091884, -0.15403152426506495, -0.14115767460816642, 
    3.797794182652069, 1.8396090491796713, 0.6593616277486944, 
    -1.565307332572047}}, {3100.722471797083 + 463.0499330918528*\[Eta] - 
    4172.379620616405*\[Eta]^2 + 18126.978128018574*\[Eta]^3 - 
    27444.923868373728*\[Eta]^4, {a0 -> 3100.722471797083, 
    a1 -> 463.0499330918528, a2 -> -4172.379620616405, 
    a3 -> 18126.978128018574, a4 -> -27444.923868373728}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3100.722471797083, 1.3962540015633444, 
       2220.7438391047012, 6.795356378086917*^-138}, 
      {a1, 463.0499330918528, 61.58603318584605, 7.518749124408175, 
       5.33014997204452*^-10}, {a2, -4172.379620616405, 937.4737162454196, 
       -4.450663040801589, 0.00004222451697264819}, {a3, 18126.978128018574, 
       5324.774569188469, 3.4042714658587405, 0.0012447227494056575}, 
      {a4, -27444.923868373728, 10028.319980398031, -2.7367419390305914, 
       0.008340062525154896}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 199.6561848102341, 
   200.7672959213452, 212.2222521835667, 0.9999998636423943, 
   ScientificForm[1.153757474267695], {1.3962540015633444, 61.58603318584605, 
   937.4737162454196, 5324.774569188469, 10028.319980398031}, 
   {{a4, -2.7367419390305914}, {a3, 3.4042714658587405}, 
    {a2, -4.450663040801589}, {a1, 7.518749124408175}, 
    {a0, 2220.7438391047012}}, 5, 1.153757474267695, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3100.722471797083, 1.3962540015633444, {3097.9243162491034, 
        3103.5206273450626}}, {a1, 463.0499330918528, 61.58603318584605, 
       {339.6287645622864, 586.4711016214192}}, {a2, -4172.379620616405, 
       937.4737162454196, {-6051.118931128719, -2293.6403101040914}}, 
      {a3, 18126.978128018574, 5324.774569188469, {7455.891430445763, 
        28798.064825591384}}, {a4, -27444.923868373728, 10028.319980398031, 
       {-47542.12621024462, -7347.721526502835}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.9495252368816516, -66.49507845403346, 
   768.7691189330304, -3626.5636714986413, 5987.330680359256}, 
   {-66.49507845403346, 3792.839483568131, -55565.17924091095, 
   299818.3463679791, -539166.5305681474}, {768.7691189330304, 
   -55565.17924091095, 878856.9686509975, -4.935792208338486*^6, 
   9.10263234373816*^6}, {-3626.5636714986413, 299818.3463679791, 
   -4.935792208338487*^6, 2.8353224212676242*^7, -5.310057557116268*^7}, 
   {5987.330680359254, -539166.5305681472, 9.10263234373816*^6, 
   -5.310057557116268*^7, 1.0056720162925039*^8}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   1.4521705193766226, {}, {}, {1.6477848742961214, -0.5320422218878775, 
    0.5601408880606868, 0.23314476608629775, -0.9600047202607129, 
    1.0814440886383636, -0.04224483962934755, -2.4286203617598403, 
    -0.9301331273063624, -1.9433787197672245, 0.10373926632337316, 
    -0.9336304733060388, -0.4548282047185239, 0.5419177311196108, 
    -1.5343180052200296, 0.24957287799998085, 0.15611554637234804, 
    0.7906846112832682, -0.4309268224387779, -0.7886258915546023, 
    1.9322026715281027, 1.2303109301105906, -0.04477310162019421, 
    -0.3730181023329351, 0.25972269792009683, -0.17984310524616376, 
    -0.7139636329138739, 1.534761218337735, -0.702428937811419, 
    -0.34252500856928236, 1.6434876173175326, 0.6871819145253539, 
    -2.264871727274567, -0.46763143917041816, -0.6718864733970804, 
    0.40724435914989954, -0.9083643560547898, 1.7035438363877802, 
    1.7559699224502765, -1.7486738923771554, -1.6699647902933066, 
    -0.06714117028559485, 2.140817562019947, -0.754596104650318, 
    -1.739168073151177, 0.6807450499627521, -1.7176933346208898, 
    0.862880123602281, -0.9729320922488114, -0.6346574961457918, 
    0.9751484535313466, 0.5898989552256353, 0.05192193171615145, 
    -0.43445372074802435, 0.5129945188086822, 0.5596905093293572, 
    2.6445873498378205, 2.1550386518401865, 0.3013913760246396, 
    -0.6067443529045704}}, {3099.000165770426 + 752.2801592961729*\[Eta] - 
    11365.932031925771*\[Eta]^2 + 86295.92154158976*\[Eta]^3 - 
    305894.7185382737*\[Eta]^4 + 411950.16452008835*\[Eta]^5, 
   {a0 -> 3099.000165770426, a1 -> 752.2801592961729, 
    a2 -> -11365.932031925771, a3 -> 86295.92154158976, 
    a4 -> -305894.7185382737, a5 -> 411950.16452008835}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3099.000165770426, 1.524466697960966, 
       2032.8421538597465, 1.4812084324378754*^-133}, 
      {a1, 752.2801592961729, 135.40462533309403, 5.555793662480666, 
       8.697341658873461*^-7}, {a2, -11365.932031925771, 3160.4081873806704, 
       -3.596349382117566, 0.0006997594439687013}, {a3, 86295.92154158976, 
       29160.28587187495, 2.959364730536543, 0.004569715421555165}, 
      {a4, -305894.7185382737, 117660.17713965659, -2.5998152133936734, 
       0.012004482515167366}, {a5, 411950.16452008835, 173487.27721466534, 
       2.3745266577119644, 0.021154640905151297}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 195.79821950212494, 197.3831251625023, 
   210.45863143767963, 0.999999876534019, ScientificForm[1.0978638876168774], 
   {1.524466697960966, 135.40462533309403, 3160.4081873806704, 
   29160.28587187495, 117660.17713965659, 173487.27721466534}, 
   {{a5, 2.3745266577119644}, {a4, -2.5998152133936734}, 
    {a3, 2.959364730536543}, {a2, -3.596349382117566}, 
    {a1, 5.555793662480666}, {a0, 2032.8421538597465}}, 6, 
   1.0978638876168774, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 3099.000165770426, 1.524466697960966, 
       {3095.9437940621515, 3102.0565374787006}}, {a1, 752.2801592961729, 
       135.40462533309403, {480.81023044098947, 1023.7500881513563}}, 
      {a2, -11365.932031925771, 3160.4081873806704, {-17702.16894902522, 
        -5029.6951148263215}}, {a3, 86295.92154158976, 29160.28587187495, 
       {27833.068359425008, 144758.77472375453}}, {a4, -305894.7185382737, 
       117660.17713965659, {-541789.1707301085, -70000.2663464389}}, 
      {a5, 411950.16452008835, 173487.27721466534, {64129.11566826684, 
        759771.2133719099}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2.3239987131920112, -149.67206766594163, 2906.3300785672286, 
   -24167.48289579016, 90577.30726333478, -125834.84044081156}, 
   {-149.6720676659416, 18334.412561595575, -420249.2237224038, 
   3.773343019079296*^6, -1.4780793381959716*^7, 2.1131691349686038*^7}, 
   {2906.3300785672286, -420249.2237224038, 9.988179910862772*^6, 
   -9.152319357388239*^7, 3.636464158200418*^8, -5.255741464455272*^8}, 
   {-24167.482895790166, 3.773343019079296*^6, -9.152319357388239*^7, 
   8.503222721294698*^8, -3.415476464807109*^9, 4.980548163151416*^9}, 
   {90577.30726333478, -1.4780793381959716*^7, 3.636464158200418*^8, 
   -3.415476464807109*^9, 1.3843917284535368*^10, -2.034405322903889*^10}, 
   {-125834.84044081156, 2.1131691349686038*^7, -5.2557414644552726*^8, 
   4.980548163151416*^9, -2.0344053229038887*^10, 3.009783535535814*^10}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
   1.3392279063702706, {}, {}, {1.5201581560913837, -0.6596689400926152, 
    0.4360734241186037, 0.18745391128959454, -0.9675108339879444, 
    1.138992539474657, 0.023671566434586566, -2.3278534085620777, 
    -0.7756500840555418, -1.745841343988559, 0.34055212860084794, 
    -0.6579394263126233, -0.1508341033572833, 0.8702123864200075, 
    -1.188651643196863, 0.5989739161391299, 0.49317302750432646, 
    1.1215092805164204, -0.16291676205582917, -0.6264978332342253, 
    2.0877945750485196, 1.2450905998880444, -0.04283548702733242, 
    -0.3710804877400733, 0.2616603125129586, -0.3548047658428004, 
    -0.8889252935105105, 1.2039324235192908, -1.0332577326298633, 
    -0.6733538033877267, 1.2477429303899044, 0.2915205725626038, 
    -2.634777254277651, -0.7466616855781467, -0.950916719804809, 
    0.12821411274217098, -1.1873946024625184, 1.4245135899800516, 
    1.8064780029931171, -1.6911171314773128, -1.462248874803663, 
    0.33420084834733643, 2.5421595806528785, -0.3532540860173867, 
    -1.3378260545182457, 1.0820870685956834, -1.3163513159879585, 
    1.2642221422352122, -0.8449897772034092, -0.5372965334668152, 
    1.0725094162103233, 0.6872599179046119, -0.35008164661121555, 
    -0.8364572990753913, 0.053225259573991934, 0.05999972246354446, 
    0.9752073417248539, 1.8242098570217422, 0.7132953403374813, 
    -0.15909902113526186}}, {3096.89810786425 + 1212.1467197637494*\[Eta] - 
    27027.927018589868*\[Eta]^2 + 303136.51579718344*\[Eta]^3 - 
    1.757027386636397*^6*\[Eta]^4 + 5.079725245096679*^6*\[Eta]^5 - 
    5.786232286490264*^6*\[Eta]^6, {a0 -> 3096.89810786425, 
    a1 -> 1212.1467197637494, a2 -> -27027.927018589868, 
    a3 -> 303136.51579718344, a4 -> -1.757027386636397*^6, 
    a5 -> 5.079725245096679*^6, a6 -> -5.786232286490264*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3096.89810786425, 1.8460026326695695, 
       1677.6238847426325, 6.638005569298996*^-127}, {a1, 1212.1467197637494, 
       273.17490113009404, 4.437255087305729, 0.000046401719899265056}, 
      {a2, -27027.927018589868, 8707.327915843474, -3.104043775520505, 
       0.003060862159868129}, {a3, 303136.51579718344, 116273.23566156451, 
       2.607104842936686, 0.01183295558966487}, {a4, -1.757027386636397*^6, 
       763142.2640368306, -2.302358904016355, 0.025271850595698656}, 
      {a5, 5.079725245096679*^6, 2.432708574949955*^6, 2.0880944381926954, 
       0.04161049532093849}, {a6, -5.786232286490264*^6, 
       3.008303831459374*^6, -1.9234201765063321, 0.05980623754976646}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 193.87129094976606, 196.02513710361222, 
   210.62604744754287, 0.9999998845899561, ScientificForm[1.061442926321764], 
   {1.8460026326695695, 273.17490113009404, 8707.327915843474, 
   116273.23566156451, 763142.2640368306, 2.432708574949955*^6, 
   3.008303831459374*^6}, {{a6, -1.9234201765063321}, 
    {a5, 2.0880944381926954}, {a4, -2.302358904016355}, 
    {a3, 2.607104842936686}, {a2, -3.104043775520505}, 
    {a1, 4.437255087305729}, {a0, 1677.6238847426325}}, 7, 1.061442926321764, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3096.89810786425, 1.8460026326695695, {3093.195495476427, 
        3100.600720252073}}, {a1, 1212.1467197637494, 273.17490113009404, 
       {664.2272558007098, 1760.066183726789}}, {a2, -27027.927018589868, 
       8707.327915843474, {-44492.61511571235, -9563.238921467379}}, 
      {a3, 303136.51579718344, 116273.23566156451, {69921.9390063502, 
        536351.0925880166}}, {a4, -1.757027386636397*^6, 763142.2640368306, 
       {-3.287696926586078*^6, -226357.8466867162}}, 
      {a5, 5.079725245096679*^6, 2.432708574949955*^6, 
       {200329.76311537903, 9.95912072707798*^6}}, 
      {a6, -5.786232286490264*^6, 3.008303831459374*^6, 
       {-1.1820125649139289*^7, 247661.07615876105}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3.4077257198229813, -403.83920812244185, 
   11667.000988081661, -146224.27374114827, 910789.0946310529, 
   -2.772043611973038*^6, 3.2877001761438604*^6}, {-403.83920812244185, 
   74624.52660743667, -2.3470819816199895*^6, 3.054774225525922*^7, 
   -1.944579861728931*^8, 6.003465466681093*^8, -7.192491545594438*^8}, 
   {11667.000988081661, -2.3470819816199895*^6, 7.581755943402705*^7, 
   -1.0051585713900577*^9, 6.489691271860697*^9, -2.0261539387505127*^10, 
   2.449596822482153*^10}, {-146224.27374114827, 3.0547742255259216*^7, 
   -1.0051585713900577*^9, 1.3519465331209719*^10, -8.830776762119626*^10, 
   2.783346492388941*^11, -3.3914710809568933*^11}, {910789.0946310532, 
   -1.944579861728931*^8, 6.489691271860697*^9, -8.830776762119626*^10, 
   5.823861151592598*^11, -1.8502926477139827*^12, 2.269627832086438*^12}, 
   {-2.772043611973038*^6, 6.003465466681093*^8, -2.0261539387505127*^10, 
   2.7833464923889417*^11, -1.8502926477139824*^12, 5.918071010635041*^12, 
   -7.300581449028372*^12}, {3.287700176143861*^6, -7.192491545594438*^8, 
   2.4495968224821537*^10, -3.391471080956894*^11, 2.269627832086438*^12, 
   -7.300581449028374*^12, 9.04989194237315*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 1.2754653801945388, {}, {}, {1.7328455163092258, 
    -0.44698157987477316, 0.6494920561258368, 0.41267893786653076, 
    -0.7397886484932314, 1.3652201745157981, 0.249117227439001, 
    -2.1073094116304674, -0.5686574856636071, -1.5563443940495745, 
    0.5070431997478408, -0.5240751110795827, -0.051054759738690336, 
    0.9262738428301418, -1.1911933409114681, 0.5576192973330762, 
    0.36359817193942945, 0.9738239721973514, -0.40892093266984375, 
    -0.9411667653985205, 1.770807380084534, 0.915000345878525, 
    -0.3709948866353443, -0.6992398873480852, -0.06649908709505326, 
    -0.6047300389200245, -1.1388505665877346, 1.134820214911997, 
    -1.102369941237157, -0.7424660119950204, 1.427825951451723, 
    0.4734299737328911, -2.3482136935290328, -0.37842869854830496, 
    -0.5826837327749672, 0.49644709977201273, -0.8191616154326766, 
    1.7927465770098934, 2.076294586316635, -1.426654282956406, 
    -1.340456351038938, 0.1361359913803426, 2.3440947236858847, 
    -0.5513189429843806, -1.5358909114852395, 0.8840222116286895, 
    -1.5144161729549523, 1.0661572852682184, -1.10532377219306, 
    -0.7743345322896857, 0.8354714173874527, 0.45022191908174136, 
    -0.09545867274755437, -0.5818343252117302, 0.3736907913603318, 
    0.4267525778432173, -0.17190171606171134, 1.7550976484144485, 
    0.38102783333624757, 0.008963344617313851}}, 
  {3097.1507378275196 + 1149.7781684117097*\[Eta] - 
    24304.142956094358*\[Eta]^2 + 252765.28217686777*\[Eta]^3 - 
    1.2779355020225388*^6*\[Eta]^4 + 2.6209053517486383*^6*\[Eta]^5 + 
    685353.6678282425*\[Eta]^6 - 6.850671587895105*^6*\[Eta]^7, 
   {a0 -> 3097.1507378275196, a1 -> 1149.7781684117097, 
    a2 -> -24304.142956094358, a3 -> 252765.28217686777, 
    a4 -> -1.2779355020225388*^6, a5 -> 2.6209053517486383*^6, 
    a6 -> 685353.6678282425, a7 -> -6.850671587895105*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3097.1507378275196, 3.122695720356126, 
       991.8195735940313, 6.963900915323303*^-113}, {a1, 1149.7781684117097, 
       677.2870132168532, 1.697623232063324, 0.09555674210241893}, 
      {a2, -24304.142956094358, 28409.932162207297, -0.8554804994721276, 
       0.3962099062591309}, {a3, 252765.28217686777, 513212.0007412423, 
       0.49251631257997447, 0.6244275852924241}, {a4, -1.2779355020225388*^6, 
       4.813937799622636*^6, -0.2654657278959267, 0.7917003277144027}, 
      {a5, 2.6209053517486383*^6, 2.4511259473333187*^7, 0.10692658835422265, 
       0.9152586901972072}, {a6, 685353.6678282425, 6.426055037462886*^7, 
       0.01066523183870569, 0.991531350770411}, {a7, -6.850671587895105*^6, 
       6.794873467876564*^7, -0.10082117967733073, 0.920080149604585}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 196.00245505160365, 198.82598446336834, 
   214.85155611160255, 0.9999998846125119, 
   ScientificForm[1.0613391966052153], {3.122695720356126, 677.2870132168532, 
   28409.932162207297, 513212.0007412423, 4.813937799622636*^6, 
   2.4511259473333187*^7, 6.426055037462886*^7, 6.794873467876564*^7}, 
   {{a6, 0.01066523183870569}, {a7, -0.10082117967733073}, 
    {a5, 0.10692658835422265}, {a4, -0.2654657278959267}, 
    {a3, 0.49251631257997447}, {a2, -0.8554804994721276}, 
    {a1, 1.697623232063324}, {a0, 991.8195735940313}}, 8, 1.0613391966052153, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3097.1507378275196, 3.122695720356126, {3090.8845904370874, 
        3103.416885217952}}, {a1, 1149.7781684117097, 677.2870132168532, 
       {-209.29765276966077, 2508.85398959308}}, {a2, -24304.142956094358, 
       28409.932162207297, {-81312.84256140687, 32704.556649218153}}, 
      {a3, 252765.28217686777, 513212.0007412423, {-777069.9394298617, 
        1.2826005037835974*^6}}, {a4, -1.2779355020225388*^6, 
       4.813937799622636*^6, {-1.0937808407400984*^7, 8.381937403355908*^6}}, 
      {a5, 2.6209053517486383*^6, 2.4511259473333187*^7, 
       {-4.656453515845339*^7, 5.1806345861950666*^7}}, 
      {a6, 685353.6678282425, 6.426055037462886*^7, {-1.2826287443292628*^8, 
        1.2963358176858278*^8}}, {a7, -6.850671587895105*^6, 
       6.794873467876564*^7, {-1.4319978293902436*^8, 
        1.2949843976323415*^8}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{9.751228561930464, -1961.5793952482798, 79583.63572209218, 
   -1.400890597271921*^6, 1.283506171012148*^7, -6.393420109500015*^7, 
   1.641895180640202*^8, -1.702607170554139*^8}, {-1961.5793952482798, 
   458717.69827220595, -1.9103995175305862*^7, 3.401904617370849*^8, 
   -3.1377093010313234*^9, 1.5698283493008394*^10, -4.044046379447391*^10, 
   4.203347115832778*^10}, {79583.63572209218, -1.9103995175305862*^7, 
   8.071242454612203*^8, -1.4521737844664202*^10, 1.349904121759499*^11, 
   -6.795112463635697*^11, 1.7590849668860698*^12, -1.8357023908757405*^12}, 
   {-1.400890597271921*^6, 3.401904617370849*^8, -1.4521737844664202*^10, 
   2.6338655770482886*^11, -2.4640820842599624*^12, 1.2468076907179307*^13, 
   -3.2414922370424875*^13, 3.3947843098646277*^13}, {1.283506171012148*^7, 
   -3.1377093010313234*^9, 1.349904121759499*^11, -2.4640820842599624*^12, 
   2.317399713863563*^13, -1.1777444466060084*^14, 3.0733118740297444*^14, 
   -3.2288540422305375*^14}, {-6.393420109500015*^7, 1.5698283493008394*^10, 
   -6.795112463635696*^11, 1.2468076907179307*^13, -1.1777444466060084*^14, 
   6.008018409690659*^14, -1.5728703886615952*^15, 1.6571289989923585*^15}, 
   {1.641895180640202*^8, -4.0440463794473915*^10, 1.7590849668860698*^12, 
   -3.2414922370424875*^13, 3.0733118740297444*^14, -1.5728703886615952*^15, 
   4.1294183344502125*^15, -4.3615446513131915*^15}, {-1.7026071705541387*^8, 
   4.2033471158327774*^10, -1.8357023908757402*^12, 3.3947843098646277*^13, 
   -3.228854042230537*^14, 1.6571289989923582*^15, -4.3615446513131905*^15, 
   4.617030544445287*^15}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 
   1.2997394887506963, {}, {}, {1.7121823533102543, -0.4676447428737447, 
    0.628993709277438, 0.39614984443278445, -0.7541394506188226, 
    1.3549768907359976, 0.2394406758171499, -2.114524924312718, 
    -0.5717349145384105, -1.555757379086117, 0.5113049104202219, 
    -0.5157600097481918, -0.039396777156980534, 0.9412989604506947, 
    -1.172893218131776, 0.5774219702443588, 0.3849514134517449, 
    0.9951596156952291, -0.39027161824424184, -0.9295865365302234, 
    1.7819156038426627, 0.915685341644803, -0.371257753037753, 
    -0.6995027537504939, -0.06676195349746195, -0.6171532865732843, 
    -1.1512738142409944, 1.1155908229507077, -1.1215993331984464, 
    -0.7616954039563097, 1.4144087018316895, 0.46011398666223613, 
    -2.353672434330292, -0.3715284796603555, -0.5757835138870178, 
    0.5033473186599622, -0.8122613965447272, 1.7996467958978428, 
    2.0999875357979363, -1.4029134482047994, -1.319040763879002, 
    0.13752200359658673, 2.345480735902129, -0.5499329307681364, 
    -1.5345048992689954, 0.8854082238449337, -1.5130301607387082, 
    1.0675432974844625, -1.129850703633565, -0.7978428341584731, 
    0.8119631155186653, 0.426713617212954, -0.08379250242205671, 
    -0.5701681548862325, 0.39103423574351837, 0.44816990381195865, 
    -0.1402361638788534, 1.7358682564531591, 0.3671463233358736, 
    0.0060860915491502965}}, 
  {3102.3564223499015 + 315.91066557629927*\[Eta] - 
    1688.2590760607682*\[Eta]^2 + 3635.7600140850377*\[Eta]^3, 
   {a0 -> 1.0007601362419036, a1 -> 0.9997172961275291, 
    a2 -> 0.9989698674915786, a3 -> 0.9988351687046806}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.0007601362419036, 0.0004300961598656258, 
       2326.8288109211885, 2.73048791085643*^-141}, {a1, 0.9997172961275291, 
       0.10041112982613828, 9.956239889527566, 5.358708440641582*^-14}, 
      {a2, 0.9989698674915786, 0.14652494936249372, 6.817745864017932, 
       6.920746719917542*^-9}, {a3, 0.9988351687046806, 0.16301906128112414, 
       6.12710661474245, 9.435300302895083*^-8}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 205.23524214792207, 205.96251487519478, 
   215.70696495903258, 0.9999998450735716, 
   ScientificForm[1.2298088067284996], {0.0004300961598656258, 
   0.10041112982613828, 0.14652494936249372, 0.16301906128112414}, 
   {{a3, 6.12710661474245}, {a2, 6.817745864017932}, {a1, 9.956239889527566}, 
    {a0, 2326.8288109211885}}, 4, 1.2298088067284996, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.0007601362419036, 0.0004300961598656258, 
       {0.9998985501014407, 1.0016217223823665}}, {a1, 0.9997172961275291, 
       0.10041112982613828, {0.7985696322342888, 1.2008649600207695}}, 
      {a2, 0.9989698674915786, 0.14652494936249372, {0.7054451226015085, 
        1.2924946123816485}}, {a3, 0.9988351687046806, 0.16301906128112414, 
       {0.672268747197976, 1.3254015902113851}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.8498270673115794*^-7, -0.00003918079214479081, 
   -0.00004831574882576569, -0.00004600300741304093}, 
   {-0.00003918079214479081, 0.010082394992961595, 0.014132767223937007, 
   0.014680629539740288}, {-0.00004831574882576569, 0.014132767223937007, 
   0.021469560785681345, 0.02349166799223236}, {-0.00004600300741304094, 
   0.014680629539740288, 0.02349166799223236, 0.026575214340978898}}, 
   3100.0000000000005*a0 + 316.00000000000006*a1*\[Eta] - 
    1690.0000000000005*a2*\[Eta]^2 + 3640.0000000000005*a3*\[Eta]^3, 
   1.6204603940431888, {}, {}, {2.108087375607738, -0.07173972057626088, 
    1.0175937699086717, 0.6250381628883588, -0.6022506777121635, 
    1.3769434437226664, 0.24481242881711296, -2.1779766990257485, 
    -0.7403522357890324, -1.8078916887147898, 0.18351078424211664, 
    -0.9181546974728008, -0.4962658564427329, 0.4367618667838542, 
    -1.714399596005478, 0.024464301993248228, -0.16191698211105177, 
    0.45483622214578645, -0.8581042684490967, -1.2763893389796976, 
    1.4423539049621468, 0.7245938835794732, -0.5495508688736663, 
    -0.8777958695864072, -0.24505506933337529, -0.6327307428955464, 
    -1.1668512705632565, 1.2193316156776746, -1.0178585404714795, 
    -0.6579546112293428, 1.5610931903470373, 0.6068190397236322, 
    -2.211871307903948, -0.24304658464097884, -0.4473016188676411, 
    0.6318292136793389, -0.6837795015253505, 1.9281286909172195, 
    2.2510292770889464, -1.2503530705985213, -1.1240042156214258, 
    0.4213088445735593, 2.6292675768791014, -0.26614608979116383, 
    -1.2507180582920228, 1.1691950648219063, -1.2292433197617356, 
    1.3513301384614351, -1.0731730358415916, -0.7695986181543049, 
    0.8402073315228336, 0.45495783321712224, -0.5654562410441031, 
    -1.0518318935082789, -0.1540315242646102, -0.14115767460725692, 
    3.797794182652069, 1.839609049180126, 0.6593616277491492, 
    -1.565307332572047}}}, 
 {{3126.8342251634012 + 0.8759390736261978*S - 2.7754594039870897*S^2 + 
    10.574770222063664*S^3 + 13.581712828103234*S^4, 
   {b0 -> 0.6312196616085453, b1 -> 0.8759390736261978, 
    b2 -> -2.7754594039870897, b3 -> 10.574770222063664, 
    b4 -> 13.581712828103234}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.6312196616085453, 0.45195372763708025, 
       1.3966466543128415, 0.181593533636476}, {b1, 0.8759390736261978, 
       1.143101910861952, 0.7662825731484422, 0.45466590926846995}, 
      {b2, -2.7754594039870897, 3.3170161580709445, -0.8367337606221357, 
       0.41506517096106255}, {b3, 10.574770222063664, 2.4450268441595107, 
       4.3250119103288585, 0.0005227048153770756}, {b4, 13.581712828103234, 
       4.680381451906606, 2.901838870968641, 0.01040123058132802}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 72.31959871442062, 76.31959871442062, 78.58673334076116, 
   0.9999998976963969, ScientificForm[1.00032320209159], 
   {0.45195372763708025, 1.143101910861952, 3.3170161580709445, 
   2.4450268441595107, 4.680381451906606}, {{b1, 0.7662825731484422}, 
    {b2, -0.8367337606221357}, {b0, 1.3966466543128415}, 
    {b4, 2.901838870968641}, {b3, 4.3250119103288585}}, 5, 1.00032320209159, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.6312196616085453, 0.45195372763708025, {-0.32687944061210017, 
        1.5893187638291906}}, {b1, 0.8759390736261978, 1.143101910861952, 
       {-1.547328724759995, 3.2992068720123906}}, {b2, -2.7754594039870897, 
       3.3170161580709445, {-9.807219535084208, 4.256300727110028}}, 
      {b3, 10.574770222063664, 2.4450268441595107, {5.3915448583917005, 
        15.757995585735628}}, {b4, 13.581712828103234, 4.680381451906606, 
       {3.659747385829556, 23.50367827037691}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.2042621719250521, 2.8628910479125284*^-16, 
   -1.1302214604389524, -8.698789269378107*^-16, 1.2116609623370083}, 
   {2.862891047912528*^-16, 1.3066819786162458, -2.516085104259139*^-15, 
   -2.4812541837007913, 3.046735119043811*^-15}, {-1.1302214604389522, 
   -2.516085104259139*^-15, 11.002596192903725, 7.19470925935489*^-15, 
   -14.455445853045122}, {-8.698789269378106*^-16, -2.4812541837007913, 
   7.19470925935489*^-15, 5.978156268660615, -8.155070371902238*^-15}, 
   {1.2116609623370083, 3.046735119043811*^-15, -14.455445853045122, 
   -8.155070371902236*^-15, 21.90597053535138}}, 3126.2030055017926 + b0 + 
    b1*S + b2*S^2 + b3*S^3 + b4*S^4, 1.3133485425936382, {}, {}, 
   {-0.3044685315003335, 0.02471634571247705, 0.1375542512564607, 
    1.0903128556951742, -0.29314895620882453, 0.5266923867843616, 
    -1.2138856198012036, 0.13378427305951845, -1.3149991631344164, 
    -1.078521280476707, -0.8742662462500448, 0.0006095520702729118, 
    1.2969090293081535, 1.229188890702062, 2.8104571495869095, 
    -0.20057821522368613, -0.14192973090121086, -0.8452320769201833, 
    -1.396372569382038, -0.1803711035872766, 0.5935487592105346}}}, 
 S*(0.8759390736261978*f10 + 0.8759390736261978*f11*\[Eta] + 
    0.8759390736261978*(28.444444444444446 - 28.444444444444446*f10 - 
      5.333333333333333*f11)*\[Eta]^2) + 
  S^2*(-2.7754594039870897*f20 - 2.7754594039870897*f21*\[Eta] - 
    2.7754594039870897*(28.444444444444443 - 28.444444444444443*f20 - 
      5.333333333333334*f21)*\[Eta]^2) + 
  S^3*(10.574770222063664*f30 + 10.574770222063664*f31*\[Eta] + 
    10.574770222063664*(28.444444444444443 - 28.444444444444443*f30 - 
      5.333333333333333*f31)*\[Eta]^2) + 
  S^4*(13.581712828103234*f40 + 13.581712828103234*f41*\[Eta] + 
    13.581712828103234*(28.444444444444443 - 28.444444444444443*f40 - 
      5.333333333333333*f41)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/21/3Dfit_p6_lm_21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^2*(-18.892851581451023 + 757.7129575060637*\[Eta] - 
      3483.046073122091*\[Eta]^2) + 
    S*(2.9699675868171687 + 11.108562731470132*\[Eta] - 
      186.6082638757012*\[Eta]^2) + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + S^4*(-12.879829033533502 - 
      1023.1645979988623*\[Eta] + 5570.044795875226*\[Eta]^2), 
   {f11 -> -7.368259662021779, f21 -> 1041.5449530853862, 
    f41 -> 114.9454754724682}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -7.368259662021779, 16.952369099972586, 
       -0.4346448345106935, 0.6664883884546601}, {f21, 1041.5449530853862, 
       166.97658476071138, 6.2376707163940965, 3.759688107179866*^-7}, 
      {f41, 114.9454754724682, 19.6683766921046, 5.8441770397152455, 
       1.2388128202957225*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 218.0859697080682, 
   218.7918520610094, 224.63631434697373, 0.999998466600761, 
   ScientificForm[3.833219984463515], {16.952369099972586, 
   166.97658476071138, 19.6683766921046}, {{f11, -0.4346448345106935}, 
    {f41, 5.8441770397152455}, {f21, 6.2376707163940965}}, 3, 
   3.833219984463515, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -7.368259662021779, 16.952369099972586, 
       {-41.7833985745022, 27.046879250458645}}, {f21, 1041.5449530853862, 
       166.97658476071138, {702.5644645305011, 1380.5254416402713}}, 
      {f41, 114.9454754724682, 19.6683766921046, {75.01654801401246, 
        154.87440293092396}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{287.38281810170525, -837.670230430365, -89.57764747558113}, 
   {-837.670230430365, 27881.17985835103, 3163.0143934624552}, 
   {-89.57764747558113, 3163.014393462455, 386.8450417025236}}, 
   3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^3*(-24.61929877822828 + 549.0848769138178*\[Eta]^2) + 
    S*(2.9699675868171687 - 1.5076236779123022*f11*\[Eta] - 
      1.5076236779123022*(84.47903667239683 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-18.892851581451023 + 0.7274894427374238*f21*\[Eta] + 
      0.7274894427374238*(767.1447411574555 - 5.333333333333333*f21)*
       \[Eta]^2) + S^4*(-12.879829033533502 - 8.90130380333179*f41*\[Eta] - 
      8.90130380333179*(-12.71352403890926 - 5.333333333333334*f41)*
       \[Eta]^2), 15.953024773515367, {}, {}, {-1.0735021959590085, 
    -0.1968124581212578, 1.2380299755459419, 3.440404083706653, 
    2.3700359674003266, 2.454329650804084, 0.5678605194975717, 
    1.2907316681648808, 0.4271385909669334, -5.946304498257177, 
    -3.113155730388371, 9.292126784274387, 6.516284178805108, 
    -1.5000259494504462, 8.284364406220448, 0.5132096121465111, 
    -0.8283470194405709, 1.4025876273481117, 1.4779775331371638, 
    -0.5072593016034261, -5.842973994499516, -2.3534850635878684, 
    -0.8432631688228867, -0.18824707766043502, -0.08513203180564233, 
    -0.8307319073392136, 0.9394998272391604, 1.8657695305837478, 
    3.997418266652403, 0.7397223432926694, 1.2522446230555033, 
    0.6833731841784356, 0.5627557850475569, -8.477397891138935, 
    -6.900097368297793, 3.4653934572465914, 3.831905562844895, 
    8.327872563701021}}}, 
 {{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^2*(-18.892851581451023 + 639.9174578314814*\[Eta] - 
      2854.8034081909846*\[Eta]^2) + 
    S*(2.9699675868171687 + 55.402529531409165*\[Eta] - 
      422.84275347537607*\[Eta]^2) + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + S^4*(-12.879829033533502 - 
      744.0398760503758*\[Eta] + 4081.379612149965*\[Eta]^2), 
   {f11 -> -36.74824848076703, f21 -> 879.6243907314678, 
    f41 -> 83.58774090733527}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -36.74824848076703, 5.8131498617083786, 
       -6.321572530381557, 6.436435747013584*^-10}, {f21, 879.6243907314678, 
       54.384960842402535, 16.174037401267146, 2.1726140085564185*^-46}, 
      {f41, 83.58774090733527, 8.521648848334525, 9.80886943301726, 
       1.1982455226643896*^-20}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2432.5353648388264, 2432.5907920905584, 2448.8550976192087, 
   0.9999984296070857, ScientificForm[3.8772167111446714], 
   {5.8131498617083786, 54.384960842402535, 8.521648848334525}, 
   {{f11, -6.321572530381557}, {f41, 9.80886943301726}, 
    {f21, 16.174037401267146}}, 3, 3.8772167111446714, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -36.74824848076703, 5.8131498617083786, {-48.173675179893024, 
        -25.322821781641036}}, {f21, 879.6243907314678, 54.384960842402535, 
       {772.7337379147007, 986.5150435482349}}, {f41, 83.58774090733527, 
       8.521648848334525, {66.83890824542894, 100.33657356924161}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{33.79271131468014, 0.7470136288470597, 
   2.2213650090664534}, {0.7470136288470597, 2957.723965829657, 
   432.34995974732993}, {2.2213650090664534, 432.34995974732993, 
   72.61849909432112}}, 3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^3*(-24.61929877822828 + 549.0848769138178*\[Eta]^2) + 
    S*(2.9699675868171687 - 1.5076236779123022*f11*\[Eta] - 
      1.5076236779123022*(84.47903667239683 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-18.892851581451023 + 0.7274894427374238*f21*\[Eta] + 
      0.7274894427374238*(767.1447411574555 - 5.333333333333333*f21)*
       \[Eta]^2) + S^4*(-12.879829033533502 - 8.90130380333179*f41*\[Eta] - 
      8.90130380333179*(-12.71352403890926 - 5.333333333333334*f41)*
       \[Eta]^2), 15.136722854385813, {}, {}, {1.6030718956085366, 
   -2.4872097026191113, -0.20537430469448736, -2.262318491276801, 
   1.6786103244130572, -0.5749320819513741, -0.4985549859143248, 
   0.6441284758693655, 0.14445740218252467, -2.591011664032976, 
   -2.518195678979282, -0.7183935503594512, -2.3358547273046497, 
   1.8225500513108273, 1.1449824840688052, -1.5553077318945725, 
   -1.5095981534805105, 1.2586498046475754, -0.34539724186470266, 
   -7.077590314394456, -5.047609993768674, 31.633453273849227, 
   2.469748254784008, 5.443730574753772, -1.6636112312457954, 
   -2.8429389316252127, -0.5696280880638369, -1.831871282263819, 
   -2.2071479371838905, -1.9187222491532339, -0.3270337531471341, 
   1.784957309366746, -1.1467138120988238, -2.328618495034789, 
   -3.189914199986106, 1.7891673472336151, 0.11400191961229211, 
   -3.741481306701644, 0.884866564796539, -2.3387489765395912, 
   -2.5588339995174465, -4.347412632480882, -1.7582641688436524, 
   5.496753150929635, 20.0385247903464, 2.7045577870762827, 
   -2.2492470042884634, -2.291477816935185, -0.7042343108028035, 
   1.3339123681639649, 3.1797579228941686, -1.5121557006123112, 
   1.6724070576292434, -0.6375474341698464, 1.6995456509184805, 
   -0.07220139540595483, -4.800149440864516, -3.057633137254925, 
   5.244730573053403, -0.13494785750299343, 2.9330439468758414, 
   3.331536818697714, -0.621184908466148, -1.5102602102820128, 
   -1.1321782861241445, -1.6220358686355212, 6.152056577419444, 
   0.0924353857353708, 1.202164884258309, 2.1221852468165707, 
   4.10159314260909, 0.4314221300137433, -0.4543601984673842, 
   0.19075778275964694, -2.2130488138609508, -2.0815152948212017, 
   -0.5663736685246477, 2.2039875103673694, -6.395559340972341, 
   0.3103361241901439, 0.035472659688821295, 0.6284542506955404, 
   -0.306515212587783, -0.10022106303313194, 2.9405795974848843, 
   0.7984062657660616, 0.03847002293605328, -0.7703618726814057, 
   4.680304608444658, -5.9556516330485465, 1.7642118551202657, 
   -0.6565293492812998, -8.934726088165917, -4.371332768839693, 
   -13.833507658311191, 6.077754300340075, 1.239945661917318, 
   -0.17340440255156864, -0.5817379977374912, -1.1339919797319453, 
   18.398104173672436, 0.012781632449332392, -7.018668128956961, 
   -5.275654595323431, -3.9901043053491776, -1.635222283231542, 
   -2.021350277777856, -2.6006968465298996, 0.8670011923363745, 
   2.1095897987925127, -2.1790403481968497, -0.3080404385505062, 
   -0.7947592302580233, -0.38178015343191873, 1.155710789029854, 
   1.3750688004975018, -0.6718977329001063, 0.5802621084703787, 
   -1.8178196268777356, 0.2901662732515433, -2.95876719319358, 
   -0.8801070857471132, -3.0607501359381786, -0.5590080764131926, 
   -0.9301657275177604, -0.4206294099412844, 0.5567777933279103, 
   -0.1823458728258629, 1.0453985991280206, 1.9260438126157169, 
   -2.3778904171676913, 0.36899353070475627, -1.3199805164890677, 
   2.3816983168603656, -2.5156689131217718, 0.6536186497887684, 
   -0.9433563908378346, 2.4263790709769637, -1.547217682540122, 
   0.12360229706655446, 3.027482625990615, 4.577332032730283, 
   -0.2136092590408225, 1.8238193757824774, -0.6275806550388552, 
   -0.4027258895612249, -2.434153285683351, -0.38026196607188467, 
   1.7994022256975768, 4.274419160607522, -2.3831332228955944, 
   1.2491204700777416, 0.09865824680082369, 3.0083636552958524, 
   -0.3094851636215026, 0.4062838274094247, 0.5735528127875114, 
   3.1581704603818253, -3.356959748832651, -1.7177877369663292, 
   3.1700802298551025, 0.31755406051524915, 1.7285714060653845, 
   11.580039647073136, 4.00393078183879, 13.939663259487133, 
   1.1928598004074047, 10.490936151200458, -1.0008733619888517, 
   2.121643713042431, -3.432546680482119, -1.615365703761654, 
   -0.48557301324581204, 1.1831572175319707, 1.371673569230552, 
   0.7632283985426511, 4.770173922764116, -1.5953946642421215, 
   0.8691996656652918, -1.4627802658810651, 4.270026231740303, 
   -10.81120278044682, -1.304917796902373, 1.5594048463835861, 
   -0.5556623208044584, -4.867256731244652, -0.833244303513311, 
   -2.5047105007470236, 0.44770610657769794, -1.4027153064516824, 
   -0.07777471158124172, -8.120203861732989, -6.153415710128684, 
   -1.7392452113595027, 0.14852113683991774, -1.40983283145124, 
   -0.12984996382238023, -4.0361323293600435, -2.4703771803629024, 
   -0.04149779026829492, 0.229149622798559, -1.298215954225725, 
   -0.6431998630632734, -0.5400848172084807, -1.2877441560908665, 
   0.48248757848750756, -0.11110253609922438, 0.5166370189385816, 
   0.8918926003739216, 0.31047236579706805, 0.5868589492433784, 
   1.9586589055052173, 0.2657039253358562, 0.9117503050292726, 
   2.061060372237989, 2.5930851816438008, 2.0362566751527993, 
   -1.4453724478003096, 1.1602620823691723, -3.5541425814381, 
   -2.477168233719567, -0.149696207317902, 1.5649111001935125, 
   -0.13908006918109095, 0.8355372393552898, -2.5632529464173786, 
   -1.9885294826758582, 1.5088625710009183, -0.5514601800146011, 
   2.896613784375859, 3.536227290619081, 0.9061328159946243, 
   -0.9953945861984721, 0.3885021630517258, 0.027404804987781972, 
   -1.1365874638754576, 0.5643483334847588, -1.5480243079628053, 
   0.5210791839931517, -2.2698917402358347, -1.9538045544350098, 
   -0.6277576136262724, -0.6899281075902763, -15.594615291021455, 
   -0.8084037354960856, -0.1807237882071604, 1.2038519653456206, 
   -0.10228413565073424, 1.581143336877176, 2.290954830298233, 
   1.8095825088598758, 3.096867630500583, 0.7713109096107473, 
   1.455695013168679, 5.448667146622029, 1.5381163707656924, 
   0.8437111872617606, -6.48298221876621, 1.1004883337100182, 
   -3.4955732078201436, 5.412427444433888, 7.480239449185774, 
   9.931382826152003, 12.531639297036236, -5.109699128454395, 
   1.3993611548503395, -0.05469866788052968, -4.43728366028472, 
   0.6789724859677335, -0.21776010214944108, 1.5741712096555602, 
   -0.0022769606666770414, -1.0698895361597351, -2.0758010850427127, 
   1.432123062114897, 2.28533983151101, 0.7149105328198857, 
   -16.271093556912547, -0.5914732922706207, 0.43774138867956935, 
   2.302971362230892, -0.8011807246812168, 1.873457863061958, 
   1.1983648748237101, -0.5703171396185098, 3.7267408382604117, 
   1.0791573033352506, 0.10228893345447432, 0.39170194932557933, 
   0.4615758485801962, -10.49598592510074, 0.5259167896106192, 
   -2.120829083859462, 2.321622750588176, -1.8360865736681262, 
   -1.1786563471805493, -1.9977054586852319, 1.4232603428527, 
   3.004054176435602, -0.3869318243482667, 0.3599576496312693, 
   -2.669909129638654, -0.18923928020558378, 0.4621886506770352, 
   -1.6563756621749235, -0.9116202901695942, 4.058212407915107, 
   -2.917488834893902, -0.04938345756045237, -0.6392116956458267, 
   -5.219034273143734, -5.326509487437761, 9.009509285829608, 
   -2.7139682288611766, 1.867526589233421, 2.3036453552854255, 
   0.49485834441384213, -9.651198193104392, 20.23756115283095, 
   -1.2263444752643409, 0.6580355381934169, -3.0927525371707816, 
   -0.7668265726115351, -2.008800217297903, -1.2226877327052534, 
   -0.2285186058356885, -1.1116269592830577, -3.679409247646163, 
   -0.7534014001835203, 2.2327877779453047, -0.018517558541589096, 
   3.078989914720296, -3.9154628687815602, -2.297608307432256, 
   -6.46905025094884, -1.8882184160693214, -2.4206271524276417, 
   -1.46855120717737, 0.9035950452180259, -3.6948316043399245, 
   -4.411159388628221, 1.717583201078014, -3.667871370739249, 
   -0.30713977239020096, -2.002573769265382, 1.5984813164336629, 
   -5.06861472432729, -3.1651400965142784, -3.0994541158052016, 
   -2.053600763932991, -4.6618280132943255, -3.3700595608629555, 
   0.05804238559494479, 4.787068264816753, 0.6825184903400441, 
   1.8989634701501927, -3.5983743177043834, -2.7845860964366693, 
   3.8314481809511562, -1.9075087705659826, 3.2349227807758325, 
   -0.3091946765589455, -2.061148312839123, -2.104856755885521, 
   -2.6789570598430146, -3.7420416631084663, -3.5076682978497047, 
   0.48727169691892414, 1.779399916879811, -1.1954120118880383, 
   -2.835283477975736, -2.1078943916018034, -2.660656486571952, 
   0.15039232353228726, 0.2163189068896827, 1.562715507457142, 
   -3.9836513010459385, 2.490903763994538, -2.054349220919903, 
   -1.2417809681760446, -3.987550594775257, -1.7796042614868384, 
   -0.844039194643301, -0.9808561603485941, 0.6449177479394166, 
   2.530588969715609, -2.4398419972835654, -1.1055455639975662, 
   0.12078721403122472, -2.6875846985190037, -1.4060819893211374, 
   -0.5208971452561855, -2.3365968440798497, -2.5969995472055416, 
   -2.407354043684336, -2.8998557814111336, -2.983578709304311, 
   -1.3151462354162504, -0.5509639365927796, -0.09903962297721591, 
   -0.03280562273812393, 1.165708449196245, 1.655394776157209, 
   3.8426005833157433, 1.2625579045229642, 1.4823614489610009, 
   2.511878762244123, 3.6971552095542393, -1.5335940277905138, 
   -4.166298493071281, -1.5055670313495284, -0.36414948986384843, 
   2.8286814300022343, -2.9924435629823165, -2.104341704426133, 
   -4.644762330122376, -1.619970620884942, -0.4417715850449895, 
   -3.4447181217233265, -2.8400857895780973, -1.5781913105329295, 
   -0.7341500496763729, 1.108302394477505, -6.579392358068162, 
   -2.4854422701027943, -4.73170685952573, -4.034788787776961, 
   -2.577571365894528, -1.3597651535501427, -0.02940847835088789, 
   0.7198479093408423, 0.4885257086029924, 3.2562697178323106, 
   -4.686701366151738, -4.261819330887647, -2.2635486551248505, 
   -1.6148698923179836}}}, 
 {{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^2*(-18.892851581451023 + 630.5162956483265*\[Eta] - 
      2804.663876547492*\[Eta]^2) + 
    S*(2.9699675868171687 + 57.1612430190105*\[Eta] - 
      432.2225587425832*\[Eta]^2) + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + S^4*(-12.879829033533502 - 
      722.673504247828*\[Eta] + 3967.425629203043*\[Eta]^2) + 
    74.09835901348329*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 74.09835901348329, f11 -> -37.914795221420995, 
    f21 -> 866.701643498491, f41 -> 81.18737661524693}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 74.09835901348329, 18.76991180240537, 
       3.9477201487962, 0.00009205837249283914}, {f11, -37.914795221420995, 
       5.725500289589206, -6.622092970698516, 1.0515801177300738*^-10}, 
      {f21, 866.701643498491, 53.59363111556063, 16.171728346408845, 
       2.334132054981036*^-46}, {f41, 81.18737661524693, 8.404000126678811, 
       9.660563468759905, 4.003395378111817*^-20}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2419.091412328917, 2419.1840049215098, 2439.491078304395, 
   0.9999984841648778, ScientificForm[3.8092712170642646], 
   {18.76991180240537, 5.725500289589206, 53.59363111556063, 
   8.404000126678811}, {{d10, 3.9477201487962}, {f11, -6.622092970698516}, 
    {f41, 9.660563468759905}, {f21, 16.171728346408845}}, 4, 
   3.8092712170642646, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 74.09835901348329, 18.76991180240537, 
       {37.20689026847166, 110.98982775849493}}, {f11, -37.914795221420995, 
       5.725500289589206, {-49.16802417670394, -26.66156626613805}}, 
      {f21, 866.701643498491, 53.59363111556063, {761.3656255115543, 
        972.0376614854276}}, {f41, 81.18737661524693, 8.404000126678811, 
       {64.66966937877959, 97.70508385171428}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{352.30958907007647, -5.546487240777788, 
   -61.44276105328791, -11.412821668698594}, {-5.546487240777788, 
   32.78135356608608, 1.6900334120890415, 2.328817977174101}, 
   {-61.442761053287924, 1.6900334120890415, 2872.277296150789, 
   420.2836818220762}, {-11.412821668698596, 2.3288179771741, 
   420.28368182207623, 70.62721812921747}}, 3089.1812457904257 + 
    4.891940750086265*\[Eta] + 190.00802952275086*\[Eta]^2 - 
    255.24462180679632*\[Eta]^3 + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + 
    S*(2.9699675868171687 - 1.5076236779123022*f11*\[Eta] - 
      1.5076236779123022*(84.47903667239683 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-18.892851581451023 + 0.7274894427374238*f21*\[Eta] + 
      0.7274894427374238*(767.1447411574555 - 5.333333333333333*f21)*
       \[Eta]^2) + S^4*(-12.879829033533502 - 8.90130380333179*f41*\[Eta] - 
      8.90130380333179*(-12.71352403890926 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   14.644593830606036, {}, {}, {1.5812665199064213, -2.492202649216324, 
   -0.20064569722626402, -2.2530877015824444, 1.6887458939386306, 
   -0.5661166993086226, -0.49216185494651654, 0.6478706585303371, 
   0.14594377430785244, -2.591603830868735, -2.518610574239574, 
   -0.7182360362744475, -2.3353535005053345, 1.8222929260323326, 
   1.1417420399984621, -1.56512889715259, -1.5312194117636864, 
   1.344492856501347, -0.21872815507776977, -7.134340118020646, 
   -5.104359797394864, 31.352296876184937, 2.7781087782591385, 
   5.309770400295292, -1.7250964212648796, -1.9765445508414814, 
   -0.021953391726583504, -1.83870095868906, -1.837592247979046, 
   -1.5491665599483895, -0.026457917602328962, 1.3010753942753581, 
   -1.158828565487056, -2.906430920708317, -3.0335286202557654, 
   1.1723497780722028, 0.2516657397254676, -2.8445928631999777, 
   0.580341072750798, -2.3397418131817176, -2.0809394222769697, 
   -4.007131226102501, -1.4179827624652717, 5.24214950419946, 
   19.783921143616226, 2.2901247846534716, -1.4904875690040171, 
   -1.705839695816394, -0.29166425766834436, 1.1444479734495872, 
   2.3489259379675786, -1.5628018760726263, 1.0635520921291572, 
   0.48886376980681234, 1.030712870294792, 0.4728178668428882, 
   -4.737704059965381, -4.011085670652392, 4.732449797701975, 
   -0.09698523376118828, 3.667615760364697, 4.06610863218657, 
   -0.07709955038126282, -1.9800735172643726, -1.5033996812289843, 
   -0.2524140843706846, 6.030518998831667, 0.5763972059703519, 
   0.6537750533120743, 0.8705281996135454, 6.034018903864762, 
   0.40143489660749765, -0.016300621435675566, 1.0962751660608774, 
   -0.8417181127160802, -0.24705848083476667, -0.5699702809592964, 
   2.2484392214523723, -5.215255786244143, -0.10287090612018801, 
   -0.03885478546635568, 1.1204477926939944, 1.0908963302822485, 
   -0.07807349011909537, 2.0336217459826003, 0.34423901923082667, 
   0.49288124051463456, 0.13756575788420378, 5.647354634479143, 
   -5.954139631722683, 0.4040111464973961, -1.1061311859371017, 
   -8.814925831833534, -3.9101119418301096, -14.965921407043425, 
   5.286334938281016, 1.2431262298268848, -0.7099571187145557, 
   0.4312268836047224, -1.6779604452244712, 16.886401690885577, 
   -0.5693716462806151, -8.238212697444396, -6.495199163810867, 
   -3.667480830628847, -2.602294543155949, -1.9571930078268451, 
   -0.5705473304415136, -0.10645057909005118, 3.2167234832713802, 
   -0.11977169506644714, 1.7512282145798963, -0.6645082085547074, 
   -0.2515291317286028, 1.2859618107331698, 1.5053198222008177, 
   -0.4113956894934745, 0.8407641518770106, -1.0363134966573853, 
   1.0716724034718936, -1.6562569761599661, 0.42240313128650087, 
   -1.497737875497478, 1.004004184027508, -0.278910619000726, 
   0.23062569857575, 1.2080329018449447, 1.1201643442077511, 
   0.784896555720934, 1.6655417692086303, -1.0753802001340773, 
   1.6715037477383703, -0.9292274513791199, 2.7724513819703134, 
   -1.7341627829014215, 1.4351247800091187, -1.6988123167175218, 
   1.6709231450972766, -0.1392041379267539, 1.5316158416799226, 
   2.2459764957702646, 3.7958259025099323, -0.604362324151225, 
   1.433066310672075, -0.2368275899289074, -0.01197282445127712, 
   -1.6526471554630007, 0.40124416414846564, 0.3926911913008553, 
   2.8677081262108004, -1.6263747867988059, 2.00587890617453, 
   -0.6828478834195266, 2.226857525075502, -0.7002382287319051, 
   0.015530762299022172, -0.7289574042465574, 1.8556602433477565, 
   -3.096457705426019, -1.4572856935596974, 1.8688725230381351, 
   -0.33370104800178524, 1.0773162975483501, 10.928784538556101, 
   2.440918521398089, 12.376650999046433, -0.10965041662666408, 
   9.18842593416639, -1.782379492209202, 1.3401375828220807, 
   -3.6930487238892056, -1.8758677471687406, -0.615824034949128, 
   1.0529061958286547, 1.241422547527236, 0.7009478989311901, 
   3.687548974388392, -0.47675561788673804, 0.4009754018879903, 
   0.2563996682938523, 5.237882901857574, -9.791287074082902, 
   -1.1962283116508843, 1.245338046537654, 0.3233610507636513, 
   -6.938830427821358, -1.1560768455483412, -2.1310910983838767, 
   0.5889991162366641, 0.31255626117490465, -0.025716038106565975, 
   -9.283112179109139, -6.06408595060293, 0.282611457918847, 
   2.1703778061182675, -1.2919722255410306, -0.011989357912170817, 
   -2.0389596986515244, -0.4732045496543833, 0.015218806802749896, 
   2.1051255601937555, -1.2940209302505536, -0.639004839088102, 
   -0.5358897932333093, -1.2824954853181225, 0.4877362492602515, 
   -0.17979918556147823, 0.44794036947632776, 1.0605614067276292, 
   0.9653068273523786, 1.241693410798689, 2.613493367060528, 
   1.668265574229281, 2.3143119539226973, 1.9831654163176609, 
   2.5151902257234724, 1.9595856448618179, -0.2747956523630819, 
   1.0919714066390043, -2.079737502136595, -1.0027631544180622, 
   -0.1990691548999166, 1.515538152611498, 0.19019501480488543, 
   1.1648123233412662, -1.8559031744539425, -1.281179710712422, 
   1.2281627798834052, 0.17229017365389154, 1.9733120513405993, 
   2.6129255575838215, -0.09072150940937718, -1.741430655961267, 
   -0.357533906711069, -0.4688019733166584, -1.508294655734062, 
   0.19264114162615442, -1.179075183666555, 0.890028308289402, 
   -1.7785567636674386, -1.2185279918880951, 0.10751894892064229, 
   0.28830107675230465, -14.554569960432673, 0.06699748846540388, 
   0.694677435754329, 0.4752182818019719, 0.13971554576619383, 
   0.8505733691772548, 1.5603848625983119, 1.4415941693373497, 
   2.728879290978057, 0.765330854675085, 1.4497149582330167, 
   4.470690785779425, 1.5276828852311155, 0.836892790327056, 
   -6.488555686942618, 1.0949148655336103, -4.968851038253433, 
   3.9391496140005984, 6.740547063723625, 9.191690440689854, 
   11.791946911574087, -5.091609992623944, 1.4174502906807902, 
   0.11562347810831852, -4.196476525209619, -1.4220852134462802, 
   -2.317561971782652, 1.3714675554151654, 0.642024850105372, 
   -2.8387348241708423, -2.0648982194320524, 2.3950203569320365, 
   2.19803755117573, 1.0008222390069932, -15.426216742841916, 
   -0.1940214995520364, 1.6337031467883207, 2.0156343105863925, 
   0.6613077821375555, 2.9610065365986884, 0.6628861733715894, 
   0.5152349256522939, 2.8241840606406186, 0.6320544041004723, 
   0.5397358871719007, 1.2582448776083766, 1.0993913306292598, 
   -9.926283093980146, 0.9512154424019172, -3.639923810433629, 
   2.5909018773577372, -3.141319371831287, 0.36422124637738307, 
   -0.9773993340777452, 1.787264462206167, 2.6874972784726197, 
   -0.4330264854620509, 0.633392288835239, -2.3390971037192685, 
   0.14157274571380185, 0.7930006765964208, -0.847842842611044, 
   -0.10213526685265606, 3.4385532658589, -2.0582818383641097, 
   0.2973673302972202, 0.03976270765406298, -6.2403303370074354, 
   -6.17796692441425, 9.000401295907523, -3.9059412328697363, 
   2.114947462246164, 1.2624299917742974, -0.18126411629191352, 
   -11.114822902167816, 20.94712516456866, -1.3328670774608327, 
   0.8882682998919336, -2.1358720320026805, -0.7137461500656173, 
   -1.5990829369879975, -2.3452617099633244, 0.19664331075728114, 
   -1.9504946661704707, -4.156823363847707, -0.17340987026727817, 
   2.32788224434762, 0.47865895397899294, 2.9002488785354217, 
   -3.220829036152736, -1.6880269525017866, -6.909762907993354, 
   -1.3834574526576944, -2.9216880964377197, -1.26280001998839, 
   1.2931634429828591, -4.248332153796127, -4.828471802440163, 
   1.9276584837107293, -4.366763393165002, -0.9258066151301136, 
   -2.132693316349105, 1.7755803006052702, -5.424378178326151, 
   -3.5879817179788915, -3.4463334554616267, -2.400480103589416, 
   -5.001483875266786, -3.768441928573793, 0.10275763546678718, 
   5.246801789408892, 0.8380737219463299, 2.217969689961137, 
   -3.95755348051307, -3.1952573490962095, 3.795499469205879, 
   -1.3812138302996573, 2.9628481270838165, -0.2908552396252162, 
   -2.4936660369539823, -2.1122282321798593, -2.855074203363074, 
   -3.7998419122718587, -3.565468547013097, 0.3480579725114694, 
   1.6401861924723562, -1.3338030307381814, -2.8930837271391283, 
   -2.165694640765196, -2.660656486571952, 0.028911008959312312, 
   0.15735198678339657, 1.5037485873508558, -3.9836513010459385, 
   2.333049676333303, -2.154403473516595, -1.299581217339437, 
   -4.00986278922619, -1.7726045644781152, -0.8375959338682151, 
   -1.129697195357494, 0.4960767129305168, 2.37379088791522, 
   -2.487049163512893, -1.2571290329792646, -0.030796254950473667, 
   -2.787638951115696, -1.5061362419178295, -0.6209513978528776, 
   -2.4152458956209557, -2.6357092510834264, -2.4460637475622207, 
   -2.8928560844024105, -2.9783205759922566, -1.3098881021041962, 
   -0.5563332594838357, -0.11115820119402997, -0.04492420095493799, 
   1.1460284917843637, 1.6357148187453276, 3.8213715293391033, 
   1.2425585273963407, 1.4626814915491195, 2.492198804832242, 
   3.6760784207390316, -1.5938245139013816, -4.188610687522214, 
   -1.4985673343408052, -0.36332595610747376, 2.817386799641554, 
   -2.9924435629823165, -2.104341704426133, -4.498546010008795, 
   -1.4737543007713612, -0.3524663168514053, -3.4447181217233265, 
   -2.8400857895780973, -1.4665862541119168, -0.7282243565546196, 
   1.0874008259606853, -6.321253340988278, -2.4855157456886445, 
   -4.73170685952573, -4.034788787776961, -2.577571365894528, 
   -1.358941619793768, -0.028584944594513217, 0.6987044563311429, 
   0.5251833329557485, 3.2929273421850667, -4.686701366151738, 
   -4.261819330887647, -2.262725121368476, -1.614046358561609}}}, 
 {{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^2*(-18.892851581451023 + 619.1208087079413*\[Eta] - 
      2743.887946198771*\[Eta]^2) + 
    S*(2.9699675868171687 + 56.9985744826446*\[Eta] - 
      431.3549932152984*\[Eta]^2) + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + S^4*(-12.879829033533502 - 
      702.9742536697698*\[Eta] + 3862.3629594533995*\[Eta]^2) + 
    69.60999856171091*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    94.14507084730012*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 69.60999856171091, d20 -> -94.14507084730012, 
    f11 -> -37.806897913393065, f21 -> 851.0375166109503, 
    f41 -> 78.97430187773661}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 69.60999856171091, 19.126769650445254, 
       3.639401730343443, 0.00030634458179817914}, {d20, -94.14507084730012, 
       78.17317274003936, -1.2043143133050829, 0.22912752301919936}, 
      {f11, -37.806897913393065, 5.723226289369287, -6.605871583938274, 
       1.1644009698208886*^-10}, {f21, 851.0375166109503, 55.12228695084805, 
       15.439082151468268, 3.871610453698822*^-43}, {f41, 78.97430187773661, 
       8.598295698675777, 9.184878567260654, 1.7327492978119291*^-18}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2419.637115095807, 2419.776326232698, 2444.1167142663808, 
   0.99999848923703, ScientificForm[3.80289275509299], {19.126769650445254, 
   78.17317274003936, 5.723226289369287, 55.12228695084805, 
   8.598295698675777}, {{d20, -1.2043143133050829}, {d10, 3.639401730343443}, 
    {f11, -6.605871583938274}, {f41, 9.184878567260654}, 
    {f21, 15.439082151468268}}, 5, 3.80289275509299, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 69.60999856171091, 19.126769650445254, {32.016896883976486, 
        107.20310023944533}}, {d20, -94.14507084730012, 78.17317274003936, 
       {-247.79213645197137, 59.50199475737112}}, {f11, -37.806897913393065, 
       5.723226289369287, {-49.05573040068836, -26.558065426097766}}, 
      {f21, 851.0375166109503, 55.12228695084805, {742.6962872280658, 
        959.3787459938349}}, {f41, 78.97430187773661, 8.598295698675777, 
       {62.074605255519984, 95.87399849995323}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{365.8333172611937, 291.3436907953376, 
   -5.874625917764997, -12.904320645897508, -4.552326841011594}, 
   {291.34369079533764, 6111.044936244034, -7.003715562847835, 
   1016.7731824436452, 143.65275894399133}, {-5.874625917764996, 
   -7.003715562847835, 32.75531915932774, 0.5229791156824704, 
   2.1617614089003254}, {-12.904320645897508, 1016.773182443645, 
   0.5229791156824704, 3038.4665186916336, 443.74834761341793}, 
   {-4.552326841011594, 143.65275894399133, 2.1617614089003254, 
   443.74834761341793, 73.93068892186638}}, 3089.1812457904257 + 
    4.891940750086265*\[Eta] + 190.00802952275086*\[Eta]^2 - 
    255.24462180679632*\[Eta]^3 + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + 
    S*(2.9699675868171687 - 1.5076236779123022*f11*\[Eta] - 
      1.5076236779123022*(84.47903667239683 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-18.892851581451023 + 0.7274894427374238*f21*\[Eta] + 
      0.7274894427374238*(767.1447411574555 - 5.333333333333333*f21)*
       \[Eta]^2) + S^4*(-12.879829033533502 - 8.90130380333179*f41*\[Eta] - 
      8.90130380333179*(-12.71352403890926 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   14.629377488529709, {}, {}, {1.5624885475435804, -2.4966902493233647, 
   -0.19711480059504538, -2.2460847054449005, 1.6961700068613936, 
   -0.5600571015797868, -0.4882171174199357, 0.649755414045103, 
   0.14639858542750517, -2.5909684768280385, -2.5163647328836305, 
   -0.7137496699856456, -2.328571731093234, 1.8306197535594038, 
   1.149828293660903, -1.560334200075431, -1.5342626685046525, 
   1.312017044516324, -0.1753120446360299, -7.078174227224736, 
   -5.048193906598954, 31.345349820269803, 2.648404772282902, 
   5.207497978869924, -1.7674522608003826, -1.8689697273393904, 
   0.03047487762205492, -1.7653456571783863, -1.7657162961227186, 
   -1.477290608092062, 0.028283833838486316, 1.384388185280386, 
   -1.1494176514202081, -2.759968729269076, -2.959263638530956, 
   1.3698294207424624, 0.21138644925076733, -2.6775316471289443, 
   0.6460480708215073, -2.269064088163759, -2.003958118200444, 
   -3.9527630914258225, -1.3636146277885928, 5.3345571705676775, 
   19.876328809984443, 2.424165386268214, -1.3702751617574904, 
   -1.6796848597718963, -0.25135316911337213, 1.1653143229232228, 
   2.5552032037521712, -1.5049806341980911, 1.1746451363696906, 
   0.6717314930551765, 1.1016794797401417, 0.5086494963029509, 
   -4.686956197235759, -3.722559764560174, 4.794162155357299, 
   -0.1341464108945729, 3.656318739481776, 4.0548116113036485, 
   -0.009793674750653736, -1.8494093752688059, -1.3992694522853526, 
   0.027359641115708655, 6.013337352018425, 0.5807845430258567, 
   0.770536405990697, 1.2437048176821008, 6.587511801731125, 
   0.3801399716139713, -0.016631597791274544, 1.1893530503916736, 
   -0.5826379676068427, 0.250036952087612, -0.5686797551284144, 
   2.2844918664950455, -5.019974177491349, -0.0070567290431426954, 
   0.0003117038118034543, 1.157068256554794, 1.363657971482553, 
   -0.06412019598928964, 2.2368222580230395, 0.40889294310909463, 
   0.5025618282593314, 0.23095703099716047, 5.757103010568699, 
   -5.938277693433065, 0.8441293265418608, -1.0114835552863042, 
   -8.786448845932682, -3.865958626433894, -14.629389169635942, 
   5.485525503352619, 1.2829961631896367, -0.6492070976241848, 
   0.5526551734697023, -1.5660370863352, 17.37879014814689, 
   -0.46385261375644404, -7.8819717850524285, -6.138958251418899, 
   -3.655830032821541, -2.3659640483006115, -1.959016262287605, 
   0.05358255389455735, 0.12710101554830544, 3.373847464015398, 
   0.5310874707997755, 2.402087380446119, -0.669294978742073, 
   -0.2563159019159684, 1.2811750405458042, 1.500533052013452, 
   -0.4147633780303295, 0.8373964633401556, -0.9719463402120709, 
   1.136039559917208, -1.4248613453223697, 0.6537987621240973, 
   -1.1455928964355735, 1.3561491630894125, -0.24078595155833682, 
   0.2687503660181392, 1.246157569287334, 1.3515599750453475, 
   0.8130876516106582, 1.6937328650983545, -0.8439845692964809, 
   1.9028993785759667, -0.924970206427588, 2.7767086269218453, 
   -1.6697956264561071, 1.499491936454433, -1.5486696513826246, 
   1.8210658104321737, 0.13810406864877223, 1.8089240482554487, 
   2.4050200054953166, 3.9548694122349843, -0.5527669025595969, 
   1.484661732263703, -0.2325703449773755, -0.007715579499745218, 
   -1.5882799990176864, 0.46561132059377996, 0.8398251884491401, 
   3.3148421233590852, -1.5674712435625224, 2.0647824494108136, 
   -0.5238043736944746, 2.385901034800554, -0.6486428071407317, 
   0.06712618389019553, -0.33976785127651965, 2.2448497963177942, 
   -3.0998253939633287, -1.4606533820970071, 2.2573629041562526, 
   -0.21667941949226588, 1.1943379260578695, 11.04580616706562, 
   2.982416207019014, 12.918148684667358, 0.27953913634382843, 
   9.577615487136882, -1.62333598248415, 1.4991810925471327, 
   -3.664857627999936, -1.8476766512794711, -0.6048314129238861, 
   1.0638988178538966, 1.252415169552478, 0.7054063643054178, 
   3.96706700359573, -0.316151733973129, 0.46250948352508203, 
   0.7122309188735017, 5.3487424824243135, -9.65221628335712, 
   -1.185983535514879, 1.2735913884721413, 0.4132934934432342, 
   -5.981389652439248, -1.1244390583524364, -2.1737407224927665, 
   0.5873250725730941, 0.8265884478228145, -0.07487004958147736, 
   -8.93286144809099, -6.128956724923228, 1.11140134982179, 
   2.9991676980212105, -1.2019910829671971, 0.07799178466166268, 
   -1.231795846915702, 0.3339593020814391, 0.05312941896818302, 
   2.8077873323600215, -1.295864667175465, -0.6408485760130134, 
   -0.5377335301582207, -1.2845485152520268, 0.48568321932634717, 
   -0.23949783160060178, 0.3882417234372042, 0.9960177705288515, 
   0.9831995291547173, 1.2595861126010277, 2.6313860688628665, 
   2.030809117953595, 2.6768554976470114, 1.9199885637776788, 
   2.4520133731834903, 1.8963466397358388, -0.03790172290200644, 
   1.0404083667954183, -1.662987010379311, -0.586012662660778, 
   -0.2326751070249884, 1.4819322004864262, 0.17631969505782763, 
   1.1509370035942084, -1.789388638008404, -1.2146651742668837, 
   1.2340236504855966, 0.2495066738370042, 2.1770102905270505, 
   2.8166237967702727, 0.17843682983129838, -1.5788743207099287, 
   -0.19497757145973083, -0.3865648498403971, -1.4564018402311376, 
   0.24453395712907877, -1.1723230352076826, 0.8967804567482744, 
   -1.7565071962494585, -1.1462529907239514, 0.17979395008478605, 
   0.4370843038759631, -14.382051761623643, 0.16048183775865255, 
   0.7881617850475777, 0.6400404259970855, 0.11280694826473336, 
   1.0033557045971975, 1.7131671980182546, 1.468845981521099, 
   2.756131103161806, 0.7277113674376778, 1.4120954709956095, 
   4.7243105410389035, 1.4707684652371427, 0.7671150289042998, 
   -6.558421764670584, 1.0250487878056447, -4.433771896578946, 
   4.474228755675085, 6.840694029388487, 9.291837406354716, 
   11.892093877238949, -5.159335708888193, 1.3497245744165411, 
   0.14217034592275013, -4.117867065454448, -0.34599099187926186, 
   -1.2427320221954687, 1.3719534390629633, 0.6929133181288307, 
   -2.034419305768097, -2.0476100156779466, 2.5607193992582324, 
   2.1321197533025043, 0.9987452668824517, -15.31996623478608, 
   -0.20782805925819048, 1.929655319280755, 1.9765767716880873, 
   1.159680553832004, 3.21270430550976, 0.6568991259218819, 
   0.7661464159145908, 3.0596668424004747, 0.7041689904044688, 
   0.5576717642697986, 1.3853702409573998, 1.1125055072379837, 
   -9.94269329637018, 0.8839991819813804, -2.96250131216766, 
   2.5141792282088318, -2.6969320792518374, 0.948615709497517, 
   -0.7084462576685837, 1.7518829445934898, 2.631293265151726, 
   -0.4355884871119997, 0.5888145622238881, -2.3688441221520407, 
   0.11182572728102969, 0.7632536581636487, -0.6642082373273297, 
   0.08204367506141352, 3.483174286001031, -1.859575819615202, 
   0.30569016313756947, 0.12075463411065357, -5.804522499463474, 
   -5.8952349891328595, 8.886228304914766, -3.3460753342683347, 
   2.0261930582059904, 1.5980723996513007, -0.08970607687524534, 
   -10.34497532603109, 21.322968564766143, -1.3223608600774241, 
   0.8414614656498998, -1.7852600044493556, -0.670121082454898, 
   -1.5598934691611248, -1.6918868928551092, 0.20432978097778687, 
   -1.517207458347002, -3.997191979074614, 0.0011816696492132905, 
   2.2444988314518923, 0.5940130454296195, 2.8371437975447407, 
   -2.956119011744704, -1.502329890711735, -6.942380046651124, 
   -1.2887272261855287, -2.864527806006663, -1.272505876715968, 
   1.293635594114221, -4.087831191025089, -4.694645961316837, 
   1.8053505477873841, -4.018117438459285, -0.7457780660320168, 
   -2.2080904108966024, 1.647912666664979, -5.316650024307364, 
   -3.445881465745515, -3.3412172681928496, -2.295363916320639, 
   -4.898626245805644, -3.6312585424698227, 0.029369520044383535, 
   5.382272795105109, 0.7805195065229782, 2.198195113701331, 
   -3.837560737165859, -3.0471158231289337, 3.6842844986467753, 
   -1.1574994713382694, 2.9081614021929454, -0.2946609555838222, 
   -2.2885499808444365, -2.123580970146122, -2.872827224411594, 
   -3.8324891597235364, -3.598115794464775, 0.22707869736132125, 
   1.519206917322208, -1.438295504164671, -2.925730974590806, 
   -2.1983418882168735, -2.660656486571952, -0.07992359496847712, 
   0.0956744399886702, 1.4420710405561294, -3.9836513010459385, 
   2.2050218175181726, -2.2225059180200333, -1.3322284647911147, 
   -4.017839296785496, -1.7832922143097676, -0.8430866759222226, 
   -1.2453881327401177, 0.380385775547893, 2.247900968009617, 
   -2.511654860665203, -1.3760117721499228, -0.14967899412113184, 
   -2.855741395619134, -1.5742386864212676, -0.6890538423563157, 
   -2.46479594579705, -2.6542113702585084, -2.4645658667373027, 
   -2.903543734234063, -3.000889408576313, -1.3324569346882527, 
   -0.6126611653417058, -0.1873940725158718, -0.12116007227677983, 
   1.0149456123863274, 1.5046319393472913, 3.6990840289868174, 
   1.1363976376524079, 1.3315986121510832, 2.3611159254342056, 
   3.5616277621256813, -1.628374053666903, -4.19658719508152, 
   -1.5092549841724576, -0.40139548810429915, 2.675803229462417, 
   -2.9924435629823165, -2.104341704426133, -4.57920155271313, 
   -1.554409843475696, -0.4657111138039909, -3.4447181217233265, 
   -2.8400857895780973, -1.5676213378246757, -0.7477137032815335, 
   0.9616493264334167, -6.328790077230678, -2.485509205238941, 
   -4.73170685952573, -4.034788787776961, -2.577571365894528, 
   -1.3970111517905934, -0.06665447659133861, 0.5833674138134484, 
   0.38793720416879296, 3.155681213398111, -4.686701366151738, 
   -4.261819330887647, -2.300794653365301, -1.6521158905584343}}}, 
 {{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^2*(-18.892851581451023 + 638.2079662648774*\[Eta] - 
      2845.6861198357637*\[Eta]^2) + 
    S*(2.9699675868171687 + 57.08325798442214*\[Eta] - 
      431.80663855811196*\[Eta]^2) + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + S^4*(-12.879829033533502 - 
      737.4714226493147*\[Eta] + 4046.347860677639*\[Eta]^2) + 
    78.33922648845495*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    254.328566596027*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 78.33922648845495, d30 -> 254.328566596027, 
    f11 -> -37.86306809897599, f21 -> 877.2745400447398, 
    f41 -> 82.84982053677085}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 78.33922648845495, 19.139564288477903, 
       4.09305171777685, 0.000050815611124352424}, {d30, 254.328566596027, 
       226.21065297288735, 1.1242996881606178, 0.2615102375336963}, 
      {f11, -37.86306809897599, 5.723940247783233, -6.614860823126096, 
       1.1019309005167253*^-10}, {f21, 877.2745400447398, 54.39633927112036, 
       16.12745548321291, 3.832985747803364*^-46}, {f41, 82.84982053677085, 
       8.5305671507388, 9.712111641908303, 2.6692984626701493*^-20}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2419.825004502559, 2419.96421563945, 2444.3046036731325, 
   0.9999984885873334, ScientificForm[3.8037103753127086], 
   {19.139564288477903, 226.21065297288735, 5.723940247783233, 
   54.39633927112036, 8.5305671507388}, {{d30, 1.1242996881606178}, 
    {d10, 4.09305171777685}, {f11, -6.614860823126096}, 
    {f41, 9.712111641908303}, {f21, 16.12745548321291}}, 5, 
   3.8037103753127086, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 78.33922648845495, 19.139564288477903, 
       {40.7209773269958, 115.9574756499141}}, {d30, 254.328566596027, 
       226.21065297288735, {-190.28180061245175, 698.9389338045057}}, 
      {f11, -37.86306809897599, 5.723940247783233, {-49.113303850478445, 
        -26.612832347473525}}, {f21, 877.2745400447398, 54.39633927112036, 
       {770.3601394173363, 984.1889406721432}}, {f41, 82.84982053677085, 
       8.5305671507388, {66.08324237813235, 99.61639869540934}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{366.3229211527787, 853.2684041336861, 
   -5.369563277249339, -25.93341093310916, -5.828392579743854}, 
   {853.2684041336861, 51171.25951842006, 10.407568611720647, 
   2127.281415024394, 334.4860173660288}, {-5.3695632772493385, 
   10.407568611720647, 32.76349196019277, 2.1216648035674806, 
   2.395428800449311}, {-25.93341093310916, 2127.281415024394, 
   2.1216648035674806, 2958.961726098832, 433.93272896332894}, 
   {-5.828392579743856, 334.4860173660288, 2.3954288004493107, 
   433.93272896332894, 72.7705759132639}}, 3089.1812457904257 + 
    4.891940750086265*\[Eta] + 190.00802952275086*\[Eta]^2 - 
    255.24462180679632*\[Eta]^3 + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + 
    S*(2.9699675868171687 - 1.5076236779123022*f11*\[Eta] - 
      1.5076236779123022*(84.47903667239683 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-18.892851581451023 + 0.7274894427374238*f21*\[Eta] + 
      0.7274894427374238*(767.1447411574555 - 5.333333333333333*f21)*
       \[Eta]^2) + S^4*(-12.879829033533502 - 8.90130380333179*f41*\[Eta] - 
      8.90130380333179*(-12.71352403890926 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   14.635668783836334, {}, {}, {1.5979201331556396, -2.4869032439050898, 
   -0.20190503950561833, -2.2574064964946956, 1.6837435980082773, 
   -0.5703770659274596, -0.49503256115986005, 0.646432466634451, 
   0.14554889550845473, -2.5919437973930144, -2.519938941586588, 
   -0.7209420056642557, -2.3393942180264276, 1.817565191473932, 
   1.1377527187319174, -1.566003853510665, -1.5254807082574189, 
   1.3718146311039163, -0.251684753209247, -7.17257697998275, 
   -5.142596659356968, 31.369024184877162, 2.7958993499846656, 
   5.407973058537664, -1.6749306219303435, -2.1305334425774163, 
   -0.12350575365098848, -1.8672546370239615, -1.916746510736175, 
   -1.6283208227055184, -0.08375952636015427, 1.2617542118905476, 
   -1.164559292859849, -3.01395972694354, -3.0450622736361765, 
   0.9784392992182802, 0.25636265107414147, -3.0067675119862542, 
   0.5704502816683998, -2.3669413040311156, -2.188870550073716, 
   -4.070391973849837, -1.4812435102126074, 5.151223777751966, 
   19.69299541716873, 2.140696188806942, -1.6147721369302417, 
   -1.8298731369873167, -0.38699526213213176, 1.1364046777730437, 
   2.0875518773882504, -1.567667136631826, 1.0313006434266754, 
   0.21320663184815203, 0.8714588614157037, 0.5320673841861208, 
   -4.720094799373783, -4.254336144098943, 4.599645611925098, 
   -0.08240313051692283, 3.4518155647983804, 3.850308436620253, 
   -0.19593894097033626, -2.1507571386359814, -1.654621149320974, 
   -0.49675356473062493, 6.062742699742557, 0.41457947397157113, 
   0.7036824795995926, 0.6188707856331348, 5.354445555824441, 
   0.42622943441483585, -0.1683915321218592, 0.779795921567711, 
   -1.3097120093966623, -0.8534428978682627, -0.5629983255753359, 
   2.224103343085062, -5.448651630923905, -0.04522823240540674, 
   -0.04105328600235225, 1.0330849033111917, 0.9058900742215883, 
   -0.08845564337252654, 2.0045641162978427, 0.3239229558221268, 
   0.5247630765829854, 0.21277343240308255, 5.729056674266758, 
   -5.963606760570201, 0.0640982154500307, -1.2442279357474035, 
   -8.80261081845083, -3.798595971904433, -15.327981951603306, 
   5.018220965002456, 1.2206204002714003, -0.9113178507791417, 
   0.4849781917414475, -1.8486778253322882, 16.189305736319056, 
   -0.7001297826413975, -8.646322106858406, -6.9033085732248765, 
   -3.5419173479363053, -2.9608746856360995, -1.915139135003301, 
   -1.2906452504021217, -0.3373921419888575, 2.7350217153698395, 
   -0.761154687387716, 1.1098452222586275, -0.7148921963389512, 
   -0.3019131195128466, 1.235577822948926, 1.454935834416574, 
   -0.4937223603064922, 0.7584374810639929, -1.2631757220901818, 
   0.8448101780390971, -2.000831040204048, 0.07782906724241911, 
   -1.8911089653443014, 0.6106330941806846, -0.4302416228920265, 
   0.0792946946844495, 1.0567018979536442, 0.8594143926889046, 
   0.8403995105259128, 1.721044724013609, -1.2523060391272338, 
   1.4945779087452138, -0.9747610329495728, 2.7269178003998604, 
   -1.810141605787976, 1.3591459571225641, -1.5830684740803918, 
   1.7866669877344066, -0.16998381382973093, 1.5008361657769456, 
   2.231425277129347, 3.7812746838690146, -0.6191821035986322, 
   1.4182465312246677, -0.2069194702266941, 0.01793529525093618, 
   -1.577742575803768, 0.47614874380769834, 0.2008290217522699, 
   2.675845956662215, -1.4237596526486413, 2.2084940403246947, 
   -0.8482825046066864, 2.0614229038883423, -0.7904997094524333, 
   -0.07473071842150603, -1.0549762404066314, 1.5296414071876825, 
   -3.0111361511881114, -1.3719641393217898, 1.4593556770128089, 
   -0.5595785504760897, 0.8514387950740456, 10.702907036081797, 
   1.8686358349509646, 11.804368312599308, -0.6033174778376633, 
   8.69475887295539, -2.098697515942149, 1.0238195590891337, 
   -3.8051939941356068, -1.9880130174151418, -0.6811173224500635, 
   0.9876129083277192, 1.1761292600263005, 0.6675343407564469, 
   3.3562252291335426, -0.7542523447273197, 0.5257460463158168, 
   -0.3897264199927122, 4.857681982039139, -9.655816906469227, 
   -1.2580747300271469, 1.1879908987561976, -0.06576818846224342, 
   -7.86631075594687, -1.1320924327651483, -1.9330411620030645, 
   0.5989921363720896, 0.0034998246906070563, -0.025389943514710467, 
   -9.551790009907108, -5.989441218990123, -0.39843168408015117, 
   1.4893346641192693, -1.3783727162035575, -0.09838984857469768, 
   -2.6845469581262478, -1.1187918091291067, -0.030301456583401887, 
   1.5426271114843075, -1.3052013666347193, -0.6501852754722677, 
   -0.547070229617475, -1.294194473038715, 0.4760372615396591, 
   -0.14287252842086673, 0.48486702661693926, 1.0114552895124689, 
   0.7813201105427652, 1.0577066939890756, 2.4295066502509144, 
   1.381921034782863, 2.0279674144762794, 2.025810392774929, 
   2.5578352021807405, 2.001832347965774, -0.45967702129973986, 
   1.1282833906848282, -2.1333238390238876, -1.0563494913053546, 
   -0.17456948882045253, 1.540037818690962, 0.16111622774997159, 
   1.1357335362863523, -1.9043350119250135, -1.3296115481834931, 
   1.2758219689703765, 0.1717502269857505, 2.127280582685671, 
   2.7668940889288933, -0.01933847201462413, -1.7115569539846547, 
   -0.3276602047344568, -0.46471786276561033, -1.5111798264515528, 
   0.18975597090866358, -1.1404515144472498, 0.9286519775087072, 
   -1.7191275332002078, -1.105636610037891, 0.22041033077084649, 
   0.4703743539785137, -14.352354817030118, 0.31989822186187666, 
   0.9475781691508018, 0.39037790084557855, 0.21376454039727832, 
   0.7171997202108287, 1.4270112136318858, 1.3690824107238768, 
   2.656367532364584, 0.7879063891332407, 1.4722904926911724, 
   4.251573628912865, 1.561429360448983, 0.8757942445968183, 
   -6.449117596520864, 1.1343529559553645, -5.425079200689652, 
   3.48292145156438, 6.4696944037982576, 8.920837780764487, 
   11.52109425164872, -5.058531598725494, 1.4505286845792398, 
   0.06623839222402239, -4.2883287221316095, -2.3468371293565724, 
   -3.2420789105171934, 1.3396402890220998, 0.742412086598506, 
   -3.4132396414620416, -2.198568449141476, 2.247481046574194, 
   2.244458515338465, 1.0412063984995257, -15.803099597399068, 
   -0.3977878332311775, 1.2437647466017552, 2.1508114636826576, 
   0.46550594374775756, 2.8306286232868842, 0.8656398317780258, 
   0.6175090385208932, 2.9258117554531964, 0.6455073516412995, 
   0.6019085327616267, 1.4573119685201164, 1.3530507576610944, 
   -9.66685317077281, 1.1993087120117707, -4.011314722264615, 
   2.745368749210229, -3.6841770398573317, -0.004775368713580974, 
   -0.9386707115218087, 1.6143799602732543, 2.838622213866529, 
   -0.4210040453203874, 0.49413450589145214, -2.386901180647328, 
   0.09376866878574219, 0.7451965996683612, -0.9155251136630795, 
   -0.16974187016694486, 3.6282261490109704, -1.9284048398349114, 
   0.3584832204387567, 0.24369427329020255, -6.324591987423446, 
   -6.345279910685804, 9.064849807817154, -4.127834106986029, 
   2.2500358958527613, 0.8997354155808353, -0.4698248650734058, 
   -11.546504076707606, 20.598701310042088, -1.3375802956602456, 
   0.9266170526270798, -2.160872732174994, -0.7645627952051655, 
   -1.518011537037637, -2.6319840207243033, 0.3802930724559701, 
   -2.0922720504704557, -4.177378581550329, -0.255738888120959, 
   2.283950298176933, 0.39766362235241104, 2.9884016404207614, 
   -3.210670812940407, -1.6163508289646416, -6.741133869890746, 
   -1.2546246533756857, -2.788821169856419, -1.2116813581315, 
   1.4682843935192977, -4.174756815337332, -4.8700897964554315, 
   2.1059527026400247, -4.437869504510218, -1.0799427062038376, 
   -2.207511998011796, 1.938344373079417, -5.4455946773414325, 
   -3.596791902924906, -3.4724986048413484, -2.426645252969138, 
   -5.027077782196102, -3.797196159055602, 0.07510349617450629, 
   5.193789139138062, 0.8250494306339533, 2.3802559907776413, 
   -3.988361807277215, -3.246991635800896, 3.8558415613479156, 
   -1.41365716891778, 2.922300533435191, -0.2878505240923914, 
   -2.554422503265414, -2.103513578006641, -2.80019639699276, 
   -3.7748763154272638, -3.540502950168502, 0.42288982400168607, 
   1.7150180439625728, -1.26021681395423, -2.8681181302945333, 
   -2.140729043920601, -2.660656486571952, 0.09230029339050816, 
   0.17989597996074735, 1.5262925805282066, -3.9836513010459385, 
   2.4194696989452495, -2.10475491294892, -1.274615620494842, 
   -4.00292650441088, -1.7669680302392408, -0.8349803107685148, 
   -1.049346318176049, 0.5764275901119618, 2.4594508010350182, 
   -2.467845808609127, -1.1749749143154986, 0.05135786371329232, 
   -2.7379903905480205, -1.4564876813501542, -0.5713028372852023, 
   -2.3783774536686906, -2.6209368429276765, -2.431291339406471, 
   -2.887219550163536, -2.965497793701161, -1.2970653198131004, 
   -0.5227141939731155, -0.06540889235566283, 0.0008251078834291548, 
   1.2223337328541675, 1.7120200598151314, 3.893420493031954, 
   1.305872042034025, 1.5389867326189233, 2.5685040459020456, 
   3.7439857972108257, -1.5675061512879438, -4.1816744027069035, 
   -1.4929308001019308, -0.3409598604157509, 2.8973080693708653, 
   -2.9924435629823165, -2.104341704426133, -4.485100270866951, 
   -1.4603085616295175, -0.30954331797556733, -3.4447181217233265, 
   -2.8400857895780973, -1.434926556384653, -0.7172828900252171, 
   1.1611900993984818, -6.370392202453331, -2.485512336069405, 
   -4.73170685952573, -4.034788787776961, -2.577571365894528, 
   -1.3365755241020452, -0.0062188489027903415, 0.7670916708088953, 
   0.5922166809868941, 3.3599606902162122, -4.686701366151738, 
   -4.261819330887647, -2.240359025676753, -1.591680262869886}}}, 
 {{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^2*(-18.892851581451023 + 612.5968738317007*\[Eta] - 
      2709.093626858821*\[Eta]^2) + 
    S*(2.9699675868171687 + 55.790714677120455*\[Eta] - 
      424.9130742525029*\[Eta]^2) + S^3*(-24.61929877822828 + 
      549.0848769138178*\[Eta]^2) + S^4*(-12.879829033533502 - 
      700.6092420761239*\[Eta] + 3849.7495642872877*\[Eta]^2) + 
    74.23125675224824*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1509.770666197654*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    525.2689282973905*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 74.23125675224824, d20 -> -525.2689282973905, 
    d30 -> 1509.770666197654, f11 -> -37.00572994076163, 
    f21 -> 842.0697783965069, f41 -> 78.70860916059098}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 74.23125675224824, 18.871564809952694, 
       3.9334976987758505, 0.00009754779820589802}, {d20, -525.2689282973905, 
       136.603467613351, -3.8452093308797757, 0.0001386155087201077}, 
      {d30, 1509.770666197654, 395.20613296187753, 3.8202106199179093, 
       0.00015293105997464296}, {f11, -37.00572994076163, 5.639150143641298, 
       -6.562288465131447, 1.5235301541173097*^-10}, {f21, 842.0697783965069, 
       54.32569064093661, 15.500397113441815, 2.1894784596297264*^-43}, 
      {f41, 78.70860916059098, 8.46640875688436, 9.296575610832635, 
       7.306031191457847*^-19}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2407.0976944717945, 2407.2930433090037, 2435.6572268374634, 
   0.9999985387172479, ScientificForm[3.740098512994832], 
   {18.871564809952694, 136.603467613351, 395.20613296187753, 
   5.639150143641298, 54.32569064093661, 8.46640875688436}, 
   {{d30, 3.8202106199179093}, {d20, -3.8452093308797757}, 
    {d10, 3.9334976987758505}, {f11, -6.562288465131447}, 
    {f41, 9.296575610832635}, {f21, 15.500397113441815}}, 6, 
   3.740098512994832, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 74.23125675224824, 18.871564809952694, 
       {37.13951088957554, 111.32300261492094}}, {d20, -525.2689282973905, 
       136.603467613351, {-793.7607653920038, -256.77709120277717}}, 
      {d30, 1509.770666197654, 395.20613296187753, {732.9996037651082, 
        2286.5417286302}}, {f11, -37.00572994076163, 5.639150143641298, 
       {-48.08938548898014, -25.922074392543127}}, {f21, 842.0697783965069, 
       54.32569064093661, {735.2935395758084, 948.8460172172054}}, 
      {f41, 78.70860916059098, 8.46640875688436, {62.06802396575633, 
        95.34919435542562}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{356.13595837624484, 145.9381954345102, 478.0756247779557, 
   -5.441711692191068, -15.350314997004395, -4.497579005240228}, 
   {145.9381954345102, 18660.507363991834, -44600.36617931787, 
   -30.457474548612197, 1250.6711868791854, 147.11912549546554}, 
   {478.0756247779558, -44600.36617931787, 156187.88753068124, 
   82.88194757268236, -927.7250638136187, -27.48628328286404}, 
   {-5.441711692191068, -30.457474548612197, 82.88194757268236, 
   31.800014342529675, 0.014721947122360626, 2.08122548547357}, 
   {-15.350314997004382, 1250.6711868791854, -927.7250638136189, 
   0.014721947122360725, 2951.280663614747, 430.3739082293665}, 
   {-4.497579005240226, 147.11912549546562, -27.486283282864026, 
   2.08122548547357, 430.37390822936646, 71.68007723864815}}, 
   3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3 + 
    S^3*(-24.61929877822828 + 549.0848769138178*\[Eta]^2) + 
    S*(2.9699675868171687 - 1.5076236779123022*f11*\[Eta] - 
      1.5076236779123022*(84.47903667239683 - 5.333333333333333*f11)*
       \[Eta]^2) + S^2*(-18.892851581451023 + 0.7274894427374238*f21*\[Eta] + 
      0.7274894427374238*(767.1447411574555 - 5.333333333333333*f21)*
       \[Eta]^2) + S^4*(-12.879829033533502 - 8.90130380333179*f41*\[Eta] - 
      8.90130380333179*(-12.71352403890926 - 5.333333333333334*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   14.183070115030134, {}, {}, {1.5753583587825233, -2.4857817111005716, 
   -0.18842139912976563, -2.239653150599679, 1.700472538583199, 
   -0.5575988566397427, -0.4871941305946166, 0.6498488432334852, 
   0.14613720874922365, -2.590077107345678, -2.5139658113730547, 
   -0.7092684446770363, -2.3215025015097126, 1.8406860160857832, 
   1.1631763254708858, -1.5435715754833836, -1.5141321609949046, 
   1.3254889687027571, -0.17213444302251446, -7.047956064098344, 
   -5.017975743472562, 31.412835095825812, 2.1600540390077185, 
   5.322116523096611, -1.6636155229230098, -2.290470498372997, 
   -0.3322826624398658, -1.5989287687402793, -1.906454125952223, 
   -1.6180284379215664, -0.06119370121132306, 1.532484835442574, 
   -1.1403410362067916, -2.7275893679593537, -2.687645026055634, 
   1.1230483653516785, 0.054815486815641634, -2.8752161194634027, 
   0.8882291472637007, -2.1068699143265803, -2.2921448228412373, 
   -4.0793267875874335, -1.4901783239502038, 5.217962444648492, 
   19.759734084065258, 2.1509321369903773, -1.5575701524653596, 
   -2.2962122520939374, -0.6326677575725626, 1.2131213634052074, 
   1.9482255431667, -1.2690781911560407, 1.4919255342342694, 
   -0.1272354441562129, 0.4812813249350256, 1.024458216353196, 
   -4.350029780526711, -3.84530451611181, 4.288399565461987, 
   -0.21775695571841425, 2.323530953822683, 2.7220238256445555, 
   -0.4070423373682388, -2.2642808451109886, -1.8201159934164934, 
   -0.14192913873603175, 6.125946018458762, -0.35972287591721397, 
   1.6014937382792596, 1.4586997470523784, 5.088001935238935, 
   0.4298107293866451, -0.9210045274767253, -0.26312585434334324, 
   -2.1743697409915512, -1.0732655711799453, -0.5213823584222155, 
   2.305124712379893, -5.511217790726732, 0.773894764277884, 
   0.16661806874481044, 0.8061541027486783, 1.5144781752865129, 
   -0.061854661759298324, 2.9948550700319174, 0.5843640732755375, 
   0.7361528352325877, 1.1050842969275436, 6.74468778544815, 
   -5.921839937484947, 0.8417623190757695, -1.3978420311505033, 
   -8.582936957048787, -3.001772596740466, -15.23758803145256, 
   4.806085168985192, 1.3319734525107378, -1.566348794618989, 
   1.427802511423124, -2.0669296881505943, 15.495441805584505, 
   -0.7568628521044047, -8.67327747053423, -6.930263936900701, 
   -2.857094373766813, -3.412361716681062, -1.7177211901175724, 
   -1.3630213736746555, -0.17432132993371852, 1.2338480143043853, 
   -0.29583811949578376, 1.5751617901505597, -0.9903097726473788, 
   -0.5773306958212743, 0.9601602466404984, 1.1795182581081463, 
   -0.9189010397244601, 0.33325880164602495, -2.0239083990277322, 
   0.08407750110154666, -2.410713232904527, -0.3320531254580601, 
   -1.868164235268523, 0.6335778242564629, -0.9645457378915125, 
   -0.45500942031503655, 0.5223977829541582, 0.8633131654332828, 
   1.2716669242054195, 2.152312137693116, -0.8346263009379982, 
   1.9122576469344494, -1.175775763011643, 2.5259030703377903, 
   -1.826068544924965, 1.3432190179855752, -0.17402266514591247, 
   3.195712796668886, 1.2252798624485877, 2.896099842055264, 
   3.0469565624161987, 4.5968059691558665, -0.40446772144878196, 
   1.632960913374518, -0.03553133138848352, 0.18932343408914676, 
   -0.8488637771397407, 1.2050275424717256, 1.748459843121509, 
   4.223476778031454, -0.0949466924648732, 3.537307000508463, 
   -0.777556957120396, 2.1321484513746327, -0.9481881962028638, 
   -0.23241920517193648, -0.4928756911790515, 2.0917419564152624, 
   -2.6087528997163645, -0.9695808878500429, 1.6053840722197492, 
   -1.0216722599561763, 0.3893450855939591, 10.24081332660171, 
   2.064885538272847, 12.00061801592119, -0.8687788594997983, 
   8.429297491293255, -2.772777706256875, 0.3497393687744079, 
   -4.201488511345815, -2.38430753462535, -0.942092817655066, 
   0.7266374131227167, 0.915153764821298, 0.5274703625173061, 
   3.2802426088501306, -1.2279930836307358, 1.48497196496146, 
   -1.0359534952267495, 3.5994213265130384, -8.211169977216741, 
   -1.5062079441686365, 1.0625436455593444, -1.48486167315059, 
   -7.102728316909179, -0.8371796775081748, -1.1933647283563005, 
   0.6389805948551839, 1.3458734471951175, -0.29802800420702624, 
   -8.923890632434905, -5.982909618336635, 0.8638494693555003, 
   2.751615817554921, -1.3028345696657198, -0.022851702036859933, 
   -1.367904323597486, 0.19785082539965515, -0.04348630549793597, 
   2.686366667468519, -1.370678220490845, -0.7156621293283933, 
   -0.6125470834736007, -1.36339877219325, 0.4068329623851241, 
   -0.29367150985081025, 0.33406804518699573, 0.4089407971532637, 
   -0.027063751960213267, 0.24932283148609713, 1.621122787747936, 
   1.9911982250823712, 2.6372446047757876, 1.883832596290631, 
   2.4158574056964426, 1.85754178329762, -0.05059119639736309, 
   1.019841647100293, -0.07264244013094867, 1.0043319075875843, 
   -0.2411313804054771, 1.4734759271059374, -0.05984074605339629, 
   0.9147765624829844, -1.7723007684476215, -1.1975773047061011, 
   1.5437819108169606, 0.5999032830245596, 4.023820569731015, 
   4.663434075974237, 1.834759987817506, -0.6571316271952128, 
   0.7267651220549851, 0.014272774883011152, -1.2358933687014542, 
   0.4650424286587622, -0.9121208521492008, 1.1569826398067562, 
   -1.3027446228215922, -0.14512287415345781, 1.1809240666552796, 
   2.1992573592715416, -12.391619645616629, 2.089874635554679, 
   2.7175545828436043, 0.8911818579463215, 0.4291599287653298, 
   0.911254519828617, 1.6210660132496741, 1.1631901976079462, 
   2.4504753192486532, 0.6894534627836038, 1.3738375663415354, 
   4.584980681958768, 1.4104662371773884, 0.6785084746388748, 
   -6.644247117612849, 0.9392234348633792, -4.691760898110715, 
   4.2162397541433165, 5.691440062670154, 8.142583439636383, 
   10.742839910520615, -5.2731126496851175, 1.2359476336196167, 
   -0.029426762695948128, -4.303148507427977, -0.9077765336101038, 
   -1.80891222123455, 1.1852422725564793, 1.5218785137694795, 
   -1.7616046161724626, -2.7619477473172083, 2.443676806808071, 
   2.1058274153042476, 1.2289665561602305, -17.070696946841963, 
   -1.4806713041043622, 0.9701345528683305, 2.6001705026692434, 
   2.2795687760308283, 3.5913557556718843, 1.8330888397526905, 
   2.522289435345101, 4.741318971259261, 1.1142681339665614, 
   1.0088820176765694, 3.149244589506452, 2.6783584522777346, 
   -8.47778761664813, 2.0489480247720167, -2.065029945754759, 
   3.079800542785051, -3.8844901369711806, 1.434291787044458, 
   0.7530905262674423, 0.5635640898562997, 3.2710379940649545, 
   -0.3759519951991024, -0.44199872201352264, -2.7888456703844895, 
   -0.30817582095141915, 0.3432521099311998, -0.22506214877193997, 
   0.5241316615765754, 4.8134649853900555, -0.1786412642391042, 
   0.7066056409203156, 1.7022445022862485, -4.309005409065776, 
   -5.593724695505898, 8.745975158221881, -2.09947236665721, 
   2.421680453182944, 0.9820348890634705, -1.3834123278570587, 
   -9.38215764910774, 20.975741021041813, -1.3022282206284217, 
   0.8547659777068475, -0.3280941361012992, -0.7720091882315501, 
   -0.8991667682093976, -0.4019202200674954, 1.329728947309377, 
   -0.3746638806765077, -3.388204872179813, 0.3119688537358343, 
   1.6018632326304214, 0.6414479867344198, 3.071464363553332, 
   -1.6836151374636756, -0.2264658424328445, -6.090713001438871, 
   -0.0901335879166254, -1.8140325148378906, -1.013496744747954, 
   2.3353682386746186, -2.9160747571518186, -4.328866601390473, 
   2.3036668557583653, -2.843650470581906, -0.8363612054390615, 
   -2.997506737038293, 2.029493397634724, -4.94927188722977, 
   -2.847453629671236, -3.0151769315457386, -1.969323579673528, 
   -4.579537584350874, -3.173740627285042, -0.4708641019628885, 
   5.687943852613898, 0.4396421263231787, 3.071020441337623, 
   -3.470958638162301, -2.675833184577641, 3.533200242928615, 
   -0.3256250216418266, 2.417028704612676, -0.2942517935421165, 
   -1.7099190127441943, -2.123836404953636, -2.6283535184757056, 
   -3.833789277673077, -3.5994159124143152, 0.11729576656171048, 
   1.4094239865225973, -1.4799739509303436, -2.9270310925403464, 
   -2.199642006166414, -2.660656486571952, -0.20201825535332318, 
   -0.052941138499591034, 1.2934554620678682, -3.9836513010459385, 
   2.1317517682100515, -2.2396425516280942, -1.333528582740655, 
   -4.013190702372867, -1.798774616655919, -0.8527036187629164, 
   -1.2981912866139282, 0.3275826216740825, 2.179909065529955, 
   -2.5103362484278477, -1.4327267424241654, -0.2063939643953745, 
   -2.872878029227195, -1.5913753200293286, -0.7061904759643767, 
   -2.472841166784292, -2.651245726655816, -2.46160022313461, 
   -2.9190261365802144, -3.0281202601113364, -1.359687786223276, 
   -0.6710338782258987, -0.2649236964002739, -0.19868969616118193, 
   0.8676411566980278, 1.3573274836589917, 3.5667902116010737, 
   1.0260970759068186, 1.1842941564627836, 2.213811469745906, 
   3.4406359340155177, -1.6303550231882582, -4.191938600668891, 
   -1.5247373865186091, -0.44295759957140035, 2.501878196360849, 
   -2.9924435629823165, -2.104341704426133, -4.868734108512399, 
   -1.8439423992749653, -0.7294956316509342, -3.4447181217233265, 
   -2.8400857895780973, -1.8423555584381575, -0.772010545465946, 
   0.8238236220577164, -6.65500650316244, -2.485459013662421, 
   -4.73170685952573, -4.034788787776961, -2.577571365894528, 
   -1.4385732632576946, -0.10821658805843981, 0.46116498001265427, 
   0.15736829281695464, 2.925112302046273, -4.686701366151738, 
   -4.261819330887647, -2.3423567648324024, -1.6936780020255355}}}, 
 {3089.1812457904257 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 + 
   4.891940750086265*\[Eta] + 190.00802952275086*\[Eta]^2 - 
   255.24462180679632*\[Eta]^3, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
  {a0 -> 3089.1812457904257, a1 -> 4.891940750086265, 
   a2 -> 190.00802952275086, a3 -> -255.24462180679632}, 
  {{1.5815348524091408, -34.14650335518945, 225.19635805518968, 
  -461.8208658058901}, {-34.14650335518945, 895.6990677069813, 
  -6714.678795171198, 15023.025180432867}, {225.19635805518968, 
  -6714.6787951711985, 54553.27384339572, -128566.0177026302}, 
  {-461.8208658058901, 15023.025180432867, -128566.0177026302, 
  313259.1698181617}}, 3095.0959337685895 + b0 + b1*S + b2*S^2 + b3*S^3 + 
   b4*S^4, {b0 -> -0.07403320738088866, b1 -> -1.5076236779123022, 
   b2 -> 0.7274894427374238, b3 -> -5.315533574226874, 
   b4 -> -8.90130380333179}, {{0.22549868186361782, -0.14391833816669433, 
  -1.461825465652783, 0.5444174927554466, 2.063199980595858}, 
  {-0.14391833816669425, 4.357810745054496, 5.199794546458088, 
  -13.851527164277906, -15.776790765734642}, {-1.461825465652783, 
  5.199794546458088, 20.90387903041874, -19.669898540290934, 
  -43.17765287110052}, {0.5444174927554463, -13.851527164277906, 
  -19.669898540290934, 48.75230673913631, 59.68079524695517}, 
  {2.063199980595858, -15.776790765734638, -43.17765287110052, 
  59.68079524695518, 107.5221534055241}}, 
  {f12 -> 28.444444444444443 - 28.444444444444443*f10 - 
     5.333333333333333*f11, f22 -> 28.444444444444446 - 
     28.444444444444446*f20 - 5.333333333333333*f21, 
   f32 -> 28.444444444444443 - 28.444444444444443*f30 - 
     5.333333333333333*f31, f42 -> 28.444444444444446 - 
     28.444444444444446*f40 - 5.333333333333334*f41}, {}}, 
 {{3089.1812457904257 + 4.891940750086265*\[Eta] + 
    190.00802952275086*\[Eta]^2 - 255.24462180679632*\[Eta]^3, 
   {a0 -> 3089.1812457904257, a1 -> 4.891940750086265, 
    a2 -> 190.00802952275086, a3 -> -255.24462180679632}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3089.1812457904257, 1.2575908923052603, 
       2456.427813442351, 1.3123112139775178*^-142}, 
      {a1, 4.891940750086265, 29.92823195090183, 0.1634557216113415, 
       0.8707481130144887}, {a2, 190.00802952275086, 233.5664227653361, 
       0.8135074694090412, 0.41937269859487947}, {a3, -255.24462180679632, 
       559.695604608578, -0.4560418550817477, 0.6501235583702223}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 198.22031295825593, 198.94758568552865, 
   208.69203576936644, 0.999999859435173, ScientificForm[1.159977922222859], 
   {1.2575908923052603, 29.92823195090183, 233.5664227653361, 
   559.695604608578}, {{a1, 0.1634557216113415}, {a3, -0.4560418550817477}, 
    {a2, 0.8135074694090412}, {a0, 2456.427813442351}}, 4, 1.159977922222859, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3089.1812457904257, 1.2575908923052603, {3086.6619885073073, 
        3091.700503073544}}, {a1, 4.891940750086265, 29.92823195090183, 
       {-55.061512137084186, 64.84539363725672}}, {a2, 190.00802952275086, 
       233.5664227653361, {-277.8817391164072, 657.8977981619089}}, 
      {a3, -255.24462180679632, 559.695604608578, {-1376.449647118879, 
        865.9604035052863}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.5815348524091408, -34.14650335518945, 225.19635805518968, 
   -461.8208658058901}, {-34.14650335518945, 895.6990677069813, 
   -6714.678795171198, 15023.025180432867}, {225.19635805518968, 
   -6714.6787951711985, 54553.27384339572, -128566.0177026302}, 
   {-461.8208658058901, 15023.025180432867, -128566.0177026302, 
   313259.1698181617}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
   1.4416594071904938, {}, {}, {1.6786541788351315, -0.27135617314024785, 
    0.15978883226898688, 0.30459850895567797, -0.7860022513509648, 
    1.0010973231692333, 0.5399864818532478, -2.2648117656253817, 
    -0.6600439311364426, -1.8128905343628503, 0.24833554890346932, 
    -0.5324992564424065, -0.5507110280141205, 1.0475254559555651, 
    -0.8496460291130461, 0.04454919404588509, 0.3159977166628778, 
    0.6806010804752987, 0.35352726310338767, -0.4907956951019514, 
    1.992762020156988, 1.2719787546193402, -0.18173398426779386, 
    -0.10704819415695965, -0.028127210086495325, -0.6504981999846677, 
    -1.029993082040619, 1.4518517702299505, -1.1045091652449628, 
    -0.5954865808189425, 1.9007080850083184, 0.5393915179952273, 
    -2.4619126487596077, -0.5392161772088002, -0.9044609390725782, 
    0.18007246392562593, -1.2277639646404168, 1.4718252281559216, 
    2.387565867164085, -2.2943383511892534, -2.089092011563025, 
    0.7371121327141736, 2.287190508831827, 0.02873783599898161, 
    -1.9213934159552082, 0.7515622398332198, -2.162371493000137, 
    0.9267399965374352, -0.5685974664379501, -0.2176625421616336, 
    1.0125953786450737, 0.5825220936999358, -0.3248066070909772, 
    -0.35851159011644995, 0.5383593486126301, -0.028191865805183625, 
    -0.10034981222815986, 2.162233139240925, 0.3157001462795961, 
    0.20125185415417945}}, {3089.6306192759166 - 35.57469722914388*\[Eta] + 
    873.1975578560717*\[Eta]^2 - 4240.658489878215*\[Eta]^3 + 
    7547.976942533608*\[Eta]^4, {a0 -> 3089.6306192759166, 
    a1 -> -35.57469722914388, a2 -> 873.1975578560717, 
    a3 -> -4240.658489878215, a4 -> 7547.976942533608}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3089.6306192759166, 1.3966113210767501, 
       2212.2336921154943, 8.393087084844832*^-138}, {a1, -35.57469722914388, 
       61.60179385072931, -0.5774945014644685, 0.5659621541479134}, 
      {a2, 873.1975578560717, 937.7136279317921, 0.9311985363612384, 
       0.3558204784482897}, {a3, -4240.658489878215, 5326.137248082085, 
       -0.7961977493924428, 0.4293404146833527}, {a4, 7547.976942533608, 
       10030.886357584173, 0.7524735774547698, 0.45497487680118187}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 199.68689043824634, 200.79800154935745, 
   212.25295781157894, 0.9999998608675202, ScientificForm[1.154052735773719], 
   {1.3966113210767501, 61.60179385072931, 937.7136279317921, 
   5326.137248082085, 10030.886357584173}, {{a1, -0.5774945014644685}, 
    {a4, 0.7524735774547698}, {a3, -0.7961977493924428}, 
    {a2, 0.9311985363612384}, {a0, 2212.2336921154943}}, 5, 
   1.154052735773719, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 3089.6306192759166, 1.3966113210767501, 
       {3086.83174764363, 3092.429490908203}}, {a1, -35.57469722914388, 
       61.60179385072931, {-159.02745083695078, 87.878056378663}}, 
      {a2, 873.1975578560717, 937.7136279317921, {-1006.0225464197666, 
        2752.41766213191}}, {a3, -4240.658489878215, 5326.137248082085, 
       {-14914.476056979074, 6433.159077222645}}, {a4, 7547.976942533608, 
       10030.886357584173, {-12554.368534149122, 27650.32241921634}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.950523182159745, -66.52911671540308, 
   769.1626452632719, -3628.4200783936176, 5990.395543674596}, 
   {-66.52911671540309, 3794.781005627752, -55593.62258044862, 
   299971.82081261993, -539442.5252991247}, {769.1626452632719, 
   -55593.62258044862, 879306.8480090036, -4.938318798112641*^6, 
   9.107291903303638*^6}, {-3628.4200783936176, 299971.82081261993, 
   -4.938318798112642*^6, 2.8367737985407405*^7, -5.312775730118227*^7}, 
   {5990.395543674595, -539442.5252991245, 9.107291903303638*^6, 
   -5.312775730118227*^7, 1.0061868111876832*^8}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   1.4529138730328781, {}, {}, {1.8052478135386991, -0.1447625384366802, 
    0.2855987569469107, 0.41237808733421843, -0.6876117702040574, 
    1.0823663523560754, 0.6189337456171415, -2.1958790698608937, 
    -0.6078498787737772, -1.7756285258587923, 0.27027452679976705, 
    -0.5282430668498819, -0.5621073226830049, 1.018605206695156, 
    -0.8991725536297963, -0.017360773320888256, 0.2285315534008987, 
    0.5882351511918387, 0.23604377041419866, -0.624941713215776, 
    1.8580424919514371, 1.1328950892834655, -0.3205593264851814, 
    -0.24587353637434717, -0.16695255230388284, -0.7750525788837876, 
    -1.1545474609397388, 1.3651014706447313, -1.191259464830182, 
    -0.6822368804041616, 1.878047747608889, 0.5172899035487717, 
    -2.4473363305501152, -0.4774502451209628, -0.8426950069847408, 
    0.24183839601346335, -1.1659980325525794, 1.533591160243759, 
    2.523718425359675, -2.157288815508764, -1.9389404626253963, 
    0.8714469724668561, 2.4215253485845096, 0.16307267575166406, 
    -1.7870585762025257, 0.8858970795859022, -2.0280366532474545, 
    1.0610748362901177, -0.5961660009488696, -0.25477441327757333, 
    0.9754835075291339, 0.5454102225839961, -0.49459961635784566, 
    -0.5283045993833184, 0.35491204822255895, -0.22094102254641257, 
    0.21680823951146522, 2.075482839655706, 0.4141500898549566, 
    -0.06237472040083958}}, {3089.6027954142082 - 30.902181606080802*\[Eta] + 
    756.9856858529914*\[Eta]^2 - 3139.3888982213884*\[Eta]^3 + 
    3049.619240072071*\[Eta]^4 + 6655.056786072668*\[Eta]^5, 
   {a0 -> 3089.6027954142082, a1 -> -30.902181606080802, 
    a2 -> 756.9856858529914, a3 -> -3139.3888982213884, 
    a4 -> 3049.619240072071, a5 -> 6655.056786072668}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3089.6027954142082, 1.602469385667126, 
       1928.0260971275727, 2.5828539919181738*^-132}, 
      {a1, -30.902181606080802, 142.3329004590472, -0.21711200647507456, 
       0.8289392849854472}, {a2, 756.9856858529914, 3322.117415397245, 
       0.22786241158862658, 0.8206138023687364}, {a3, -3139.3888982213884, 
       30652.33596081985, -0.10241923820207992, 0.9188033035147071}, 
      {a4, 3049.619240072071, 123680.51859096657, 0.024657231994294128, 
       0.9804192620538403}, {a5, 6655.056786072668, 182364.1348880194, 
       0.03649323256548883, 0.9710236474253922}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 201.7863590476704, 203.37126470804776, 216.4467709832251, 
   0.9999998608709516, ScientificForm[1.1540385053269209], 
   {1.602469385667126, 142.3329004590472, 3322.117415397245, 
   30652.33596081985, 123680.51859096657, 182364.1348880194}, 
   {{a4, 0.024657231994294128}, {a5, 0.03649323256548883}, 
    {a3, -0.10241923820207992}, {a1, -0.21711200647507456}, 
    {a2, 0.22786241158862658}, {a0, 1928.0260971275727}}, 6, 
   1.1540385053269209, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 3089.6027954142082, 1.602469385667126, 
       {3086.3900377329287, 3092.8155530954878}}, {a1, -30.902181606080802, 
       142.3329004590472, {-316.2624657641562, 254.45810255199464}}, 
      {a2, 756.9856858529914, 3322.117415397245, {-5903.458713205769, 
        7417.430084911751}}, {a3, -3139.3888982213884, 30652.33596081985, 
       {-64593.62240065092, 58314.84460420814}}, {a4, 3049.619240072071, 
       123680.51859096657, {-244914.89083531412, 251014.12931545824}}, 
      {a5, 6655.056786072668, 182364.1348880194, {-358963.0201592496, 
        372273.13373139495}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2.567908132000375, -165.38052173221104, 3211.3566159334873, 
   -26703.920060627024, 100083.61991592759, -139041.5184925415}, 
   {-165.38052173221104, 20258.654553085038, -464355.4202236963, 
   4.1693647111413036*^6, -1.6332074242338767*^7, 2.3349514675612215*^7}, 
   {3211.3566159334873, -464355.4202236963, 1.103646412168567*^7, 
   -1.0112877933663435*^8, 4.018120074922446*^8, -5.807344543547163*^8}, 
   {-26703.920060627028, 4.1693647111413036*^6, -1.0112877933663435*^8, 
   9.3956569985497*^8, -3.7739391759763985*^9, 5.503269023935713*^9}, 
   {100083.61991592759, -1.6332074242338767*^7, 4.018120074922446*^8, 
   -3.7739391759763985*^9, 1.5296870678930431*^10, -2.2479211984133835*^10}, 
   {-139041.5184925415, 2.3349514675612215*^7, -5.807344543547164*^8, 
   5.503269023935713*^9, -2.247921198413383*^10, 3.3256677693455727*^10}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
   1.4797831908635486, {}, {}, {1.8031860033188423, -0.14682434865653704, 
    0.2835944464950444, 0.41163995136093945, -0.68773303151238, 
    1.0832960478360292, 0.6199986254514442, -2.194251179278581, 
    -0.6053542045110589, -1.7724373086580272, 0.2741002396633121, 
    -0.5237892767349877, -0.5571962965959756, 1.0239088083426395, 
    -0.8935883119811479, -0.011716197962869046, 0.23397671853945212, 
    0.5935796252256296, 0.24037347415469412, -0.6223225337012082, 
    1.8605560798559964, 1.1331338549093743, -0.32052802431871896, 
    -0.24584223420788476, -0.16692125013742043, -0.7778790853144528, 
    -1.157373967370404, 1.3597569299495262, -1.196604005525387, 
    -0.6875814210993667, 1.8716544903804788, 0.5108979927586006, 
    -2.453312156032098, -0.48195798003052914, -0.8472027418943071, 
    0.237330661103897, -1.1705057674621457, 1.5290834253341927, 
    2.524534383624996, -2.156358985780571, -1.935584811069475, 
    0.8779306546025509, 2.4280090307202045, 0.1695563578873589, 
    -1.780574894066831, 0.8923807617215971, -2.0215529711117597, 
    1.0675585184258125, -0.5940990922704259, -0.25320154648670723, 
    0.97705637432, 0.5469830893748622, -0.5010939860026156, 
    -0.5347989690280883, 0.34748447373840463, -0.22901352949020293, 
    0.18983939786312476, 2.070138298960501, 0.4208044002712086, 
    -0.0551430080308819}}, {3088.5781429973044 + 193.26071193329557*\[Eta] - 
    6877.485738292618*\[Eta]^2 + 102560.00136774924*\[Eta]^3 - 
    704307.9617496141*\[Eta]^4 + 2.2819715472679283*^6*\[Eta]^5 - 
    2.820510738401643*^6*\[Eta]^6, {a0 -> 3088.5781429973044, 
    a1 -> 193.26071193329557, a2 -> -6877.485738292618, 
    a3 -> 102560.00136774924, a4 -> -704307.9617496141, 
    a5 -> 2.2819715472679283*^6, a6 -> -2.820510738401643*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3088.5781429973044, 1.9929095873228895, 
       1549.783373337195, 4.430492823404961*^-125}, {a1, 193.26071193329557, 
       294.91446536609334, 0.6553110634752709, 0.5151019277953287}, 
      {a2, -6877.485738292618, 9400.266812379366, -0.7316266522600766, 
       0.4676192016117898}, {a3, 102560.00136774924, 125526.38983178706, 
       0.8170393612465541, 0.4175635717667996}, {a4, -704307.9617496141, 
       823873.9791453638, -0.8548734145969992, 0.3964691710929251}, 
      {a5, 2.2819715472679283*^6, 2.626306244844983*^6, 0.8688901196298305, 
       0.38882503080392483}, {a6, -2.820510738401643*^6, 
       3.247708015792798*^6, -0.8684619198173602, 0.38905717876492274}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 203.06006449264535, 205.2139106464915, 
   219.81482099042216, 0.9999998628230728, 
   ScientificForm[1.1459137418474914], {1.9929095873228895, 
   294.91446536609334, 9400.266812379366, 125526.38983178706, 
   823873.9791453638, 2.626306244844983*^6, 3.247708015792798*^6}, 
   {{a1, 0.6553110634752709}, {a2, -0.7316266522600766}, 
    {a3, 0.8170393612465541}, {a4, -0.8548734145969992}, 
    {a6, -0.8684619198173602}, {a5, 0.8688901196298305}, 
    {a0, 1549.783373337195}}, 7, 1.1459137418474914, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3088.5781429973044, 1.9929095873228895, {3084.580872573501, 
        3092.575413421108}}, {a1, 193.26071193329557, 294.91446536609334, 
       {-398.26279593605494, 784.784219802646}}, {a2, -6877.485738292618, 
       9400.266812379366, {-25732.033252141955, 11977.061775556716}}, 
      {a3, 102560.00136774924, 125526.38983178706, {-149214.05234406667, 
        354334.05507956515}}, {a4, -704307.9617496141, 823873.9791453638, 
       {-2.356789896067021*^6, 948173.9725677926}}, 
      {a5, 2.2819715472679283*^6, 2.626306244844983*^6, 
       {-2.9857316858081934*^6, 7.54967478034405*^6}}, 
      {a6, -2.820510738401643*^6, 3.247708015792798*^6, 
       {-9.334588085039772*^6, 3.693566608236487*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3.9716886232434896, -470.6727361270378, 
   13597.835888664642, -170423.7172262586, 1.061520492766742*^6, 
   -3.23080405584403*^6, 3.831799405177623*^6}, {-470.6727361270378, 
   86974.54188216868, -2.735513233941884*^6, 3.560325283083226*^7, 
   -2.26639886798706*^8, 6.9970113367255*^8, -8.382815752523748*^8}, 
   {13597.835888664642, -2.735513233941884*^6, 8.836501614392093*^7, 
   -1.1715076830634565*^9, 7.563705272075306*^9, -2.3614730788525497*^10, 
   2.8549938085660122*^10}, {-170423.7172262586, 3.560325283083226*^7, 
   -1.1715076830634565*^9, 1.5756874544201778*^10, -1.0292229622968427*^11, 
   3.243977510883732*^11, -3.952743916548396*^11}, {1.061520492766742*^6, 
   -2.26639886798706*^8, 7.563705272075306*^9, -1.0292229622968427*^11, 
   6.787683335128156*^11, -2.156507554539466*^12, 2.6452407795785713*^12}, 
   {-3.23080405584403*^6, 6.9970113367255*^8, -2.36147307885255*^10, 
   3.243977510883732*^11, -2.1565075545394658*^12, 6.897484491711756*^12, 
   -8.508794036884715*^12}, {3.8317994051776235*^6, -8.382815752523748*^8, 
   2.854993808566013*^10, -3.9527439165483966*^11, 2.6452407795785713*^12, 
   -8.508794036884717*^12, 1.0547607355844793*^13}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 1.4865490231187763, {}, {}, {1.9068608911770752, 
    -0.04314946079830406, 0.3876257942797565, 0.5214263502775793, 
    -0.5767293873850576, 1.19357117029449, 0.7298925730692645, 
    -2.0867465578185147, -0.5044552399285749, -1.6800666336243921, 
    0.3552566521220797, -0.45853684304074704, -0.5085586518866876, 
    1.0512360796983558, -0.894827267718938, -0.0318745913082239, 
    0.17081519071825824, 0.5215901202441273, 0.12045823906828446, 
    -0.7757085469579579, 1.7060400246655263, 0.9722306868429769, 
    -0.48048999346656274, -0.40580420335572853, -0.3268832192852642, 
    -0.8997056698003689, -1.27920055185632, 1.3260680427997613, 
    -1.230292892675152, -0.7212703082491316, 1.9594363265687207, 
    0.5995701016581734, -2.3136261634349466, -0.30246205889534394, 
    -0.6677068207591219, 0.4168265822390822, -0.9910098463269605, 
    1.708579346469378, 2.6560570278943487, -2.0274460304690365, 
    -1.8762167967665846, 0.781383535803343, 2.3314619119209965, 
    0.07300923908815093, -1.8771220128660389, 0.7958336429223891, 
    -2.1181000899109677, 0.9710113996266045, -0.7209994294962598, 
    -0.36874620283106196, 0.8615117179756453, 0.43143843303050744, 
    -0.3769774976753979, -0.41068248070087066, 0.5036960513175472, 
    -0.050239101549323095, -0.3693212537323234, 2.036449411810736, 
    0.2588399257901983, 0.02677933519180442}}, 
  {3090.4424065532835 - 266.9832584172865*\[Eta] + 
    13222.4711169588*\[Eta]^2 - 269150.6773365277*\[Eta]^3 + 
    2.8311140796057847*^6*\[Eta]^4 - 1.5862702419965278*^7*\[Eta]^5 + 
    4.49360644827885*^7*\[Eta]^6 - 5.05540087564883*^7*\[Eta]^7, 
   {a0 -> 3090.4424065532835, a1 -> -266.9832584172865, 
    a2 -> 13222.4711169588, a3 -> -269150.6773365277, 
    a4 -> 2.8311140796057847*^6, a5 -> -1.5862702419965278*^7, 
    a6 -> 4.49360644827885*^7, a7 -> -5.05540087564883*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3090.4424065532835, 3.3561036755728577, 
       920.8423533059573, 3.3084381055340394*^-111}, {a1, -266.9832584172865, 
       727.9112785973318, -0.3667799445720322, 0.7152714941360754}, 
      {a2, 13222.4711169588, 30533.45131605896, 0.43304869076508523, 
       0.6667703872399193}, {a3, -269150.6773365277, 551572.3708870853, 
       -0.48796983232437263, 0.6276224861523956}, {a4, 2.8311140796057847*^6, 
       5.173758761692649*^6, 0.5472064334672528, 0.5865778481167268}, 
      {a5, -1.5862702419965278*^7, 2.6343369760660503*^7, 
       -0.6021516064225625, 0.5496899850723264}, {a6, 4.49360644827885*^7, 
       6.906374767825001*^7, 0.6506461927339059, 0.5181396206629723}, 
      {a7, -5.05540087564883*^7, 7.302760775549506*^7, -0.692258863603324, 
       0.49185461903580674}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   204.65253973379043, 207.47606914555513, 223.50164079378933, 
   0.9999998640757255, ScientificForm[1.140669696229668], 
   {3.3561036755728577, 727.9112785973318, 30533.45131605896, 
   551572.3708870853, 5.173758761692649*^6, 2.6343369760660503*^7, 
   6.906374767825001*^7, 7.302760775549506*^7}, {{a1, -0.3667799445720322}, 
    {a2, 0.43304869076508523}, {a3, -0.48796983232437263}, 
    {a4, 0.5472064334672528}, {a5, -0.6021516064225625}, 
    {a6, 0.6506461927339059}, {a7, -0.692258863603324}, 
    {a0, 920.8423533059573}}, 8, 1.140669696229668, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3090.4424065532835, 3.3561036755728577, {3083.7078918352395, 
        3097.1769212713275}}, {a1, -266.9832584172865, 727.9112785973318, 
       {-1727.6440999829892, 1193.6775831484165}}, {a2, 13222.4711169588, 
       30533.45131605896, {-48047.38141391745, 74492.32364783504}}, 
      {a3, -269150.6773365277, 551572.3708870853, {-1.375961613137397*^6, 
        837660.2584643415}}, {a4, 2.8311140796057847*^6, 
       5.173758761692649*^6, {-7.550792409704674*^6, 1.3213020568916243*^7}}, 
      {a5, -1.5862702419965278*^7, 2.6343369760660503*^7, 
       {-6.872454118475331*^7, 3.699913634482275*^7}}, 
      {a6, 4.49360644827885*^7, 6.906374767825001*^7, {-9.365048414135835*^7, 
        1.8352261310693535*^8}}, {a7, -5.05540087564883*^7, 
       7.302760775549506*^7, {-1.9709462454035047*^8, 
        9.598660702737388*^7}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{11.263431881193645, -2265.77766664081, 91925.32552391081, 
   -1.618138239214158*^6, 1.4825500432557806*^7, -7.384900418840224*^7, 
   1.8965173881166714*^8, -1.9666444862996688*^8}, {-2265.77766664081, 
   529854.8295092025, -2.206660903793961*^7, 3.929465982744743*^8, 
   -3.624299722922038*^9, 1.8132745597357025*^10, -4.671189956219826*^10, 
   4.855194769716432*^10}, {91925.32552391081, -2.206660903793961*^7, 
   9.322916492701428*^8, -1.6773743325891848*^10, 1.5592448710453143*^11, 
   -7.848886514465887*^11, 2.0318807596312312*^12, -2.120379878541161*^12}, 
   {-1.618138239214158*^6, 3.929465982744743*^8, -1.6773743325891848*^10, 
   3.042320803260005*^11, -2.8462075859944*^12, 1.4401604273922986*^13, 
   -3.744177133523991*^13, 3.921241470514296*^13}, {1.4825500432557806*^7, 
   -3.624299722922038*^9, 1.5592448710453143*^11, -2.8462075859944*^12, 
   2.6767779724191457*^13, -1.3603869772461478*^14, 3.54991565657083*^14, 
   -3.7295790297607994*^14}, {-7.384900418840224*^7, 1.8132745597357025*^10, 
   -7.848886514465886*^11, 1.4401604273922986*^13, -1.3603869772461478*^14, 
   6.939731303468822*^14, -1.8167883531928215*^15, 1.914113640138686*^15}, 
   {1.8965173881166714*^8, -4.6711899562198265*^10, 2.0318807596312312*^12, 
   -3.744177133523991*^13, 3.54991565657083*^14, -1.8167883531928215*^15, 
   4.769801243364986*^15, -5.037925299858328*^15}, {-1.9666444862996686*^8, 
   4.8551947697164314*^10, -2.1203798785411604*^12, 3.921241470514296*^13, 
   -3.729579029760799*^14, 1.9141136401386855*^15, -5.037925299858327*^15, 
   5.333031494490442*^15}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 
   1.5013007952654036, {}, {}, {1.7543786549713332, -0.19563169700404615, 
    0.23635980629796904, 0.39945116528951985, -0.6826300377110783, 
    1.1179816384837977, 0.6584851980201165, -2.139992883619925, 
    -0.5271648917255334, -1.675734801453018, 0.3867056211556701, 
    -0.3971761866300767, -0.42252945811469544, 1.1621127898133636, 
    -0.7597829066880877, 0.1142577238802005, 0.3283898087011039, 
    0.6790348750178055, 0.2580794332302503, -0.6902531307896425, 
    1.7880123151057887, 0.9772855608794089, -0.4824297960490185, 
    -0.4077440059381843, -0.32882302186771994, -0.9913820788378871, 
    -1.3708769608938383, 1.184166210678086, -1.3721947247968274, 
    -0.863172140370807, 1.860424755792792, 0.5013057901478533, 
    -2.3539085250522476, -0.25154241960490253, -0.6167871814686805, 
    0.4677462215295236, -0.9400902070365191, 1.7594989857598193, 
    2.830897342483695, -1.8522523501715114, -1.7181821038066118, 
    0.7916115073248875, 2.341689883442541, 0.08323721060969547, 
    -1.8668940413444943, 0.8060616144439336, -2.107872118389423, 
    0.9812393711481491, -0.9019940503362704, -0.5422239243816875, 
    0.6880339964250197, 0.25796071147988187, -0.2908878830166941, 
    -0.32459286604216686, 0.6316806771014853, 0.10780842286067127, 
    -0.13564772526660818, 1.8945475796890605, 0.15640238095284076, 
    0.0055468655050390225}}, {3089.181245790425 + 4.891940750085758*\[Eta] + 
    190.00802952276027*\[Eta]^2 - 255.24462180672526*\[Eta]^3, 
   {a0 -> 0.9997350310001372, a1 -> 1.0003968814081303, 
    a2 -> 1.0000422606461066, a3 -> 1.000959301202844}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9997350310001372, 0.0004069873437881194, 
       2456.4278134422934, 1.3123112139792483*^-142}, 
      {a1, 1.0003968814081303, 6.120292832495396, 0.16345572161132094, 
       0.8707481130145187}, {a2, 1.0000422606461066, 1.2292969619228455, 
       0.8135074694090656, 0.4193726985948639}, {a3, 1.000959301202844, 
       2.194884723955245, 0.45604185508161293, 0.6501235583703153}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 198.22031295825846, 198.94758568553118, 
   208.69203576936897, 0.999999859435173, ScientificForm[1.1599779222228837], 
   {0.0004069873437881194, 6.120292832495396, 1.2292969619228455, 
   2.194884723955245}, {{a1, 0.16345572161132094}, {a3, 0.45604185508161293}, 
    {a2, 0.8135074694090656}, {a0, 2456.4278134422934}}, 4, 
   1.1599779222228837, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.9997350310001372, 
       0.0004069873437881194, {0.998919737381005, 1.0005503246192693}}, 
      {a1, 1.0003968814081303, 6.120292832495396, {-11.26002293191943, 
        13.260816694735691}}, {a2, 1.0000422606461066, 1.2292969619228455, 
       {-1.4625354690337207, 3.462619990325934}}, {a3, 1.000959301202844, 
       2.194884723955245, {-3.395923151001476, 5.397841753407164}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.6563869800370885*^-7, -0.0022598462852787896, 
   0.0003835741067198094, 0.0005861042779439182}, {-0.0022598462852787896, 
   37.457984355494524, -7.22707867309383, -12.047816817381166}, 
   {0.0003835741067198094, -7.22707867309383, 1.5111710205927378, 
   2.6535813767313696}, {0.0005861042779439183, -12.04781681738117, 
   2.6535813767313696, 4.817518951452093}}, 3090.000000000001*a0 + 
    4.890000000000001*a1*\[Eta] + 190.00000000000003*a2*\[Eta]^2 - 
    255.00000000000006*a3*\[Eta]^3, 1.4416594071905555, {}, {}, 
   {1.6786541788355862, -0.2713561731397931, 0.15978883226989637, 
    0.30459850895658747, -0.7860022513500553, 1.0010973231701428, 
    0.5399864818541573, -2.264811765624472, -0.6600439311355331, 
    -1.8128905343619408, 0.2483355489043788, -0.5324992564419517, 
    -0.550711028013211, 1.0475254559560199, -0.8496460291121366, 
    0.04454919404679458, 0.3159977166637873, 0.6806010804762082, 
    0.35352726310429716, -0.4907956951014967, 1.9927620201574427, 
    1.2719787546202497, -0.1817339842673391, -0.1070481941565049, 
    -0.028127210086040577, -0.650498199984213, -1.0299930820401642, 
    1.45185177023086, -1.1045091652440533, -0.595486580818033, 
    1.900708085009228, 0.5393915179956821, -2.461912648759153, 
    -0.5392161772083455, -0.9044609390721234, 0.18007246392608067, 
    -1.227763964639962, 1.4718252281563764, 2.387565867164085, 
    -2.2943383511892534, -2.08909201156348, 0.7371121327137189, 
    2.2871905088313724, 0.02873783599852686, -1.921393415955663, 
    0.751562239832765, -2.1623714930005917, 0.9267399965369805, 
    -0.5685974664384048, -0.21766254216208836, 1.012595378644619, 
    0.582522093699481, -0.3248066070918867, -0.35851159011735945, 
    0.5383593486121754, -0.028191865805638372, -0.10034981222725037, 
    2.1622331392418346, 0.3157001462795961, 0.20125185415508895}}}, 
 {{3095.0219005612084 - 1.5076236779123022*S + 0.7274894427374238*S^2 - 
    5.315533574226874*S^3 - 8.90130380333179*S^4, 
   {b0 -> -0.07403320738088866, b1 -> -1.5076236779123022, 
    b2 -> 0.7274894427374238, b3 -> -5.315533574226874, 
    b4 -> -8.90130380333179}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.07403320738088866, 0.4748670149248291, 
       -0.15590303191011917, 0.8781882265477888}, {b1, -1.5076236779123022, 
       2.0875370044754886, -0.7222021332700186, 0.4812785502962702}, 
      {b2, 0.7274894427374238, 4.572076008819051, 0.1591157805194344, 
       0.8757002742489903}, {b3, -5.315533574226874, 6.982285208951029, 
       -0.7612885201842741, 0.4582870300372658}, {b4, -8.90130380333179, 
       10.369288953709608, -0.8584295261776222, 0.4041644041453504}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 70.55689567185755, 74.84260995757184, 76.5312893131815, 
   0.9999998899840259, ScientificForm[1.026487543384165], 
   {0.4748670149248291, 2.0875370044754886, 4.572076008819051, 
   6.982285208951029, 10.369288953709608}, {{b0, -0.15590303191011917}, 
    {b2, 0.1591157805194344}, {b1, -0.7222021332700186}, 
    {b3, -0.7612885201842741}, {b4, -0.8584295261776222}}, 5, 
   1.026487543384165, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.07403320738088866, 0.4748670149248291, 
       {-1.086188290543742, 0.9381218757819647}}, {b1, -1.5076236779123022, 
       2.0875370044754886, {-5.9571034774407945, 2.9418561216161905}}, 
      {b2, 0.7274894427374238, 4.572076008819051, {-9.017659888524689, 
        10.472638773999536}}, {b3, -5.315533574226874, 6.982285208951029, 
       {-20.19792220981428, 9.56685506136053}}, {b4, -8.90130380333179, 
       10.369288953709608, {-31.00292003149412, 13.20031242483054}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.22549868186361782, -0.14391833816669433, 
   -1.461825465652783, 0.5444174927554466, 2.063199980595858}, 
   {-0.14391833816669425, 4.357810745054496, 5.199794546458088, 
   -13.851527164277906, -15.776790765734642}, {-1.461825465652783, 
   5.199794546458088, 20.90387903041874, -19.669898540290934, 
   -43.17765287110052}, {0.5444174927554463, -13.851527164277906, 
   -19.669898540290934, 48.75230673913631, 59.68079524695517}, 
   {2.063199980595858, -15.776790765734638, -43.17765287110052, 
   59.68079524695518, 107.5221534055241}}, 3095.0959337685895 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 1.4049022356304774, {}, {}, 
   {-0.002331552756459132, -0.2820300130824762, 0.013029761358211545, 
    0.8211111825753505, -0.7219012949617536, 0.3620042364386791, 
    -0.8675244158162059, 0.8149632376889713, -1.1537307572593818, 
    -0.8304277316915432, -0.4651829698277652, 0.25410567130666095, 
    1.5458584355369567, 0.09082661996671959, 1.3241398236868918, 
    -0.4800615450535588, -0.3341283049830963, -0.8724876338205831, 
    -1.8870653356616458, 2.670832586359211}}}, 
 S*(-1.5076236779123022*f10 - 1.5076236779123022*f11*\[Eta] - 
    1.5076236779123022*(28.444444444444443 - 28.444444444444443*f10 - 
      5.333333333333333*f11)*\[Eta]^2) + 
  S^2*(0.7274894427374238*f20 + 0.7274894427374238*f21*\[Eta] + 
    0.7274894427374238*(28.444444444444446 - 28.444444444444446*f20 - 
      5.333333333333333*f21)*\[Eta]^2) + 
  S^3*(-5.315533574226874*f30 - 5.315533574226874*f31*\[Eta] - 
    5.315533574226874*(28.444444444444443 - 28.444444444444443*f30 - 
      5.333333333333333*f31)*\[Eta]^2) + 
  S^4*(-8.90130380333179*f40 - 8.90130380333179*f41*\[Eta] - 
    8.90130380333179*(28.444444444444446 - 28.444444444444446*f40 - 
      5.333333333333334*f41)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/21/Lambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S^2*(-23.307589716645126 + 469.49465957041957*\[Eta] - 
      1487.126225327994*\[Eta]^2) + 
    S*(5.383023150979401 + 32.96520526294001*\[Eta] - 
      216.93245668902682*\[Eta]^2) + S^3*(27.283832107900903 - 
      438.89318378637194*\[Eta] + 1145.5488137885761*\[Eta]^2), 
   {f11 -> 16.50471659573906, f21 -> 61.853104811692155, 
    f31 -> 32.084629198463276}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 16.50471659573906, 165.99945056089825, 
       0.09942633267743357, 0.9232461097005311}, {f21, 61.853104811692155, 
       22.289820054781654, 2.7749485935586686, 0.024111795738290986}, 
      {f31, 32.084629198463276, 41.95048574474891, 0.7648213990580413, 
       0.4663376393643681}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 80.91196827255463, 
   84.34053970112606, 82.5035493637481, 0.9213356904015998, 
   ScientificForm[6.50374791881679], {165.99945056089825, 22.289820054781654, 
   41.95048574474891}, {{f11, 0.09942633267743357}, 
    {f31, 0.7648213990580413}, {f21, 2.7749485935586686}}, 3, 
   6.50374791881679, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 16.50471659573906, 165.99945056089825, 
       {-366.2907028393118, 399.30013603078993}}, {f21, 61.853104811692155, 
       22.289820054781654, {10.452687592408914, 113.2535220309754}}, 
      {f31, 32.084629198463276, 41.95048574474891, {-64.65336440275112, 
        128.82262279967767}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{27555.8175865201, 606.1645301859236, 6491.96628293323}, 
   {606.1645301859235, 496.83607807454644, 354.71436423811974}, 
   {6491.96628293323, 354.7143642381198, 1759.843254220382}}, 
   12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S*(5.383023150979401 + 1.9973202854904202*f11*\[Eta] + 
      1.9973202854904202*(-34.3331000430951 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(-23.307589716645126 + 7.590478456979099*f21*\[Eta] + 
      7.590478456979099*(82.44684969623601 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(27.283832107900903 - 13.679235034057777*f31*\[Eta] - 
      13.679235034057777*(60.651639720299414 - 4.5004500450045*f31)*
       \[Eta]^2), 58.160763363331384, {}, {}, {-7.192243284215712, 
    18.126258984378442, -1.7971964128416253, -0.5879576205191768, 
    3.5344855741759886, -0.18133827740285824, 4.692525086464457, 
    -1.290781115237845, -3.2449286811701548, -3.4990091706909396, 
    -4.7367565724623315}}}, 
 {{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S^2*(-23.307589716645126 + 478.0154757472969*\[Eta] - 
      1525.4737328746967*\[Eta]^2) + 
    S*(5.383023150979401 + 5.05595771386921*\[Eta] - 
      91.3282823007694*\[Eta]^2) + S^3*(27.283832107900903 - 
      496.23578103866015*\[Eta] + 1403.6163081733114*\[Eta]^2), 
   {f11 -> 2.5313705321066093, f21 -> 62.9756712250179, 
    f31 -> 36.2765739314487}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 2.5313705321066093, 35.48428952771929, 
       0.07133778260176737, 0.9432368969818838}, {f21, 62.9756712250179, 
       6.581986946201792, 9.567881513554005, 8.511684161903079*^-17}, 
      {f31, 36.2765739314487, 10.26879463182601, 3.5327003053519976, 
       0.0005673993044327773}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 855.29627482744, 
   855.4794809343102, 866.9173739411938, 0.9286905630630949, 
   ScientificForm[5.579340063411443], {35.48428952771929, 6.581986946201792, 
   10.26879463182601}, {{f11, 0.07133778260176737}, 
    {f31, 3.5327003053519976}, {f21, 9.567881513554005}}, 3, 
   5.579340063411443, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 2.5313705321066093, 35.48428952771929, 
       {-67.66006148917485, 72.72280255338806}}, {f21, 62.9756712250179, 
       6.581986946201792, {49.955850469176504, 75.99549198085928}}, 
      {f31, 36.2765739314487, 10.26879463182601, {15.963883162277124, 
        56.58926470062028}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1259.1348032870092, -26.988639798652446, 322.267407671017}, 
   {-26.988639798652446, 43.32255215997079, -9.212434420822792}, 
   {322.267407671017, -9.212434420822794, 105.44814319061867}}, 
   12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S*(5.383023150979401 + 1.9973202854904202*f11*\[Eta] + 
      1.9973202854904202*(-34.3331000430951 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(-23.307589716645126 + 7.590478456979099*f21*\[Eta] + 
      7.590478456979099*(82.44684969623601 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(27.283832107900903 - 13.679235034057777*f31*\[Eta] - 
      13.679235034057777*(60.651639720299414 - 4.5004500450045*f31)*
       \[Eta]^2), 31.836513623715017, {}, {}, {-2.942305990903801, 
   -4.111563844365243, 0.8252146252358599, 0.4510156017008198, 
   1.2803774281232885, 0.5666126007105294, 0.34641140267269144, 
   0.056280438934273036, 0.20046643313992263, 0.4127869609590533, 
   0.7298364253988279, 1.0518212422162563, 1.1087682833995327, 
   0.7587378815803874, -0.08353637809397796, -1.5630338605465308, 
   9.091233443837112, 0.16974676369267172, -2.6823303569626784, 
   -2.5422837498195854, -8.099221006056593, -4.295903196993629, 
   -8.123758034913235, -1.5128564319390705, 0.008638423806296203, 
   -1.8432707327101205, -1.3182021255863532, -7.990578260910834, 
   -1.0937407182536099, -3.308481057850143, 18.750363136597166, 
   11.690509114776738, 6.160832331372848, 19.932595569940272, 
   4.487437674252092, -2.725739119714863, -3.7027489542578884, 
   -0.5757984083201286, -1.530779519072187, -1.4931981607348952, 
   -0.12390478402834404, -0.24704303106454617, -0.041476885155287135, 
   -0.8619678571145464, 2.8538559944643005, 0.021084223588182738, 
   0.920573433531434, 2.6831476122830686, 6.675467350406276, 
   0.4061547100568603, 1.228875520781802, 4.379572182038363, 
   2.037344399828541, 4.422267697863813, 0.2970334117346134, 
   1.4910377458708481, 0.6237545899181676, -2.3031595095802864, 
   1.592935106502253, 0.598443184550181, -0.7414035563966728, 
   -0.5849898566099547, -1.6264984603966042, 0.28667413833815303, 
   -1.022737935587383, -2.3229836208136767, -1.7977109717432285, 
   7.873832717127659, -2.933790326013458, -3.0475296356431585, 
   -2.9144356628182138, -2.735750021465904, -2.688998442242106, 
   -3.899982594534851, -3.88896216366188, -3.335878799690544, 
   -3.58103506149574, -2.735826171240454, -4.29191208240908, 
   22.691692171066443, -3.1916444971158366, 12.313953125104774, 
   1.8246425542398228, 2.2042126364156758, 1.407810381141438, 
   12.168534296668227, 1.3773759684377893, 0.7289175095807039, 
   2.9292306718416903, 1.1048074952507037, 0.3926983194006155, 
   7.335756997531806, -0.6801944540634892, 0.4383322754593415, 
   10.149833794437654, 0.22634627134200613, -1.4685182969946702, 
   -1.2035901387053194, -0.8694813559025967, 5.191572278127666, 
   -2.869682353601842, -3.196553869860402, -3.035606108653795, 
   -5.560569965019866, 19.809888074552596, 10.842982890464512, 
   17.94688544052374, 1.3696866577266782, 3.745345339392763, 
   2.5161965424494674, 5.160712648099935, 0.22988644547803716, 
   3.190971263664917, 0.4830875060071911, 2.0693885138054533, 
   6.424732522278369, 10.74832847816446, -3.443840651873545, 
   -1.231906461314182, -1.3529011341898531, -3.8778596802081804, 
   -3.6762585361357356, -6.36707477217697, 13.314961002437737, 
   -0.45348302272212493, -0.9934448860086142, 4.242182345040526, 
   -0.5836670321566757, 1.1009398539252153, 1.7497721979131953, 
   1.2224020941197757, 2.4993597604913305, 9.507715110583195, 
   4.82624128351679, 0.7307536788217881}}}, 
 {{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S^2*(-23.307589716645126 + 476.41828117001523*\[Eta] - 
      1518.2856384674883*\[Eta]^2) + 
    S*(5.383023150979401 + 73.97182237850829*\[Eta] - 
      401.4806885322684*\[Eta]^2) + S^3*(27.283832107900903 - 
      556.3454979939384*\[Eta] + 1674.1370865499011*\[Eta]^2) - 
    141.41315100297987*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> -141.41315100297987, f11 -> 37.035533517522616, 
    f21 -> 62.76525042133152, f31 -> 40.670804808074514}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -141.41315100297987, 44.542119980679516, 
       -3.174818600109714, 0.0018691948612650847}, {f11, 37.035533517522616, 
       36.00299295912548, 1.0286792978453039, 0.305525996249291}, 
      {f21, 62.76525042133152, 6.367010982555535, 9.857883172071954, 
       1.7293654859837772*^-17}, {f31, 40.670804808074514, 
       10.028833570842123, 4.055387350959837, 0.00008541982143000815}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 847.3158793038145, 847.6235716115068, 861.8422531960067, 
   0.9337852911512793, ScientificForm[5.376338021885295], 
   {44.542119980679516, 36.00299295912548, 6.367010982555535, 
   10.028833570842123}, {{f11, 1.0286792978453039}, 
    {d10, -3.174818600109714}, {f31, 4.055387350959837}, 
    {f21, 9.857883172071954}}, 4, 5.376338021885295, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -141.41315100297987, 44.542119980679516, {-229.52808936778183, 
        -53.29821263817793}}, {f11, 37.035533517522616, 36.00299295912548, 
       {-34.186974681857954, 108.2580417169032}}, {f21, 62.76525042133152, 
       6.367010982555535, {50.16978391593733, 75.36071692672571}}, 
      {f31, 40.670804808074514, 10.028833570842123, {20.831379734707607, 
        60.51022988144142}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1984.0004523732498, -484.08704909193904, 2.9521651044572637, 
   -61.6502495363698}, {-484.08704909193904, 1296.215502014839, 
   -25.972042598395362, 316.5695743439405}, {2.952165104457262, 
   -25.97204259839536, 40.5388288519828, -8.711283090129866}, 
   {-61.6502495363698, 316.5695743439405, -8.711283090129866, 
   100.57750279164999}}, 12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S*(5.383023150979401 + 1.9973202854904202*f11*\[Eta] + 
      1.9973202854904202*(-34.3331000430951 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(-23.307589716645126 + 7.590478456979099*f21*\[Eta] + 
      7.590478456979099*(82.44684969623601 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(27.283832107900903 - 13.679235034057777*f31*\[Eta] - 
      13.679235034057777*(60.651639720299414 - 4.5004500450045*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   29.787606266808247, {}, {}, {-2.8210632321368223, -3.975177717681632, 
   0.9645621877528447, 0.582905246472035, 1.3961523800737385, 
   0.6593786632693455, 0.41103695777313476, 0.0893964470137334, 
   0.16750654250611596, 0.34878587564122476, 0.6384754198508933, 
   0.9385441693962608, 0.9807815747696527, 0.62501054710693, 
   -0.2122727499405741, -1.6742851027916945, 9.825372553449395, 
   0.32821410480524804, -1.7298044371703512, -3.4523303956653955, 
   -8.552684773971928, -5.423287531921547, -7.28281379003211, 
   -0.7076917451481393, 0.8138031105972274, -2.621175050335914, 
   -2.096106443212147, -8.488175280842338, -0.6064609117771269, 
   -3.7573144070779687, 16.27512519932822, 12.74596593008447, 
   6.54018935607116, 18.793638450334026, 6.768668483198059, 
   -1.282816885397505, -3.0369403069525696, -3.6653462978537057, 
   -0.6833621250122341, -1.1476342078472932, -0.7892010643527598, 
   -1.9321741214968213, -2.2396796378797106, -0.0638811705263933, 
   3.6519426810524536, -0.46465318891305785, 0.43483602103019336, 
   2.197410199781828, 4.891698896811388, 1.6286898351206531, 
   -0.6948367647344682, 4.941637941496346, 1.805217622815313, 
   3.393466375412732, 2.342105868461225, -0.9506457241610988, 
   2.2360853492507022, -1.4968936545583738, 0.7867534330509649, 
   -1.0135508484998503, 1.6990142668326182, -2.622688734607852, 
   -0.5923095174254343, 0.525619622572119, -1.576385537982727, 
   -0.3908531782347673, -3.0037465089642446, 9.672566783278352, 
   -1.137655584184472, -2.5428513697509807, -2.409757396926036, 
   -2.2310717555737263, -3.4637107117843087, -1.6802293597300668, 
   -2.180447303611164, -2.6433076904831765, -3.895133813984767, 
   -3.5495709370498467, -1.1741735092162138, 25.858011721815906, 
   -3.7898899502518386, 10.250136847559396, -2.1822820678103625, 
   0.8072604148990514, -1.3860940618918072, 9.84028059414052, 
   -1.465421802348537, 0.030441398822389942, 1.5322784503250695, 
   2.783478414773178, 1.7896505409172399, 8.034233108290117, 
   -1.3786705648217996, -0.9586199460572828, 8.168489893586578, 
   -1.452324648180472, -0.07156607547804938, -0.505114027947009, 
   1.9709881611812037, 7.519825980655369, -0.0757779105686005, 
   -1.7996016483437849, -1.6386538871371776, -1.555973596672219, 
   17.776450669292906, 7.08831338076709, 15.625944355953273, 
   2.991741316020743, 2.1200280859450444, 1.6253697619649472, 
   7.479867748408356, 2.2507568441556387, 0.024141594897457708, 
   -0.7458420088547513, 0.840458998943511, 5.195803007416426, 
   8.87278754201801, -2.2222700443604655, -0.010335853801102246, 
   1.2281502575694887, -3.15913627036827, -2.968041713141128, 
   -6.321082507530505, 13.259157637534305, -0.8715522023513742, 
   -0.9934448860086142, 3.4470046938094328, -1.0963023007152053, 
   1.4168042961508291, 2.2561628094554607, 1.813810483998374, 
   3.2879191854035064, 9.507715110583195, 5.665772726796241, 
   1.1448262779606289}}}, 
 {{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S^2*(-23.307589716645126 + 433.8325704287107*\[Eta] - 
      1326.630774645236*\[Eta]^2) + 
    S*(5.383023150979401 + 55.059362028315945*\[Eta] - 
      316.36610549809944*\[Eta]^2) + S^3*(27.283832107900903 - 
      530.4631499690391*\[Eta] + 1557.6548722164214*\[Eta]^2) - 
    135.24807969727138*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    619.6971363099519*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -135.24807969727138, d20 -> 619.6971363099519, 
    f11 -> 27.56661634505791, f21 -> 57.154838510847945, 
    f31 -> 38.77871450035929}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -135.24807969727138, 42.26997529392241, 
       -3.19962523651433, 0.001729164700536173}, {d20, 619.6971363099519, 
       156.59854307549443, 3.957234365911072, 0.00012406939943065447}, 
      {f11, 27.56661634505791, 34.22696850254922, 0.8054063082742706, 
       0.42205593793664176}, {f21, 57.154838510847945, 6.2023305803121245, 
       9.215058399543047, 7.072098926724402*^-16}, {f31, 38.77871450035929, 
       9.522795939939543, 4.072198411573385, 0.0000804380144710998}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 833.9956486977015, 834.4607649767713, 851.4272973683321, 
   0.9409039567966427, ScientificForm[5.0791206683830685], 
   {42.26997529392241, 156.59854307549443, 34.22696850254922, 
   6.2023305803121245, 9.522795939939543}, {{f11, 0.8054063082742706}, 
    {d10, -3.19962523651433}, {d20, 3.957234365911072}, 
    {f31, 4.072198411573385}, {f21, 9.215058399543047}}, 5, 
   5.0791206683830685, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -135.24807969727138, 42.26997529392241, 
       {-218.87417055749626, -51.62198883704649}}, {d20, 619.6971363099519, 
       156.59854307549443, {309.8856471678457, 929.5086254520581}}, 
      {f11, 27.56661634505791, 34.22696850254922, {-40.14734747823712, 
        95.28058016835294}}, {f21, 57.154838510847945, 6.2023305803121245, 
       {44.884269222653714, 69.42540779904218}}, {f31, 38.77871450035929, 
       9.522795939939543, {19.93900160771265, 57.61842739300593}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1786.750811348811, 243.96866476927966, 
   -439.0946489489397, 0.4462848839721784, -56.19044938022171}, 
   {243.96866476927966, 24523.103693367484, -374.71084515083464, 
   -222.01928164870327, -74.87516739162288}, {-439.0946489489397, 
   -374.71084515083464, 1171.4853728744963, -19.965690181614946, 
   285.85298719601525}, {0.4462848839721803, -222.0192816487032, 
   -19.965690181614946, 38.468904627474934, -7.156668604137369}, 
   {-56.19044938022171, -74.87516739162288, 285.85298719601525, 
   -7.1566686041373675, 90.68364251372904}}, 12.645407036054712 - 
    35.63119580769972*\[Eta] + 564.4350269712382*\[Eta]^2 - 
    1274.1419388751985*\[Eta]^3 + S*(5.383023150979401 + 
      1.9973202854904202*f11*\[Eta] + 1.9973202854904202*
       (-34.3331000430951 - 4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(-23.307589716645126 + 7.590478456979099*f21*\[Eta] + 
      7.590478456979099*(82.44684969623601 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(27.283832107900903 - 13.679235034057777*f31*\[Eta] - 
      13.679235034057777*(60.651639720299414 - 4.5004500450045*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   26.789677024149768, {}, {}, {-2.6969720277038434, -3.8944428559060817, 
   1.01141428467063, 0.6045892163037943, 1.400623920563275, 
   0.6538345321325298, 0.401914972697897, 0.0823754856600818, 
   0.17868850146390614, 0.3745518511330026, 0.6814685294249276, 
   1.0006485905728866, 1.0631225450412707, 0.7279543639380073, 
   -0.08911872911350471, -1.5320724605600322, 10.764778815881991, 
   1.897328978503296, -1.5977151985471352, -2.6841971196199204, 
   -7.314494365114969, -3.7250042888302364, -6.976355121472183, 
   -0.7446439517956129, 0.7768509039497538, -2.052101639315854, 
   -1.5270330321920866, -7.631698746481025, -0.6547332811634163, 
   -3.237483753953347, 12.956051755376471, 11.773703804173948, 
   6.405861482522582, 20.012767048898915, 3.8538574037258684, 
   -2.632751741750454, -2.1415182145451688, -8.364749478717616, 
   -0.4030262938306386, -0.9615054708310531, -1.2755554865414283, 
   -3.7366795133596042, -4.945476886994339, 0.0656820611735931, 
   3.78150591275244, -0.8487137483201543, 0.050775461623096874, 
   1.8133496403747316, 2.9841156725108497, 1.5688424422726008, 
   -2.66237003454971, 4.908193100922642, 1.6102077085759525, 
   2.672598280729378, 1.5709177382720618, -3.26805286088252, 
   1.407204065415744, -1.7286966482469417, 0.653158356571776, 
   -1.6462618453359177, -0.714780296399887, -2.961146016311499, 
   -1.198362621976802, 0.5347929085587921, -1.3184888950151823, 
   -2.2837857526000747, -2.6673702892872413, 7.894257787482431, 
   -2.9116545743874873, -2.6750036666013415, -2.5419096937763968, 
   -2.363224052424087, -2.9700501654826255, -4.282116907554332, 
   -3.837382329450996, -2.9002997813052467, -3.4057082976941224, 
   -2.9320995586560876, -5.860046109164713, 21.122425090551175, 
   -2.883890875714007, 9.03722805888567, -8.722282732811514, 
   0.052018636791927975, -4.528864698182627, 7.67471814169722, 
   -4.721320748413678, -0.1431436052215993, 0.7770366722179389, 
   1.5317812586385742, 0.9126052389478012, 7.799746342314972, 
   -1.5522555688657924, -1.7138617241644134, 6.6130578708165295, 
   -2.5576545698072017, -0.948611377447488, -0.739600793922154, 
   -1.5271455463926493, 5.151257655108218, -3.46215559458404, 
   -2.6766469503132164, -2.515699189106609, -8.437444894345017, 
   16.223123334986234, 1.1639331724716797, 13.42789959672253, 
   1.419792962299283, 0.6263275832265194, 0.9460089550272386, 
   5.012179501577201, 0.4426294950912997, -4.7983462308773, 
   -1.131545102258329, 0.4547559055399333, 4.810099914012849, 
   7.269929058833615, -2.889445490647807, -0.6775113000884438, 
   -3.324522622126242, -3.950004858094319, -3.566014148652206, 
   -6.881965630540584, 12.450911047162833, -0.8129993951934047, 
   -0.9934448860086142, 3.383060825232093, -1.0443150346289016, 
   1.3008345499474636, 2.037675380423579, 1.5383243485709919, 
   2.8257634333712147, 9.507715110583195, 4.876685768227201, 
   0.9797133665174869}}}, 
 {{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S^2*(-23.307589716645126 + 414.0032104761412*\[Eta] - 
      1237.3897307542838*\[Eta]^2) + 
    S*(5.383023150979401 + 55.57317607030138*\[Eta] - 
      318.6784999264767*\[Eta]^2) + S^3*(27.283832107900903 - 
      520.4276823408591*\[Eta] + 1512.4907514775373*\[Eta]^2) - 
    145.76184396389021*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1720.0700950521493*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> -145.76184396389021, d30 -> 1720.0700950521493, 
    f11 -> 27.823868046609256, f21 -> 54.542439297154466, 
    f31 -> 38.04508666201933}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -145.76184396389021, 42.682005404971115, 
       -3.4150654961238898, 0.000851129470816466}, {d30, 1720.0700950521493, 
       481.09532855288467, 3.575320717052171, 0.0004918302757737041}, 
      {f11, 27.823868046609256, 34.581579691409544, 0.8045863808101578, 
       0.42252738677705126}, {f21, 54.542439297154466, 6.517889381160709, 
       8.368113680297151, 7.978693479200003*^-14}, {f31, 38.04508666201933, 
       9.634150680878719, 3.9489819001408106, 0.0001279476492900881}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 836.6885858970128, 837.1537021760826, 854.1202345676434, 
   0.9397132916384238, ScientificForm[5.130032483922977], 
   {42.682005404971115, 481.09532855288467, 34.581579691409544, 
   6.517889381160709, 9.634150680878719}, {{f11, 0.8045863808101578}, 
    {d10, -3.4150654961238898}, {d30, 3.575320717052171}, 
    {f31, 3.9489819001408106}, {f21, 8.368113680297151}}, 5, 
   5.130032483922977, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -145.76184396389021, 42.682005404971115, 
       {-230.20308712226802, -61.32060080551241}}, {d30, 1720.0700950521493, 
       481.09532855288467, {768.2805238910356, 2671.859666213263}}, 
      {f11, 27.823868046609256, 34.581579691409544, {-40.59165160427931, 
        96.23938769749782}}, {f21, 54.542439297154466, 6.517889381160709, 
       {41.64757466059505, 67.43730393371389}}, {f31, 38.04508666201933, 
       9.634150680878719, {18.985071731844997, 57.10510159219366}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1821.753585389983, -585.1603350789735, 
   -441.0048177972821, 5.505907121594524, -55.66940937791533}, 
   {-585.1603350789734, 231452.71515540805, -1239.5221511489951, 
   -1106.461862441241, -353.3167606863563}, {-441.0048177972822, 
   -1239.5221511489951, 1195.8856539533087, -17.90319662154187, 
   292.3373599924169}, {5.505907121594524, -1106.4618624412412, 
   -17.903196621541873, 42.48288198504752, -6.303365155488754}, 
   {-55.66940937791531, -353.3167606863563, 292.3373599924169, 
   -6.303365155488754, 92.81685934187588}}, 12.645407036054712 - 
    35.63119580769972*\[Eta] + 564.4350269712382*\[Eta]^2 - 
    1274.1419388751985*\[Eta]^3 + S*(5.383023150979401 + 
      1.9973202854904202*f11*\[Eta] + 1.9973202854904202*
       (-34.3331000430951 - 4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(-23.307589716645126 + 7.590478456979099*f21*\[Eta] + 
      7.590478456979099*(82.44684969623601 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(27.283832107900903 - 13.679235034057777*f31*\[Eta] - 
      13.679235034057777*(60.651639720299414 - 4.5004500450045*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 27.32943456633976, 
   {}, {}, {-2.6081246686799204, -3.8286253142959303, 1.058197370516138, 
   0.6360389411429148, 1.420147112263372, 0.6645437516700881, 
   0.4066285141585162, 0.08361737623847354, 0.17938210429846002, 
   0.37758028332417837, 0.6881787506039014, 1.012093293479957, 
   1.0800601555258496, 0.7508490409586237, -0.06009709348920467, 
   -1.497048241155282, 11.369005925709219, 2.4355891149451807, 
   -1.495712437454653, -2.66153657966413, -7.382383338890568, 
   -3.29897907184713, -6.898951541456443, -0.7358812994178283, 
   0.7856135563275384, -2.057359588458816, -1.5322909813350485, 
   -8.114862098686764, -0.8746449927038178, -3.464035202109729, 
   12.401755475840929, 11.717315611379437, 6.040461855432451, 
   20.305457139664842, 3.507353058217916, -2.8275058984809966, 
   -1.5339335568889076, -8.432129238737062, -0.12150305194689182, 
   -1.313012342490456, -2.2642657277477376, -4.524211345759635, 
   -5.3180616099960645, 0.251993450844914, 3.967817302423761, 
   -1.5549461272760716, -0.6554569173328204, 1.1071172614188143, 
   2.6918159708957496, 2.2942258253521075, -2.4407727370901995, 
   4.972896739195974, 1.331555555034253, 2.5217516537660103, 
   3.5176879674997004, -1.8231105421577745, 2.4605233682134457, 
   -1.437427241853534, 0.8326218366414402, -0.8166496022813234, 
   1.1204344514267355, -1.2547500499723476, -1.1427804805672928, 
   0.3473361416238845, -1.278680115761727, -1.7174587891621194, 
   -2.0720910032542292, 7.921933918114597, -2.886513968399761, 
   -3.2635182889693404, -3.1304243161443956, -2.951738674792086, 
   -2.8718293551278364, -4.290590126768041, -4.3437969182416865, 
   -3.7760252220053765, -3.8154094390103843, -2.7955731304326825, 
   -5.475048116918018, 20.992746961161153, -2.6623028522014405, 
   10.74650465419358, -8.012312597717354, -1.0481868304079036, 
   -4.191287750620894, 7.880296466549371, -2.527982180556915, 
   -0.44416007188069884, 0.8095007093900826, 4.0742868251215665, 
   2.2854595793650816, 8.168925027278437, -1.286937283338908, 
   -0.5487281826202945, 9.018545540538316, -0.2647601633034604, 
   -0.7084265414021758, -0.9367568611446728, 1.082461820289474, 
   5.703037311415645, -2.709137049275977, -3.5691316186398865, 
   -3.4081838574332792, -7.138483973688441, 14.33296878064457, 
   2.652142328754131, 14.087560702222266, 4.087033533587029, 
   3.042168204775134, 2.6835510012100876, 5.999400844171536, 
   -1.1295704480534923, -2.7397212728120657, -1.643965931070447, 
   -0.057664923272184865, 4.2976790852007305, 7.926324256748966, 
   -3.257903516220031, -1.0459693256606677, -0.6940297046531505, 
   -3.0236152783692045, -3.001970181164113, -5.727798922041906, 
   13.540148793840729, -0.8435337587636162, -0.9934448860086142, 
   3.2310294350110986, -1.092001439624827, 1.290349533807678, 
   2.007833628539238, 1.495800465257016, 2.73600311729113, 9.507715110583195, 
   4.6916896813739974, 0.9606297096843299}}}, 
 {{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S^2*(-23.307589716645126 + 427.7534429210973*\[Eta] - 
      1299.2719649800092*\[Eta]^2) + 
    S*(5.383023150979401 + 54.323460402312925*\[Eta] - 
      313.05421699223524*\[Eta]^2) + S^3*(27.283832107900903 - 
      527.1932801255017*\[Eta] + 1542.938986331914*\[Eta]^2) - 
    137.1882775039969*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    362.4399036653952*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    516.7798739353382*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -137.1882775039969, d20 -> 516.7798739353382, 
    d30 -> 362.4399036653952, f11 -> 27.198171869052235, 
    f21 -> 56.35394993154845, f31 -> 38.53967556028725}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -137.1882775039969, 42.71216046426926, 
       -3.2119255034818797, 0.0016649076375747805}, {d20, 516.7798739353382, 
       311.73541373047937, 1.6577515776957454, 0.09979751838278916}, 
      {d30, 362.4399036653952, 948.1956969419915, 0.38224166681444927, 
       0.7029111167126051}, {f11, 27.198171869052235, 34.35345891803357, 
       0.7917156736370083, 0.4299798689507788}, {f21, 56.35394993154845, 
       6.566071193975452, 8.58259806613957, 2.5486163373313814*^-14}, 
      {f31, 38.53967556028725, 9.574669856317225, 4.025170177001909, 
       0.00009650008273219923}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 835.8853070018308, 
   836.5415570018308, 856.2222304508998, 0.9409708147581669, 
   ScientificForm[5.076246738627869], {42.71216046426926, 311.73541373047937, 
   948.1956969419915, 34.35345891803357, 6.566071193975452, 
   9.574669856317225}, {{d30, 0.38224166681444927}, 
    {f11, 0.7917156736370083}, {d20, 1.6577515776957454}, 
    {d10, -3.2119255034818797}, {f31, 4.025170177001909}, 
    {f21, 8.58259806613957}}, 6, 5.076246738627869, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -137.1882775039969, 42.71216046426926, {-221.69533306654486, 
        -52.68122194144891}}, {d20, 516.7798739353382, 311.73541373047937, 
       {-99.99627699182861, 1133.556024862505}}, {d30, 362.4399036653952, 
       948.1956969419915, {-1513.588505449561, 2238.4683127803514}}, 
      {f11, 27.198171869052235, 34.35345891803357, {-40.77098796730304, 
        95.1673317054075}}, {f21, 56.35394993154845, 6.566071193975452, 
       {43.36281726147169, 69.34508260162521}}, {f31, 38.53967556028725, 
       9.574669856317225, {19.595956751735617, 57.48339436883889}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1824.3286515254863, 1612.2345009230146, 
   -4812.890302841648, -437.1052395146756, 11.08434738772714, 
   -53.38773912398389}, {1612.2345009230146, 97178.96817371318, 
   -255298.45068415537, -117.66036564509514, 340.64936187536404, 
   93.0060190576479}, {-4812.890302841649, -255298.45068415537, 
   899075.0796993092, -913.9701320947535, -1986.6989147218883, 
   -592.9643836757949}, {-437.1052395146757, -117.66036564509514, 
   -913.9701320947532, 1180.1601396330204, -18.078087083476653, 
   288.34578483906694}, {11.084347387727144, 340.64936187536404, 
   -1986.6989147218878, -18.07808708347666, 43.113290924354224, 
   -5.893705453626198}, {-53.38773912398391, 93.0060190576479, 
   -592.9643836757949, 288.345784839067, -5.893705453626198, 
   91.67430285746971}}, 12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3 + 
    S*(5.383023150979401 + 1.9973202854904202*f11*\[Eta] + 
      1.9973202854904202*(-34.3331000430951 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(-23.307589716645126 + 7.590478456979099*f21*\[Eta] + 
      7.590478456979099*(82.44684969623601 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(27.283832107900903 - 13.679235034057777*f31*\[Eta] - 
      13.679235034057777*(60.651639720299414 - 4.5004500450045*f31)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   26.966805646845433, {}, {}, {-2.6727119151187573, -3.876970644139279, 
   1.0233633260101196, 0.6121839362321895, 1.4049372867220509, 
   0.6558436307884055, 0.40250100874284556, 0.08232378261131856, 
   0.17933376528038814, 0.376340058158938, 0.6848014776785334, 
   1.0058321966976322, 1.0703668443058731, 0.737373510236436, 
   -0.07750646326202926, -1.518344684011046, 10.93402783156265, 
   2.080785348813521, -1.570326084243213, -2.6451361943357945, 
   -7.273532064171297, -3.5594316905436205, -6.946366276962413, 
   -0.7444469362937767, 0.77704791945159, -2.027808634419795, 
   -1.5027400272960278, -7.695277878168849, -0.7032260458614488, 
   -3.2620179872038957, 12.691105964232833, 11.71842463926695, 
   6.322871489415796, 20.128856954326537, 3.650740409659175, 
   -2.734043955167568, -1.9735249810385689, -8.588707789047227, 
   -0.33119293641923875, -1.0272643243289856, -1.5055975924123786, 
   -3.9831672841504293, -5.1447598843780895, 0.1107232896523449, 
   3.8265471412311918, -1.0146683523188003, -0.11517914237554905, 
   1.6473950363760856, 2.8373784582277004, 1.7190183110895454, 
   -2.7034987416366327, 4.920334122808324, 1.542787896190685, 
   2.6086366804665033, 1.9467037194334509, -3.0670245621654786, 
   1.5921537913419286, -1.6776692655698398, 0.6850104237389871, 
   -1.499693771884857, -0.4358191098469675, -2.6166946552406998, 
   -1.2137023111394036, 0.49570291937160604, -1.29858933093168, 
   -2.248945838346483, -2.526923283218423, 7.820713642250379, 
   -2.9855406062348884, -2.804909622526182, -2.6718156497012373, 
   -2.4931300083489276, -2.927319011149674, -4.400039067872481, 
   -4.01804835464187, -3.0962968817241183, -3.4701915724587913, 
   -2.875770572190735, -5.988078923420105, 20.88372467918635, 
   -2.7967597661049393, 9.343254757333526, -8.864599997439974, 
   -0.21351882510896658, -4.598012464520867, 7.62137489365956, 
   -4.404486286713734, -0.2143195399693134, 0.7501665920884051, 
   2.0116481981468084, 1.1627350947695376, 7.867070375542891, 
   -1.504097812727828, -1.5020644225225865, 7.050496075258199, 
   -2.123850582905156, -0.9371489033971088, -0.7916104515799098, 
   -1.133410422116203, 5.161801997370418, -3.45463825256245, 
   -2.9038518580341943, -2.742904096827587, -8.47089630179416, 
   15.755510885901952, 1.213079005464536, 13.468787303451066, 
   1.9116485033371298, 1.0687027037694463, 1.2818067526672188, 
   5.110052482684793, 0.030640843941856843, -4.579823178717916, 
   -1.2567345467144975, 0.32956646108376475, 4.68491046955668, 
   7.336695080857762, -2.99686388412759, -0.7849296935682268, 
   -2.9734566188492124, -3.7901040658357896, -3.4738539982335634, 
   -6.663803864885725, 12.644350271971977, -0.8168198225123646, 
   -0.9934448860086142, 3.348171771896588, -1.052042664531065, 
   1.2934488518169758, 2.021635044429079, 1.5170675615768943, 
   2.786221243770047, 9.507715110583195, 4.80248346889703, 
   0.9683222956625812}}}, {12.645407036054712 + b1*S + b2*S^2 + b3*S^3 - 
   35.63119580769972*\[Eta] + 564.4350269712382*\[Eta]^2 - 
   1274.1419388751985*\[Eta]^3, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
  {a0 -> 12.645407036054712, a1 -> -35.63119580769972, 
   a2 -> 564.4350269712382, a3 -> -1274.1419388751985}, 
  {{0.26979049837655095, -5.72462099826149, 37.6441319306756, 
  -77.45647254791812}, {-5.72462099826149, 158.36774206534665, 
  -1244.284806542648, 2890.167482214926}, {37.6441319306756, 
  -1244.284806542648, 10804.139575167168, -26666.203984905376}, 
  {-77.45647254791812, 2890.167482214926, -26666.203984905376, 
  68273.12041339219}}, 18.617756652460148 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> 0.12670387770339453, b1 -> 1.9973202854904202, 
   b2 -> 7.590478456979099, b3 -> -13.679235034057777}, 
  {{0.42775387141502286, -0.110833400597331, -0.8395142896581888, 
  0.16756704637382042}, {-0.11083340059733102, 3.5680264914812376, 
  0.09872900601049987, -6.089175859295307}, {-0.8395142896581888, 
  0.09872900601049987, 2.578946792303604, -0.14885785355064932}, 
  {0.16756704637382044, -6.089175859295307, -0.14885785355064932, 
  11.977647604388219}}, {f12 -> 20.25405060758101 - 20.25405060758101*f10 - 
     4.5004500450045*f11, f22 -> 20.25405060758101 - 20.25405060758101*f20 - 
     4.5004500450045*f21, f32 -> 20.25405060758101 - 20.25405060758101*f30 - 
     4.5004500450045*f31}, {}}, 
 {{12.645407036054712 - 35.63119580769972*\[Eta] + 
    564.4350269712382*\[Eta]^2 - 1274.1419388751985*\[Eta]^3, 
   {a0 -> 12.645407036054712, a1 -> -35.63119580769972, 
    a2 -> 564.4350269712382, a3 -> -1274.1419388751985}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 12.645407036054712, 0.5194136101187097, 
       24.34554426320223, 3.4079347269085404*^-25}, {a1, -35.63119580769972, 
       12.584424582210609, -2.8313726682480276, 0.007293305467437613}, 
      {a2, 564.4350269712382, 103.94296308633484, 5.4302379902564395, 
       3.1980161089332026*^-6}, {a3, -1274.1419388751985, 261.2912559068753, 
       -4.876328273799201, 0.000018488607813911547}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 64.04395483453143, 65.0965864134788, 72.84995541299924, 
   0.9991553665799172, ScientificForm[0.4525631078935543], 
   {0.5194136101187097, 12.584424582210609, 103.94296308633484, 
   261.2912559068753}, {{a1, -2.8313726682480276}, {a3, -4.876328273799201}, 
    {a2, 5.4302379902564395}, {a0, 24.34554426320223}}, 4, 
   0.4525631078935543, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 12.645407036054712, 0.5194136101187097, 
       {11.594793843124084, 13.69602022898534}}, {a1, -35.63119580769972, 
       12.584424582210609, {-61.085597144024504, -10.17679447137493}}, 
      {a2, 564.4350269712382, 103.94296308633484, {354.1905393347927, 
        774.6795146076838}}, {a3, -1274.1419388751985, 261.2912559068753, 
       {-1802.6533896830365, -745.6304880673606}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.26979049837655095, -5.72462099826149, 
   37.6441319306756, -77.45647254791812}, {-5.72462099826149, 
   158.36774206534665, -1244.284806542648, 2890.167482214926}, 
   {37.6441319306756, -1244.284806542648, 10804.139575167168, 
   -26666.203984905376}, {-77.45647254791812, 2890.167482214926, 
   -26666.203984905376, 68273.12041339219}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
    a3*\[Eta]^3, 0.22581986576742907, {}, {}, {0.13465208492945457, 
    0.8926055044286532, -0.022723205381415923, -0.29888826208847163, 
    -0.6978004978359564, -0.9092041390330419, 0.08564008498840714, 
    -0.18121894973250186, -0.5431726508670653, 0.03622991665425701, 
    0.16092689325111742, 0.1636899558163325, 0.3562364184652935, 
    0.13530729794425156, -0.356630240969384, -0.0932522773987774, 
    0.30807741199768124, 0.19984050159631472, 0.44291916866176706, 
    0.28352397777906724, -0.4122458056655507, 0.18585890716060405, 
    -0.21510118008469448, 0.30532845409246434, 0.4747808764833099, 
    0.04374042548015211, 0.249819735564774, 0.38383689850921954, 
    0.007877772618858359, -0.803318754285856, 0.21991937559640107, 
    -0.004175760198606326, 0.11774840346246407, -0.6777865063165933, 
    -0.9514111296863703, 1.1443072053213683, -0.034937606573883784, 
    -0.2960199291713792, -0.07320904626357105, 0.40001847360718656, 
    -0.617196107442993, -0.3224777018481362, 0.7778840064348529}}, 
  {12.989391318612327 - 79.70954570574753*\[Eta] + 
    1345.799916556488*\[Eta]^2 - 5936.725013820392*\[Eta]^3 + 
    8969.853740427343*\[Eta]^4, {a0 -> 12.989391318612327, 
    a1 -> -79.70954570574753, a2 -> 1345.799916556488, 
    a3 -> -5936.725013820392, a4 -> 8969.853740427343}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 12.989391318612327, 0.5446572720675648, 
       23.84874302568936, 1.8240827883988393*^-24}, {a1, -79.70954570574753, 
       28.369955506059007, -2.8096464828337098, 0.007793755849396253}, 
      {a2, 1345.799916556488, 464.57266440142985, 2.896855582948384, 
       0.006221780592186644}, {a3, -5936.725013820392, 2717.339742937275, 
       -2.184756259960031, 0.035144283360564195}, {a4, 8969.853740427343, 
       5204.54821344993, 1.7234644339054959, 0.09293352812281497}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 62.92463569364156, 64.54625731526319, 73.49183638780293, 
   0.9992166021061225, ScientificForm[0.43584916399267276], 
   {0.5446572720675648, 28.369955506059007, 464.57266440142985, 
   2717.339742937275, 5204.54821344993}, {{a4, 1.7234644339054959}, 
    {a3, -2.184756259960031}, {a1, -2.8096464828337098}, 
    {a2, 2.896855582948384}, {a0, 23.84874302568936}}, 5, 
   0.43584916399267276, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 12.989391318612327, 0.5446572720675648, {11.886790315706534, 
        14.09199232151812}}, {a1, -79.70954570574753, 28.369955506059007, 
       {-137.14151806265565, -22.27757334883941}}, {a2, 1345.799916556488, 
       464.57266440142985, {405.321726029199, 2286.278107083777}}, 
      {a3, -5936.725013820392, 2717.339742937275, {-11437.691730788665, 
        -435.7582968521192}}, {a4, 8969.853740427343, 5204.54821344993, 
       {-1566.2032886791658, 19505.910769533853}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.2966515440160811, -10.5538860019025, 
   126.3211084155493, -613.6901498573525, 1038.769787191494}, 
   {-10.553886001902502, 804.8543754157678, -12779.547022294715, 
   71941.80062150286, -133108.5763654832}, {126.3211084155493, 
   -12779.547022294713, 215827.7605090435, -1.2519071432394471*^6, 
   2.3595794378698394*^6}, {-613.6901498573526, 71941.80062150286, 
   -1.2519071432394474*^6, 7.383935278546414*^6, -1.4080150385104181*^7}, 
   {1038.769787191494, -133108.5763654832, 2.3595794378698394*^6, 
   -1.408015038510418*^7, 2.7087322106124848*^7}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.21495982187852117, {}, {}, {-0.0078973536517708, 1.0685258390503822, 
    0.15221837160127727, -0.14639727107362965, -0.5569517042061349, 
    -0.7923650020146003, 0.19016264534018035, -0.09720984468986593, 
    -0.4773880498043681, 0.08338505723419765, 0.18667446593073755, 
    0.17057053428130153, 0.3420900549700274, 0.096575350363862, 
    -0.4100559835784843, -0.17676733000154954, 0.21883797716226994, 
    0.0816061810170865, 0.32468484808253884, 0.14678086363432996, 
    -0.5495931735042525, 0.044952907179821366, -0.3555544484883022, 
    0.16487518568885662, 0.3343276080797022, -0.0777785510669915, 
    0.12830075901763038, 0.3089043539059091, 0.009494611899135919, 
    -0.8010435599148966, 0.26508459319517996, 0.09507410861867882, 
    0.21699827227974922, -0.5785366374993082, -0.7723076308812438, 
    1.3242531489919713, 0.1550730365306663, -0.138063730912787, 
    0.08474715199502114, 0.33652680174083116, -0.6932675723773762, 
    -0.3985491667825194, 0.4990022826565479}}, 
  {11.199881483493613 + 18.306335934895806*\[Eta] + 
    66.7790147362356*\[Eta]^2, {a0 -> 11.199881483493613, 
    a1 -> 18.306335934895806, a2 -> 66.7790147362356}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 11.199881483493613, 0.5343311682588021, 
       20.960561817851836, 3.502786343288597*^-23}, {a1, 18.306335934895806, 
       7.518774649188347, 2.434749914585082, 0.01945708373906157}, 
      {a2, 66.7790147362356, 24.702987897277488, 2.7032768268325666, 
       0.010030028250363024}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 82.42553564701225, 
   83.04092026239687, 89.4703361097865, 0.9986403875752338, 
   ScientificForm[0.5741859744340797], {0.5343311682588021, 
   7.518774649188347, 24.702987897277488}, {{a1, 2.434749914585082}, 
    {a2, 2.7032768268325666}, {a0, 20.960561817851836}}, 3, 
   0.5741859744340797, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 11.199881483493613, 0.5343311682588021, 
       {10.119957909052149, 12.279805057935077}}, {a1, 18.306335934895806, 
       7.518774649188347, {3.1103255261625673, 33.50234634362904}}, 
      {a2, 66.7790147362356, 24.702987897277488, {16.8524138300144, 
        116.70561564245679}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.2855097973728163, -3.8384389384609134, 11.600040890271822}, 
   {-3.8384389384609134, 56.53197222527736, -181.17809572993318}, 
   {11.600040890271822, -181.17809572993318, 610.237611053038}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2, 0.35441624822957474, {}, {}, 
   {1.3227721113410933, 0.5602230685947482, -0.35488424850166567, 
    -0.6249706374618285, -1.019979958614238, -1.2217123424067786, 
    -0.2210479936205907, -0.47688340603228774, -0.8275935736255189, 
    -0.23520179898435423, -0.09355744296099289, -0.07387517424725765, 
    0.14002740310762896, -0.05193490869422668, -0.5240275525171878, 
    -0.21182394100979174, 0.2004806489902755, 0.1626951256640563, 
    0.40577379272950864, 0.3260964036573526, -0.36533178611852435, 
    0.3189524689966241, -0.07459663747515144, 0.4458329967020074, 
    0.615285419092853, 0.28433500136958756, 0.49041431145420944, 
    0.7204659038382886, 0.4186341985672364, -0.39217242192435897, 
    0.6488949485615514, 0.4248969197786714, 0.5468210834397418, 
    -0.2487138263393156, -0.6137440810558168, 1.4789923205896542, 
    0.22230323817032271, -0.24288221486849437, -0.020071331960686223, 
    -0.027225652796268207, -1.0654300313794103, -0.7707116257845534, 
    0.024475223734192753}}, {11.199881483493614 + 18.306335934895806*\[Eta] + 
    66.77901473623562*\[Eta]^2, {a0 -> 0.8888794828169534, 
    a1 -> -0.514222919519545, a2 -> 0.11840250839758087}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.8888794828169534, 0.04240723557609545, 
       20.960561817851815, 3.502786343288721*^-23}, {a1, -0.514222919519545, 
       0.2112015350895608, -2.4347499145850757, 0.019457083739061878}, 
      {a2, 0.11840250839758087, 0.04379962393134321, 2.7032768268325587, 
       0.01003002825036322}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 82.42553564701231, 
   83.04092026239692, 89.47033610978656, 0.9986403875752338, 
   ScientificForm[0.5741859744340803], {0.04240723557609545, 
   0.2112015350895608, 0.04379962393134321}, {{a1, -2.4347499145850757}, 
    {a2, 2.7032768268325587}, {a0, 20.960561817851815}}, 3, 
   0.5741859744340803, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.8888794828169534, 0.04240723557609545, 
       {0.8031712626231863, 0.9745877030107205}}, {a1, -0.514222919519545, 
       0.2112015350895608, {-0.9410771444839627, -0.08736869455512725}}, 
      {a2, 0.11840250839758087, 0.04379962393134321, {0.02988016636527349, 
        0.20692485042988826}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0017983736292064554, 0.008557247499689955, 0.001632337173571974}, 
   {0.008557247499689955, 0.04460608842418697, 0.009023532538944048}, 
   {0.001632337173571974, 0.009023532538944048, 0.0019184070565270918}}, 
   12.600000000000001*a0 - 35.60000000000001*a1*\[Eta] + 
    564.0000000000001*a2*\[Eta]^2, 0.35441624822957535, {}, {}, 
   {1.3227721113410915, 0.5602230685947447, -0.35488424850166744, 
    -0.6249706374618302, -1.0199799586142415, -1.2217123424067804, 
    -0.22104799362059246, -0.47688340603228774, -0.8275935736255224, 
    -0.235201798984356, -0.09355744296099466, -0.07387517424725942, 
    0.14002740310762896, -0.051934908694228454, -0.5240275525171896, 
    -0.21182394100979351, 0.20048064899027018, 0.16269512566405453, 
    0.40577379272950687, 0.3260964036573508, -0.3653317861185261, 
    0.31895246899662233, -0.07459663747515322, 0.4458329967020056, 
    0.6152854190928512, 0.28433500136958756, 0.49041431145420944, 
    0.7204659038382868, 0.41863419856723283, -0.39217242192435897, 
    0.6488949485615478, 0.42489691977866784, 0.5468210834397382, 
    -0.24871382633931916, -0.6137440810558203, 1.4789923205896542, 
    0.2223032381703156, -0.24288221486849793, -0.020071331960689776, 
    -0.02722565279627176, -1.0654300313794174, -0.7707116257845605, 
    0.0244752237341892}}, {(10.75761969900361 + 14.488703489145873*\[Eta])/
    (1 - 1.1036197141362634*\[Eta]), {a0 -> 0.8537793411907626, 
    a1 -> 0.08781032417664164, a3 -> -0.06984934899596602}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.8537793411907626, 0.037956312559648736, 
       22.49373776362073, 2.5808125457740465*^-24}, {a1, 0.08781032417664164, 
       0.06841946961333085, 1.2834113545880612, 0.20673377276604954}, 
      {a3, -0.06984934899596602, 0.0323107715511289, -2.1617976186497336, 
       0.03667301222685697}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 84.59958698891164, 
   85.21497160429625, 91.64438745168589, 0.9985698790646426, 
   ScientificForm[0.5888862304608102], {0.037956312559648736, 
   0.06841946961333085, 0.0323107715511289}, {{a1, 1.2834113545880612}, 
    {a3, -2.1617976186497336}, {a0, 22.49373776362073}}, 3, 
   0.5888862304608102, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.8537793411907626, 0.037956312559648736, 
       {0.7770667719696837, 0.9304919104118415}}, {a1, 0.08781032417664164, 
       0.06841946961333085, {-0.0504705820766691, 0.22609123042995238}}, 
      {a3, -0.06984934899596602, 0.0323107715511289, {-0.13515185421976064, 
        -0.004546843772171405}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0014406816631257484, -0.0024127722790310033, -0.0010801039292266253}, 
   {-0.002412772279031003, 0.0046812238221695035, 0.0021936292909993773}, 
   {-0.0010801039292266253, 0.0021936292909993773, 0.0010439859582292408}}, 
   (12.600000000000001*a0 + 165.00000000000003*a1*\[Eta])/
    (1 + 15.800000000000002*a3*\[Eta]), 0.3727960168583182, {}, {}, 
   {1.7256985782229481, 0.574384110055675, -0.3409805422367249, 
    -0.616831594664685, -1.0147320742220582, -1.2222337956160203, 
    -0.22443509153713315, -0.4849127958817743, -0.8396193946094304, 
    -0.2511971306884746, -0.11397933575424624, -0.09808627663754699, 
    0.11170924519778325, -0.08490986307147175, -0.5597151603778538, 
    -0.2529130104640487, 0.15838592419951247, 0.11560023623880866, 
    0.358678903304261, 0.2758485425101256, -0.41568477418666916, 
    0.2678400971357, -0.12565711199900953, 0.3947725221781493, 
    0.5642249445689949, 0.2359257104778152, 0.44200502056243707, 
    0.679038442036676, 0.3896539286630869, -0.42103890103110153, 
    0.6277850941321041, 0.41495375998299977, 0.5368779236440702, 
    -0.2586569861349872, -0.5983850975339813, 1.4948453265272512, 
    0.2490219051578002, -0.19636027321027782, 0.026450609697530325, 
    0.04793242757517291, -0.989320867956625, -0.6946024623617681, 
    0.11261927834692287}}}, 
 {{18.744460530163543 + 1.9973202854904202*S + 7.590478456979099*S^2 - 
    13.679235034057777*S^3, {b0 -> 0.12670387770339453, 
    b1 -> 1.9973202854904202, b2 -> 7.590478456979099, 
    b3 -> -13.679235034057777}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.12670387770339453, 0.6540289530403244, 
       0.19372823957471277, 0.8506904979386034}, {b1, 1.9973202854904202, 
       1.8889220448396589, 1.0573862965636376, 0.31788976275497605}, 
      {b2, 7.590478456979099, 1.605909957719798, 4.726590317527317, 
       0.0010790516401357412}, {b3, -13.679235034057777, 3.460873820928498, 
       -3.952537925924111, 0.003341833379739513}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 51.796463387118145, 56.796463387118145, 
   54.621210174425826, 0.9970317875094654, ScientificForm[1.171870880306592], 
   {0.6540289530403244, 1.8889220448396589, 1.605909957719798, 
   3.460873820928498}, {{b0, 0.19372823957471277}, {b1, 1.0573862965636376}, 
    {b3, -3.952537925924111}, {b2, 4.726590317527317}}, 4, 1.171870880306592, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.12670387770339453, 0.6540289530403244, {-1.3528124030941862, 
        1.606220158500975}}, {b1, 1.9973202854904202, 1.8889220448396589, 
       {-2.2757182482110467, 6.270358819191887}}, {b2, 7.590478456979099, 
       1.605909957719798, {3.9576577433142957, 11.223299170643902}}, 
      {b3, -13.679235034057777, 3.460873820928498, {-21.508275537611972, 
        -5.850194530503583}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.42775387141502286, -0.110833400597331, -0.8395142896581888, 
   0.16756704637382042}, {-0.11083340059733102, 3.5680264914812376, 
   0.09872900601049987, -6.089175859295307}, {-0.8395142896581888, 
   0.09872900601049987, 2.578946792303604, -0.14885785355064932}, 
   {0.16756704637382044, -6.089175859295307, -0.14885785355064932, 
   11.977647604388219}}, 18.617756652460148 + b0 + b1*S + b2*S^2 + b3*S^3, 
   1.98362863127079, {}, {}, {0.6080441376915928, -0.5941267328688618, 
    -0.28467656485382165, -0.21390018669939792, 0.6510100259676008, 
    -0.4227238068747745, -0.19991292396696636, 1.7227592517635415, 
    -1.7953576924206445, 1.3383637449710406, -2.262723708206188, 
    1.7759982919892714, -0.32275383649239586}}, 
  {18.935832750070112 - 4.956905660553824*S + 7.4204733246993095*S^2, 
   {b0 -> 0.31807609760996364, b1 -> -4.956905660553824, 
    b2 -> 7.4204733246993095}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.31807609760996364, 1.0234584512496516, 
       0.31078554993765495, 0.7623449462739347}, {b1, -4.956905660553824, 
       1.07852821781983, -4.595990701637705, 0.0009861564741607237}, 
      {b2, 7.4204733246993095, 2.5190218380198117, 2.945775702576878, 
       0.014640098774239156}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   62.510475341914685, 65.17714200858136, 64.77027277176083, 
   0.9918794468406761, ScientificForm[1.9383182077312173], 
   {1.0234584512496516, 1.07852821781983, 2.5190218380198117}, 
   {{b0, 0.31078554993765495}, {b2, 2.945775702576878}, 
    {b1, -4.595990701637705}}, 3, 1.9383182077312173, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.31807609760996364, 1.0234584512496516, {-1.9623314410130854, 
        2.598483636233013}}, {b1, -4.956905660553824, 1.07852821781983, 
       {-7.360016285641702, -2.5537950354659453}}, {b2, 7.4204733246993095, 
       2.5190218380198117, {1.8077428984054915, 13.033203750993128}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.0474672014343358, -0.06314689442215858, 
   -2.061971073215931}, {-0.06314689442215858, 1.1632231166336189, 
   0.05676214901618284}, {-2.061971073215931, 0.05676214901618285, 
   6.345471020420711}}, 18.617756652460148 + b0 + b1*S + b2*S^2, 
   4.884200716749067, {}, {}, {3.029168787010299, -0.13133668277300714, 
    -1.632667737409733, -2.130673598232569, -1.2419901699275009, 
    -0.6140960267813433, -0.3912851438735352, 3.263615931655867, 
    -0.17639411039604624, 2.9567014018993163, -1.1750732802219623, 
    1.1249961385301468, -2.8809655094799425}}, 
  {18.617756652460148 - (3.215878001539429*^15*S)/
     (1 - 1.0610143933136544*^15*S), {b1 -> -2.1157092115390978*^15, 
    b3 -> 2.79214314029909*^14}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, -2.1157092115390978*^15, 
       1.4565838229959717*^13, -145.25145605334305, 2.0633452604792206*^-19}, 
      {b3, 2.79214314029909*^14, 1.1037069580040592*^14, 2.529786661260516, 
       0.02798402501854946}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 77.21321422597794, 
   78.41321422597794, 78.90806229836255, 0.9701073854219092, 
   ScientificForm[3.718897596387468], {1.4565838229959717*^13, 
   1.1037069580040592*^14}, {{b3, 2.529786661260516}, 
    {b1, -145.25145605334305}}, 2, 3.718897596387468, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, -2.1157092115390978*^15, 1.4565838229959717*^13, 
       {-2.1477684053275345*^15, -2.083650017750661*^15}}, 
      {b3, 2.79214314029909*^14, 1.1037069580040592*^14, 
       {3.6290050464227*^13, 5.22138577595591*^14}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.121636433413561*^26, 1.607641700356807*^27}, 
   {1.6076417003568073*^27, 1.2181690491465741*^28}}, 
   18.617756652460148 + (1.5200000000000002*b1*S)/
     (1 - 3.8000000000000007*b3*S), 16.344781029219483, {}, {}, 
   {9.890960041542634, 5.050704549514091, 1.2999755217806523, 
    -0.5124469622409755, -1.7999464065720723, -0.2960199291713792, 
    -0.07320904626357105, -0.26848370132101707, -3.513091324106, 
    -0.37950363123643527, -4.190716813696177, -1.1315373957755313, 
    -4.445913877889112}}}, 
 S*(1.9973202854904202*f10 + 1.9973202854904202*f11*\[Eta] + 
    1.9973202854904202*(20.25405060758101 - 20.25405060758101*f10 - 
      4.5004500450045*f11)*\[Eta]^2) + 
  S^2*(7.590478456979099*f20 + 7.590478456979099*f21*\[Eta] + 
    7.590478456979099*(20.25405060758101 - 20.25405060758101*f20 - 
      4.5004500450045*f21)*\[Eta]^2) + 
  S^3*(-13.679235034057777*f30 - 13.679235034057777*f31*\[Eta] - 
    13.679235034057777*(20.25405060758101 - 20.25405060758101*f30 - 
      4.5004500450045*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/32/3Dfit_p1_lm_32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 436.9878258970284*\[Eta] + 
      2643.064065516432*\[Eta]^2 - 6896.057216022059*\[Eta]^3) + 
    S^2*(7.628014707255881 + 92.73370230026934*\[Eta]^2 + 
      130.27375207129455*\[Eta]^3), {f11 -> 9.231825139962428, 
    f12 -> -55.83749441183648, f22 -> 5.998532377402371}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 9.231825139962428, 3.437726151257671, 
       2.685445184918241, 0.00943001916201495}, {f12, -55.83749441183648, 
       33.30321878599063, -1.6766395696059608, 0.09899552973805625}, 
      {f22, 5.998532377402371, 20.894955218395868, 0.28708041317653926, 
       0.7750738928645624}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 423.5740327066098, 
   423.99508533818874, 432.01752816330304, 0.97401263663462, 
   ScientificForm[7.292020982628483], {3.437726151257671, 33.30321878599063, 
   20.894955218395868}, {{f22, 0.28708041317653926}, 
    {f12, -1.6766395696059608}, {f11, 2.685445184918241}}, 3, 
   7.292020982628483, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, 9.231825139962428, 3.437726151257671, 
       {2.3504685972866515, 16.113181682638206}}, {f12, -55.83749441183648, 
       33.30321878599063, {-122.50112973406789, 10.826140910394919}}, 
      {f22, 5.998532377402371, 20.894955218395868, {-35.827264813692295, 
        47.824329568497035}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{11.817961091040878, -113.2974096753885, -2.9271279435478776}, 
   {-113.2974096753885, 1109.1043815075593, 21.440420248220477}, 
   {-2.9271279435478776, 21.44042024822048, 436.5991535787687}}, 
   3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 47.334933154811345*f11*\[Eta] - 
      47.334933154811345*f12*\[Eta]^2 - 47.334933154811345*
       (70.04565016422279 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(7.628014707255881 + 15.459398477136691*f22*\[Eta]^2 + 
      15.459398477136691*(32.42096139857074 - 4.*f22)*\[Eta]^3), 
   55.923927080633426, {}, {}, {2.5109295821960274, 1.0872585939798896, 
    0.309808987767326, 0.5599998983240937, -2.5145990807584155, 
    -1.5137223547187801, -1.774415390811427, -1.8941413529410767, 
    -2.6026697936998033, -3.7802807676490175, 7.341803493096492, 
    2.515173459771674, 1.3878579568798557, 4.365829794120216, 
    0.5451400566531461, -0.5365019706147791, -1.2236402546711709, 
    -0.821769553221106, -0.932361794924983, -1.3499774388600336, 
    -2.4648313325429303, -2.594612978538276, -1.702985948810623, 
    -4.608435310813377, -3.039741146940777, 0.508009414282597, 
    -1.9931698111312866, 0.536063219836322, 1.3471545551637405, 
    -2.2017825409994405, 4.06384675595298, -1.323637086838385, 
    1.9629124080258578, -0.3113849330127785, 1.1302522859864652, 
    0.9331826076186331, 0.45829372837513915, -1.1564577368664146, 
    -1.8637369217966153, -2.3158561498620287, -1.3535358613340946, 
    2.8023778774826837, -0.4145220215493737, 5.087775720193477, 
    3.524645068191276, -7.846380136733458, -23.995269375812114, 
    1.2915945953986636, 0.8590907194322028, 0.4976453031814785, 
    -0.4913415331741753, -1.0340645932130208, -1.437569350835684, 
    -3.446172332017941, 47.53806002557112, -2.7573659981449996, 
    -2.2511851479813085, -0.2609340879811306, -6.657167981785534, 
    0.37302110550150047, 0.14675444507979662}}}, 
 {{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 466.5288099446568*\[Eta] + 
      3621.4107596120116*\[Eta]^2 - 10336.788247642324*\[Eta]^3) + 
    S^2*(7.628014707255881 - 354.0004184567596*\[Eta]^2 + 
      1917.2102350994103*\[Eta]^3), {f11 -> 9.855909343293044, 
    f12 -> -76.50609218709575, f22 -> -22.898718794285564}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 9.855909343293044, 1.225534386430944, 
       8.042132030253239, 6.687045829971435*^-15}, {f12, -76.50609218709575, 
       12.41373112486661, -6.16302152975122, 1.4914166080413695*^-9}, 
      {f22, -22.898718794285564, 9.5236435241347, -2.4044073821385603, 
       0.016568818117465228}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3182.8162808967527, 3182.865360651354, 3199.6183175929236, 
   0.9762078677007848, ScientificForm[6.0553790723150716], 
   {1.225534386430944, 12.41373112486661, 9.5236435241347}, 
   {{f22, -2.4044073821385603}, {f12, -6.16302152975122}, 
    {f11, 8.042132030253239}}, 3, 6.0553790723150716, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 9.855909343293044, 1.225534386430944, {7.447958385392144, 
        12.263860301193944}}, {f12, -76.50609218709575, 12.41373112486661, 
       {-100.89680376908456, -52.115380605106935}}, 
      {f22, -22.898718794285564, 9.5236435241347, {-41.6109367463512, 
        -4.186500842219925}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1.5019345323246707, -15.016736823903475, -1.3806959961921084}, 
   {-15.016736823903475, 154.100720440482, 11.300717228420918}, 
   {-1.3806959961921077, 11.300717228420918, 90.6997859747928}}, 
   3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 47.334933154811345*f11*\[Eta] - 
      47.334933154811345*f12*\[Eta]^2 - 47.334933154811345*
       (70.04565016422279 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(7.628014707255881 + 15.459398477136691*f22*\[Eta]^2 + 
      15.459398477136691*(32.42096139857074 - 4.*f22)*\[Eta]^3), 
   36.89211131581561, {}, {}, {-6.719304174551584, -3.8553767045996015, 
   -2.960841309692907, -2.2040570219092697, -1.5781970563589418, 
   -1.0699247861108523, -0.6740345543392339, -0.37821572186071073, 
   -0.17402048068473608, 0.013793021725888366, 0.03065730663592614, 
   0.01270166286653751, -0.04228956380107185, -0.14328427998698778, 
   -0.3039311609492419, -0.5274597644538392, -0.7423581779458477, 
   -3.464955484534954, -2.0772992726345016, 0.7152844948790484, 
   0.9477492284625093, 2.701279530762635, -2.0238659134550545, 
   0.11319733882319838, 1.2985367055914665, -5.514602174890399, 
   -3.0078786311373378, 1.5984369137424892, -1.7438701468457936, 
   -1.7181619631134595, -1.099908985998404, 3.1312146870800213, 
   -0.19008331587694727, 3.044104191335336, -1.4497883854586853, 
   2.635652738819765, 0.8415074989293281, -0.40255476710027693, 
   0.23021311541652523, -5.003488309842776, 2.797473178133533, 
   2.0892003632219627, -0.3309985262452457, -0.5210243495783153, 
   0.7988796267387634, -2.6897796463902512, -0.5710712455821394, 
   1.7675053773314247, -3.2031277876136564, -1.1596184513845103, 
   0.2546621865176064, 1.5334391746955873, 2.243709995358685, 
   3.7327800815828596, 4.0131722956637645, -4.820262075833057, 
   0.3984868330997777, -3.425112183912649, -2.7672721267928004, 
   3.9587745337338553, -0.7750256345421604, 4.44082759833384, 
   0.9641756720191452, 3.033701791297304, 0.4492540703897916, 
   0.023683650213094154, -1.270150133495708, -5.620115274578296, 
   -4.222554252298513, 3.686197084706187, 7.082241977640145, 
   5.555081006522887, -5.11161038282949, 8.150961466695385, 4.34497991404195, 
   0.36474792768352415, -3.409556238943061, -6.967243610366786, 
   8.332436948950438, 8.206063978032006, -4.127870308856544, 
   7.458174788783495, 4.021441615310614, 0.26967436938438283, 
   -6.119746782076234, 3.7767021655093203, 6.460561973003443, 
   3.066709268951719, -2.879800938556869, -5.534227568632243, 
   -5.481422956562415, -1.6105369833841472, 5.429603922059936, 
   -0.3891014827110588, -4.243713073042141, -5.1295808840587895, 
   1.2906013523290518, -0.6031513362261194, -3.4073034804690288, 
   -4.555325570777251, 7.519494519365235, -2.8076943249247, 
   -5.832041891559054, -0.10124551959872008, 2.389809856689844, 
   1.0143785847643372, 2.6643874768055724, 2.6643875867749323, 
   -5.939131409209082, 1.0359583871228715, -5.839885295596643, 
   -8.54415727665873, 3.1591151974371456, 10.595596318812952, 
   -1.0941780877577685, -46.98449630748976, -9.515713856742366, 
   6.594268218480835, 6.619499727779498, 6.619562311240429, 
   6.628927199673029, 6.206033108988123, 6.249026800994699, 
   4.012254400361357, 4.338263475050255, -0.5169933067642347, 
   -0.3202306889792652, -4.746961170608444, -4.693914112431855, 
   -6.89232853417424, -6.668841101596925, 2.7157908624286335, 
   5.002509331381361, 4.378125566743634, 4.628316477300402, 
   -1.0561179864931063, -0.925945768410358, -0.8089739078408087, 
   -4.362540756509034, 6.010867189607296, 6.054385442569441, 
   -6.188237774158722, -5.699459488697215, -0.3085854929937426, 
   2.664307316139812, -0.3445574920533119, 2.1025767366988504, 
   -3.29703184446403, -0.5137120213180566, 8.648174582164273, 
   8.706295294374598, -7.9058766856153255, -7.493915803549484, 
   5.62167640810361, 5.664146341699421, 2.4993539439326895, 
   2.585228818588874, -2.939666894778327, -2.1063830749752697, 
   -5.748510965590995, -5.318172110019432, 7.874397327576233, 
   8.186310656345952, -7.116855972607198, -6.479743987225163, 
   2.352446219178816, 2.453790164844648, -0.28313025995477403, 
   0.2502153649306109, -3.0129886030045583, -2.6557239851521928, 
   4.700322949221771, 5.027254863309764, -5.148685242486508, 
   -4.8710218405449695, 3.424137391217741, 4.003704884265119, 
   -0.273019368790429, -0.1588089439856475, 0.4674724604667091, 
   -4.000056074103512, -3.880330111973862, -3.969876591451296, 
   4.68434080206454, 4.798640288704817, 2.8965528569136296, 
   3.148436827425755, -0.915917126617444, -0.43894477210758964, 
   -3.2444225582111272, -2.93278842194745, -4.894454950792465, 
   -4.60764130695469, -4.701739857244306, -4.701111596506664, 
   -4.659712463611058, 6.888995851146163, -6.192671806563013, 
   -5.255728971318167, 2.9118274768079644, -3.8804457905964966, 
   8.424800171184948, -7.439311160408089, -3.7294608309152864, 
   -5.5788559019038715, 6.666011399883146, 0.30253009227263306, 
   -1.368121223429334, 7.791484836411868, 3.399825237511749, 
   -5.27615948258746, -5.0362948172401065, -10.349764133972037, 
   2.491495043086985, 5.699137127677808, -2.0507711738527057, 
   -13.565268890023638, -13.52294884210346, 7.968246683556927, 
   12.507672299170736, -0.14517084752511522, 1.0460485217600066, 
   7.285396110553478, -12.750422453370277, 3.9627136492293573, 
   7.901880738970007, 9.465011390972208, -19.619567610602402, 
   -3.4706783715237464, 4.570187265007576, 4.666450626488768, 
   2.0732928631527656, -47.66215756487046, -2.972089508886228, 
   -2.6043007449692013, -9.68851256091186, -9.145285802444, 
   -4.0476417431808045, 3.4686169580369324, 6.974067670157879, 
   -7.157537286005258, 2.5346535920147133, -9.294185320742649, 
   -8.818391675697058, 0.8820525892647595, 1.916199863061017, 
   -1.2791020816874337, -1.039972733725719, -4.290219470179423, 
   -2.088637948727623, 3.349622068341425, -4.449593467130711, 
   8.728060370808507, 9.21475083546207, -2.252364207108563, 
   -1.8268453148461958, 8.562502197211288, 6.261345968023946, 
   6.6902469248742165, 4.0628240294814475, 2.9078077901586994, 
   3.833125308314635, -2.692168343014959, -2.5655760341585534, 
   -3.4514832439366607, -5.651934567282446, -5.018394268577136, 
   -6.511154875521459, -2.66327881498232, -6.148267875444695, 
   -6.09076307698998, 4.4617721249697695, -2.518888765547537, 
   3.7955651865987363, 4.323517567737099, 1.050906137075522, 
   1.0746605931709254, -2.200711264700903, -1.4684125432039075, 
   9.444331197614169, 9.196423859071821, 4.803496031427549, 
   -2.0264234444052427, 6.6071288541120055, -2.31523688470352, 
   -2.4172476377904566, -1.6441171325585664, 6.9041344414929995, 
   6.97503228935431, 5.039845875319877, 1.4528428785206522, 
   1.4691915705484817, 1.716423107503708, -2.950227821045342, 
   -2.8626359090696916, -3.866081017087245, -5.0611932207444035, 
   45.92303913684466, -4.089279470733745, 14.581763615133276, 
   4.42639332350922, -4.379102973480466, -4.216349953873742, 
   9.340301952138336, 9.106467750270614, 0.1468480174481961, 
   0.6819377826813806, -4.4389759117462155, 9.116747696343822, 
   -2.524092327242874, -7.228793142600615, 1.8953340888481662, 
   -1.966865003730316, 3.183673790190639, -29.4568541087507, 
   0.5868190678827006, -8.457633079309389, 5.737721243177219, 
   -10.076040877271097, -6.837112618718464, 6.41273837007526, 
   -2.226073982445044, -6.818690148721206, -3.162692169415692, 
   7.708703493428835, 3.8241088873327485, -2.903855918788757, 
   -5.463712223613651, 2.0372055512560436, 8.230944417856655, 
   -4.4391311578162735, -2.224696275855795, -3.5560290155654606, 
   8.162198134488008, 8.96120814228722, -3.0980705892526927, 
   5.601273859987856, -0.3918111125679218, 4.652709886541231, 
   2.9814826801422285, -11.270566590890091, 6.889917105886056, 
   1.6841436675181, -4.852699209147779, -1.1423687392277344, 
   4.802275719060532, 4.482382199132132, -24.85296056472231, 
   -0.38225172200453983, -0.4348350507242813, 1.0266809376914239, 
   3.5466119923293107, -9.77072285032709, -4.101831561733555, 
   -5.1516333606701075, 6.12586782577042, -1.963081623879777, 
   -3.885604572103386, 7.537199264441597, 7.374882447136436, 
   -3.2650509183209913, 2.497770230877798, -0.4450605150421829, 
   8.164356639403351, -1.5995350982269567, 5.641107102844725, 
   3.022550857608028, 0.17565732972541426, -2.387498222372175, 
   1.1613900481702117, -1.0833256781518568, 1.1455076989160347, 
   -6.553096135521223, 4.9035494593135525, -2.1045349434939524, 
   7.472632593670561, -1.8370474781221944, 6.109124997645331, 
   1.851676163285461, 3.824101700470216, -5.0064125603890375, 
   -0.583007671619626, -4.720536996298556, 2.965793489038944, 
   -4.52028901608179, -3.438620626530181, 2.931102490706138, 
   -2.4204768778141066, 1.803065884591227, -0.636423825177868, 
   -1.566797295937068, 4.3117158279748296, 3.5604712834835013, 
   -0.3199860987419072, 5.403294328726631, 4.33556364731934, 
   1.4721469349815592, -0.16976857927842204, 2.715228394116636, 
   3.5093602491205402, 2.92392670113545, 3.1976856191369194, 
   3.127161867505805, 3.244674980873974, 0.29946019773107935, 
   -3.3716655651212832, -0.3266960750395924, 0.7829908610425562, 
   3.0970588423486447, 1.3105430858652483, 0.4453541753997783, 
   8.364992096095612, 0.9978076242232916, -4.089434308020586, 
   2.386508871516245, 0.2396759127560557, 3.674541558596353, 
   0.06458828460918653, 0.6313123068617372, 0.10488654163899014, 
   1.369027560971091, 0.5212447485578195, 1.3199264770255468, 
   -0.16771204853424138, -0.4674787818880475, 0.09261174129485994, 
   0.5279076780161631, 0.6724075320017562, 1.723423178452265, 
   8.903926873492367, 0.6022013374973767, -0.026578718894938902, 
   -0.02251149412316522, -0.024050285787524217, 0.2680814078639173, 
   0.7509320419192136, 0.7415156574389243, -0.6966734931324368, 
   -0.1495501739563565, 0.1330886687977113, -0.09337827470983484, 
   -0.02587459536141523, -0.12698881182532773, -0.1148689373543732, 
   1.592340664101556, -1.2732786452314429, 0.08626937862948125, 
   8.101775333364913, 0.7200891954045119, 0.8120861174795095, 
   0.8492377305088326, 1.2334161746107952, -0.34881966807205345, 
   1.0716690481321507, 1.080645415499987, 1.2110288300618208, 
   1.2472420002732747, 1.1976241075982443, 1.1665870042170923, 
   1.2045959547056668, 1.2394478220866745, 1.1966351743797645, 
   0.16646818178696776, 0.2630918347145439, 0.7238631245490978, 
   0.9186110788062649, -0.1943960936481517, 1.2325846893161838, 
   -2.939221758452163, 0.45017001246958444, 2.9670552431992974, 
   1.0474172603785519, 1.0645118963346931, 1.134089819552912, 
   0.40749611521016504, 1.843101170151158, 1.0968913838298135, 
   0.809150310656463, 1.1863452007110595, 0.9009960916913542, 
   0.5485550190229844, 0.5141875620363408, 0.5223933518705053, 
   0.7958914204741632, 0.8459020619731916, 0.93695127188127, 
   1.1892941272602116, 1.1867955872475022, 1.1878191727093963, 
   0.5282056419530363, 0.9377524757932179, 0.9545972921804093, 
   0.9560613180061353}}}, 
 {{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 383.4418506971339*\[Eta] + 
      2020.4770826731574*\[Eta]^2 - 5262.444887847274*\[Eta]^3) + 
    S^2*(7.628014707255881 - 276.7343830134619*\[Eta]^2 + 
      1608.1460933262197*\[Eta]^3) + 482.79063619251326*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 482.79063619251326, 
    f11 -> 8.100610376760594, f12 -> -42.6846928475653, 
    f22 -> -17.90072126174454}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 482.79063619251326, 22.027645415324844, 
       21.91748718892266, 1.1149467917289517*^-74}, {f11, 8.100610376760594, 
       0.8749921564197308, 9.257923419458354, 6.551177129243013*^-19}, 
      {f12, -42.6846928475653, 8.959688350173645, -4.76408231841435, 
       2.5046391300651965*^-6}, {f22, -17.90072126174454, 6.774872708690372, 
       -2.6422225230568013, 0.00850038513788422}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2847.4682994723353, 2847.55026668545, 2868.4708453425487, 
   0.9879981041848228, ScientificForm[4.300803284750986], 
   {22.027645415324844, 0.8749921564197308, 8.959688350173645, 
   6.774872708690372}, {{f22, -2.6422225230568013}, {f12, -4.76408231841435}, 
    {f11, 9.257923419458354}, {d10, 21.91748718892266}}, 4, 
   4.300803284750986, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 482.79063619251326, 22.027645415324844, 
       {439.5101219613336, 526.0711504236929}}, {f11, 8.100610376760594, 
       0.8749921564197308, {6.381402092621967, 9.819818660899221}}, 
      {f12, -42.6846928475653, 8.959688350173645, {-60.288931150622545, 
        -25.080454544508058}}, {f22, -17.90072126174454, 6.774872708690372, 
       {-31.21217462656529, -4.58926789692379}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{485.2171625432816, -1.764121174082512, 
   33.99138713665193, 5.02311768153439}, {-1.764121174082512, 
   0.7656112737960505, -7.714239104650283, -0.7161765052913652}, 
   {33.99138713665193, -7.714239104650282, 80.27601533223732, 
   6.064172319575119}, {5.02311768153439, -0.716176505291365, 
   6.064172319575119, 45.89890021895762}}, 3.2589335180457386 + 
    433.411565457014*\[Eta] - 4485.432715110435*\[Eta]^2 + 
    29016.448592832847*\[Eta]^3 - 88552.62750206042*\[Eta]^4 + 
    103186.40538667778*\[Eta]^5 + S*(4.471413225013436 - 
      47.334933154811345*f11*\[Eta] - 47.334933154811345*f12*\[Eta]^2 - 
      47.334933154811345*(70.04565016422279 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(7.628014707255881 + 15.459398477136691*f22*\[Eta]^2 + 
      15.459398477136691*(32.42096139857074 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 18.648212852359013, 
   {}, {}, {-6.371651288550596, -3.5462004833396126, -2.690179611599807, 
   -1.9719477054089456, -1.3846779798772832, -0.9150338080737486, 
   -0.5578095331725734, -0.300694515990382, -0.1352409485366275, 
   -0.025024368848110434, -0.04701533293795901, -0.10386408413312331, 
   -0.1977862766523968, -0.33774981711586527, -0.5374033807815639, 
   -0.799976525415488, -1.0539573384627143, -2.072291309896631, 
   -1.356480191834443, -0.054508572882800976, 0.1779561607006599, 
   1.111647093337071, -1.3206583472562912, -2.3622657553449713, 
   -1.0093494827209, -1.885952566581409, -1.610090234081774, 
   -0.6422577204101145, -1.2647558623204702, -1.2390476785881361, 
   -0.6968723531237764, 0.163071365206644, 0.060417659335570306, 
   -0.10524474738105027, 0.6412794972247333, 0.00913050757636924, 
   -0.38498111126869006, 1.4211454718549152, -0.8343783492904109, 
   -1.416226393928799, -0.003361811722175645, -0.43611744911809325, 
   0.0742202907827334, -0.21092080371534294, 1.1089831726017358, 
   -3.1597138636304987, -1.0410054628223868, 1.0026675497045723, 
   -0.5181720195110913, -0.46440087539821917, -0.2314099732256807, 
   0.03085159988405195, -0.19360091981765493, 0.18401354234527645, 
   -0.00575898730190616, -1.0372598421829409, 0.18760494524902782, 
   0.8088407325081342, 0.7991170555936833, -0.5728847718242882, 
   0.049177158717315095, 0.5510197868485136, 1.0823425604049817, 
   3.1518686796831403, 0.6373985001748679, -0.4707011757210253, 
   -0.3702471410691963, 0.07900415985513476, 0.511842661596031, 
   1.3292823328122196, 1.092889294448291, -0.9466526035002509, 
   1.9232475926913182, 2.1787341331148866, 1.5200248312204891, 
   0.6941655151099226, 0.07344555225905935, -0.33932708808520573, 
   2.7527811349795357, 4.5753039082154245, 0.1026617196923354, 
   1.4473617583722387, 0.3597544112034683, 0.5353068715306506, 
   0.4270347340410723, 2.005827367016373, 0.2093158288952992, 
   -0.062432474187858134, 0.24855233811058142, 0.713872589324172, 
   1.1732029701086155, 0.07132734227813131, -1.2639227526112258, 
   -0.8565814017234601, -0.8166439235491687, 0.6336263566833082, 
   -3.217125920329199, -2.7756275424163945, -0.13258530197515128, 
   0.22323598771753694, 0.16631442968622068, -0.8413792302564591, 
   0.714455076542027, -0.9618653609743255, -2.4717214880982716, 
   -0.9159258075934673, -2.197328533424084, -2.1973284234547243, 
   0.09776842774363459, -1.8361024324436386, -0.27257767745632044, 
   -0.4482838858087135, -1.1849609925216775, 3.947544773504518, 
   0.17191002643805575, -37.9465207713358, -0.4777383205884007, 
   2.113670497847707, 2.1389020071463705, 2.1389645906073014, 
   2.1483294790399015, 1.6085711322000975, 1.6515648242066732, 
   1.2732295002670284, 1.5992385749559261, 0.4592261160937383, 
   0.6559887338787078, -0.05767053204503014, -0.004623473868441863, 
   -0.3473172029756739, -0.12382977039835907, -1.0814726508294825, 
   1.2052458181232453, 0.5901420083497655, 0.8403329189065332, 
   -0.21509841218528436, -0.0849261941025361, 0.032045666467013234, 
   1.113366425291538, 1.1466726341980333, 1.1901908871601776, 
   0.06070403058624407, 0.5494823160477509, -2.546197840070306, 
   0.42669496906324866, 0.19305831884281588, 2.640192547594978, 
   0.014589751578427013, 2.7979095747244003, 1.2809799770810955, 
   1.3391006892914206, 0.36619408640995843, 0.7781549684757998, 
   0.09200043020617699, 0.13447036380198796, -0.2648728586028568, 
   -0.17899798394667243, -0.17666246506912842, 0.6566213547339288, 
   -0.2237244789989603, 0.2066143765726025, -0.4089927806352307, 
   -0.09707945186551115, 0.11427614936087949, 0.7513881347429141, 
   -1.0374072377499743, -0.9360632920841425, -0.9197582697851665, 
   -0.38641264489978155, -0.8976135385628865, -0.540348920710521, 
   -1.6708561381581006, -1.3439242240701077, -0.5240757610416402, 
   -0.24641235910010195, -2.269080515267099, -1.680355304638109, 
   -1.3890728290267766, -1.2748624042219951, -0.6485809997696386, 
   -0.5514847174078099, -0.4317587552781603, -0.5121610855123642, 
   -2.173597972679385, -2.0592984860391077, -2.1322857889689644, 
   -1.8804018184568392, -2.28818534521249, -1.8112129907026358, 
   -0.9622934567654795, -0.6506593205018021, -0.7859421045440449, 
   -0.49912846070627026, -0.8677773617498232, -0.8671491010121812, 
   -0.8257499681165754, -2.58562364612213, -0.5256831233439527, 
   -0.666324885797934, -1.4439747871235227, -0.07155263588727223, 
   1.7728593066252074, -0.7096519035151729, -1.773151369277059, 
   1.749985639728063, 1.7459536050762239, -0.4791867051417853, 
   -0.14904381148625845, -2.4305299763384483, 0.3689065976710637, 
   0.30824220469667196, -0.4749775960539875, -0.9138805823784253, 
   0.4550387172239567, -0.6309886505644258, 0.7690876911864599, 
   -2.59165452544854, -2.5493344775283617, 3.486639446085931, 
   8.02606506169974, 10.760458798849477, 11.951678168134599, 
   3.087856694061486, -2.4849820863712466, 0.02205430999859459, 
   3.9612213997392445, 5.524352051741445, -23.55116902902138, 
   -7.402279789942725, 1.4703313946010326, 1.5665947560822246, 
   0.7792448134018102, -45.348658487858195, -0.6585904318739608, 
   -0.2908016679569343, -1.9738640801246632, -1.4306373216568034, 
   -6.609644438073715, 0.9066142631440215, 4.4210804275627, 
   -0.7210228749798588, 0.5020198604571036, -0.21898799286037018, 
   0.25680565218522133, -0.6296963911359086, 0.404450882660349, 
   -0.09791214940301529, 0.1412171985586994, -0.4191420111209183, 
   1.7824395103308817, 0.5566778605075839, -0.07629163841350106, 
   1.623767450899436, 2.110457915552999, -9.864639297586827, 
   -9.430160901888726, 1.407118553988056, 0.8968424928805234, 
   1.325743449730794, 0.487844550901805, 0.22708174554247051, 
   1.1523992636984062, -0.014493684309702104, 0.11209862454670372, 
   0.11807154857901381, -0.2996366357828961, 0.33390366292241325, 
   0.6225300234459716, 4.924442756294738, 0.8927324503099214, 
   0.9502372487646369, 0.08303258117474144, 0.22519419629703208, 
   -0.10301870978961603, 0.4249336713487466, -0.179164582765452, 
   -0.1554101266700485, -0.7653201939054561, -0.03302147240846054, 
   0.3554675262904894, 0.11646931312343867, -0.40072837205243417, 
   -0.12953710770134919, 0.09420767272595754, 0.025814622350456062, 
   -0.0673502473564831, 0.7057802578754071, -0.9205397886135316, 
   -0.8496419407522211, -1.0115881823146537, -1.05617934871783, 
   -1.0398306566900004, -0.7925991197347741, -0.15580358905963365, 
   -0.06821167708398335, -0.420774420608387, -1.5982797606293637, 
   49.3859525969597, -0.4312541921796669, 3.464335578412424, 
   0.814238682944886, -0.5104800658957434, -0.3477270462890196, 
   -1.8689124360348224, -2.093905361794288, -0.16740747504566045, 
   -1.636345371158221, 0.29310635202990554, -0.7399304727928069, 
   -0.4956737262745232, -1.7962414982698007, 0.3260270326008552, 
   0.22052190156071916, 6.729084855623043, -19.08270041333527, 
   0.7178721713465421, -1.9029489911068111, 1.8453229537900597, 
   -1.1497421882467762, -0.3264583679671631, 1.709650387249539, 
   5.255905038819563, 0.3991280247106097, -9.927840742715205, 
   1.3422506984549258, 0.6438659388425307, 0.2704201317080148, 
   0.8788729793864327, 8.783321281760443, 1.0118165041731757, 
   1.014225932995057, 2.9546610325890263, 0.9941048213000947, 
   1.615618538778861, -0.005255434086464561, 0.5348448519101083, 
   -1.1101934073618764, -0.8218653678890107, -5.828107194586877, 
   -0.8167156332760186, -1.987550480439289, 0.8654183506279765, 
   -2.2102679001546903, 1.7490051522336003, 0.07481256156970062, 
   1.7606291274637158, 2.362596389209628, -16.105536604749318, 
   0.3222858077025279, 1.5890664593783654, 3.0505824477940706, 
   5.570513502431957, -4.63048487371961, 1.0446431511064347, 
   0.6369164353456362, 1.1425597824513076, 0.5204824518467426, 
   1.0761302820609906, 0.9283233373749624, 2.2214350719770763, 
   -5.33161425267981, 0.4312068965189795, 0.5730277317753298, 
   0.7324579326414948, 0.8407995790975793, -0.15055944298847024, 
   -0.3044281530089812, -8.603568474284, -0.5353461025704593, 
   0.4534375582124497, 0.6199898482815858, 1.367669396417412, 
   -0.3338429078394327, 3.869238642147252, 0.6825603066749792, 
   0.4836379412539955, 1.2715412209149477, 0.7352905987604785, 
   0.6707498089751454, 0.7158283097890958, -0.8575757696470987, 
   0.24995068852557267, -1.0281559568154464, 1.8058076439516952, 
   0.0296778645704876, 0.5417464394074045, 0.6479637212082991, 
   0.9885518125549346, 0.38082576297889403, 0.7829734666751058, 
   1.2691544580095915, 0.8984698906509223, 0.8443196372385771, 
   1.364596099798291, 0.8529869801612193, 0.6303080702876755, 
   0.5907435055425125, 1.3068264859122998, 0.39642622800241156, 
   0.7738594615529237, 0.6588478677850489, 0.9326067857865183, 
   0.908655865229008, 0.6441982440685692, 0.7706044565882593, 
   0.031300996994211516, 1.3706625782382673, 3.111834377790238, 
   0.7476698166129268, -1.365257122570668, -0.06238072682052831, 
   3.8157396555680876, 1.0583586182360065, -0.43098057975369386, 
   0.8597357344367857, 0.42068585694313754, 0.844516937458387, 
   0.19804517739198957, 0.017866399365935592, 0.10488654163899014, 
   1.369027560971091, 0.5212447485578195, 1.3199264770255468, 
   -0.1677120485342698, -0.4674787818880475, 0.09261174129485994, 
   0.5279076780161489, 0.6724075320017278, 1.723423178452265, 
   8.903926873492367, 0.6022013374973625, -0.026578718894938902, 
   -0.022511494123179432, -0.024050285787524217, 0.2680814078638889, 
   0.7509320419192136, 0.7415156574389243, -0.6966734931324368, 
   -0.1495501739563565, 0.1330886687977113, -0.09337827470983484, 
   -0.02587459536141523, -0.12698881182534194, -0.11486893735438741, 
   1.5923406641015418, -1.273278645231457, 0.08626937862948125, 
   8.101775333364913, 0.7200891954045119, 0.8120861174794953, 
   0.8492377305088183, 1.2334161746107668, -0.34881966807203924, 
   1.071669048132165, 1.0806454155000011, 1.2110288300618066, 
   1.2472420002732605, 1.1976241075982443, 1.1665870042170923, 
   1.2045959547056526, 1.2394478220866603, 1.196635174379736, 
   0.16646818178695355, 0.26309183471451547, 0.7238631245490978, 
   0.9186110788062365, -0.19439609364819432, 1.2325846893161554, 
   -2.9392217584521774, 0.4501700124695702, 2.967055243199283, 
   1.0474172603785377, 1.064511896334679, 1.1340898195528837, 
   0.40749611521015083, 1.8431011701511437, 1.0968913838297993, 
   0.809150310656463, 1.1863452007110595, 0.9009960916913684, 
   0.5485550190229844, 0.5141875620363265, 0.5223933518704911, 
   0.795891420474149, 0.8459020619731632, 0.9369512718812416, 
   1.1892941272601831, 1.186795587247488, 1.187819172709382, 
   0.5282056419530221, 0.9377524757932036, 0.9545972921803809, 
   0.9560613180061068}}}, 
 {{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 379.3600150214722*\[Eta] + 
      1982.7454093643146*\[Eta]^2 - 5176.82756542249*\[Eta]^3) + 
    S^2*(7.628014707255881 - 149.45538422779146*\[Eta]^2 + 
      1099.0300981835378*\[Eta]^3) + 479.5422765736814*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 272.3844311655643*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 479.5422765736814, 
    d20 -> -272.3844311655643, f11 -> 8.014377326376604, 
    f12 -> -41.887571761845386, f22 -> -9.667606695617875}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 479.5422765736814, 21.805559518943568, 
       21.99174371825127, 5.38992399156105*^-75}, {d20, -272.3844311655643, 
       78.82583352066102, -3.455522371281614, 0.0005971522581307208}, 
      {f11, 8.014377326376604, 0.8657248389885497, 9.257418714865594, 
       6.619440890461123*^-19}, {f12, -41.887571761845386, 8.864111857946915, 
       -4.725523823832622, 3.0064262776052983*^-6}, {f22, -9.667606695617875, 
       7.111344424870158, -1.3594625879471998, 0.1746278857872593}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2837.5597517660526, 2837.6829550514735, 
   2862.7628068103086, 0.988284758730474, ScientificForm[4.249132472750125], 
   {21.805559518943568, 78.82583352066102, 0.8657248389885497, 
   8.864111857946915, 7.111344424870158}, {{f22, -1.3594625879471998}, 
    {d20, -3.455522371281614}, {f12, -4.725523823832622}, 
    {f11, 9.257418714865594}, {d10, 21.99174371825127}}, 5, 
   4.249132472750125, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 479.5422765736814, 21.805559518943568, 
       {436.6979048951709, 522.386648252192}}, {d20, -272.3844311655643, 
       78.82583352066102, {-427.2643509536173, -117.5045113775113}}, 
      {f11, 8.014377326376604, 0.8657248389885497, {6.313369070169238, 
        9.715385582583968}}, {f12, -41.887571761845386, 8.864111857946915, 
       {-59.30410733442902, -24.471036189261756}}, {f22, -9.667606695617875, 
       7.111344424870158, {-23.640239840314266, 4.305026449078515}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{475.4824259341904, 74.1001293053043, 
   -1.7020563284703834, 33.03067333065826, 2.6734357399991064}, 
   {74.1001293053043, 6213.512030226967, 1.9671098442422565, 
   -18.183570310808445, -187.81013358200033}, {-1.7020563284703834, 
   1.9671098442422565, 0.7494794968417503, -7.551178375047995, 
   -0.7599618196349558}, {33.03067333065826, -18.183570310808445, 
   -7.551178375047995, 78.57247903019511, 6.481082887953897}, 
   {2.6734357399991064, -187.81013358200033, -0.7599618196349558, 
   6.481082887953897, 50.57121952913187}}, 3.2589335180457386 + 
    433.411565457014*\[Eta] - 4485.432715110435*\[Eta]^2 + 
    29016.448592832847*\[Eta]^3 - 88552.62750206042*\[Eta]^4 + 
    103186.40538667778*\[Eta]^5 + S*(4.471413225013436 - 
      47.334933154811345*f11*\[Eta] - 47.334933154811345*f12*\[Eta]^2 - 
      47.334933154811345*(70.04565016422279 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(7.628014707255881 + 15.459398477136691*f22*\[Eta]^2 + 
      15.459398477136691*(32.42096139857074 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   18.240117823960933, {}, {}, {-6.35669358049316, -3.532657985201558, 
   -2.6781140127917693, -1.9614206953415652, -1.3757512479611993, 
   -0.9077690437196022, -0.552268425791004, -0.2969387549920288, 
   -0.13333222333213168, -0.026994783463246463, -0.0510178515788704, 
   -0.10996039621045117, -0.20603807157678045, -0.3482187842979432, 
   -0.5501512096319754, -0.815064905344876, -1.071447958881718, 
   -2.1240512519733947, -1.3468677582197053, -0.13510581580377767, 
   0.0973589177796832, 0.8795251288717107, -1.663263505582762, 
   -2.805255733507437, -1.3962322020100189, -1.7636623956058628, 
   -1.758600474842467, -0.8390724489621846, -1.3502598795760221, 
   -1.324551695843688, -0.7435092922647151, 0.32234393063378874, 
   0.03477465644430211, 0.05362051902616116, 0.4126461035088642, 
   -0.04915521524397448, -0.7933020290962851, 0.7782429082205482, 
   -1.2028342335671312, -1.2234485154168873, 0.07464088089398047, 
   -0.6646546646608087, -0.08022936089593458, -0.2694623701662948, 
   1.050441606150784, -3.2788717691855016, -1.1601633683773898, 
   0.7572933893698313, -0.40713721678377013, -0.728434094874423, 
   -0.5331851308928606, 0.06459270076029, -0.33886556350340413, 
   -0.13978053562370008, 0.2365274704598761, -0.8252043354165366, 
   -0.305246852312532, 0.9199962097160004, 0.3078921487492057, 
   -0.18751031794580086, -0.49229399774057825, -0.03891859592736324, 
   0.6808864306250015, 2.75041254990316, 0.5188322295943095, 
   -0.6132971867168173, -0.7192941283317893, 0.7363900540078276, 
   -0.26077063635929676, 0.772968776354098, 1.1897716448155506, 
   -0.1619670247467262, 3.1439293261792827, 1.4583521348596094, 
   0.9293519708018465, 0.44617374266836407, 0.38104787363383963, 
   0.7345955892918781, 2.121355373313179, 4.300978807038938, 
   0.5105685950040026, 1.3795182541077011, 0.19356011230989623, 
   0.4704549416102992, 1.2162978634554626, 1.941977519728674, 
   0.6757229060206384, 0.06487257197225915, 0.33416029778972245, 
   1.09698973620376, 1.6106971060575894, -0.011448217035265884, 
   -0.3815530066968513, -0.910017384403961, -1.0235436333041115, 
   0.4943331650631464, -2.7428277528664857, -2.676995942842879, 
   -0.4447618272030418, -0.46496691002593593, 1.3509422352340472, 
   -1.4509172826763788, 1.199057229011995, -0.9786342443210962, 
   -1.8988522110293644, -0.8010233884414149, -1.6027632668672709, 
   -1.602763156897911, -0.23964532678645156, -1.585810132820928, 
   -0.915027911078317, 1.1218988489077049, -0.7358349848502002, 
   3.1421745802910834, 0.11978798582253347, -36.158132703473505, 
   1.3106497472738923, 1.5865588277839038, 1.6117903370825672, 
   1.6118529205434982, 1.6212178089760982, 1.207779653801687, 
   1.2507733458082626, 0.9232642720464668, 1.2492733467353645, 
   0.4236889379069311, 0.6204515556919006, 0.5049210727059972, 
   0.5579681308825855, 0.620726568083299, 0.8442140006606138, 
   -1.3595323957315841, 0.9271860732211437, 0.31213759504376526, 
   0.5623285056005329, -0.24429444384662702, -0.11412222576387876, 
   0.0028496348056705756, 1.7763165020335734, 0.9980195989372334, 
   1.0415378518993776, 0.8016393178139936, 1.2904176032755004, 
   -2.6459139024956926, 0.3269789066378621, 0.17604264003919212, 
   2.6231768687913544, 0.23985611865511203, 3.0231759418010853, 
   1.4975344122228975, 1.5556551244332226, 1.3370442225034154, 
   1.7490051045692567, 0.4456165204478282, 0.48808645404363915, 
   -0.16785564461130065, -0.08198076995511627, -0.11409801680212794, 
   0.7191858030009293, 0.06098607979358306, 0.4913249353651459, 
   0.6824932185002694, 0.994406547269989, 0.2634055187422497, 
   0.9005175041242843, -0.7451625679210565, -0.6438186222552247, 
   -0.9042484115611096, -0.3709027866757246, -0.9992568296851481, 
   -0.6419922118327825, -0.8176479367776608, -0.49071602268966785, 
   -0.6982669450479833, -0.420603543106445, -1.4944999339380018, 
   -0.907716253908621, -1.364059632308667, -1.2498492075038854, 
   -0.6235678030515288, -0.8325863359895216, -0.712860373859872, 
   -0.7934328782425979, -1.0715975961159465, -0.9572981094756692, 
   -1.4587060891965073, -1.2068221186843822, -2.25867144934395, 
   -1.7816990948340958, -1.2931446318967588, -0.9815104956330813, 
   -1.190588040336209, -0.9037743964984344, -1.3879016435314853, 
   -1.3872733827938433, -1.3458742498982375, -0.623388917936186, 
   -1.3363989553128022, -1.2763821274601561, -0.943035158658553, 
   0.31270809829612034, 1.6473764675632125, 0.46943835810403556, 
   -1.6722953792240247, 2.28383451989896, 1.140740283895056, 
   -0.4438658474235524, -0.17019484014721087, -0.08598990245823757, 
   0.4131467557109616, 0.11038756400004601, -0.972342016101214, 
   0.7887959088600596, 0.2751691467927486, 0.26498422541520483, 
   0.6347167548121924, 0.06487854988322539, 0.10719859780340357, 
   2.9676003050978608, 7.507025920711669, 13.362465513680796, 
   14.553684882965918, 2.6263402324323977, -0.1860926933242979, 
   -0.38382669329348573, 3.555340396447164, 5.118471048449365, 
   -23.956893551607877, -7.808004312529221, 1.2087700402071135, 
   1.3050334016883056, 0.5799212578443687, -45.19105420191523, 
   -0.5009861459309946, -0.13319738201396802, -0.6997374223625528, 
   -0.15651066389469293, -6.7926724948301995, 0.7235862063875373, 
   4.238142879769796, 0.15404049678048182, 0.3835492059093397, 
   1.1879277564344548, 1.6637214014800463, -0.6975855389036667, 
   0.3365617348925909, -0.06853260901893776, 0.17059673894277694, 
   -0.11815459971441555, 2.0834269217373844, 0.5629913092693712, 
   0.24453835729009654, 2.123656370270467, 2.61034683492403, 
   -9.12053477419024, -8.687754035249824, 2.0671123878338307, 
   1.2756117463511316, 1.7045127032014022, 0.6628733052730809, 
   0.3292967808424905, 1.2546142989984261, 0.05763046326083199, 
   0.1842227721172378, 0.25297911931096806, 0.01895084222875454, 
   0.6524911409340639, 1.2022814900131173, 5.583189461498684, 
   1.3246008879422604, 1.3821056863969758, 0.4707078434554006, 
   0.21811054435726618, 0.26814571375300034, 0.796098094891363, 
   -0.10969891797473963, -0.08594446187933613, -0.8232141049960653, 
   -0.09091538349906969, 1.8972139646684099, 1.6556977156079071, 
   0.24352460043753155, -0.23468078001291204, 1.0862327313798303, 
   -0.14036389468809674, -0.23371957631771423, 0.539410928914176, 
   0.49394089342081315, 0.5648387412821236, -0.06682629731547962, 
   -0.8184028139615869, -0.8020541219337574, -0.5548225849785311, 
   -0.39737447009924765, -0.30978255812359734, -0.8013524336943814, 
   -1.9793732781467561, 49.004859079442305, -0.8651558636621548, 
   6.261695794220465, 1.2677810299586945, -1.0011993696318928, 
   -0.8384463500251691, 0.9892615357244132, 0.7606423311634565, 
   -0.1581425799651477, -1.4372934355792424, 0.5398237216536863, 
   1.445297224773725, -0.809595358080001, -1.1228136101927149, 
   0.23476238385695325, 0.2659597177848916, 7.136056408348878, 
   -16.600621379623643, 0.5862478279141357, -0.7709559506181733, 
   1.6681771198054776, 0.5512501212828482, 0.605446459922959, 
   1.7424648554967632, 6.241879225202084, 1.2718716880618608, 
   -9.247728810003878, 1.9467617237082848, 0.8037441587458503, 
   0.3952964972513442, 1.4133802959197261, 9.39052417023202, 
   1.978063784200792, 1.2610888868912191, 3.1238608931326546, 
   1.0039153967399521, 2.6544006863048537, 1.8362403080322025, 
   0.3581950330744661, 0.15080111931209217, -0.8946339303979158, 
   -3.174969425086111, -0.3098694717358015, 0.039017853569539795, 
   1.6031354994342735, -1.776929292289637, 2.6616120349722436, 
   0.09441067905909506, 1.6775617800426232, 2.1871047487374824, 
   -14.024794848095226, 0.28657951166191253, 1.7199834626043113, 
   3.1814994510200165, 5.701430505657903, -3.9291164956784996, 
   1.7475173808177615, 1.3502737107304164, 1.6342111914571475, 
   0.6228127879938192, 1.5128949814551795, 2.0577101221824847, 
   3.0014731838760937, -5.156263100716242, 0.6065580484825475, 
   0.5047800060899483, 2.254216762595334, 0.7418039795017908, 
   0.9287407122430942, 0.12314240462365333, -6.391557454966101, 
   -0.7901750355610861, 0.46985476513662405, 0.4970462400523221, 
   1.3341468840501705, 0.829583348147672, 3.771890499439394, 
   0.8991605553235118, 2.394073910063618, 1.5553046519528024, 
   1.9343633045821989, 0.7442079644637545, 1.1152204503728669, 
   -0.09899895485584409, 0.271900114067293, -0.4090594762886255, 
   1.7817550261687671, 0.893100174674629, 1.1724750027537567, 
   0.8058193857428932, 1.420244040810477, 0.4597725710726408, 
   0.8454289655877893, 1.5354677628413462, 1.3728634841711127, 
   1.1848888313549324, 1.4011237927835651, 1.7785481493350517, 
   1.3047708476056457, 0.6350766095133267, 1.327414282241694, 
   0.6614368159020785, 1.1325697958983696, 0.9190421738201238, 
   1.1928010918215932, 1.1632528089815537, 0.9899234101258614, 
   0.7674804244161209, 0.644852247276539, 1.5319179063250772, 
   3.3344000019033118, 1.0514637067796713, -0.966950087315098, 
   -0.05107385741423087, 4.944798976934784, 1.0513049513146413, 
   0.3570362598770629, 1.0427270387014325, 0.42177945404522177, 
   1.4185440409390608, 0.20141007570549618, 0.10791593474097994, 
   0.10488654163899014, 1.369027560971091, 0.5212447485578195, 
   1.3199264770255468, -0.1677120485342698, -0.4674787818880475, 
   0.09261174129485994, 0.5279076780161489, 0.6724075320017278, 
   1.723423178452265, 8.903926873492367, 0.6022013374973625, 
   -0.026578718894938902, -0.022511494123179432, -0.024050285787524217, 
   0.2680814078638889, 0.7509320419192136, 0.7415156574389243, 
   -0.6966734931324368, -0.1495501739563565, 0.1330886687977113, 
   -0.09337827470983484, -0.02587459536141523, -0.12698881182534194, 
   -0.11486893735438741, 1.5923406641015418, -1.273278645231457, 
   0.08626937862948125, 8.101775333364913, 0.7200891954045119, 
   0.8120861174794953, 0.8492377305088183, 1.2334161746107668, 
   -0.34881966807203924, 1.071669048132165, 1.0806454155000011, 
   1.2110288300618066, 1.2472420002732605, 1.1976241075982443, 
   1.1665870042170923, 1.2045959547056526, 1.2394478220866603, 
   1.196635174379736, 0.16646818178695355, 0.26309183471451547, 
   0.7238631245490978, 0.9186110788062365, -0.19439609364819432, 
   1.2325846893161554, -2.9392217584521774, 0.4501700124695702, 
   2.967055243199283, 1.0474172603785377, 1.064511896334679, 
   1.1340898195528837, 0.40749611521015083, 1.8431011701511437, 
   1.0968913838297993, 0.809150310656463, 1.1863452007110595, 
   0.9009960916913684, 0.5485550190229844, 0.5141875620363265, 
   0.5223933518704911, 0.795891420474149, 0.8459020619731632, 
   0.9369512718812416, 1.1892941272601831, 1.186795587247488, 
   1.187819172709382, 0.5282056419530221, 0.9377524757932036, 
   0.9545972921803809, 0.9560613180061068}}}, 
 {{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 376.36160556980076*\[Eta] + 
      1943.564492493684*\[Eta]^2 - 5068.07844916671*\[Eta]^3) + 
    S^2*(7.628014707255881 - 30.685752525346686*\[Eta]^2 + 
      623.9515713737586*\[Eta]^3) + 479.7167079087562*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1115.6161435927806*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 479.7167079087562, 
    d30 -> -1115.6161435927806, f11 -> 7.95103278880506, 
    f12 -> -41.059833889215724, f22 -> -1.9849253883149882}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 479.7167079087562, 21.631878440153077, 
       22.176377758221236, 6.984022287487778*^-76}, 
      {d30, -1115.6161435927806, 252.11946181393748, -4.4249505197504275, 
       0.000011907902203127808}, {f11, 7.95103278880506, 0.8594931108881239, 
       9.250839463493977, 6.975442148281403*^-19}, {f12, -41.059833889215724, 
       8.801835977380762, -4.664916955363926, 3.992426475844648*^-6}, 
      {f22, -1.9849253883149882, 7.560154722157009, -0.26255089495690426, 
       0.7930075521746051}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2830.0832384130126, 2830.2064416984335, 2855.2862934572686, 
   0.9884610839693261, ScientificForm[4.2170345480553255], 
   {21.631878440153077, 252.11946181393748, 0.8594931108881239, 
   8.801835977380762, 7.560154722157009}, {{f22, -0.26255089495690426}, 
    {d30, -4.4249505197504275}, {f12, -4.664916955363926}, 
    {f11, 9.250839463493977}, {d10, 22.176377758221236}}, 5, 
   4.2170345480553255, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 479.7167079087562, 21.631878440153077, 
       {437.21359125223944, 522.2198245652729}}, {d30, -1115.6161435927806, 
       252.11946181393748, {-1610.989808274865, -620.2424789106964}}, 
      {f11, 7.95103278880506, 0.8594931108881239, {6.2622688629806005, 
        9.639796714629519}}, {f12, -41.059833889215724, 8.801835977380762, 
       {-58.3540075030858, -23.765660275345645}}, {f22, -1.9849253883149882, 
       7.560154722157009, {-16.839397642592377, 12.8695468659624}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{467.9381648495594, 175.14255607976474, 
   -1.6760623228137717, 32.492028567477206, 2.3405953287823693}, 
   {175.14255607976474, 63564.223025349456, 8.522450320396125, 
   -92.57924224784973, -906.8309062529004}, {-1.676062322813771, 
   8.522450320396125, 0.7387284076641447, -7.444268798691847, 
   -0.8115450158245457}, {32.4920285674772, -92.57924224784975, 
   -7.444268798691848, 77.47231657271433, 7.162960719919132}, 
   {2.3405953287823684, -906.8309062529004, -0.8115450158245456, 
   7.162960719919132, 57.1559394229529}}, 3.2589335180457386 + 
    433.411565457014*\[Eta] - 4485.432715110435*\[Eta]^2 + 
    29016.448592832847*\[Eta]^3 - 88552.62750206042*\[Eta]^4 + 
    103186.40538667778*\[Eta]^5 + S*(4.471413225013436 - 
      47.334933154811345*f11*\[Eta] - 47.334933154811345*f12*\[Eta]^2 - 
      47.334933154811345*(70.04565016422279 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(7.628014707255881 + 15.459398477136691*f22*\[Eta]^2 + 
      15.459398477136691*(32.42096139857074 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   17.965587145675503, {}, {}, {-6.34633885788175, -3.5232293580088676, 
   -2.669667588346769, -1.9540125809732265, -1.3694375509984926, 
   -0.9026058714914962, -0.548311885626469, -0.2942449542200354, 
   -0.1319572692816493, -0.02842584484269839, -0.053936081666744684, 
   -0.11442190233571736, -0.2120989610684081, -0.3559351644849045, 
   -0.559579187843239, -0.8262605889094115, -1.084467455128495, 
   -2.1622595765425885, -1.3432681455634423, -0.1841129783417621, 
   0.04835175524169877, 0.7361543540236237, -1.694291132390056, 
   -3.2959977240685774, -1.829372227658176, -1.653559818036328, 
   -1.721245452120229, -1.1652459904013241, -1.355458876568452, 
   -1.329750692836118, -0.7450346746728194, 0.21439828630736457, 
   0.023211282163700275, 0.010165482926588254, 0.11480849825721151, 
   -0.011741752926159421, -0.8475842158799249, 0.2543181894189477, 
   -1.4280853774589488, -1.1596433983186891, -0.1360170320800087, 
   -1.0185337434725312, -0.06462980767242499, -0.2621265695717234, 
   1.0577774067453554, -3.273951963562345, -1.155243562754233, 
   0.7692689501362153, -0.3357566887878676, -0.6414080848059669, 
   -0.5763508217646347, 0.018667499236631357, -0.16501809027977288, 
   -0.6457177241220862, 0.00827321079730936, -0.5196558588510953, 
   -0.2569164215986728, 0.5877026369706648, -0.22526659676604055, 
   -0.137256393905961, -0.5263894759915875, -0.5442886492879069, 
   1.0368374690280078, 3.1063635883061664, 0.6189320904009108, 
   -0.469270257313525, -0.677624329571902, 0.8654337596525323, 
   -0.8853894830208855, 0.8472341903179128, 0.45049208282107855, 
   -0.28009496780606113, 4.035119888314156, 0.6978435129603469, 
   0.954491455236429, 0.9922311515924704, 1.1809901910601468, 
   1.521755626293583, 1.4472664179899297, 3.9884087858779864, 
   0.8060352817425098, 0.5793657232128737, -0.1366038130131173, 
   0.5928511084204118, 1.194932875719772, 1.8541038170088129, 
   0.13719154143412737, -0.0715473969543865, 0.20354725072904145, 
   0.5700576980445078, 1.0125442904080266, -0.060397130036616176, 
   -0.3571981296711719, -0.7311484759101816, -1.289976164610998, 
   -0.23955499211463405, -2.3840287913558633, -2.3210123855609375, 
   -0.6794822689269537, -1.0222814961936262, 2.238686071489095, 
   -1.3070253930084945, 0.6903154011189834, -0.7278417553311733, 
   -0.8416117922609772, -0.627723315387275, -1.1047382960644399, 
   -1.10473818609508, -1.0837209001118424, -0.9805011289960035, 
   -1.5968468315363022, 2.113357270826299, -0.5305375698781205, 
   2.307650109036146, 1.1785332626552787, -35.46583514266866, 
   2.0029473080787383, 1.2667135489371475, 1.291945058235811, 
   1.2920076416967419, 1.301372530129342, 0.7729449648826545, 
   0.8159386568892302, 0.9062632567084847, 1.2322723313973825, 
   0.9361426516452127, 1.1329052694301822, 1.1385460247394406, 
   1.1915930829160288, 1.1618308302214047, 1.3853182627987195, 
   -1.6697009506907108, 0.617017518262017, 0.0039235365236081066, 
   0.2541144470803758, 0.10445168645601655, 0.2346239045387648, 
   0.35159576510831414, 2.146034363252511, 0.4271644472487637, 
   0.47068270021090797, 0.8865726138957228, 1.3753508993572297, 
   -2.7693826125030796, 0.2035101966304751, 0.2913319608456746, 
   2.738466189597837, 0.3642440067110897, 3.147563829857063, 
   0.35258343694687255, 0.41070414915719766, 0.7519227942075055, 
   1.1638836762733469, -0.021446127279098448, 0.021023806316712523, 
   -0.28655723669257327, -0.2006823620363889, -0.2250558882852367, 
   0.6082279315178205, -0.3905891267370052, 0.03974972883455763, 
   0.11680199150450221, 0.42871532027422177, -0.8161485871951939, 
   -0.17903660181315928, -0.5772219699508945, -0.47587802428506265, 
   -0.7376626602422789, -0.20431703535689394, -1.0636853885820194, 
   -0.7064207707296539, -0.6798068412091425, -0.35287492712114954, 
   -1.1852394148569907, -0.9075760129154524, -1.0521942228621128, 
   -0.4647900068241242, -0.9298194511521061, -0.8156090263473246, 
   -0.189327621894968, -1.0424259550608141, -0.9226999929311646, 
   -1.0052011813508628, -0.44338791414948275, -0.3290884275092054, 
   -0.7328132369359324, -0.4809292664238072, -1.6436248745809685, 
   -1.1666525200711142, -1.1972278254124902, -0.8855936891488128, 
   -1.5073424270342102, -1.2205287831964355, -1.5725678099864346, 
   -1.5719395492487926, -1.5305404163531868, 0.17316591480753374, 
   -2.003668810823262, -1.6466185470080745, -0.500412011071738, 
   0.881782918728689, 0.5964647941875896, 1.668897565124965, 
   -0.6989122678742632, 1.365299823694265, 0.7185141891340123, 
   -0.31884995370337066, 0.8467407715729465, 0.8140942872771149, 
   0.15901899236293815, -0.8385164271844374, -1.4978260558125545, 
   0.6851329819390202, 0.22701649151333925, 0.30998243323765706, 
   0.3825369184461813, 0.5990913613516824, 0.6414114092718606, 
   2.4325734823629688, 6.971999097976777, 13.816547196918677, 
   15.007766566203799, 2.1512434831083738, 0.2199782790610314, 
   -0.8135596477844871, 3.125607441956163, 4.688738093958364, 
   -24.383346580698202, -8.234457341619546, 0.928915467990393, 
   1.0251788294715851, 0.7511521754300006, -44.55886923807464, 
   0.13119881790959198, 0.4989875818266185, -0.47916372251369665, 
   0.06406303595416318, -6.993280831576797, 0.5229778696409397, 
   4.039721611537971, 0.30393518973346545, 0.24914558192595138, 
   0.3182653993447673, 0.7940590443903588, -0.778825972830802, 
   0.2553213009654556, 0.08092189775688752, 0.3200512457186022, 
   -0.06891785224788549, 2.1326636692039145, 0.271075788289842, 
   0.07337598721805705, 0.7306769479347821, 1.2173674125883451, 
   -10.467141930590323, -10.031216166256868, 0.8762135965619819, 
   0.6030461195720704, 1.031947076422341, 0.3615685318702617, 
   0.15847031745909845, 1.0837878356150341, -0.1024557733680318, 
   0.024136535488374022, -0.034005351752451674, -0.6321343310412217, 
   0.0014059676640876262, 0.04002330342001059, 4.267048748325642, 
   -0.023170109125182137, 0.03433468932953332, 0.30813646220217095, 
   -0.036573383124682834, 0.34100917120228047, 0.8689615523406431, 
   0.07412252553839238, 0.09787698163379588, -0.8593473754313727, 
   -0.12704865393437714, 1.0396214102059673, 0.8009997185631192, 
   0.3678092559067565, -0.30894151934053227, 1.2755052743040878, 
   -0.26364235785603896, -0.35914930724457506, 0.41398119798731514, 
   0.7617680132351907, 0.8326658610965012, 0.49243703944905803, 
   -0.1174839766464082, -0.10113528461857868, 0.14609625233664758, 
   -0.5870147153322911, -0.4994228033566408, -1.1117613054622222, 
   -2.296266722396499, 48.68796563519256, -1.2223417056283896, 
   6.785263622538643, 2.6542001574685408, -1.4084225624732643, 
   -1.2456695428665405, 1.5928223777156312, 1.3667651279205408, 
   -0.05531658756541802, -0.30620742760370234, -0.0018574945551712574, 
   1.4290188240976178, -0.7055110597955743, -0.9272475733066372, 
   0.13165562795361296, 0.1142366597971538, 8.296156126873043, 
   -16.60594906116121, 1.227896634468948, 0.04066786692902724, 
   0.9050370801876682, 0.05343255248598666, 0.5082441672517177, 
   0.6965919576326769, 5.207727118752452, 0.18154309692533488, 
   -10.618055119724943, 0.7321321906793159, 0.4967867790653102, 
   0.10153910326401672, 0.22515073427722498, 8.04507115562243, 
   0.87741047425326, 0.10719471518529744, 2.0067557040399713, 
   0.016592975413193045, 2.5792365447440346, 1.3602485255752157, 
   -0.33031927743055434, 1.013525961467856, -0.17799076883858334, 
   -3.1370621242525445, 0.918550070234005, 0.020510160782968967, 
   0.7736539039805308, -1.6937738159155487, 1.7935759234176842, 
   0.7909983674075249, 0.9849069093067584, 1.855180311386576, 
   -14.526973536153946, 0.853756667863891, 2.0220563308099813, 
   3.4835723192256864, 6.003503373863573, -4.101846009612586, 
   1.5729723296282643, 0.26749481241951045, 0.5183124240964432, 
   0.3512938751220922, 0.41687829134365373, 1.0855215797174367, 
   2.8377706862043155, -4.832761770564058, 0.9300593786347306, 
   0.45329607834297647, 1.5040211401840224, 0.2066251444120315, 
   1.4001136008446018, 0.9410201480789517, -6.875332687290875, 
   -1.0019017791288594, 0.45223747173022133, 0.20075225812482422, 
   1.4216422865543024, 0.0036488934036853493, 3.6243038862066044, 
   0.45380065826397953, 1.6528948652536357, 0.7362335387690209, 
   1.228163650156823, 0.7908415462041489, 0.7071855089994514, 
   -0.1827617805040802, 0.6364254676374088, -0.3337979233597892, 
   1.4607364461242724, 0.140433441822708, 0.3642736910737767, 
   0.13202264517346407, 0.6085580443837877, 0.26562105206792097, 
   0.6557725428920129, 0.7723469757493113, 0.5544881594021192, 
   0.944414130676897, 0.8912831066048739, 1.0237938166918923, 
   1.3847407613277127, 1.0133005164945175, 0.9034555305397909, 
   0.4148374424925123, 0.7296683372006001, 0.7011978041437246, 
   0.974956722145194, 0.9499991840979902, 0.6868749474082634, 
   1.0166405753514738, 0.5399031138490997, 1.7835452507819696, 
   2.679906834792824, 0.8091126603273437, -1.20647659570119, 
   0.20804966666920421, 4.252893876838705, 1.0681878696596172, 
   -0.09315963758892565, 1.3043450727650772, 0.42601400084751617, 
   1.0504847337151446, 0.20643479370062323, -0.07011370698372588, 
   0.10488654163899014, 1.369027560971091, 0.5212447485578195, 
   1.3199264770255468, -0.1677120485342698, -0.4674787818880475, 
   0.09261174129485994, 0.5279076780161489, 0.6724075320017278, 
   1.7234231784522365, 8.903926873492338, 0.6022013374973625, 
   -0.026578718894938902, -0.022511494123179432, -0.024050285787524217, 
   0.2680814078638889, 0.7509320419192136, 0.7415156574389101, 
   -0.6966734931324368, -0.1495501739563565, 0.1330886687977113, 
   -0.09337827470984905, -0.025874595361429442, -0.12698881182534194, 
   -0.11486893735438741, 1.5923406641015418, -1.2732786452314713, 
   0.08626937862946704, 8.101775333364898, 0.7200891954045119, 
   0.8120861174794953, 0.8492377305088183, 1.2334161746107668, 
   -0.34881966807203924, 1.071669048132165, 1.0806454155000011, 
   1.2110288300618066, 1.2472420002732605, 1.1976241075982443, 
   1.1665870042171065, 1.2045959547056526, 1.2394478220866603, 
   1.196635174379736, 0.16646818178693934, 0.26309183471451547, 
   0.7238631245490978, 0.9186110788062365, -0.19439609364819432, 
   1.2325846893161554, -2.9392217584521774, 0.4501700124695702, 
   2.967055243199283, 1.0474172603785377, 1.064511896334679, 
   1.1340898195528837, 0.40749611521015083, 1.8431011701511437, 
   1.0968913838297993, 0.809150310656463, 1.1863452007110595, 
   0.9009960916913684, 0.5485550190229844, 0.5141875620363265, 
   0.5223933518704911, 0.795891420474149, 0.8459020619731632, 
   0.9369512718812416, 1.1892941272601831, 1.186795587247488, 
   1.187819172709382, 0.5282056419530221, 0.9377524757932036, 
   0.9545972921803809, 0.9560613180061068}}}, 
 {{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 376.31481796614094*\[Eta] + 
      1942.375338119754*\[Eta]^2 - 5064.070433329547*\[Eta]^3) + 
    S^2*(7.628014707255881 - 27.558713207404715*\[Eta]^2 + 
      611.4434141019908*\[Eta]^3) + 479.84847756337797*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1189.248819204152*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) + 28.061752829295116*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 479.84847756337797, 
    d20 -> 28.061752829295116, d30 -> -1189.248819204152, 
    f11 -> 7.9500443517134345, f12 -> -41.03471175858884, 
    f22 -> -1.7826510680969907}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 479.84847756337797, 21.662373910850704, 
       22.15124157389885, 1.0172867908137049*^-75}, {d20, 28.061752829295116, 
       134.87265748200278, 0.20806109520782326, 0.8352682462877886}, 
      {d30, -1189.248819204152, 434.6651551559902, -2.7360113988832646, 
       0.0064459979918804955}, {f11, 7.9500443517134345, 0.8603499743973338, 
       9.240477234026022, 7.623055223719339*^-19}, {f12, -41.03471175858884, 
       8.811303897868795, -4.657053284533061, 4.143275472032103*^-6}, 
      {f22, -1.7826510680969907, 7.6297680177782095, -0.2336442030666221, 
       0.8153593874222022}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2832.0507000072766, 2832.2235395134494, 2861.4542642255756, 
   0.9884621095721536, ScientificForm[4.216847134495293], 
   {21.662373910850704, 134.87265748200278, 434.6651551559902, 
   0.8603499743973338, 8.811303897868795, 7.6297680177782095}, 
   {{d20, 0.20806109520782326}, {f22, -0.2336442030666221}, 
    {d30, -2.7360113988832646}, {f12, -4.657053284533061}, 
    {f11, 9.240477234026022}, {d10, 22.15124157389885}}, 6, 
   4.216847134495293, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 479.84847756337797, 21.662373910850704, 
       {437.2852249843274, 522.4117301424285}}, {d20, 28.061752829295116, 
       134.87265748200278, {-236.94239722550464, 293.0659028840949}}, 
      {d30, -1189.248819204152, 434.6651551559902, {-2043.2993892088348, 
        -335.19824919946893}}, {f11, 7.9500443517134345, 0.8603499743973338, 
       {6.259588198691777, 9.640500504735092}}, {f12, -41.03471175858884, 
       8.811303897868795, {-58.347576678158234, -23.72184683901945}}, 
      {f22, -1.7826510680969907, 7.6297680177782095, {-16.77397863896814, 
        13.208676502774155}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{469.2584434535051, 85.41781190077471, -48.64559436778761, 
   -1.6823633777210667, 32.63232325144808, 2.960900449507736}, 
   {85.41781190077471, 18190.633736257638, -47731.338851678556, 
   -0.6407403420039186, 16.285065287549518, 131.1214625727923}, 
   {-48.6455943677876, -47731.338851678556, 188933.797106781, 
   10.220462687040596, -135.49231768299097, -1252.6685607499728}, 
   {-1.682363377721067, -0.6407403420039186, 10.220462687040596, 
   0.7402020784454928, -7.459465370144148, -0.8177577280242253}, 
   {32.63232325144808, 16.285065287549518, -135.49231768299097, 
   -7.459465370144148, 77.6390763805978, 7.294416863702568}, 
   {2.9609004495077365, 131.12146257279227, -1252.6685607499728, 
   -0.817757728024225, 7.294416863702568, 58.21336000511121}}, 
   3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5 + 
    S*(4.471413225013436 - 47.334933154811345*f11*\[Eta] - 
      47.334933154811345*f12*\[Eta]^2 - 47.334933154811345*
       (70.04565016422279 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(7.628014707255881 + 15.459398477136691*f22*\[Eta]^2 + 
      15.459398477136691*(32.42096139857074 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 18.00087737076114, 
   {}, {}, {-6.3462091738525634, -3.523108405742395, -2.669556787236478, 
   -1.9539133504125807, -1.3693513103809565, -0.9025340402105373, 
   -0.5482558830755515, -0.2942061997926251, -0.1319371823712121, 
   -0.028447351146600575, -0.05398051366801582, -0.11449067942782243, 
   -0.21219350264481207, -0.35605688993907414, -0.5597295165686393, 
   -0.8264409402995057, -1.0846792485767498, -2.1628652003379045, 
   -1.343386424625951, -0.18436376494955553, 0.04810096863390534, 
   0.7352849654092868, -1.683655494573948, -3.3119877362289216, 
   -1.8436375419630053, -1.6508201295103433, -1.7132819853725962, 
   -1.179487793111548, -1.3526365926040782, -1.3269284088717441, 
   -0.7434088158573928, 0.20137728147211575, 0.02339740311100158, 
   0.0014160529700895097, 0.10361487083506837, -0.0071146129058163865, 
   -0.8360505709245025, 0.2435389812767106, -1.4293118271665861, 
   -1.1625689369359193, -0.15280855599624132, -1.0334297697189498, 
   -0.05788235936653052, -0.25947513788358734, 1.0604288384334914, 
   -3.2692159265206424, -1.1505075257125306, 0.7791433064724593, 
   -0.33515604256535525, -0.6258894902895591, -0.5680278773412226, 
   0.01438723063548153, -0.14816603046548948, -0.6671233743231397, 
   -0.01576162014053395, -0.5073395733892738, -0.2354807581956102, 
   0.5616555977322584, -0.24227049552626667, -0.14820641500502774, 
   -0.5085941435281001, -0.5558039924327929, 1.0751931060639848, 
   3.1447192253421434, 0.6299282797814669, -0.4544852020399368, 
   -0.6619520490194937, 0.8496139249393408, -0.898012689863517, 
   0.8727310144378251, 0.3981116375546989, -0.31694131287217076, 
   4.048749456692555, 0.674317691596805, 0.9780178884162467, 
   1.0374527783186096, 1.2224001412980599, 1.533952130253617, 
   1.4261512192772017, 3.9779343360304438, 0.8104355765392484, 
   0.5290658352585353, -0.15224258105601507, 0.6033303463010853, 
   1.1643035954658743, 1.8506677667321725, 0.08438073785379174, 
   -0.08526429537713653, 0.19175727911725104, 0.5210959307690608, 
   0.9568687438472772, -0.060563429054237616, -0.3882566979127091, 
   -0.7173645628260523, -1.2999015989367457, -0.2828361874122187, 
   -2.3779063110684966, -2.3011682500984634, -0.6834172162564762, 
   -1.0335874411293187, 2.2534228950093933, -1.2749626826108091, 
   0.6387971643878885, -0.7106682016972456, -0.7930400986798674, 
   -0.6205389778053778, -1.09387903254256, -1.0938789225732002, 
   -1.1269400816505382, -0.9498156652880745, -1.6180640871030416, 
   2.1206658919012966, -0.5336145747471512, 2.282385439231575, 
   1.2503419582378825, -35.48634981348646, 1.9824326372609349, 
   1.2651172800171153, 1.2903487893157788, 1.2904113727767097, 
   1.2997762612093098, 0.759082713139577, 0.8020764051461526, 
   0.9180971518314536, 1.2441062265203513, 0.9712811348698764, 
   1.168043752654846, 1.1595388218919354, 1.2125858800685236, 
   1.1617069315226303, 1.3851943640999451, -1.6798786399429986, 
   0.6068398290097292, -0.006127200862039217, 0.24406370969472846, 
   0.1285504198849594, 0.25872263796770767, 0.375694498537257, 
   2.145893465966033, 0.3949902329695405, 0.4385084859316848, 
   0.864748347290174, 1.3535266327516808, -2.7738402014141386, 
   0.19905260771941613, 0.2995711977931066, 2.746705426545269, 
   0.3641142902942107, 3.147434113440184, 0.2689975911268192, 
   0.3271183033371443, 0.6773620768103541, 1.0893229588761955, 
   -0.06536425419088232, -0.02289432059507135, -0.29798341053707134, 
   -0.21210853588088696, -0.23469549366352993, 0.5985883261395273, 
   -0.4309341167163865, -0.0005952611448236667, 0.03905766622806084, 
   0.3509709949977804, -0.8929219919222362, -0.2558100065402016, 
   -0.576956719399039, -0.4756127737332072, -0.7272418878599112, 
   -0.19389626297452622, -1.0641748735919307, -0.7069102557395652, 
   -0.7022955308338474, -0.3753636167458545, -1.2109317782905507, 
   -0.9332683763490124, -1.051676841867355, -0.46415979231842996, 
   -0.902084825331599, -0.7878744005268175, -0.16159299607446087, 
   -1.0458691411727727, -0.9261431790431232, -1.0087653641012508, 
   -0.4427218789107883, -0.32842239227051095, -0.7098394602018203, 
   -0.4579554896896951, -1.6041233204864298, -1.1271509659765755, 
   -1.1786487681313673, -0.8670146318676899, -1.513268470974996, 
   -1.2264548271372213, -1.5655006926258679, -1.564872431888226, 
   -1.52347329899262, 0.15309646932415433, -2.017696474802829, 
   -1.6484700105817147, -0.4897432716707044, 0.9051172424052254, 
   0.5317482053012768, 1.7044131690763678, -0.6384009981187049, 
   1.2849113660200544, 0.7130519875084929, -0.31190628587646074, 
   0.9146433822813123, 0.7867047161026655, 0.14060829604197522, 
   -0.893821063243454, -1.5140961204701338, 0.6152565959049241, 
   0.23049724491988854, 0.2797827632648122, 0.37086711444391796, 
   0.5360033894288847, 0.5783234373490629, 2.416475992343436, 
   6.955901607957244, 13.750189035645313, 14.941408404930435, 
   2.1369719503011453, 0.16167297015205406, -0.8268967575790498, 
   3.1122703321616, 4.675400984163801, -24.396473002547424, 
   -8.247583763468768, 0.9201277726017736, 1.0163911340829657, 
   0.7698328420295226, -44.52297852815084, 0.16708952783339726, 
   0.5348782917504238, -0.5117746492336437, 0.03145210923421615, 
   -6.999745498153047, 0.5165132030646902, 4.033397944710146, 
   0.28143296335996837, 0.24466057899635274, 0.20878097004518636, 
   0.6845746150907779, -0.7816746772794403, 0.2524725965168173, 
   0.0896985104009147, 0.3288278583626294, -0.076810933000246, 
   2.124770588451554, 0.25157510900257307, 0.05020157924223412, 
   0.6202315083955057, 1.1069219730490687, -10.58356777408995, 
   -10.147371583802268, 0.7731786307455479, 0.544633235535791, 
   0.9735341923860616, 0.3352021693967657, 0.1434113806854853, 
   1.068728898841421, -0.11569184708343627, 0.01090046177296955, 
   -0.05794123014835151, -0.6869014889610945, -0.05336119025578512, 
   -0.058150694241181355, 4.155793759701133, -0.12811353848003648, 
   -0.07060874002532103, 0.28305440971387696, -0.0531207387692092, 
   0.33207748673942206, 0.8600298678777847, 0.08368339753011966, 
   0.10743785362552316, -0.8595889574740845, -0.12729023597708888, 
   0.9259420696348002, 0.6876046437005172, 0.3521615065751078, 
   -0.3099503590622348, 1.251272041746418, -0.26562689688422125, 
   -0.3612687698109802, 0.41186173542091, 0.7270798790942408, 
   0.7979777269555512, 0.49437358644551566, -0.08002474802720272, 
   -0.0636760559993732, 0.18355548095585306, -0.590588165909093, 
   -0.5029962539334427, -1.1181595477403246, -2.3030738737558814, 
   48.68115848383318, -1.22985322772311, 6.716259529126543, 
   2.728915817374066, -1.4171332056760324, -1.2543801860693087, 
   1.5268465934340973, 1.3010926850124633, -0.0488728806226284, 
   -0.23892277499270165, -0.046743105265019125, 1.3470455424823413, 
   -0.6870196785791389, -0.9392707017477875, 0.12822908660515253, 
   0.10254052028006555, 8.357658386067172, -16.69818924956726, 
   1.2751194503452297, 0.05232921317778505, 0.8612265430500798, 
   -0.04239640035132908, 0.4673287784171478, 0.6263476440333307, 
   5.102969663083833, 0.07726977660999523, -10.733677413171442, 
   0.6295849711163015, 0.47060821930099195, 0.07752756299398555, 
   0.12693755370278836, 7.933789695625162, 0.7689941251883212, 
   0.021896556671723744, 1.9267608345226535, -0.048935278719593356, 
   2.5358190297022603, 1.2606585644662758, -0.3692227448625971, 
   1.0237843291782553, -0.12799707850833641, -3.2327814571895566, 
   0.9808641229438244, -0.055736561540626894, 0.6915957449862162, 
   -1.704327946636397, 1.7024985390070881, 0.8362488719702839, 
   0.9422656594686032, 1.8397695414020632, -14.637148959103648, 
   0.8925132577709718, 2.0371470321804495, 3.4986630205961546, 
   6.018594075234041, -4.139211687303025, 1.5354310753739995, 
   0.16962039704690213, 0.42645976625849613, 0.3295847867234478, 
   0.32836983633459127, 0.9795445817756487, 2.7980883913584336, 
   -4.817901739834543, 0.9449194093642461, 0.4524246317593992, 
   1.398170147894291, 0.17496727330952844, 1.3912685054872291, 
   0.9791725486541303, -6.989153142139383, -1.0064421547000695, 
   0.4504669204859937, 0.1857477921986277, 1.4286581710004782, 
   -0.09393523968488893, 3.6181668099440714, 0.41638738808748954, 
   1.5332498446573766, 0.6716682202180877, 1.137162569534425, 
   0.7911999669315009, 0.6654686510533736, -0.21637339856904703, 
   0.6596722124843524, -0.35174997232861216, 1.4404390885808027, 
   0.058791496514018604, 0.2875808721906523, 0.0817069032317761, 
   0.5390037144095281, 0.24988402798475562, 0.6409427247257149, 
   0.7121204971672022, 0.4829114829953767, 0.9159342230738261, 
   0.8562804182569508, 0.9397136557532946, 1.3650497680471432, 
   1.0366227288634633, 0.874711312338956, 0.38875053551278427, 
   0.6897963713785273, 0.677187081829878, 0.9509459998313474, 
   0.9264986780425346, 0.6540741805574797, 1.0332012484244188, 
   0.5102621237349467, 1.7941833076303766, 2.6284695490006413, 
   0.7818703616997311, -1.2370314219815626, 0.22473369679901722, 
   4.16542821407085, 1.069563305083605, -0.1520463919141335, 
   1.3148378498991242, 0.4262530027265967, 1.0049412135937317, 
   0.20664186291399744, -0.08519768996539767, 0.10488654163900435, 
   1.3690275609711051, 0.5212447485578195, 1.3199264770255468, 
   -0.16771204853424848, -0.46747878188803327, 0.09261174129487415, 
   0.5279076780161631, 0.6724075320017562, 1.723423178452265, 
   8.903926873492367, 0.6022013374973767, -0.02657871889492469, 
   -0.02251149412316522, -0.024050285787510006, 0.2680814078639102, 
   0.7509320419192207, 0.7415156574389314, -0.6966734931324225, 
   -0.1495501739563423, 0.13308866879772552, -0.09337827470982063, 
   -0.02587459536140102, -0.12698881182532773, -0.1148689373543732, 
   1.592340664101556, -1.2732786452314429, 0.08626937862948836, 
   8.10177533336492, 0.720089195404519, 0.8120861174795166, 
   0.8492377305088397, 1.233416174610781, -0.3488196680720286, 
   1.0716690481321756, 1.0806454155000118, 1.2110288300618244, 
   1.2472420002732783, 1.197624107598255, 1.16658700421711, 
   1.2045959547056704, 1.239447822086678, 1.1966351743797468, 
   0.16646818178696776, 0.2630918347145368, 0.723863124549105, 
   0.9186110788062543, -0.1943960936481801, 1.2325846893161696, 
   -2.939221758452163, 0.45017001246958444, 2.9670552431992974, 
   1.0474172603785519, 1.0645118963346931, 1.1340898195528908, 
   0.40749611521016504, 1.843101170151158, 1.0968913838298135, 
   0.8091503106564772, 1.1863452007110737, 0.9009960916913791, 
   0.5485550190229986, 0.5141875620363408, 0.5223933518705053, 
   0.7958914204741632, 0.845902061973181, 0.9369512718812594, 
   1.1892941272601902, 1.1867955872474987, 1.1878191727093927, 
   0.5282056419530363, 0.9377524757932179, 0.9545972921803987, 
   0.9560613180061246}}}, {3.2589335180457386 + b1*S + b2*S^2 + 
   433.411565457014*\[Eta] - 4485.432715110435*\[Eta]^2 + 
   29016.448592832847*\[Eta]^3 - 88552.62750206042*\[Eta]^4 + 
   103186.40538667778*\[Eta]^5, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
   a4*\[Eta]^4 + a5*\[Eta]^5, {a0 -> 3.2589335180457386, 
   a1 -> 433.411565457014, a2 -> -4485.432715110435, 
   a3 -> 29016.448592832847, a4 -> -88552.62750206042, 
   a5 -> 103186.40538667778}, {{0.7790502007979249, -42.05462674200081, 
  757.7425015593969, -6035.728615022589, 21939.85679150092, 
  -29721.728438011076}, {-42.05462674200081, 3742.1377303425566, 
  -81237.9846223475, 714540.7242843903, -2.7622004215405416*^6, 
  3.901604189457331*^6}, {757.7425015593969, -81237.9846223475, 
  1.8713335719357317*^6, -1.7028381562772676*^7, 6.735857723114908*^7, 
  -9.675772275504814*^7}, {-6035.728615022589, 714540.7242843903, 
  -1.702838156277268*^7, 1.58383141945952*^8, -6.36631164466545*^8, 
  9.258328755962912*^8}, {21939.85679150092, -2.762200421540541*^6, 
  6.735857723114908*^7, -6.366311644665449*^8, 2.5905984967424064*^9, 
  -3.804285202943342*^9}, {-29721.728438011076, 3.9016041894573304*^6, 
  -9.675772275504814*^7, 9.258328755962911*^8, -3.804285202943342*^9, 
  5.630763576310041*^9}}, 39.51356228141424 + b0 + b1*S + b2*S^2, 
  {b0 -> 0.37122693788057154, b1 -> -47.334933154811345, 
   b2 -> 15.459398477136691}, {{0.04523946751907382, 0.0031627911043901964, 
  -0.0685107794247734}, {0.0031627911043901964, 0.1962514378857762, 
  -0.19747093155682408}, {-0.0685107794247734, -0.19747093155682408, 
  0.387151032604196}}, {f13 -> 64. - 64.*f10 - 16.*f11 - 4.*f12, 
   f23 -> 64. - 64.*f20 - 16.*f21 - 4.*f22}, {}}, 
 {{3.2589335180457386 + 433.411565457014*\[Eta] - 
    4485.432715110435*\[Eta]^2 + 29016.448592832847*\[Eta]^3 - 
    88552.62750206042*\[Eta]^4 + 103186.40538667778*\[Eta]^5, 
   {a0 -> 3.2589335180457386, a1 -> 433.411565457014, 
    a2 -> -4485.432715110435, a3 -> 29016.448592832847, 
    a4 -> -88552.62750206042, a5 -> 103186.40538667778}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.2589335180457386, 0.8826382049276617, 
       3.6922642820710787, 0.0004225765764708885}, {a1, 433.411565457014, 
       61.17301472334478, 7.08501236071362, 6.822187824770665*^-10}, 
      {a2, -4485.432715110435, 1367.9669484076478, -3.2789043041804526, 
       0.0015897004358058568}, {a3, 29016.448592832847, 12585.036430060583, 
       2.3056308779150005, 0.023935453488293013}, {a4, -88552.62750206042, 
       50897.92232245248, -1.7398082959271877, 0.08605026325393315}, 
      {a5, 103186.40538667778, 75038.41400449534, 1.3751144231339454, 
       0.17324504197411994}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   175.46895021465238, 176.61963514615923, 192.14313665736955, 
   0.9995668241477791, ScientificForm[0.6628289174891088], 
   {0.8826382049276617, 61.17301472334478, 1367.9669484076478, 
   12585.036430060583, 50897.92232245248, 75038.41400449534}, 
   {{a5, 1.3751144231339454}, {a4, -1.7398082959271877}, 
    {a3, 2.3056308779150005}, {a2, -3.2789043041804526}, 
    {a0, 3.6922642820710787}, {a1, 7.08501236071362}}, 6, 0.6628289174891088, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.2589335180457386, 0.8826382049276617, {1.5002385042189537, 
        5.017628531872523}}, {a1, 433.411565457014, 61.17301472334478, 
       {311.5216728894061, 555.3014580246219}}, {a2, -4485.432715110435, 
       1367.9669484076478, {-7211.166359782601, -1759.6990704382697}}, 
      {a3, 29016.448592832847, 12585.036430060583, {3940.2161175005967, 
        54092.6810681651}}, {a4, -88552.62750206042, 50897.92232245248, 
       {-189968.95154388738, 12863.696539766519}}, {a5, 103186.40538667778, 
       75038.41400449534, {-46330.89832667301, 252703.70910002856}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.7790502007979249, -42.05462674200081, 
   757.7425015593969, -6035.728615022589, 21939.85679150092, 
   -29721.728438011076}, {-42.05462674200081, 3742.1377303425566, 
   -81237.9846223475, 714540.7242843903, -2.7622004215405416*^6, 
   3.901604189457331*^6}, {757.7425015593969, -81237.9846223475, 
   1.8713335719357317*^6, -1.7028381562772676*^7, 6.735857723114908*^7, 
   -9.675772275504814*^7}, {-6035.728615022589, 714540.7242843903, 
   -1.702838156277268*^7, 1.58383141945952*^8, -6.36631164466545*^8, 
   9.258328755962912*^8}, {21939.85679150092, -2.762200421540541*^6, 
   6.735857723114908*^7, -6.366311644665449*^8, 2.5905984967424064*^9, 
   -3.804285202943342*^9}, {-29721.728438011076, 3.9016041894573304*^6, 
   -9.675772275504814*^7, 9.258328755962911*^8, -3.804285202943342*^9, 
   5.630763576310041*^9}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.4749645122808473, {}, {}, 
   {0.08802953832629612, -0.05228794624351352, 0.03218069751797259, 
    -0.05128562152097871, 0.36716208902167224, -0.2556853385880551, 
    -0.2559703876276167, 0.9225625875770795, -0.13382861950322322, 
    -0.8511386333937594, -0.11726122887416679, 0.2633416190646116, 
    0.10958770532005957, 0.11635912061252185, -0.030039272023959285, 
    0.6137813860743258, 0.3155776454627137, 0.06293053324113629, 
    0.1934252674876369, -0.28878729409532866, 0.14070824036655694, 
    -0.6133146118405861, 0.06924232840737332, 0.12041686491447834, 
    0.9078351297406826, 0.34510338409545227, -0.4012772278468475, 
    0.008321794690708373, -0.001704332990144053, 0.028301193245400924, 
    -0.310235668645209, 0.3297366717935617, -0.12387377787594644, 
    -0.015067091465496674, -0.226815109026532, -0.0006464992274715087, 
    -0.2034078385884044, -0.08956700375931348, -0.9206245426412352, 
    1.3248988207812928, 0.08334310709791026, 0.18472868253532226, 
    -0.36523934582904616, 0.17899826366081584, 0.16367071955479418, 
    -0.08298194413021065, 0.31522671557840454, -0.27859586093180155, 
    -0.4406088718076262, 0.155874331292992, 1.0615202681638536, 
    0.31968585851261366, 0.5058331442797268, 0.5008891240648268, 
    0.38068275615511027, 0.5149899323407894, 0.5088874605360161, 
    1.7430164239558508, -0.06483246793163744, -1.1668122471321567, 
    -1.9313116738718463, -2.0596323739363243, 1.4654467596292307, 
    -0.8048754832216218, 0.49627296243545516, 0.8351311573527482, 
    0.43136373115612514, 0.4850851187242142, 0.4774344186185999, 
    0.12409304797426657, -0.07626468311059398, 0.23232651322246767, 
    -1.546128404996324, 0.06329706399895585, -1.1582686357163468, 
    -0.015351093273956451, -1.7405142646722425, 0.3093814187204771, 
    -1.1725511569277387, -0.049895044040352055}}, 
  {2.7893540636335823 + 530.8304631885824*\[Eta] - 
    7945.421167295567*\[Eta]^2 + 78442.02460871461*\[Eta]^3 - 
    425838.8395201309*\[Eta]^4 + 1.1997021501218432*^6*\[Eta]^5 - 
    1.3649246934250724*^6*\[Eta]^6, {a0 -> 2.7893540636335823, 
    a1 -> 530.8304631885824, a2 -> -7945.421167295567, 
    a3 -> 78442.02460871461, a4 -> -425838.8395201309, 
    a5 -> 1.1997021501218432*^6, a6 -> -1.3649246934250724*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 2.7893540636335823, 1.0137799246017818, 
       2.7514394356637664, 0.007478426098727252}, {a1, 530.8304631885824, 
       120.00844622033955, 4.423275860217037, 0.00003332125791430845}, 
      {a2, -7945.421167295567, 3913.287238398017, -2.030370040137454, 
       0.0459626814281834}, {a3, 78442.02460871461, 53861.88382991329, 
       1.4563550145483444, 0.14958226262055763}, {a4, -425838.8395201309, 
       360982.37858719676, -1.1796665565415343, 0.24196303169243538}, 
      {a5, 1.1997021501218432*^6, 1.164234781601597*^6, 1.0304641031866915, 
       0.30619429894307737}, {a6, -1.3649246934250724*^6, 
       1.4462024733060177*^6, -0.9437991696313834, 0.3483855288021167}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 176.5871381523753, 178.14269370793085, 
   195.64335122976635, 0.9995720461049458, 
   ScientificForm[0.6588215853845777], {1.0137799246017818, 
   120.00844622033955, 3913.287238398017, 53861.88382991329, 
   360982.37858719676, 1.164234781601597*^6, 1.4462024733060177*^6}, 
   {{a6, -0.9437991696313834}, {a5, 1.0304641031866915}, 
    {a4, -1.1796665565415343}, {a3, 1.4563550145483444}, 
    {a2, -2.030370040137454}, {a0, 2.7514394356637664}, 
    {a1, 4.423275860217037}}, 7, 0.6588215853845777, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 2.7893540636335823, 1.0137799246017818, {0.7688935876174039, 
        4.809814539649761}}, {a1, 530.8304631885824, 120.00844622033955, 
       {291.6539747889392, 770.0069515882255}}, {a2, -7945.421167295567, 
       3913.287238398017, {-15744.591386204238, -146.2509483868962}}, 
      {a3, 78442.02460871461, 53861.88382991329, {-28904.55505931549, 
        185788.6042767447}}, {a4, -425838.8395201309, 360982.37858719676, 
       {-1.1452756825412954*^6, 293598.0035010335}}, 
      {a5, 1.1997021501218432*^6, 1.164234781601597*^6, 
       {-1.1206144234711353*^6, 3.520018723714822*^6}}, 
      {a6, -1.3649246934250724*^6, 1.4462024733060177*^6, 
       {-4.247202066178756*^6, 1.5173526793286116*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.0277497355255947, -93.47302980888932, 
   2582.8616049329676, -32100.28604379969, 199779.14558407513, 
   -607814.8338539633, 719546.0541172329}, {-93.47302980888932, 
   14402.02716422013, -459764.66952469427, 6.121095851245348*^6, 
   -3.9654072530078*^7, 1.23829383170817*^8, -1.4927693875928923*^8}, 
   {2582.8616049329676, -459764.6695246943, 1.5313817010208778*^7, 
   -2.090385166866936*^8, 1.37758714936044*^9, -4.356123386312655*^9, 
   5.301809980521941*^9}, {-32100.28604379969, 6.121095851245348*^6, 
   -2.0903851668669364*^8, 2.9011025297070746*^9, -1.9352629012733883*^10, 
   6.176975473556088*^10, -7.57358054326949*^10}, {199779.14558407513, 
   -3.965407253007801*^7, 1.37758714936044*^9, -1.9352629012733883*^10, 
   1.3030827765047025*^11, -4.1900697779037085*^11, 5.168304547492518*^11}, 
   {-607814.8338539633, 1.23829383170817*^8, -4.356123386312655*^9, 
   6.1769754735560875*^10, -4.1900697779037085*^11, 1.3554426266909185*^12, 
   -1.6802131566552998*^12}, {719546.0541172329, -1.4927693875928923*^8, 
   5.301809980521941*^9, -7.57358054326949*^10, 5.168304547492518*^11, 
   -1.6802131566552998*^12, 2.0915015937964424*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.47566671930810783, {}, {}, {0.1812528543888483, 
    0.04093536981903867, 0.12531329449485185, 0.03865536841884065, 
    0.4546382213887128, -0.17403151652408155, -0.1752330651195706, 
    0.9990122866872788, -0.06571528985055863, -0.7916382468787972, 
    -0.06769307346155884, 0.30014053364612536, 0.13397344986873705, 
    0.1256762010197825, -0.03993048630335849, 0.5916216101965084, 
    0.26654475282047585, 0.008532178329307527, 0.1107736193266895, 
    -0.37143894225627605, 0.03962166309903381, -0.7149749757601356, 
    -0.03414471540789421, 0.01776888782165642, 0.8051871526478607, 
    0.24245540700263035, -0.47898903803727677, -0.0693900154997209, 
    -0.02508454239446678, 0.004920983841078197, -0.2588538984104396, 
    0.38167466521338866, -0.03950587741634948, 0.0969649685029026, 
    -0.11478304905813275, 0.11138556074092776, -0.09137577862000512, 
    0.022465056209085787, -0.8254756109991916, 1.4187165882716428, 
    0.13991079601431267, 0.14753127445568737, -0.40243675390868106, 
    0.14180085558118094, 0.12647331147515928, -0.12017935220984555, 
    0.27802930749876964, -0.31579326901143645, -0.5561174911200624, 
    0.042705506325248166, 0.9483514431961098, 0.20651703354486983, 
    0.46722093811842313, 0.4622769179035231, 0.3535373317676971, 
    0.4960107672822218, 0.5400719538575913, 1.774200917277426, 
    -0.03364797461006219, -1.1356277538105815, -1.900127180550271, 
    -2.028447880614749, 1.496631252950806, -0.7736909899000466, 
    0.5274574557570304, 0.8663156506743235, 0.4625482244777004, 
    0.5162696120457895, 0.5086189119401752, -0.02027745390908109, 
    -0.22063518499394164, 0.08795601133912001, -1.5093294904148102, 
    0.03991685459463312, -1.1954660437959816, -0.10153637271520921, 
    -1.7093297713506672, 0.34056591204205233, -1.1413666636061635, 
    0.013118834614363806}}, {3.693438807408495 + 307.8048517199511*\[Eta] + 
    1941.5698105329552*\[Eta]^2 - 105843.54382248445*\[Eta]^3 + 
    1.3312171480843113*^6*\[Eta]^4 - 7.805155645351716*^6*\[Eta]^5 + 
    2.2236686277773555*^7*\[Eta]^6 - 2.482919225070915*^7*\[Eta]^7, 
   {a0 -> 3.693438807408495, a1 -> 307.8048517199511, 
    a2 -> 1941.5698105329552, a3 -> -105843.54382248445, 
    a4 -> 1.3312171480843113*^6, a5 -> -7.805155645351716*^6, 
    a6 -> 2.2236686277773555*^7, a7 -> -2.482919225070915*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.693438807408495, 1.6038575130556243, 
       2.302847215131885, 0.024179690020127785}, {a1, 307.8048517199511, 
       328.76608678228195, 0.9362427090108841, 0.3522779936808761}, 
      {a2, 1941.5698105329552, 14118.958663764368, 0.13751508569225443, 
       0.891007509255499}, {a3, -105843.54382248445, 258498.59124252605, 
       -0.4094550121674781, 0.6834213580203956}, {a4, 1.3312171480843113*^6, 
       2.4372407588704284*^6, 0.5461984595651033, 0.5866180832019254}, 
      {a5, -7.805155645351716*^6, 1.2407222965525819*^7, -0.6290815976337968, 
       0.5312865615759113}, {a6, 2.2236686277773555*^7, 3.240724606760675*^7, 
       0.6861640212002044, 0.4948134288467336}, {a7, -2.482919225070915*^7, 
       3.405864749983019*^7, -0.7290128667273986, 0.46835859510199307}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 178.10226180717683, 180.13043082126134, 
   199.54050151924176, 0.9995751818514902, 
   ScientificForm[0.6564034559731295], {1.6038575130556243, 
   328.76608678228195, 14118.958663764368, 258498.59124252605, 
   2.4372407588704284*^6, 1.2407222965525819*^7, 3.240724606760675*^7, 
   3.405864749983019*^7}, {{a2, 0.13751508569225443}, 
    {a3, -0.4094550121674781}, {a4, 0.5461984595651033}, 
    {a5, -0.6290815976337968}, {a6, 0.6861640212002044}, 
    {a7, -0.7290128667273986}, {a1, 0.9362427090108841}, 
    {a0, 2.302847215131885}}, 8, 0.6564034559731295, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.693438807408495, 1.6038575130556243, {0.4962072890151843, 
        6.890670325801806}}, {a1, 307.8048517199511, 328.76608678228195, 
       {-347.57836423452443, 963.1880676744266}}, {a2, 1941.5698105329552, 
       14118.958663764368, {-26204.059884886356, 30087.199505952263}}, 
      {a3, -105843.54382248445, 258498.59124252605, {-621151.0674978808, 
        409463.9798529119}}, {a4, 1.3312171480843113*^6, 
       2.4372407588704284*^6, {-3.52733350790723*^6, 6.189767804075852*^6}}, 
      {a5, -7.805155645351716*^6, 1.2407222965525819*^7, 
       {-3.2538502590577953*^7, 1.692819129987452*^7}}, 
      {a6, 2.2236686277773555*^7, 3.240724606760675*^7, 
       {-4.236597805384685*^7, 8.683935060939395*^7}}, 
      {a7, -2.482919225070915*^7, 3.405864749983019*^7, 
       {-9.27238651714002*^7, 4.306548066998191*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.572358922184972, -473.4734994169257, 
   19418.651806210208, -345802.25959890115, 3.190058939431733*^6, 
   -1.5930219046448238*^7, 4.0873718239222296*^7, -4.22378053998151*^7}, 
   {-473.4734994169257, 108087.13981813492, -4.611782958082953*^6, 
   8.349556375702557*^7, -7.772538936506747*^8, 3.9034928511205626*^9, 
   -1.0054591703938866*^10, 1.0419501535784208*^10}, {19418.651806210208, 
   -4.611782958082953*^6, 1.9934499374908686*^8, -3.638738274863002*^9, 
   3.407380886199084*^10, -1.719057850282784*^11, 4.444077107319551*^11, 
   -4.619089126099921*^11}, {-345802.25959890115, 8.349556375702557*^7, 
   -3.638738274863001*^9, 6.682152167437056*^10, -6.287430779088025*^11, 
   3.1846353538924185*^12, -8.260167880136512*^12, 8.609611024689426*^12}, 
   {3.190058939431733*^6, -7.772538936506747*^8, 3.407380886199084*^10, 
   -6.287430779088025*^11, 5.940142516699302*^12, -3.0192621105997227*^13, 
   7.854931636520042*^13, -8.208764652949339*^13}, {-1.5930219046448236*^7, 
   3.9034928511205626*^9, -1.719057850282784*^11, 3.1846353538924185*^12, 
   -3.0192621105997227*^13, 1.539391817162713*^14, -4.0158804248456356*^14, 
   4.206966590578558*^14}, {4.0873718239222296*^7, -1.0054591703938866*^10, 
   4.444077107319551*^11, -8.260167880136512*^12, 7.854931636520042*^13, 
   -4.0158804248456356*^14, 1.050229597686413*^15, -1.1026402758911732*^15}, 
   {-4.22378053998151*^7, 1.0419501535784208*^10, -4.619089126099921*^11, 
   8.609611024689426*^12, -8.208764652949339*^13, 4.206966590578558*^14, 
   -1.1026402758911732*^15, 1.159991469517689*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.4787394411260758, {}, {}, 
   {0.08691972204363907, -0.05339776252617057, 0.03172808079005662, 
    -0.03714492402740177, 0.38845178104566, -0.22229148747761585, 
    -0.22103670565039124, 0.963835322943698, -0.08314859766421279, 
    -0.7934629889727987, -0.05394234924951036, 0.33100344549188065, 
    0.17891073337445462, 0.18477287516107666, 0.03295352049123679, 
    0.6708624902682168, 0.35252040991032985, 0.09450448887760032, 
    0.18603891567527953, -0.296173645907686, 0.08587278561736156, 
    -0.6706765769453611, -0.033399889630903346, 0.014507518552274945, 
    0.8019257833784792, 0.23919403773324888, -0.534766826175435, 
    -0.12516780363787916, -0.11375722366753394, -0.08375169743198896, 
    -0.3299692483604879, 0.31093399240240416, -0.07997908154677091, 
    0.10738807578769638, -0.10435994177333896, 0.12180866802572154, 
    -0.08095267133521133, 0.032888163493879574, -0.7323008320965272, 
    1.5125167298624476, 0.2344556578820587, 0.17657352660445724, 
    -0.3733945017599112, 0.17084310772995082, 0.15551556362392915, 
    -0.09113710006107567, 0.3070715596475395, -0.2867510168626666, 
    -0.6750709928967353, -0.07689596854432068, 0.8287499683265409, 
    0.08691555867530099, 0.4075688080307529, 0.40262478781585287, 
    0.3068604819595606, 0.4588600279907027, 0.5655250807709535, 
    1.7996540441907882, -0.00819484769669998, -1.1101746268972192, 
    -1.8746740536369089, -2.002994753701387, 1.5220843798641681, 
    -0.7482378629866844, 0.5529105826703926, 0.8917687775876857, 
    0.4880013513910626, 0.5417227389591517, 0.5340720388535374, 
    0.03040334172019854, -0.169954389364662, 0.13863680696839964, 
    -1.478466578569055, -0.04875582667843403, -1.1664237916472118, 
    -0.13473070768811368, -1.683876644437305, 0.36601903895541454, 
    -1.1159135366928012, -0.0010473168562388224}}, 
  {3.258933518045932 + 433.4115654569997*\[Eta] - 
    4485.432715110214*\[Eta]^2 + 29016.44859283135*\[Eta]^3 - 
    88552.6275020557*\[Eta]^4 + 103186.40538667206*\[Eta]^5, 
   {a0 -> 0.9996728582962979, a1 -> 1.0009504975912231, 
    a2 -> 0.9989827873296688, a3 -> 1.0005671928562534, 
    a4 -> 0.9994653216936307, a5 -> 1.001809761035651}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9996728582962979, 0.270747915621966, 
       3.692264282071517, 0.0004225765764702715}, {a1, 1.0009504975912231, 
       0.14127717026175357, 7.085012360714019, 6.822187824758931*^-10}, 
      {a2, 0.9989827873296688, 0.30466969897719326, 3.27890430418041, 
       0.0015897004358060734}, {a3, 1.0005671928562534, 0.4339667734503543, 
       2.305630877914938, 0.02393545348829661}, {a4, 0.9994653216936307, 
       0.5744686492376002, 1.7398082959271322, 0.08605026325394267}, 
      {a5, 1.001809761035651, 0.7285282913057659, 1.3751144231338954, 
       0.17324504197413304}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 175.4689502146531, 
   176.61963514615994, 192.14313665737026, 0.9995668241477791, 
   ScientificForm[0.6628289174891117], {0.270747915621966, 
   0.14127717026175357, 0.30466969897719326, 0.4339667734503543, 
   0.5744686492376002, 0.7285282913057659}, {{a5, 1.3751144231338954}, 
    {a4, 1.7398082959271322}, {a3, 2.305630877914938}, 
    {a2, 3.27890430418041}, {a0, 3.692264282071517}, 
    {a1, 7.085012360714019}}, 6, 0.6628289174891117, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.9996728582962979, 0.270747915621966, {0.4601958601899543, 
        1.5391498564026416}}, {a1, 1.0009504975912231, 0.14127717026175357, 
       {0.7194495909685974, 1.2824514042138488}}, {a2, 0.9989827873296688, 
       0.30466969897719326, {0.3919151604539304, 1.6060504142054073}}, 
      {a3, 1.0005671928562534, 0.4339667734503543, {0.1358695212930937, 
        1.8652648644194132}}, {a4, 0.9994653216936307, 0.5744686492376002, 
       {-0.14518844853012491, 2.1441190919173865}}, {a5, 1.001809761035651, 
       0.7285282913057659, {-0.4498145468609307, 2.4534340689322325}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.07330443381363921, -0.029792591806336186, 
   -0.05176756128541312, -0.06384312053120202, -0.07595956456774647, 
   -0.08851548167846321}, {-0.029792591806336186, 0.019959238837168512, 
   0.0417854326639834, 0.05690377672089664, 0.07200017781190045, 
   0.08748187603885352}, {-0.05176756128541312, 0.0417854326639834, 
   0.09282362547485355, 0.1307762964654914, 0.16932178664186068, 
   0.2092194580298025}, {-0.06384312053120202, 0.05690377672089664, 
   0.13077629646549144, 0.18832716045891115, 0.24777425253620136, 
   0.30995409293480114}, {-0.07595956456774645, 0.07200017781190045, 
   0.16932178664186068, 0.24777425253620136, 0.330014228956873, 
   0.4168714198145025}, {-0.08851548167846321, 0.08748187603885353, 
   0.2092194580298025, 0.3099540929348012, 0.4168714198145025, 
   0.530753471232899}}, 3.2600000000000007*a0 + 433.0000000000001*a1*\[Eta] - 
    4490.000000000001*a2*\[Eta]^2 + 29000.000000000004*a3*\[Eta]^3 - 
    88600.00000000001*a4*\[Eta]^4 + 103000.00000000003*a5*\[Eta]^5, 
   0.4749645122808515, {}, {}, {0.08802953832641691, -0.052287946243392724, 
    0.03218069751809338, -0.051285621520857916, 0.3671620890217895, 
    -0.2556853385879414, -0.2559703876274959, 0.9225625875771932, 
    -0.13382861950310954, -0.8511386333936457, -0.1172612288740531, 
    0.26334161906471465, 0.10958770532015905, 0.11635912061261777, 
    -0.030039272023856256, 0.6137813860744075, 0.315577645462799, 
    0.062930533241218, 0.19342526748771505, -0.2887872940952505, 
    0.140708240366628, -0.6133146118405222, 0.06924232840743727, 
    0.12041686491454229, 0.9078351297407465, 0.3451033840955162, 
    -0.40127722784678355, 0.008321794690772322, -0.0017043329900872095, 
    0.028301193245457767, -0.3102356686451948, 0.32973667179360433, 
    -0.12387377787590381, -0.015067091465468252, -0.2268151090265036, 
    -0.000646499227443087, -0.20340783858837597, -0.08956700375928506, 
    -0.9206245426411925, 1.3248988207813355, 0.08334310709793868, 
    0.18472868253532226, -0.36523934582904616, 0.17899826366081584, 
    0.16367071955479418, -0.08298194413021065, 0.31522671557840454, 
    -0.27859586093180155, -0.4406088718076546, 0.15587433129302042, 
    1.061520268163882, 0.3196858585126421, 0.5058331442797837, 
    0.5008891240648836, 0.3806827561551387, 0.5149899323408178, 
    0.5088874605360161, 1.7430164239558508, -0.06483246793163744, 
    -1.1668122471321567, -1.9313116738718463, -2.0596323739363243, 
    1.4654467596292307, -0.8048754832216218, 0.49627296243545516, 
    0.8351311573527482, 0.43136373115612514, 0.4850851187242142, 
    0.4774344186185999, 0.12409304797439091, -0.07626468311046963, 
    0.232326513222592, -1.546128404996221, 0.06329706399901269, 
    -1.1582686357163468, -0.015351093273871186, -1.7405142646722425, 
    0.3093814187204771, -1.1725511569277387, -0.049895044040478176}}}, 
 {{39.88478921929481 - 47.334933154811345*S + 15.459398477136691*S^2, 
   {b0 -> 0.37122693788057154, b1 -> -47.334933154811345, 
    b2 -> 15.459398477136691}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.37122693788057154, 0.21269571579858826, 
       1.7453428080897693, 0.08760250133413583}, {b1, -47.334933154811345, 
       0.44300275155553626, -106.85020124277328, 8.884586050080307*^-57}, 
      {b2, 15.459398477136691, 0.6222146194073198, 24.845765423934083, 
       2.6733415570350854*^-28}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   148.92890239979897, 149.4622357331323, 156.49618359224147, 
   0.9991719050725475, ScientificForm[1.0182997099625224], 
   {0.21269571579858826, 0.44300275155553626, 0.6222146194073198}, 
   {{b0, 1.7453428080897693}, {b2, 24.845765423934083}, 
    {b1, -106.85020124277328}}, 3, 1.0182997099625224, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.37122693788057154, 0.21269571579858826, {-0.05690733235942347, 
        0.7993612081205665}}, {b1, -47.334933154811345, 0.44300275155553626, 
       {-48.22665144372668, -46.44321486589601}}, {b2, 15.459398477136691, 
       0.6222146194073198, {14.206945408148373, 16.71185154612501}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.04523946751907382, 0.0031627911043901964, 
   -0.0685107794247734}, {0.0031627911043901964, 0.1962514378857762, 
   -0.19747093155682408}, {-0.0685107794247734, -0.19747093155682408, 
   0.387151032604196}}, 39.51356228141424 + b0 + b1*S + b2*S^2, 
   1.1045604492647416, {}, {}, {0.36042274043592215, 0.09558354642298639, 
    3.0699246989479576, -0.8479267167648459, -0.48212596159385157, 
    -0.6474854273183794, -2.4308593118168957, -2.302538611752418, 
    -2.111741202552814, -1.5437780948083102, -1.5380391850127282, 
    -1.1761024211021933, -0.4360594058122089, -0.0618455191600944, 
    0.06013679327555366, 0.10620748073802844, 0.11385818084364274, 
    0.12504602455488367, 0.1376605226554446, 0.46390421947217675, 
    1.0942198217486592, 1.3717894860752793, 0.6261553171840077, 
    0.8417249749942464, 0.007832018300110377, 0.026792838982078848, 
    0.8345709591063049, 1.1282832854512215, 1.1349662001916165, 
    1.1899994627026906, 1.2454848038953976, 0.8127987499525453, 
    0.8182554636108499, 0.8382083175995341, 0.38055067862076086, 
    0.3892076909731479, 0.3899267516639604, 0.3931195054354468, 
    0.3940307136612766, 0.18940713485867455, 0.3567594241628509, 
    -0.11708813247961913, -0.5070785221645178, -0.594106863588328, 
    -0.6234405018297924, -0.7587879758595086, -0.8742888901303285, 
    -0.950288123880501, -0.9932469388896159}}, 
  {39.521945770924766 - 45.03461945107073*S + 17.74374560396771*S^2 - 
    5.067418585928917*S^3, {b0 -> 0.008383489510526058, 
    b1 -> -45.03461945107073, b2 -> 17.74374560396771, 
    b3 -> -5.067418585928917}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.008383489510526058, 0.1940986436323503, 
       0.04319190156941822, 0.9657396477560664}, {b1, -45.03461945107073, 
       0.6216787309589447, -72.44034130233867, 3.086157079346221*^-48}, 
      {b2, 17.74374560396771, 0.7181573211997913, 24.707323980662174, 
       8.180896360412538*^-28}, {b3, -5.067418585928917, 1.1015484618876998, 
       -4.6002684051185465, 0.000034362738090634985}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 132.1187754687758, 133.0278663778667, 141.57787695932893, 
   0.9994367762861062, ScientificForm[0.8398002969960351], 
   {0.1940986436323503, 0.6216787309589447, 0.7181573211997913, 
   1.1015484618876998}, {{b0, 0.04319190156941822}, 
    {b3, -4.6002684051185465}, {b2, 24.707323980662174}, 
    {b1, -72.44034130233867}}, 4, 0.8398002969960351, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.008383489510526058, 0.1940986436323503, {-0.38255124640656585, 
        0.3993182254276179}}, {b1, -45.03461945107073, 0.6216787309589447, 
       {-46.286744689890284, -43.78249421225118}}, {b2, 17.74374560396771, 
       0.7181573211997913, {16.29730250958962, 19.1901886983458}}, 
      {b3, -5.067418585928917, 1.1015484618876998, {-7.286051076033414, 
        -2.84878609582442}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.03767428345991811, -0.03724132531610848, -0.08679920691747499, 
   0.08688398312006092}, {-0.03724132531610848, 0.38648444452672387, 
   0.11101020330968851, -0.550817213055497}, {-0.08679920691747499, 
   0.11101020330968851, 0.5157499379928601, -0.5469939669560304}, 
   {0.08688398312006092, -0.550817213055497, -0.5469939669560304, 
   1.2134090138871576}}, 39.51356228141424 + b0 + b1*S + b2*S^2 + b3*S^3, 
   0.7679547200643736, {}, {}, {-1.4929833253689964, -0.0783121631824173, 
    2.896028989342554, -0.34158754318133333, 0.024213211989660977, 
    0.04350752803911462, -2.0680158634468526, -1.9396951633823747, 
    -1.7488977541827708, -1.180934646438267, -1.175195736642685, 
    -0.8132589727321502, -0.0732159574421658, 0.3009979292099487, 
    0.4229802416455968, 0.46905092910807156, 0.47670162921368586, 
    0.4878894729249268, 0.5005039710254877, 0.8267476678422199, 
    1.4570632701187023, 1.7346329344453224, 0.4781014884201191, 
    0.18459611775126916, -0.7171408436667939, -0.6981800229848254, 
    0.10959809713940061, 0.4033104234843172, 0.4099933382247123, 
    0.4650266007357864, 0.5205119419284934, 0.06765142497970089, 
    0.07310813863800547, 0.09306099262668965, 0.03567931882206388, 
    0.044336331174450905, 0.04505539186526342, 0.04824814563674984, 
    0.049159353862579636, 0.05857157499738719, 0.22592386430156353, 
    0.01929995893293146, -0.04647836420224394, -0.061491232856331735, 
    -0.016347434647947523, -0.08253510759752558, -0.11879708999702387, 
    -0.15422245680717594, -0.16426059966787854}}, 
  {39.415284155863 - 46.33876533057422*S + 20.37284191336368*S^2 - 
    1.994442565574748*S^3 - 4.567052809703454*S^4, 
   {b0 -> -0.09827812555123808, b1 -> -46.33876533057422, 
    b2 -> 20.37284191336368, b3 -> -1.994442565574748, 
    b4 -> -4.567052809703454}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.09827812555123808, 0.19771779951218546, 
       -0.4970626104160194, 0.6216196147320454}, {b1, -46.33876533057422, 
       0.9302298245477003, -49.81431911528446, 2.4313055231348848*^-40}, 
      {b2, 20.37284191336368, 1.5860213804828251, 12.845250489095973, 
       1.735054410963191*^-16}, {b3, -1.994442565574748, 1.9797674960654608, 
       -1.0074125216917906, 0.3192447767478972}, {b4, -4.567052809703454, 
       2.472543096080374, -1.8471074647570045, 0.07146277540926221}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 130.5605452801464, 131.9558941173557, 141.91146706881017, 
   0.9994773064873661, ScientificForm[0.8090197295149251], 
   {0.19771779951218546, 0.9302298245477003, 1.5860213804828251, 
   1.9797674960654608, 2.472543096080374}, {{b0, -0.4970626104160194}, 
    {b3, -1.0074125216917906}, {b4, -1.8471074647570045}, 
    {b2, 12.845250489095973}, {b1, -49.81431911528446}}, 5, 
   0.8090197295149251, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.09827812555123808, 
       0.19771779951218546, {-0.49675216757846896, 0.30019591647599275}}, 
      {b1, -46.33876533057422, 0.9302298245477003, {-48.21352035574816, 
        -44.46401030540028}}, {b2, 20.37284191336368, 1.5860213804828251, 
       {17.176425850764065, 23.569257975963293}}, {b3, -1.994442565574748, 
       1.9797674960654608, {-5.9844017820827915, 1.9955166509332958}}, 
      {b4, -4.567052809703454, 2.472543096080374, {-9.550135991958623, 
        0.41603037255171404}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.03909232824394075, 0.005423987491550069, -0.1645759377235504, 
   -0.013604685618595324, 0.14277752917444914}, {0.005423987491550069, 
   0.8653275264780453, -0.8995958054740714, -1.6974273291727369, 
   1.745733235435874}, {-0.1645759377235504, -0.8995958054740714, 
   2.5154638193486463, 1.8488292876651207, -3.5193154988318445}, 
   {-0.013604685618595303, -1.6974273291727369, 1.8488292876651211, 
   3.9194793384773035, -4.113494091989352}, {0.14277752917444908, 
   1.745733235435874, -3.5193154988318445, -4.113494091989352, 
   6.11346936197472}}, 39.51356228141424 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4, 0.7288893912380846, {}, {}, {-0.6682314986475717, 
    -0.44495988267121334, 2.529381269853758, -0.8842167934304683, 
    -0.518416038259474, -0.18393279251728956, -1.961354248385085, 
    -1.833033548320607, -1.6422361391210032, -1.0742730313764994, 
    -1.0685341215809174, -0.7065973576703826, 0.03344565761960183, 
    0.40765954427171636, 0.5296418567073644, 0.5757125441698392, 
    0.5833632442754535, 0.5945510879866944, 0.6071655860872553, 
    0.9334092829039875, 1.56372488518047, 1.84129454950709, 
    0.7231519033394349, 0.2679686157428094, -0.714361568140081, 
    -0.6954007474581125, 0.11237737266611347, 0.4060896990110301, 
    0.41277261375142515, 0.46780587626249925, 0.5232912174552062, 
    -0.061546879897925066, -0.05609016623962049, -0.036137312250936304, 
    -0.19966289209359545, -0.19100587974120842, -0.1902868190503959, 
    -0.18709406527890948, -0.1861828570530797, -0.12892618365621367, 
    0.03842610564796267, -0.07363131545465151, 0.01156265929034106, 
    0.034413348705353286, 0.12017573791760405, 0.09297250983207217, 
    0.10280519509762076, 0.09155077735826644, 0.10139899765490412}}, 
  {39.51356228141424 - (44.32117142248601*S)/(1 + 0.37098777260905336*S), 
   {b1 -> 0.9390078691204663, b3 -> 1.1345191822906828}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9390078691204663, 0.005836363949773967, 
       160.88919011927499, 4.2951857278591624*^-66}, {b3, 1.1345191822906828, 
       0.026708112962222585, 42.47844779956595, 3.7746419137559106*^-39}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 132.7499403531956, 133.010809918413, 138.42540124752747, 
   0.999379292929782, ScientificForm[0.8816148645552407], 
   {0.005836363949773967, 0.026708112962222585}, {{b3, 42.47844779956595}, 
    {b1, 160.88919011927499}}, 2, 0.8816148645552407, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9390078691204663, 0.005836363949773967, {0.9272666193098341, 
        0.9507491189310985}}, {b3, 1.1345191822906828, 0.026708112962222585, 
       {1.0807893893993086, 1.188248975182057}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00003406314415422118, 0.0000520405587485742}, 
   {0.0000520405587485742, 0.0007133232980028422}}, 
   39.51356228141424 - (47.2*b1*S)/(1 + 0.32700000000000007*b3*S), 
   0.8103190149113407, {}, {}, {-1.9279529343655497, 0.22624374826234828, 
    3.2005849007873195, 0.0426862179597336, 0.4084869731307279, 
    0.23445418873293278, -2.0596323739363243, -1.9313116738718463, 
    -1.7405142646722425, -1.1725511569277387, -1.1668122471321567, 
    -0.8048754832216218, -0.06483246793163744, 0.3093814187204771, 
    0.43136373115612514, 0.4774344186185999, 0.4850851187242142, 
    0.49627296243545516, 0.5088874605360161, 0.8351311573527482, 
    1.4654467596292307, 1.7430164239558508, 0.4007306625018714, 
    0.14522331465359883, -0.7304327422881123, -0.7114719216061438, 
    0.0963061985180822, 0.3900185248629988, 0.3967014396033939, 
    0.451734702114468, 0.507220043307175, 0.09952272031189224, 
    0.10497943397019682, 0.124932287958881, 0.11992245654083789, 
    0.1285794688932249, 0.12929852958403742, 0.13249128335552385, 
    0.13340249158135364, 0.1366254480702196, 0.30397773737439593, 
    0.07913991829099487, -0.01919075097111289, -0.042644040341684786, 
    -0.00662925419083038, -0.0816380158346739, -0.12839154596426283, 
    -0.1693411440597572, -0.1839346037395302}}, 
  {39.51356228141424 - 47.36088645004729*S + 16.02158561709248*S^2, 
   {b1 -> 1.0012872399587163, b2 -> 1.0336506849737082}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0012872399587163, 0.009562123148183638, 
       104.71390343356063, 2.3709067355142665*^-57}, {b2, 1.0336506849737082, 
       0.0350849309848455, 29.461385727684082, 5.966998372553784*^-32}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 150.01706425458445, 150.27793381980186, 
   155.69252514891633, 0.9991170667989225, ScientificForm[1.051476284577195], 
   {0.009562123148183638, 0.0350849309848455}, {{b2, 29.461385727684082}, 
    {b1, 104.71390343356063}}, 2, 1.051476284577195, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.0012872399587163, 0.009562123148183638, {0.982050729424242, 
        1.0205237504931906}}, {b2, 1.0336506849737082, 0.0350849309848455, 
       {0.9630689078900817, 1.1042324620573347}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00009143419910102934, 0.0002742547650585146}, 
   {0.0002742547650585146, 0.0012309523822113713}}, 
   39.51356228141424 - 47.30000000000001*b1*S + 15.500000000000004*b2*S^2, 
   1.1526492866890397, {}, {}, {0.351087272556029, 0.24885113677791537, 
    3.2231922893028866, -0.5959195518753049, -0.23011879670431057, 
    -0.3039366340832288, -2.0596323739363243, -1.9313116738718463, 
    -1.7405142646722425, -1.1725511569277387, -1.1668122471321567, 
    -0.8048754832216218, -0.06483246793163744, 0.3093814187204771, 
    0.43136373115612514, 0.4774344186185999, 0.4850851187242142, 
    0.49627296243545516, 0.5088874605360161, 0.8351311573527482, 
    1.4654467596292307, 1.7430164239558508, 0.9800854285135401, 
    1.1164672265104834, 0.25148881880970464, 0.2704496394916731, 
    1.0782277596158991, 1.3719400859608157, 1.3786230007012108, 
    1.433656263212285, 1.4891416044049919, 0.9972102945905981, 
    1.0026670082489026, 1.0226198622375868, 0.41274048311838385, 
    0.4213974954707709, 0.4221165561615834, 0.4253093099330698, 
    0.4262205181588996, 0.17651416507174567, 0.343866454375922, 
    -0.1778748122508862, -0.6185698476199022, -0.7160764304645042, 
    -0.7560007475547526, -0.9009759665493213, -1.027281190782107, 
    -1.1087247435487573, -1.156059252508097}}}, 
 S*(-47.334933154811345*f10 - 47.334933154811345*f11*\[Eta] - 
    47.334933154811345*f12*\[Eta]^2 - 47.334933154811345*
     (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
  S^2*(15.459398477136691*f20 + 15.459398477136691*f21*\[Eta] + 
    15.459398477136691*f22*\[Eta]^2 + 15.459398477136691*
     (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/32/3Dfit_p2_lm_32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S^2*(15.328654933480447 - 107.66384514522042*\[Eta] + 
      208.74600587946276*\[Eta]^2) + 
    S*(1.9269201997207677 - 207.9811872736127*\[Eta] + 
      298.54791312133625*\[Eta]^2), {f11 -> 6.621678910191037, 
    f21 -> -73.77677126454086}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 6.621678910191037, 0.4291644992624335, 
       15.429232663864608, 2.250005060445558*^-22}, {f21, -73.77677126454086, 
       12.762068336379931, -5.780941562131476, 2.97783760944297*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 291.6182718430965, 291.82516839482065, 297.9508934356165, 
   0.9984110533708725, ScientificForm[2.514113044248587], 
   {0.4291644992624335, 12.762068336379931}, {{f21, -5.780941562131476}, 
    {f11, 15.429232663864608}}, 2, 2.514113044248587, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 6.621678910191037, 0.4291644992624335, {5.762922730727346, 
        7.480435089654729}}, {f21, -73.77677126454086, 12.762068336379931, 
       {-99.31361102048362, -48.2399315085981}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.18418216742717525, -0.508937648627381}, 
   {-0.5089376486273811, 162.87038822243125}}, 0.9567025409806279 + 
    673.2063582087092*\[Eta] - 5725.473497547885*\[Eta]^2 + 
    35198.507957865804*\[Eta]^3 - 103125.54870074887*\[Eta]^4 + 
    111478.93846090854*\[Eta]^5 + S^3*(10.433273342717518 - 
      298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 31.40913204859889*f11*\[Eta] - 
      31.40913204859889*(16.981584691605878 - 4.*f11)*\[Eta]^2) + 
    S^2*(15.328654933480447 + 1.459319014641762*f21*\[Eta] + 
      1.459319014641762*(-152.0636491918074 - 4.*f21)*\[Eta]^2), 
   6.535027599235844, {}, {}, {-1.886862648144728, -1.085765033282513, 
    -0.08760539376424958, -0.8228785629207209, 0.20011715218839754, 
    -0.07642023998937475, -0.5131114588701777, -0.47500033574515754, 
    -0.44880338129623, -0.18261440695362552, -1.8238572917661315, 
    -1.4665179907165822, -0.1401237153444299, 0.1657433811391229, 
    0.583370610630837, 0.7013747638351902, -0.36083804716551526, 
    -1.0557806876649707, -1.2797759016940589, -1.2441860840526573, 
    -0.8337323233199427, -0.6725473695414905, -0.19447068118954292, 
    -2.195685061068154, -2.740260425668218, -1.1637098618818769, 
    -0.07693072176330418, -1.9520064895912697, 1.1204711382531087, 
    0.5922144171948815, 3.0099659279161557, 1.1204154335526724, 
    1.6201935386584765, 1.71231876830214, -0.9677864493980337, 
    -0.732723188881252, -0.1544081224530771, -0.23064516244417632, 
    -0.46136033541673527, -0.5363614775859986, 1.9361432588447514, 
    -1.6901238943220278, 3.0037231330275347, 3.0955729908454117, 
    3.0059186144771814, 4.2932276050141525, 6.60974851387752, 
    0.07110193532332687, 0.5345081472545132, 0.623841852879238, 
    -0.8496127622843517, -1.2381190204312205, -1.2434294171264497, 
    -0.5315585240415288, 14.301192421945466, -0.626658735031441, 
    0.004654163960793767, -0.5458136001322416, 4.541401374236671, 
    0.8894256524345963, -1.6158206683334058}}}, 
 {{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 110.98594183670684*\[Eta] - 
      89.43306862628717*\[Eta]^2) + S^2*(15.328654933480447 - 
      128.5407477629478*\[Eta] + 292.2536163503723*\[Eta]^2), 
   {f11 -> 3.533556472206233, f21 -> -88.08269231967924}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 3.533556472206233, 0.30535211140431257, 
       11.572071520826983, 1.415068724518339*^-27}, {f21, -88.08269231967924, 
       9.869797283330653, -8.924468232842461, 8.738369337444821*^-18}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2746.246307236503, 2746.270598734479, 2758.872077314793, 
   0.9959795740714633, ScientificForm[3.8108201821586962], 
   {0.30535211140431257, 9.869797283330653}, {{f21, -8.924468232842461}, 
    {f11, 11.572071520826983}}, 2, 3.8108201821586962, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 3.533556472206233, 0.30535211140431257, {2.9336104174299584, 
        4.133502526982507}}, {f21, -88.08269231967924, 9.869797283330653, 
       {-107.4745541094785, -68.69083052987997}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.09323991193907169, -0.5866765224837416}, 
   {-0.5866765224837416, 97.41289841404114}}, 0.9567025409806279 + 
    673.2063582087092*\[Eta] - 5725.473497547885*\[Eta]^2 + 
    35198.507957865804*\[Eta]^3 - 103125.54870074887*\[Eta]^4 + 
    111478.93846090854*\[Eta]^5 + S^3*(10.433273342717518 - 
      298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 31.40913204859889*f11*\[Eta] - 
      31.40913204859889*(16.981584691605878 - 4.*f11)*\[Eta]^2) + 
    S^2*(15.328654933480447 + 1.459319014641762*f21*\[Eta] + 
      1.459319014641762*(-152.0636491918074 - 4.*f21)*\[Eta]^2), 
   14.581026624225808, {}, {}, {-3.6311434738451105, -3.868828185275956, 
   -3.5510348745149365, -3.0765601516229815, -2.500303716066786, 
   -1.8825015350203498, -1.2794714733221553, -0.7457950967019227, 
   -0.33124604887065123, -0.02935228346804486, -0.20170443488692236, 
   -0.6009138513090324, -1.2004610684755779, -1.9329903320742678, 
   -2.6716882939432196, -3.206342891720217, -3.203240684623964, 
   -0.5360466546261193, -1.156870673392941, -1.3975942664808052, 
   -1.0418097671012028, -4.458426386486302, 1.8191638301962456, 
   3.6321173296698888, 2.694710741161792, -1.2091787309111766, 
   -0.032577876473027345, 1.8590001681837407, -0.48567020563236696, 
   -0.27583351508870635, -0.3619319711552791, 2.1025936116696684, 
   -0.29027148908797784, 2.280429224592261, -3.164084620674682, 
   0.268787027916467, -2.1499775696092627, -5.189011848885066, 
   1.7352666511958077, -2.2600093786980935, 1.8624304630228963, 
   1.8359464759299442, -0.2844633222900512, -2.682785033932035, 
   -0.3068990771581568, 0.4296983397435028, 0.5215286336145439, 
   -1.237057892749796, -1.9227097432823044, 0.5795200962055063, 
   0.8447586751942211, 1.2986313358558093, 0.3831203824015006, 
   2.6652824270412054, 3.3314759949129282, -1.551152670027001, 
   -1.4260328629838384, -3.063300744411862, -4.135585796393066, 
   3.6019836317123293, -1.8399878091525395, 3.4041491586520323, 
   0.9602537589029296, 1.0534936340978405, -0.40261121981487236, 
   0.5198790722799842, -0.9251936745657758, -4.492060448103288, 
   -3.901654571911564, 1.1241894052017187, 3.90479366286997, 
   5.541792046544707, 2.603701956051836, 3.2866987423149823, 
   1.2257404550845905, -0.8730612040961248, -3.0502603106008195, 
   -5.182405835320729, 5.9870773859418165, 6.104056394194316, 
   -2.2601215167088995, 3.697772655292475, 2.1089028051640284, 
   -0.6111549201495308, -5.357105001057143, 3.092081922373737, 
   4.764812622581445, 2.3625953654819085, -2.2372282709907694, 
   -4.709826944799822, -1.5902597522120203, 0.3907440834345124, 
   5.756840339442391, 0.7478653659296484, -2.4216176302043877, 
   -4.34207682798845, 4.665588497196801, 3.113573531972065, 
   -1.3724202373349428, -2.9215685408650813, 8.947774981450692, 
   -1.1372636916665897, -5.029936144651224, 1.0973056937828503, 
   4.79790985985548, 1.8320866300211165, 4.22712094771029, 4.227133262374217, 
   -4.496780105572242, 2.718231022776898, -3.8255935116311335, 
   -7.04295802973175, 3.617255103410642, 2.6842126193611193, 
   0.6489024174647255, -10.461058794100865, -7.641802016955268, 
   1.457066091735328, 1.4659504753281283, 1.4689050663895387, 
   1.474254730551138, 1.994523976304606, 2.1125025601890854, 
   0.4798929602165458, 0.9336598726102636, -1.6056386655129131, 
   -1.5898566214858647, -4.747269766813588, -4.516143351118785, 
   -6.074172643063591, -5.85888035946742, 1.785254078597717, 
   4.45412052632372, 1.6945461886502926, 2.429819357806764, 
   -1.226635666733813, -1.179337536257492, -1.1154479023502972, 
   -2.5068399204548086, 2.82730666708693, 3.0063830470912194, 
   -5.618639466850745, -5.237720652402693, 1.2976619494219435, 
   1.6521872240634181, -0.8287608426184718, -0.41159429926862146, 
   -2.808752367351204, -2.4890624277874878, 4.8184642789563625, 
   4.8447071785131826, -6.7673740616003215, -6.5289998516485355, 
   4.178714403749268, 4.498888914568511, 1.4445945707418133, 
   2.112554946421099, -2.735446174578385, -2.136793032560149, 
   -4.3224736023991, -4.085711273894276, 6.5285788049736695, 
   6.57189261541739, -5.713011809715368, -5.362756757326537, 
   2.845328882486598, 2.8631195144560593, 0.7231785996853048, 
   0.7284477962566385, -1.506566368482126, -1.3523414460273244, 
   5.258315212060538, 5.329052547828596, -3.4335965725210684, 
   -3.3170672629675124, 5.405860238543696, 4.892733094568399, 
   1.21979619753985, 1.2398979694026622, 1.2770347805551836, 
   -2.54142950672815, -2.50331838360313, -2.4900351977927286, 
   5.915611828769357, 5.921477931098281, 4.487079754158749, 
   4.5006039203500805, 1.6102913500002458, 1.694333884937926, 
   -1.5448408428284637, -1.4027437307364181, -2.912055023824827, 
   -2.8244969275350584, -2.440093569569484, -2.438362387735225, 
   -2.437389163709355, 8.20962098371563, -3.3399384297752306, 
   -2.9670104932749197, 3.744795119751892, -3.8177217364114, 
   3.9117662864595957, -6.300166191486753, 3.946948686374512, 
   -5.358919902546511, 1.177551598785385, 0.5372272618032454, 
   -2.352315043151094, 8.333838668303585, 2.335128585342133, 
   -4.657373488007792, -3.073799736479181, -7.360815528974385, 
   1.3261194461183266, 4.537142190159386, -3.020963576338943, 
   -8.65168735206936, -8.58927484244417, 0.5859645261313915, 
   0.7196979235754952, -17.645468635844495, -16.717006307028647, 
   0.7834942186941447, -7.768054030103542, 5.09261613753452, 
   5.094811618984167, 5.184465995352397, 6.381486775854299, 
   8.698007684717666, 1.4835509989775915, 1.6947766496453482, 
   0.5451875872439018, -3.2564077810646523, -1.8543475862390864, 
   -1.5220542154855252, -5.50053993991925, -5.214740095822364, 
   1.861778415634717, 5.868671642616874, 1.4924314575426365, 
   -2.5581722334426757, 1.6245532304911308, -7.286214234867003, 
   -6.891861788049795, 1.3892536216415579, 1.46678653259751, 
   -0.5787300555260657, -0.5721670804588541, -2.66103657846989, 
   -2.595915141625909, 2.2071732635828027, -3.2398443164071935, 
   4.887855957632652, 5.051161018136199, 9.270641915415823, 
   8.932794785465049, 5.0778946562226395, 3.7689764992971817, 
   3.987759854124022, 2.773700009002411, 1.8197188452708986, 
   2.1410484091623516, -2.2914807209695027, -2.0792402510126067, 
   -2.8306976071641117, -4.342164820878587, -4.061758042356509, 
   -5.913283337054331, -6.057555434860397, -6.30205449049339, 
   -6.0265582823430535, 3.1828387427288902, -2.5464796823827456, 
   2.725723305354194, 2.736817366718874, 0.6388263313249922, 
   0.6398544145906016, -1.5221733542493183, -1.033398639130482, 
   6.417422011423497, 6.375536908866096, 3.6785501407156147, 
   -1.9318945487743946, 5.098623323341428, -2.34875023826158, 
   -2.307469353263187, -1.615163932964208, 5.626939666506679, 
   5.642440551945022, 4.36519409129609, 1.6327367888513393, 
   1.7252885936980462, 1.7398768440674317, -2.496456091185209, 
   -2.4956994242590014, -1.5026513594565571, -2.0395127978350303, 
   12.793238148151964, -2.4208912867879206, 9.526050534807474, 
   2.7030695472389112, -2.336980573704615, -2.2910919391945654, 
   8.533569265804012, 8.511989892097418, -0.043213309278918643, 
   2.1300775433201196, -3.8987095842537656, 6.9368301191868085, 
   -1.3411002668224015, -3.2621687365925993, 1.6541382128782942, 
   -1.7850781340590203, -2.180391842621745, 10.416979242343885, 
   -1.1639844709467866, -4.311679401657514, 0.7230884054096265, 
   -6.197757455394367, -1.7161084717724435, 2.358469498861183, 
   -9.669959817797327, -5.65520189717931, 7.481855909467427, 
   4.293662031630134, 2.467167126893827, -2.5787456209967914, 
   -5.4240402450198175, -7.975602158663847, 4.899942816473484, 
   -5.0790255155282935, -7.398747855935937, -4.51940808963225, 
   5.413743188350175, 5.970187108163934, -3.5119491413210966, 
   4.790809797293711, 0.38438091851659095, 7.367794300589949, 
   3.3505352097215564, -6.24000028392031, 4.086968515128547, 
   2.8722527686872823, -5.533185156833291, -2.2235105519584835, 
   -1.2923039366827567, -5.17981608840185, 8.958967880923296, 
   -2.955624853251024, -5.0324339903957025, -1.3794945341074083, 
   -0.8031220687192473, -6.222736533241573, -1.2919927247260432, 
   1.7853633648369538, -4.713178431987565, 2.9194672640673645, 
   -2.1608169885506783, -4.610976192877715, 4.150625223919391, 
   3.0073275294461723, 0.6913692277021894, 1.927111980040415, 
   -2.031293280147999, 4.60610488449791, -2.9014080676528167, 
   3.5800696859027425, 1.8767476042428868, 3.7504047612045923, 
   -0.8980204748880993, 0.5350762451857634, -2.0992866202777947, 
   -1.611134484026401, -4.153154017917899, -11.678383365473252, 
   -2.5426635401235202, 3.908749057271045, -3.497365426002503, 
   3.0177683499107673, 0.35833830833256997, 1.9093920479462838, 
   -2.3762906839221642, -5.247063830514705, -2.130442322275755, 
   -7.295763930329841, -3.1273229778597056, -3.2009440165410723, 
   -0.6451537275808477, -3.257965250533154, 0.8798164788263136, 
   1.005456734167268, -1.544954572159881, -3.28389487275102, 
   1.7597836735146046, 1.5834970943181332, -2.7796028110084734, 
   2.5345819793617608, 1.7138556576028776, -0.38433543164830297, 
   -2.6021375054251976, 1.4454846876755738, 1.6618042004350713, 
   1.2401516516914057, 1.2635486110551568, 1.3009646126993033, 
   1.5243384562221962, -7.932944149927707, -2.549264035607891, 
   1.4017089235612588, 2.5552108489650607, 3.5520690949646223, 
   -3.1763105678010533, 1.3608473614237226, 2.011221699427338, 
   -0.25347436079112384, 3.7603277677425666, -1.3295099431719848, 
   -2.2175664835140054, -0.09525168010478069, -0.02669842198116612, 
   1.4248052077408033, 0.03716444176505718, -0.14840789785473874, 
   -0.25546769095569744, 0.23353755713844748, -5.537605309739149, 
   -4.325866258182998, -1.335485955250462, -0.16729656481845723, 
   0.35752508390305593, -0.3924902633849854, -6.7782095990394, 
   -10.03071545975078, -9.070674542345813, -0.14333065289818592, 
   -2.7957136421156434, -0.30660573542125746, 0.04571167487972616, 
   0.08588852194564822, -0.49676466237970374, -0.32186084641182333, 
   -1.7744177320958556, -1.626880074514986, -2.5464707079685525, 
   0.10016553526956784, -2.1116057631659118, -2.0964467159277405, 
   -0.36062616082072907, -0.3289570632486942, -0.2901917350283014, 
   0.144474220977159, 0.15296671724321698, 1.216094844178329, 
   -0.3923227190046674, -0.9254582614075275, -0.5473740044820374, 
   -0.8554229583953514, -1.1018800258813712, -1.0776540149328753, 
   -0.7092430282837654, -1.4645714672576844, -1.4274164585524716, 
   -1.414312114022664, -1.3282841391580718, -1.4539607280572966, 
   -1.4308577091480004, -1.3652778788318187, -0.13765687346079858, 
   -0.043418529700730346, -0.4274101478875565, -0.7481052784125808, 
   -0.38473215669688443, -1.5050969317142346, -0.15460447238390884, 
   0.28961758211343636, -1.260739747864747, -1.2367595635289916, 
   -1.3870408643678616, -0.34749242227817945, -0.17851434482147965, 
   -1.3412832931416716, -0.6172311076107206, -1.4434268089997602, 
   -1.0262109121294856, -0.38134331512718234, -0.39142575705139393, 
   -0.3648207140718398, -0.31067010973904985, -0.8068477684569046, 
   -0.7699002906507388, -1.3698029518117494, -1.4794410431273377, 
   -1.458047372429803, -0.43954097519215907, -0.38599103667721124, 
   -0.8643344240943946, -0.8371462439460942}}}, 
 {{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 192.70543552517285*\[Eta] + 
      237.44490612757684*\[Eta]^2) + S^2*(15.328654933480447 - 
      128.19880023839232*\[Eta] + 290.88582625215037*\[Eta]^2) + 
    344.94547916410187*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 344.94547916410187, f11 -> 6.135331445230722, 
    f21 -> -87.84837239297053}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 344.94547916410187, 10.932586145655641, 
       31.552047664511228, 1.774957441407426*^-120}, {f11, 6.135331445230722, 
       0.19438371696061965, 31.562990672072004, 1.5827429180524035*^-120}, 
      {f21, -87.84837239297053, 5.689660137743615, -15.440003491633707, 
       3.5927322943658707*^-44}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2199.721635332584, 
   2199.770316874166, 2216.5559954369705, 0.9986666343570051, 
   ScientificForm[2.1946084861204103], {10.932586145655641, 
   0.19438371696061965, 5.689660137743615}, {{f21, -15.440003491633707}, 
    {d10, 31.552047664511228}, {f11, 31.562990672072004}}, 3, 
   2.1946084861204103, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 344.94547916410187, 10.932586145655641, 
       {323.465377262726, 366.42558106547773}}, {f11, 6.135331445230722, 
       0.19438371696061965, {5.753410645096757, 6.517252245364688}}, 
      {f21, -87.84837239297053, 5.689660137743615, {-99.02728998069009, 
        -76.66945480525098}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{119.52143983218168, 0.9014986705979936, 0.0811903814175835}, 
   {0.9014986705979934, 0.03778502941942629, -0.19435149376146144}, 
   {0.0811903814175835, -0.19435149376146146, 32.37223248302869}}, 
   0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 31.40913204859889*f11*\[Eta] - 
      31.40913204859889*(16.981584691605878 - 4.*f11)*\[Eta]^2) + 
    S^2*(15.328654933480447 + 1.459319014641762*f21*\[Eta] + 
      1.459319014641762*(-152.0636491918074 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 4.845555231687864, 
   {}, {}, {-3.985191100203611, -4.183403149892227, -3.8261706865367984, 
   -3.3122903201982563, -2.696661750343295, -2.0395209441459135, 
   -1.3971857664445957, -0.8242377829690617, -0.3704506374303107, 
   0.009818795943792757, -0.12339578521106898, -0.4835011405169851, 
   -1.0439778057151559, -1.7374700264932939, -2.437164454689519, 
   -2.932849027941602, -2.8908103054682606, -2.5330391382063446, 
   -2.1531951855607794, -0.40561321355751545, -0.049828714177913014, 
   -2.4795861640927193, -0.1672408613077252, -0.5332686815282344, 
   -1.222140950040128, -0.8205499997354551, -1.0991326137025084, 
   -1.49657652063118, -1.5852666875971408, -1.3754299970534802, 
   -1.2337125849380186, 0.18288536462302574, 0.27451123674963185, 
   0.8776770757420778, -0.0943755992126789, 0.2791070788737642, 
   -0.4112239343713924, -1.047764729377782, -1.2646254350675932, 
   -1.3455934892377783, -0.7476333759353224, -1.5647949468125546, 
   -1.3904886124229705, -3.418518809474655, -1.0426328527007769, 
   1.1589664437688185, 1.2507967376398597, -0.1455803635308044, 
   -1.1035340008846006, -0.4901446077513256, -0.9376417434373394, 
   0.09345043280759313, 0.3863741154563982, -1.1815969693281119, 
   0.43701010610523383, -0.125872653768468, 0.1632254953515826, 
   0.22713020818018492, -0.25134193863080867, 1.0223565274751394, 
   0.17651013334080545, -0.26524407512922465, 0.5720806361994946, 
   0.6653205113944054, -0.6143600219858456, 0.721870542790306, 
   0.4275028644331442, -0.5835621167469469, -0.039099048577874385, 
   -0.2707189853518486, -0.2813736433511238, 0.8881673538828068, 
   8.075134066110088, -0.48596397927232715, -0.32166979585618094, 
   -0.18966369218411927, -0.13607684475220339, -0.043035107621228974, 
   2.4457161588044727, 3.7456109316129016, 0.9577708992113756, 
   -0.4131002680205711, -0.33468383049621053, -0.2666646229239973, 
   -0.5517624901919405, 1.9140902021714226, 0.31014641500360085, 
   0.13248548794651072, -0.007140202371537896, -0.2552477549337979, 
   3.154226456638405, 1.5662737814600192, 0.9527977650606942, 
   0.3977919861650605, 0.015479489838547522, -0.2326937647481273, 
   1.440028884186141, 1.5602753271281031, 0.9761771365392775, 
   0.597634486681045, 3.777625734198125, 0.38639664956702546, 
   -0.3491481400055534, 0.33569484913300585, 1.1024563497035302, 
   0.2572609054264774, 0.3943940856374084, 0.3944064003013352, 
   -0.6586511642347475, 0.19372313338525515, -0.4776678268815999, 
   -0.2595856438250195, 0.19436416870508566, -0.57692997860633, 
   2.8630825380189293, -3.074485938463127, -0.25522916131752993, 
   -0.5873306141785122, -0.5784462305857119, -0.5754916395243015, 
   -0.5701419753627022, -0.3096071481603673, -0.19162856427588792, 
   -0.5345489092801472, -0.0807819968864294, -0.04074049416959724, 
   -0.024958450142548827, -0.6030828467589089, -0.37195643106410614, 
   -0.640360583201506, -0.42506829960533565, -0.13405375227908678, 
   2.5348126954469166, -0.21831348463018685, 0.5169596845262845, 
   0.07809530872259529, 0.1253934391989162, 0.18928307310611103, 
   2.0218497173837733, 0.0029277063152903793, 0.18200408631957998, 
   -0.7057676870325338, -0.32484887258448225, 0.14703897830867163, 
   0.5015642529501463, -0.04514325814024289, 0.3720232852096075, 
   -0.09092307910385955, 0.2287668604598565, 0.04731676671383411, 
   0.07355966627065413, -0.6837592369334828, -0.4453850269816968, 
   0.3107237735467976, 0.6308982843660402, -0.48938631844822567, 
   0.17857405723106012, -0.8014941372107245, -0.20284099519248855, 
   -0.4545983794861712, -0.21783605098134728, 0.4509259301980961, 
   0.49423974064181664, -0.9388466760559027, -0.588591623667071, 
   0.1256530776066569, 0.1434437095761183, -0.06277598240605897, 
   -0.05750678583472535, -0.358828579607291, -0.2046036571524894, 
   0.34255825000388995, 0.413295585771948, -0.614872568936768, 
   -0.498343259383212, 0.8720413878367879, 0.36535951627557495, 
   -0.0914264379530465, -0.07132466609023425, -0.034187854937712814, 
   -0.6365810231169817, -0.5984698999919615, -0.5787417620226876, 
   0.4744137023768715, 0.4802798047057948, 0.3348784389973076, 
   0.34840260518863886, 0.0360451882043904, 0.1200877231420705, 
   -0.5411831433874212, -0.3990860312953757, -0.6194646283135938, 
   -0.5319065320238252, -0.41095947769697716, -0.40922829586271803, 
   -0.40825507183684806, 0.8189710863705102, -0.10195198419824436, 
   -0.4345592124405968, 0.17457245966625834, -0.32214260468551004, 
   -0.02703051146905011, -0.3022954437032297, 6.579590116669294, 
   -0.2927843026538568, -0.7796809675374448, -0.3425123923555091, 
   -0.14039179954014003, 0.22532184141724088, 0.44919348985767726, 
   -1.475208224173656, -0.8627285004965799, -0.03379541709328748, 
   0.6909452612233622, -0.3440015714194118, -1.6239929789697456, 
   0.055918841755797644, 0.11833135138098783, -1.1364408364291592, 
   -1.0027074389850554, -9.016968586236061, -8.088506257420214, 
   -0.8332023266947886, 0.3513394581582645, 3.5613095282234752, 
   3.563505009673122, 3.6531593860413523, 4.856265592445325, 
   7.172786501308693, 0.26900280767732454, 0.4802284583450813, 
   0.547609528199942, -0.8201266087333039, 0.5819335860922621, 
   0.9142269568458232, 0.5863274966316396, 0.8721273407285253, 
   0.850077375798648, 4.856970602780805, 0.4868149977576479, 
   2.514369477382104, 0.815530360953602, -0.6082548186417895, 
   -0.21390237182458094, 0.7827399412369118, 0.860272852192864, 
   0.6398973131649655, 0.646460288232177, 0.38267106446383536, 
   0.44779250130781634, 0.5862728879735783, 0.0060008543959924054, 
   0.24098705947933752, 0.40429211998288395, 4.093856826467487, 
   3.7620931622269893, 0.21136545752148095, 0.11912011683998003, 
   0.3379034716668201, 0.34048943174340707, -0.005178958531189437, 
   0.3161506053602636, -0.4666436920204404, -0.2544032220635444, 
   -0.397595074088251, -0.6925515378334666, -0.4121447593113885, 
   -1.047186315085753, -0.8812593815712901, -1.6564461992312118, 
   -1.3809499910808753, -0.06311473175802007, -0.9265524826123013, 
   -0.3185321868960571, -0.3074381255313767, -0.5807746024167741, 
   -0.5797465191511648, -0.9171805043356258, -0.4284057892167894, 
   -0.26080959915478275, -0.29661223938833814, -0.38057892657727876, 
   -1.1255753778874649, 0.024559808859621057, -1.3473549302918144, 
   -1.2999928425686775, -0.6076874222696986, -0.4621191673103482, 
   -0.4466182818720057, -0.5075432643808924, -0.8074386436829215, 
   -0.7148868388362146, -0.7002985884668291, -1.2879912218487917, 
   -1.287234554922584, 0.006979208157112282, -0.517721515798506, 
   14.315029430188488, -0.8109566436646531, 0.8992370870124446, 
   -0.7549949964806331, -0.6267841003631816, -0.580895465853132, 
   -0.17872940456236108, -0.19422766730785668, -0.5671011926851364, 
   -0.3707338224796999, -0.6871709769525012, -0.5852569881007739, 
   -0.7662142408804229, 1.0201965061289968, 1.0599389454101527, 
   -0.33570479575784873, 1.1980143377680008, 18.378776743361968, 
   -0.13469328380827505, 1.0225069726289746, -1.2003975170668184, 
   0.4957903286743175, 3.233652093025242, -0.3594856092222187, 
   -4.324379909184465, -0.552258316566153, 2.904913262528453, 
   -0.014034430086866223, 0.31337595529051043, -0.4250685679038426, 
   -1.1168002573442735, -3.393791099453594, -0.203025813270159, 
   -1.5677567815969482, -4.130303622242842, -1.8043782702516893, 
   0.46329554177977883, -0.7241288400527637, -1.5934258972978697, 
   -0.5463750969732075, -0.6467339224891404, -0.5908107455858413, 
   -0.032705593986896986, 0.8593160466160157, -0.1765570039780755, 
   -0.10662167099126663, -0.7940521482027876, -0.7487437251550659, 
   -2.888108225449855, -6.045760810139697, 15.461771625534325, 
   -1.8986712849368956, -3.317501534873273, 0.3354379214150214, 
   0.9118103868031824, -2.4041683198654766, 2.5307910361777033, 
   -0.9011189082547446, -0.6549591992796806, -0.45285862580767855, 
   -0.4748032217616327, -1.2390481113985743, -0.5937655067106675, 
   -0.8114842644970395, -1.0243499094625221, 0.21139284287570348, 
   -1.639860384502306, -0.8245070701037633, -1.589108654236476, 
   -0.8511242251917253, -0.8687806224089414, -2.7488848651617133, 
   -0.15991456573021168, 0.03791479521083829, -1.286284320009429, 
   -1.6901822723517412, 0.34555967113148256, -12.066564949574499, 
   -0.6047589542118104, -1.1796815272281194, -1.366514712399109, 
   -0.8658401036658745, -0.5302446465360262, -0.306763260286786, 
   0.6673515854988494, -4.471998855480649, 0.5962423687916072, 
   -7.934183883044483, 0.1373371045039562, -0.374073128997793, 
   -2.158864438987166, -0.8689147208376866, -1.0715863564669235, 
   0.029780794829761703, -0.5693295894406276, -1.332695863930823, 
   -0.6293424486930235, -0.3702998769880992, -1.7042003330210207, 
   -0.7300842057568815, -1.0130598045449517, -1.1602687657160047, 
   -1.669768963875164, -0.21183995795584565, -0.2842318027620365, 
   -0.3825684196935413, -0.3591714603297902, -0.2882906108061718, 
   -0.33708269890544784, -7.465660576156594, -0.06921934550385345, 
   2.691208512389224, 0.8445118933588418, 1.9420042568466727, 
   -1.56639827875442, -0.32364996022820947, 0.08381481533562862, 
   -0.7214111619033403, 0.4837290651443169, -1.342826922517503, 
   0.4198317800910303, -1.2334824332033207, 0.10910903818253814, 
   -0.6085121214052975, 0.13355680333829412, -0.5843899097728809, 
   -0.25546769095569744, 0.23353755713844748, -5.537605309739149, 
   -4.325866258182998, -1.335485955250462, -0.16729656481845723, 
   0.35752508390305593, -0.3924902633849854, -6.7782095990394, 
   -10.03071545975078, -9.070674542345813, -0.14333065289818592, 
   -2.7957136421156434, -0.30660573542125746, 0.04571167487972616, 
   0.08588852194564822, -0.49676466237970374, -0.32186084641182333, 
   -1.7744177320958556, -1.626880074514986, -2.5464707079685525, 
   0.10016553526956784, -2.1116057631659118, -2.0964467159277405, 
   -0.36062616082072907, -0.3289570632486942, -0.2901917350283014, 
   0.144474220977159, 0.15296671724321698, 1.216094844178329, 
   -0.3923227190046674, -0.9254582614075275, -0.5473740044820374, 
   -0.8554229583953514, -1.1018800258813712, -1.0776540149328753, 
   -0.7092430282837654, -1.4645714672576844, -1.4274164585524716, 
   -1.414312114022664, -1.3282841391580718, -1.4539607280572966, 
   -1.4308577091480004, -1.3652778788318187, -0.13765687346079858, 
   -0.043418529700730346, -0.4274101478875565, -0.7481052784125808, 
   -0.38473215669688443, -1.5050969317142346, -0.15460447238390884, 
   0.28961758211343636, -1.260739747864747, -1.2367595635289916, 
   -1.3870408643678616, -0.34749242227817945, -0.17851434482147965, 
   -1.3412832931416716, -0.6172311076107206, -1.4434268089997602, 
   -1.0262109121294856, -0.38134331512718234, -0.39142575705139393, 
   -0.3648207140718398, -0.31067010973904985, -0.8068477684569046, 
   -0.7699002906507388, -1.3698029518117494, -1.4794410431273377, 
   -1.458047372429803, -0.43954097519215907, -0.38599103667721124, 
   -0.8643344240943946, -0.8371462439460942}}}, 
 {{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 192.89067507015395*\[Eta] + 
      238.1858643075013*\[Eta]^2) + S^2*(15.328654933480447 - 
      131.33156531570785*\[Eta] + 303.4168865614124*\[Eta]^2) + 
    345.66008453150704*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    50.57917754417512*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 345.66008453150704, d20 -> 50.57917754417512, 
    f11 -> 6.141229078590807, f21 -> -89.99510319403842}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 345.66008453150704, 10.940389862366368, 
       31.594859861487784, 1.4114433310371719*^-120}, 
      {d20, 50.57917754417512, 39.88782789629173, 1.2680353935461433, 
       0.20538381806527062}, {f11, 6.141229078590807, 0.19431989172649797, 
       31.60370780380264, 1.2867331763601514*^-120}, 
      {f21, -89.99510319403842, 5.932836716628856, -15.168983656974005, 
       6.262308217111538*^-43}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2200.1104058001442, 2200.1917066131523, 2221.153355930627, 
   0.9986709689762133, ScientificForm[2.1910383716545803], 
   {10.940389862366368, 39.88782789629173, 0.19431989172649797, 
   5.932836716628856}, {{d20, 1.2680353935461433}, 
    {f21, -15.168983656974005}, {d10, 31.594859861487784}, 
    {f11, 31.60370780380264}}, 4, 2.1910383716545803, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 345.66008453150704, 10.940389862366368, {324.16454297885053, 
        367.15562608416354}}, {d20, 50.57917754417512, 39.88782789629173, 
       {-27.791929224089095, 128.95028431243932}}, {f11, 6.141229078590807, 
       0.19431989172649797, {5.759431778890997, 6.523026378290616}}, 
      {f21, -89.99510319403842, 5.932836716628856, {-101.65186678032597, 
        -78.33833960775087}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{119.69213034056874, 22.4789119088452, 0.9030117408023017, 
   -0.8729813190894518}, {22.478911908845195, 1591.0388142841884, 
   0.18551831097132818, -67.52842165801158}, {0.9030117408023018, 
   0.1855183109713282, 0.037760220320597886, -0.20198656896495254}, 
   {-0.8729813190894516, -67.5284216580116, -0.20198656896495254, 
   35.198551506179456}}, 0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 31.40913204859889*f11*\[Eta] - 
      31.40913204859889*(16.981584691605878 - 4.*f11)*\[Eta]^2) + 
    S^2*(15.328654933480447 + 1.459319014641762*f21*\[Eta] + 
      1.459319014641762*(-152.0636491918074 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 4.839599646233649, 
   {}, {}, {-3.973563828144723, -4.174295277503281, -3.819275343679722, 
   -3.307300636734978, -2.693270856135743, -2.0374219690560156, 
   -1.396071840334281, -0.8238020357002562, -0.3703861988649435, 
   0.010061227516498406, -0.12260405192758572, -0.4818532353846523, 
   -1.0411668585959024, -1.733189167249047, -2.431106813182206, 
   -2.924707734033152, -2.8802784890206006, -2.4616789776334613, 
   -2.136511892928425, -0.3843029308816952, -0.028518431502092767, 
   -2.398983254870796, -0.05589995284046978, -0.40742809520020273, 
   -1.1111896456023658, -0.8049080071923669, -1.0381065623375605, 
   -1.4361127391012758, -1.5521185604059369, -1.3422818698622763, 
   -1.2131807105458279, 0.15209049104316108, 0.27865892209889154, 
   0.8478432858823908, -0.04559358910212197, 0.2987928561536606, 
   -0.314979685921692, -0.9030862616168065, -1.1576442804998663, 
   -1.3585276960269326, -0.7585178267751047, -1.5016275958987606, 
   -1.3445810080868128, -3.398749450067264, -1.0228634932933858, 
   1.1825399249616453, 1.2743702188326864, -0.0939665765164932, 
   -1.11232792093287, -0.4187887283316414, -0.8630388898888768, 
   0.08739453912093609, 0.4192621845188711, -1.1064383657587769, 
   0.39117514749816706, -0.1489636397316616, 0.25928792520478794, 
   0.20685710804192325, -0.15811773907935844, 0.948871817017519, 
   0.27734855718114915, -0.15027930167237713, 0.6420829580570668, 
   0.7353228332519777, -0.5931551523446572, 0.7448789460705427, 
   0.4875533319681935, -0.7073059915309514, 0.08868188853274717, 
   -0.18798858517588712, -0.30475087936590484, 0.7391881754766061, 
   7.827629220930405, -0.37901906867261914, -0.23665974204105567, 
   -0.16617127868189385, -0.21367935211347344, -0.26090878797136696, 
   2.53921539896632, 3.7853878498307765, 0.874858244113021, 
   -0.4094282675778871, -0.3116282104217447, -0.26060468438512174, 
   -0.7015218038994533, 1.9227007070020292, 0.2219180417137494, 
   0.10805525822820528, -0.022287253203835178, -0.3249329783988415, 
   3.0745329814533235, 1.5802191851860812, 0.7840415544627675, 
   0.4031045840506522, 0.04939174286724324, -0.2113046790465134, 
   1.3445780796636697, 1.5345663691263383, 1.0266238525480702, 
   0.7071384235292513, 3.5388655026137315, 0.4791952009615983, 
   -0.4376474822210241, 0.3329129505034416, 0.9736797230893828, 
   0.23310535538828248, 0.2744498345062709, 0.27446214917019773, 
   -0.6096070268411111, 0.13539274536962154, -0.38499954986989593, 
   -0.5781719902018523, 0.10697792911854975, -0.47822437418396646, 
   2.8326129872577894, -3.4280895284160664, -0.6088327512704694, 
   -0.5238183461625567, -0.5149339625697564, -0.511979371508346, 
   -0.5066297073467467, -0.26195159968324333, -0.14397301579876398, 
   -0.4943411888911271, -0.0405742764974093, -0.05508491362263612, 
   -0.03930286959558771, -0.7248547176085651, -0.4937283019137624, 
   -0.8356744215824037, -0.6203821379862333, -0.10168321336477959, 
   2.5671832343612238, -0.18594436605468445, 0.5493288031017869, 
   0.0685294587554921, 0.11582758923181302, 0.17971722313900784, 
   1.8877298042312916, 0.0160044162222448, 0.1950807962265344, 
   -0.849298675227864, -0.4683798607798124, 0.157650399877312, 
   0.5121756745187866, -0.04801736862799544, 0.36914917472185493, 
   -0.1370250843974148, 0.18266485516630127, -0.0031850537791200395, 
   0.02305784577769998, -0.8638330317014891, -0.625458821749703, 
   0.24318120834335843, 0.5633557191626011, -0.5082864196752297, 
   0.1596739560040561, -0.8123363987331231, -0.2136832567148872, 
   -0.5060252652803925, -0.26926293677556856, 0.2462059346393488, 
   0.2895197450830693, -0.9692690047432606, -0.6190139523544289, 
   0.06864525510646047, 0.08643588707592187, -0.068498070395826, 
   -0.06322887382449238, -0.3430072958360668, -0.18878237338126524, 
   0.17911427906332023, 0.2498516148313783, -0.5894774829566174, 
   -0.4729481734030614, 0.7197451126732588, 0.21342166114305883, 
   -0.10573891709019279, -0.08563714522738053, -0.0485003340748591, 
   -0.5955556603361742, -0.5574445372111541, -0.5376881194373908, 
   0.2572882295827057, 0.26315433191162896, 0.1966668268708034, 
   0.21019099306213462, 0.016004813747301228, 0.10004734868498133, 
   -0.4959275917296253, -0.35383047963757974, -0.5613893554312952, 
   -0.4738312591415266, -0.3379768111098542, -0.3362456292755951, 
   -0.3352724052497251, 0.43615458664171314, 0.011488036999104168, 
   -0.3487566783592584, 0.07395391857604494, -0.4094002821455831, 
   -0.023285583356326356, -0.5499216812968655, 6.530089269781868, 
   -0.3901494031650756, -0.7136122209950315, -0.35031982438124487, 
   -0.17135078684397342, -0.22745172669431923, 0.4374503549877602, 
   -1.4520460827035606, -0.7992012950911302, -0.35684057487721077, 
   0.7081536349945736, -0.5134720981478864, -1.6060668000019263, 
   -0.45279700338669215, -0.39038449376150197, -1.084405202724028, 
   -0.9506718052799243, -9.51454271155174, -8.586080382735894, 
   -0.7872168073020731, -0.08840466127534796, 3.601438178360965, 
   3.603633659810612, 3.693288036178842, 4.896384258010926, 
   7.212905166874293, 0.29412288855888846, 0.5053485392266452, 
   0.5642742495495554, -0.8640388674202342, 0.5380213274053318, 
   0.870314698158893, 0.34238411545824476, 0.6281839595551304, 
   0.8671404583082705, 4.874033685290428, 0.5038751048465571, 
   2.3466963278578845, 0.8260845723813048, -0.8690826171315322, 
   -0.47473017031432363, 0.7883334088726883, 0.8658663198286405, 
   0.6301347508624957, 0.6366977259297073, 0.32480277649361255, 
   0.38992421333759353, 0.579877863220716, -0.05342318875531049, 
   0.1408393097902234, 0.30414437029376984, 3.951302710268095, 
   3.619861211018602, 0.08477780184040284, 0.04601250556551406, 
   0.26479586039235414, 0.3063064445513106, -0.02535791630369033, 
   0.29597164758776273, -0.47921442997744634, -0.2669739600205503, 
   -0.42163376819302556, -0.7504427094769639, -0.47003593095488583, 
   -1.153485384592173, -1.0022315142273897, -1.737127990184888, 
   -1.4616317820345515, -0.1359244076480195, -0.9260445539292235, 
   -0.3888707041588333, -0.3777766427941529, -0.5953991741963236, 
   -0.5943710909307143, -0.9088408263614198, -0.4200661112425834, 
   -0.5492067055084107, -0.5845410615204543, -0.5028540174238643, 
   -1.1113595526752036, -0.16389705615222283, -1.3257431667049389, 
   -1.2783527428283392, -0.5860473225293603, -0.7310030070688711, 
   -0.7155021216305286, -0.6901224964427257, -0.8610749213240112, 
   -0.7685231164773043, -0.7539348661079188, -1.25737872029039, 
   -1.2566220533641825, 0.05395305111136395, -0.4706766183495361, 
   14.362074327637458, -0.7577549566001238, 0.36696305784338534, 
   -0.8597700897634155, -0.5669675373658691, -0.5210789028558196, 
   -0.7231179066971904, -0.7379504686227776, -0.5698419635999272, 
   -0.42642489465508504, -0.7318601505894193, -0.9977159049776461, 
   -0.7300587459120678, 0.8909245052572743, 1.0676906480321549, 
   -0.34350743876809986, 1.1034831345079823, 17.910586205843416, 
   -0.1336333446018898, 0.8010014160719834, -1.1886601771954162, 
   0.17806051204645712, 3.0585246655263774, -0.3792006770141114, 
   -4.505738497839296, -0.7125011935378254, 2.7742296424091535, 
   -0.13032379371487934, 0.28205921235479536, -0.44740770272473895, 
   -1.2151344047426278, -3.5056712948439497, -0.38443706507102604, 
   -1.6154053595918327, -4.16472665073298, -1.8125644390129594, 
   0.26779100662420063, -1.0694533487088833, -1.5733728169953949, 
   -0.7897108960431254, -0.6494771982916063, -1.091153018322153, 
   -0.1408927212948896, 0.47747960409070345, -0.3151639164495492, 
   -0.18852886268475544, -0.962105306520094, -0.7663378978990778, 
   -2.886551106050689, -6.030434764831554, 15.0737851634143, 
   -1.9051758612586127, -3.34535769404026, 0.30758176224803435, 
   0.8839542276361954, -2.5347328071968462, 2.399952223525446, 
   -0.9526361964265959, -0.7860279527935461, -0.5475583343419999, 
   -0.4932104951252114, -1.3197007432128984, -0.804932507962917, 
   -0.9578117392506442, -1.0592071919476709, 0.17653556039055474, 
   -1.631452598500843, -1.1089589437115137, -1.5787178249382023, 
   -1.0560276829465423, -0.9546547263781804, -3.1632253874121687, 
   -0.13110940290863482, 0.03466191033156463, -1.272119486231233, 
   -1.6867543426787677, 0.1305326511113094, -12.05805787537264, 
   -0.6443525042262124, -1.5365145612736058, -1.4190398611540687, 
   -1.0897593952811349, -0.5441904938317066, -0.38166622446608756, 
   0.5264036396739158, -4.480009296980086, 0.4808624007334288, 
   -7.934520475015972, -0.022024957841878745, -0.49023899427863427, 
   -2.190731958726488, -0.9483805454651488, -1.128963574707626, 
   0.014422080537727311, -0.5806306648051773, -1.3819578043165066, 
   -0.718725521846693, -0.4341327843158922, -1.7125429741580689, 
   -0.9029674579713856, -1.1397052942155241, -1.1714294509728163, 
   -1.6750764252962398, -0.26158255936356056, -0.3515188593608656, 
   -0.43139095765208424, -0.40799399828833316, -0.33606369545537973, 
   -0.40186785309862216, -7.468078051880454, -0.18297272577898127, 
   2.660377628093613, 0.7907209214605757, 1.894158671599513, 
   -1.607551472181619, -0.3805848496775752, 0.00925666842998396, 
   -0.7257211078894699, 0.2730039744288604, -1.3420369078026297, 
   0.27412332917035087, -1.268375582261612, 0.1089069404415568, 
   -0.7157498646420208, 0.132954439544406, -0.6012811173443708, 
   -0.2554676909556832, 0.2335375571384617, -5.537605309739135, 
   -4.325866258182984, -1.335485955250462, -0.16729656481844302, 
   0.35752508390307014, -0.3924902633849854, -6.778209599039371, 
   -10.030715459750766, -9.070674542345799, -0.14333065289818592, 
   -2.7957136421156434, -0.30660573542124325, 0.04571167487974037, 
   0.08588852194564822, -0.49676466237970374, -0.32186084641182333, 
   -1.7744177320958556, -1.626880074514986, -2.5464707079685525, 
   0.10016553526956784, -2.1116057631659118, -2.0964467159277405, 
   -0.36062616082071486, -0.32895706324868, -0.2901917350282872, 
   0.144474220977159, 0.15296671724320277, 1.2160948441783148, 
   -0.3923227190046674, -0.9254582614075275, -0.5473740044820374, 
   -0.8554229583953514, -1.1018800258813783, -1.0776540149328824, 
   -0.7092430282837725, -1.4645714672576844, -1.4274164585524716, 
   -1.414312114022671, -1.3282841391580718, -1.4539607280572966, 
   -1.4308577091480004, -1.3652778788318187, -0.1376568734608128, 
   -0.043418529700730346, -0.4274101478875565, -0.7481052784125808, 
   -0.38473215669689154, -1.5050969317142489, -0.15460447238390884, 
   0.28961758211343636, -1.260739747864747, -1.2367595635289916, 
   -1.3870408643678616, -0.34749242227817945, -0.17851434482147965, 
   -1.3412832931416716, -0.6172311076107206, -1.4434268089997602, 
   -1.0262109121294856, -0.38134331512718234, -0.39142575705139393, 
   -0.3648207140718398, -0.31067010973904985, -0.8068477684569046, 
   -0.7699002906507388, -1.3698029518117423, -1.4794410431273377, 
   -1.458047372429803, -0.43954097519215907, -0.38599103667721124, 
   -0.8643344240943946, -0.8371462439460942}}}, 
 {{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 192.79651758788762*\[Eta] + 
      237.809234378436*\[Eta]^2) + S^2*(15.328654933480447 - 
      135.96113786397262*\[Eta] + 321.93517675447157*\[Eta]^2) + 
    346.0826416586991*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    254.77751915125552*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 346.0826416586991, d30 -> 254.77751915125552, 
    f11 -> 6.138231304500118, f21 -> -93.16752300205502}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 346.0826416586991, 10.91354352324304, 
       31.71129898567153, 4.180878165729155*^-121}, {d30, 254.77751915125552, 
       126.50693430820976, 2.013941137254494, 0.044558448987371005}, 
      {f11, 6.138231304500118, 0.19379059800373047, 31.6745568037411, 
       6.136632591365332*^-121}, {f21, -93.16752300205502, 6.256912665633281, 
       -14.890334575674512, 1.1206745268484852*^-41}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2197.656588650695, 2197.737889463703, 2218.699538781178, 
   0.9986775145731167, ScientificForm[2.1856361817035896], 
   {10.91354352324304, 126.50693430820976, 0.19379059800373047, 
   6.256912665633281}, {{d30, 2.013941137254494}, {f21, -14.890334575674512}, 
    {f11, 31.6745568037411}, {d10, 31.71129898567153}}, 4, 
   2.1856361817035896, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 346.0826416586991, 10.91354352324304, 
       {324.6398474583237, 367.52543585907455}}, {d30, 254.77751915125552, 
       126.50693430820976, {6.2182724213472795, 503.3367658811637}}, 
      {f11, 6.138231304500118, 0.19379059800373047, {5.757473954505432, 
        6.5189886544948035}}, {f21, -93.16752300205502, 6.256912665633281, 
       {-105.46102697106001, -80.87401903305003}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{119.10543223372014, 71.43155196576548, 
   0.8967691787525351, -1.4106302518077303}, {71.43155196576548, 
   16004.004428061702, 0.18215641922741094, -334.12567240980513}, 
   {0.8967691787525351, 0.18215641922741094, 0.037554795874643464, 
   -0.19695959196232563}, {-1.4106302518077298, -334.12567240980513, 
   -0.19695959196232563, 39.14895610536217}}, 0.9567025409806279 + 
    673.2063582087092*\[Eta] - 5725.473497547885*\[Eta]^2 + 
    35198.507957865804*\[Eta]^3 - 103125.54870074887*\[Eta]^4 + 
    111478.93846090854*\[Eta]^5 + S^3*(10.433273342717518 - 
      298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 31.40913204859889*f11*\[Eta] - 
      31.40913204859889*(16.981584691605878 - 4.*f11)*\[Eta]^2) + 
    S^2*(15.328654933480447 + 1.459319014641762*f21*\[Eta] + 
      1.459319014641762*(-152.0636491918074 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 4.815764184238556, 
   {}, {}, {-3.9547858228563406, -4.159416395706561, -3.8078424157597635, 
   -3.298860493076873, -2.6873703271245857, -2.033607885076902, 
   -1.3938910317723034, -0.8228013329405104, -0.3701124322925238, 
   0.010240630558983277, -0.1217920762277096, -0.47995551741247855, 
   -1.0377302287365264, -1.7277604558875632, -2.423232850703709, 
   -2.913935350822735, -2.866154515463357, -2.3547873949127514, 
   -2.1088509210578614, -0.36039426377268313, -0.004609764393080695, 
   -2.2996116363393675, 0.04752925629868088, -0.20277579706774418, 
   -0.9297977069271326, -0.7690240570477158, -0.983140550993788, 
   -1.3135146103602295, -1.518252085399702, -1.3084153948560413, 
   -1.1910558376891842, 0.16723380602088156, 0.2818059456607429, 
   0.8505142411166915, 0.0456699476802811, 0.3098101044124135, 
   -0.24647622289543847, -0.707652946408281, -1.025001840311134, 
   -1.341542043997812, -0.708759729948099, -1.3758160468274099, 
   -1.3107989365491903, -3.382472542352879, -1.0065865855790008, 
   1.1912409104900163, 1.2830712043610575, -0.07154838825788801, 
   -1.1119067564591987, -0.3848401795792, -0.8054104500286599, 
   0.09625629454720297, 0.40277356042416557, -0.949191355624464, 
   0.4303773157776689, -0.19299988846147187, 0.2881746820409816, 
   0.2805467292768, -0.002057874208702515, 0.9198833451333073, 
   0.32115442183836507, 0.007952010821902888, 0.5847115882461296, 
   0.6779514634410404, -0.6084127656388958, 0.7185981345296142, 
   0.49490821916975136, -0.7624319866754163, 0.25869734558220614, 
   -0.2014843048622339, -0.1487754400583441, 0.7278238525552183, 
   7.553633948581876, -0.20453540667747916, -0.24366283925836285, 
   -0.30332227327625816, -0.42911970504253105, -0.5027785442604156, 
   2.6932811527640013, 3.854765430015064, 0.7837085119358989, 
   -0.23631622424123577, -0.23948871132633087, -0.29257344888419823, 
   -0.7315235382620884, 1.9407230359204206, 0.3204450007956865, 
   0.13151594784175558, 0.006110596224957021, -0.2165440425859586, 
   3.1971474034349256, 1.5955297786151945, 0.734769963693779, 
   0.36185988295350313, 0.11842675513363332, -0.037207934480242955, 
   1.235661976969908, 1.4434791637558888, 1.0905779617538158, 
   0.8530689708591197, 3.268554702849663, 0.45857739036337364, 
   -0.3378169060464131, 0.2721381050398364, 0.6867640489601499, 
   0.18626329117102358, 0.12547342573496678, 0.1254857403988936, 
   -0.4115700912451814, -0.025009850868052297, -0.2247636959646968, 
   -0.901954028011339, 0.03629918229439966, -0.3184256008275952, 
   2.5437184515221247, -3.6864863159552144, -0.8672295388096174, 
   -0.47298482405088293, -0.46410044045808263, -0.46114584939667225, 
   -0.4557961852350729, -0.1811793837425455, -0.06320079985806615, 
   -0.5080326204963228, -0.054265708102605004, -0.19702059381614845, 
   -0.18123854978910003, -0.9141239177190386, -0.6829975020242358, 
   -1.0182688583996082, -0.8029765748034379, -0.04522359407418719, 
   2.623642853651816, -0.12991906905421047, 0.6053541001022609, 
   -0.029086983257968768, 0.018211147218352153, 0.08210078112554697, 
   1.7624603144627713, 0.13185807004363426, 0.31093445004792386, 
   -0.9062282303904183, -0.5253094159423668, 0.1785054986596748, 
   0.5330307733011495, -0.08179128405868852, 0.33537525929116185, 
   -0.1799157291635396, 0.13977421040017646, 0.23249551520106593, 
   0.25873841475788595, -0.7687407889012619, -0.5303665789494758, 
   0.33001393881664143, 0.6501884496358841, -0.4876261968774003, 
   0.18033417880188551, -0.7874843366533142, -0.18883119463507825, 
   -0.41080885624315044, -0.17404652773832652, 0.3238190728149135, 
   0.367132883258634, -0.7273206464150803, -0.3770655940262486, 
   0.014722752587637444, 0.032513384557098846, -0.10911200429724488, 
   -0.10384280772591126, -0.3248003762424432, -0.1705754537876416, 
   0.1046810207091795, 0.17541835647723758, -0.47436017519888907, 
   -0.35783086564533306, 0.5760891933169106, 0.06970885051230624, 
   -0.21475538988817533, -0.19465361802536307, -0.15751680687284164, 
   -0.5439579681145474, -0.5058468449895273, -0.4856421321280351, 
   0.05263007726010471, 0.058496179589027975, -0.011871529223753896, 
   0.0016526369675773367, -0.13961090338765558, -0.05556836844997548, 
   -0.5177099412336261, -0.37561282914158056, -0.4859134978680615, 
   -0.39835540157829286, -0.29471965353256735, -0.2929884716983082, 
   -0.29201524767243825, 0.14906737920122737, 0.16376966318978248, 
   -0.2630810777036743, -0.05666150392679015, -0.5751392434566895, 
   0.19411974652051356, -0.9088032004133026, 6.264132101464952, 
   -0.19757668149269847, -0.6528265856814812, -0.3810918240488661, 
   -0.44774953732492406, -0.5550760616419055, 0.4873136626720651, 
   -1.2382563217248261, -0.6871252105502208, -0.41213591756586965, 
   0.7041468585826038, -0.5671530324186378, -1.5482895031406372, 
   -0.7050805109999061, -0.6426680013747159, -0.9997805809444316, 
   -0.8660471835003278, -9.744906622673042, -8.816444293857195, 
   -0.712736604843073, -0.29309800533630437, 3.668982896025355, 
   3.6711783774750018, 3.760832753843232, 4.963200991319795, 
   7.279721900183162, 0.3366993494800852, 0.547925000147842, 
   0.5058505631246106, -1.0342395079303799, 0.3678206868951861, 
   0.7001140576487472, 0.23007639533803115, 0.5158762394349168, 
   0.8969013203368235, 4.903794547318981, 0.5331539357583779, 
   2.269980728425111, 0.8453176443461956, -0.7270289483234293, 
   -0.33267650150622075, 0.7993264996028842, 0.8768594105588363, 
   0.5889073640705504, 0.595470339137762, 0.29902241763484483, 
   0.3641438544788258, 0.6377695304970956, -0.026487836072334403, 
   0.4247304304460755, 0.5880354909496219, 4.218027336759405, 
   3.885952871568932, 0.3201797883356079, 0.17745232513335907, 
   0.39623567996019915, 0.3638585440608466, 0.006528240752572856, 
   0.3278578046440259, -0.443433081578398, -0.23119261162150195, 
   -0.3588880802264498, -0.6112125072235486, -0.3308057287014705, 
   -0.9076962211828956, -0.7244575282937404, -1.4444756641950534, 
   -1.1689794560447169, -0.1177100389836454, -0.8664866937573734, 
   -0.4238373477027366, -0.41274328633805624, -0.6419176543306193, 
   -0.64088957106501, -0.8992436376308035, -0.4104689225119671, 
   -0.4247327309382172, -0.46061547844237793, -0.5629755426829988, 
   -1.0939876833764188, -0.2559231300602107, -1.2988038230968968, 
   -1.2509183841324187, -0.5586129638334398, -0.8616832965593559, 
   -0.8461824111210134, -0.8675780787036942, -1.0418577485188578, 
   -0.9493059436721509, -0.9347176933027654, -1.2175940633683382, 
   -1.2168373964421306, 0.11655279692693199, -0.406595687741806, 
   14.426155258245188, -0.6864062767389001, 0.11011743656205653, 
   -1.2194679656329441, -0.48629797125173013, -0.4404093367416806, 
   -1.0017995974522478, -1.0170675824229107, -0.5942089744403276, 
   -0.7143803190588898, -0.6149853360155859, -1.0978812691746853, 
   -0.7641805678715983, 0.8133554922563206, 1.0818166730223027, 
   -0.3088587008022472, 0.7969984633844689, 17.799439137204217, 
   -0.3057176832700037, 0.5542336797992675, -1.036604549459227, 
   0.21944652340397397, 3.0401030724921156, -0.16202835472080324, 
   -4.306631510850487, -0.49557646351076556, 3.0494363097037365, 
   0.11318623733454558, 0.3417821928504736, -0.3830666131623772, 
   -0.9623881555598643, -3.2199858950739397, -0.1797060198226177, 
   -1.3614694847060775, -3.917320119703561, -1.5920708318769101, 
   0.2356258470100272, -1.046175955420587, -1.4209533710617706, 
   -1.0529266079636983, -0.8281375781375147, -1.2252418860549668, 
   -0.45994662566092614, 0.3907528391849553, -0.1616524459607689, 
   -0.2287700869277529, -0.7985951240109941, -0.9446215137052576, 
   -2.7446466707760067, -5.9710045299812435, 15.100368381719122, 
   -2.0506091836699767, -3.424242089181206, 0.2286973671070882, 
   0.8050698324952492, -2.524029351577724, 2.4110156090214474, 
   -0.7357359438432809, -0.5650412665795699, -0.32032438401769525, 
   -0.4336481687110947, -1.085123222667157, -0.6353971302366972, 
   -0.9571824787753087, -1.1435852303067762, 0.09215752203144945, 
   -1.620793580299889, -1.0074558363243398, -1.4600997375572078, 
   -1.2167651076885448, -1.1680255558327843, -3.154393548050791, 
   -0.09255690255625382, 0.03743654564607368, -1.2082495686322972, 
   -1.7080809586939978, 0.27299658852261643, -12.03338943933619, 
   -0.5499047676459767, -1.4538242782823119, -1.242470722598462, 
   -0.9831830051622319, -0.558695499380157, -0.30765302050109256, 
   0.5144344311082847, -4.569231165753337, 0.43791781300041066, 
   -7.867090089279017, 0.11592373520410604, -0.3298320517397144, 
   -2.0479466538644715, -0.77914944283701, -0.9689519443886496, 
   0.05387379524314895, -0.5389741786024302, -1.2175366310028437, 
   -0.5551216554744514, -0.39549676587930094, -1.5986439276845061, 
   -0.773081387703769, -1.1897254264907957, -1.2633173212936413, 
   -1.5801103894693043, -0.21812766847249065, -0.27673140510088956, 
   -0.3942352565901217, -0.37083829722637063, -0.29968757087755193, 
   -0.3491354528842976, -7.528732125813164, -0.1837920548132388, 
   2.5953802320991883, 0.9461066512161267, 2.0316931686486157, 
   -1.4663373080461426, -0.3397422352605872, 0.045228296392409106, 
   -0.7880687686191976, 0.37981539315178736, -1.3460753247119683, 
   0.3454141038635612, -1.3375389435826293, 0.10794749590070296, 
   -0.6580573415711939, 0.13173980004154373, -0.5649198908849513, 
   -0.2554676909556832, 0.2335375571384617, -5.537605309739135, 
   -4.325866258182984, -1.335485955250462, -0.16729656481844302, 
   0.35752508390307014, -0.3924902633849854, -6.778209599039386, 
   -10.030715459750766, -9.070674542345799, -0.14333065289818592, 
   -2.7957136421156434, -0.30660573542124325, 0.04571167487974037, 
   0.08588852194564822, -0.49676466237970374, -0.32186084641182333, 
   -1.7744177320958556, -1.626880074514986, -2.5464707079685525, 
   0.10016553526956784, -2.1116057631659118, -2.0964467159277405, 
   -0.36062616082071486, -0.32895706324868, -0.2901917350282872, 
   0.144474220977159, 0.15296671724320277, 1.2160948441783148, 
   -0.3923227190046674, -0.9254582614075275, -0.5473740044820374, 
   -0.8554229583953514, -1.1018800258813783, -1.0776540149328824, 
   -0.7092430282837725, -1.4645714672576915, -1.4274164585524787, 
   -1.414312114022671, -1.3282841391580718, -1.4539607280573037, 
   -1.4308577091480075, -1.3652778788318187, -0.1376568734608128, 
   -0.043418529700730346, -0.4274101478875565, -0.7481052784125808, 
   -0.38473215669689154, -1.5050969317142489, -0.15460447238390884, 
   0.28961758211343636, -1.260739747864747, -1.2367595635289916, 
   -1.3870408643678687, -0.34749242227817945, -0.17851434482147965, 
   -1.3412832931416716, -0.6172311076107206, -1.4434268089997602, 
   -1.0262109121294856, -0.38134331512718234, -0.39142575705139393, 
   -0.3648207140718398, -0.31067010973904985, -0.8068477684569046, 
   -0.7699002906507388, -1.3698029518117423, -1.4794410431273377, 
   -1.458047372429803, -0.43954097519215907, -0.38599103667721124, 
   -0.8643344240943946, -0.8371462439460942}}}, 
 {{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5 + 
    S^3*(10.433273342717518 - 298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 192.67322593362806*\[Eta] + 
      237.31606776139773*\[Eta]^2) + S^2*(15.328654933480447 - 
      136.7403578268226*\[Eta] + 325.0520566058714*\[Eta]^2) + 
    345.9687598778619*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    372.0661807935416*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    45.113421387037334*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 345.9687598778619, d20 -> -45.113421387037334, 
    d30 -> 372.0661807935416, f11 -> 6.134305960301851, 
    f21 -> -93.70148436008012}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 345.9687598778619, 10.921304340327868, 
       31.67833704627588, 7.356641985344621*^-121}, 
      {d20, -45.113421387037334, 69.16520428976463, -0.6522560274388348, 
       0.514540628504512}, {d30, 372.0661807935416, 219.9042992136015, 
       1.6919459152189629, 0.09128946332809973}, {f11, 6.134305960301851, 
       0.19399699065781664, 31.620624317425122, 1.3434811373886382*^-120}, 
      {f21, -93.70148436008012, 6.313857993072145, -14.840606878218308, 
       1.9295050839361854*^-41}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2199.2361502744975, 2199.3583498671655, 2224.487690431077, 
   0.9986786571531154, ScientificForm[2.184691822032401], 
   {10.921304340327868, 69.16520428976463, 219.9042992136015, 
   0.19399699065781664, 6.313857993072145}, {{d20, -0.6522560274388348}, 
    {d30, 1.6919459152189629}, {f21, -14.840606878218308}, 
    {f11, 31.620624317425122}, {d10, 31.67833704627588}}, 5, 
   2.184691822032401, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 345.9687598778619, 10.921304340327868, 
       {324.51060998969376, 367.42690976603}}, {d20, -45.113421387037334, 
       69.16520428976463, {-181.00903187883165, 90.78218910475698}}, 
      {d30, 372.0661807935416, 219.9042992136015, {-60.00120479827609, 
        804.1335663853592}}, {f11, 6.134305960301851, 0.19399699065781664, 
       {5.75314118605255, 6.515470734551152}}, {f21, -93.70148436008012, 
       6.313857993072145, {-106.10693584884278, -81.29603287131745}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{119.27488849406433, 12.076019699496827, 
   40.11891580824432, 0.8988662704385796, -1.2693447000168294}, 
   {12.076019699496824, 4783.825484444875, -12437.285210250446, 
   0.41624334917465805, 56.62124205376227}, {40.11891580824432, 
   -12437.285210250446, 48357.90081262517, -0.8998062302171582, 
   -481.7229354706541}, {0.8988662704385796, 0.416243349174658, 
   -0.8998062302171582, 0.037634832384289, -0.1922627582891736}, 
   {-1.2693447000168294, 56.621242053762266, -481.722935470654, 
   -0.1922627582891736, 39.864802756681016}}, 0.9567025409806279 + 
    673.2063582087092*\[Eta] - 5725.473497547885*\[Eta]^2 + 
    35198.507957865804*\[Eta]^3 - 103125.54870074887*\[Eta]^4 + 
    111478.93846090854*\[Eta]^5 + S^3*(10.433273342717518 - 
      298.01588879837806*\[Eta]^2) + 
    S*(1.9269201997207677 - 31.40913204859889*f11*\[Eta] - 
      31.40913204859889*(16.981584691605878 - 4.*f11)*\[Eta]^2) + 
    S^2*(15.328654933480447 + 1.459319014641762*f21*\[Eta] + 
      1.459319014641762*(-152.0636491918074 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 4.821383218609473, 
   {}, {}, {-3.95115932485964, -4.15649756610534, -3.8055550735106127, 
   -3.297128457136388, -2.6861174164493624, -2.0327579186235343, 
   -1.3933678284973854, -0.8225287118006377, -0.37001421224428954, 
   0.010218591554155054, -0.12175997319396092, -0.47979309129674874, 
   -1.0373612984954086, -1.7271088404776522, -2.4222223690815987, 
   -2.9124898219450213, -2.8641977582866396, -2.336376665509821, 
   -2.103317160139131, -0.35858481712593715, -0.002800317746334713, 
   -2.288651756853536, 0.04709118800310108, -0.1628728519877285, 
   -0.8941769273881235, -0.7592553852757646, -0.9841741423283921, 
   -1.2831706063756556, -1.5169674607474235, -1.307130770203763, 
   -1.1897316285259052, 0.1874955744504092, 0.28146464481325495, 
   0.8646194851360605, 0.06663045957322566, 0.30638599690373525, 
   -0.2564772011626104, -0.6801240688467942, -1.0101098075965567, 
   -1.3281404391984495, -0.6811557272429241, -1.3451595266884482, 
   -1.3150598957541746, -3.383511400166441, -1.0076254433925627, 
   1.1850726416778627, 1.2769029355489039, -0.08350346396077413, 
   -1.1079175951996945, -0.40000745233717794, -0.8110778420685492, 
   0.10294946659339388, 0.3809890891231831, -0.9092384733182683, 
   0.46820574180617314, -0.2033066969905164, 0.2600143375834847, 
   0.32321972929263865, 0.029551757287798353, 0.9382527846442343, 
   0.2978009750146242, 0.031178498930806597, 0.5280887024259115, 
   0.6213285776208224, -0.6245883035052557, 0.6965696200893632, 
   0.4723775466586986, -0.7344043213679328, 0.2818175564656755, 
   -0.24340189690533975, -0.06688189117813437, 0.7868885565487673, 
   7.534316260839866, -0.17036582470294093, -0.2835753575563871, 
   -0.3765995620064544, -0.4948075722002869, -0.5200952216332198, 
   2.723854079024349, 3.869536997122779, 0.7775304757639105, 
   -0.15820761112384218, -0.2162291063651267, -0.3099058442672913, 
   -0.6807020101810508, 1.9453036276080198, 0.40388014709193243, 
   0.15285982995929714, 0.02572090611202782, -0.13657170682007802, 
   3.287987899737061, 1.5965595706601192, 0.7849191452048814, 
   0.3405797803726003, 0.13557168760893745, 0.03370766303225281, 
   1.2267162720887512, 1.4126419721827546, 1.098247929576175, 
   0.8729894981914512, 3.2471591930206714, 0.40903588543926617, 
   -0.25366468563485256, 0.24536057851104687, 0.6102577022859847, 
   0.17512424929795145, 0.10865653928625818, 0.108668853950185, 
   -0.34156880673774026, -0.07367814190536848, -0.19099169316631048, 
   -0.913514095864528, 0.041475818451537805, -0.28746039763696274, 
   2.423873808072372, -3.6528330913381737, -0.8335763141925767, 
   -0.47699383650943616, -0.46810945291663586, -0.4651548618552255, 
   -0.45980519769362616, -0.1645624690933971, -0.046583885208917764, 
   -0.5316883952209395, -0.07792148282722167, -0.2561709474286573, 
   -0.2403889034016089, -0.9487011170732842, -0.7175747013784814, 
   -1.0180340806949175, -0.8027417970987472, -0.03320246198782684, 
   2.6356639857381765, -0.1180972673658971, 0.6171759017905742, 
   -0.06989698950398804, -0.022598859027667118, 0.0412907748795277, 
   1.762675002925242, 0.1795484927908717, 0.3586248727951613, 
   -0.8704911353960654, -0.48957232094801384, 0.1835266217659779, 
   0.5380518964074525, -0.09609894168902144, 0.3210676016608289, 
   -0.17976406763579433, 0.13992587192792172, 0.3627883064661148, 
   0.38903120602293484, -0.6472482425432702, -0.40887403259148414, 
   0.39913799329093536, 0.719312504110178, -0.4699582195876104, 
   0.19800215609167537, -0.771364214048397, -0.172711072030161, 
   -0.34478051113860175, -0.10801818263377783, 0.447901781516876, 
   0.4912155919605965, -0.6028083292934667, -0.252553276904635, 
   0.014502545709078163, 0.032293177678539564, -0.12533938501875497, 
   -0.12007018844742134, -0.32324683091219697, -0.1690219084573954, 
   0.14095419428503675, 0.21169153005309482, -0.4323250926096378, 
   -0.3157957830560818, 0.5756841011022047, 0.06912288127119126, 
   -0.25876493461949224, -0.23866316275667998, -0.20152635160415855, 
   -0.5379103032040291, -0.4997991800790089, -0.4794002963350934, 
   0.05212111815218634, 0.0579872204811096, -0.04822436851385703, 
   -0.0347002023225258, -0.20260070318251167, -0.11855816824483156, 
   -0.5472689683870868, -0.40517185629504127, -0.47623173877101976, 
   -0.38867364248125114, -0.3063037292402697, -0.3045725474060106, 
   -0.3035993233801406, 0.18212045436275304, 0.1849152221972048, 
   -0.2606703096906955, -0.07336635770251121, -0.6137797448644164, 
   0.29258761828195645, -0.967146491332997, 6.163060356215951, 
   -0.06690366892456012, -0.6533573949102447, -0.3918884079970155, 
   -0.5616304254910176, -0.5104925113906376, 0.5153366903318499, 
   -1.1498329733245, -0.6629472160070691, -0.2981718747423727, 
   0.6948755298027152, -0.5187254397099252, -1.5294278798115784, 
   -0.6016697324354681, -0.5392572228102779, -0.9832805383546201, 
   -0.8495471409105164, -9.63621353766277, -8.707751208846922, 
   -0.6982955135796232, -0.1975455323905635, 3.6827588914340197, 
   3.6849543728836665, 3.7746087492518967, 4.976646163035483, 
   7.29316707189885, 0.34545841853557135, 0.5566840692033281, 
   0.47176264802061496, -1.09364096736158, 0.3084192274639861, 
   0.6407125982175472, 0.28365567939543723, 0.5694555234923229, 
   0.9032378712725944, 4.910131098254752, 0.5392698643363616, 
   2.3070284364479505, 0.8496167464730888, -0.5490656036422124, 
   -0.15471315682500375, 0.8019732222317657, 0.8795061331877179, 
   0.5741413615799331, 0.5807043366471447, 0.3121290080185588, 
   0.3772504448625398, 0.667180336766009, 0.011558242871394953, 
   0.5986434583521572, 0.7619485188557036, 4.40233936201399, 
   4.0698344666151485, 0.48318141496872613, 0.2695133331123145, 
   0.4882966879391546, 0.4051057413828829, 0.029916085745142595, 
   0.35124564963659566, -0.42153560857713757, -0.20929513862024152, 
   -0.319628045559476, -0.5221322432272046, -0.24172546470512657, 
   -0.7486689198599237, -0.5443731915878232, -1.2749304602025546, 
   -0.9994342520522181, -0.07790176369735491, -0.8392880164560381, 
   -0.4095778347964796, -0.3984837734317992, -0.6570211062899887, 
   -0.6559930230243793, -0.8984247364619762, -0.40965002134313977, 
   -0.24296397812467774, -0.2793012834389117, -0.5378815025213228, 
   -1.092125676529598, -0.21695388449980157, -1.2957292957123698, 
   -1.2476282022967524, -0.5553227819977735, -0.8057981674568637, 
   -0.7902972820185212, -0.87047358675553, -1.101934106887576, 
   -1.0093823020408692, -0.9947940516714837, -1.2124906372329676, 
   -1.21173397030676, 0.12509809446972042, -0.3973991817965654, 
   14.435351764190429, -0.676521154071537, 0.2215952413967912, 
   -1.339838690380958, -0.47497675613209367, -0.4290881216220441, 
   -0.8951458265367407, -0.9109015644278955, -0.6042436425687114, 
   -0.8229075455476007, -0.5418942463954863, -0.9659843222954976, 
   -0.7954927623844412, 0.833437178639727, 1.0849742145835677, 
   -0.2895404449415082, 0.6967037673938989, 17.95033319965532, 
   -0.3853953930644991, 0.5362296252782812, -0.9716702433097026, 
   0.3756245302587473, 3.1072039584114037, -0.05354289757188724, 
   -4.136700538970935, -0.3265560728049337, 3.232530041233744, 
   0.2754759293299429, 0.38279175871684856, -0.3438056187660976, 
   -0.8035956065046435, -3.0401833754353262, -0.007163243980102152, 
   -1.2240041330188944, -3.7885684737433465, -1.4870320332751987, 
   0.30519412419192093, -0.886425079036151, -1.3594404812629506, 
   -1.0690811222286243, -0.9092012263028195, -1.0710332174993695, 
   -0.5601340423164061, 0.5156203112073285, -0.03116244257326173, 
   -0.2119459630118854, -0.650793747146075, -1.0191023739204894, 
   -2.679991965076681, -5.950259800519959, 15.28005314076725, 
   -2.114753217187541, -3.4485349414865567, 0.2044045148017375, 
   0.7807769801898985, -2.4627529893903386, 2.472576060684716, 
   -0.6136505511960877, -0.4067418772789324, -0.17484515418217939, 
   -0.39828402286860864, -0.942325757142001, -0.4662149628873635, 
   -0.89374086328624, -1.1673855797990385, 0.06835717253918716, 
   -1.6195152523294922, -0.837964568649511, -1.409977517084208, 
   -1.2023296147775255, -1.22919085188326, -2.9715068931052, 
   -0.08724069829541747, 0.040117747213642474, -1.1849598442842861, 
   -1.7193782436177614, 0.43138212857392944, -12.025704625947498, 
   -0.48933731096436617, -1.26175540816768, -1.1385170761777132, 
   -0.8374808337024149, -0.5593542418201309, -0.24125393023604147, 
   0.5697545567179958, -4.606847952218345, 0.4679435864840684, 
   -7.835902760507167, 0.24820679831353232, -0.2058527630250211, 
   -1.9684610461832932, -0.6669468719377818, -0.8705266123838982, 
   0.0786641810370412, -0.514920003979384, -1.1205837213398269, 
   -0.4412295425668873, -0.35016142620946766, -1.5426091707560943, 
   -0.6386745432527619, -1.1580949631697877, -1.300801840263027, 
   -1.5341015012240362, -0.17665501270559503, -0.21326275234534364, 
   -0.3560595586001227, -0.33266259923637165, -0.26232367900453823, 
   -0.29689977239637244, -7.5556113317367135, -0.13507561765599974, 
   2.578764189867357, 1.040854666437184, 2.1156573339292493, 
   -1.3835674803553246, -0.29636811602995294, 0.09396585774844368, 
   -0.8149108781212178, 0.5199314157657255, -1.3482753930694145, 
   0.44111809719566963, -1.3543196278996419, 0.10759302994389941, 
   -0.5852165679031316, 0.13144059985278034, -0.5408908409568483, 
   -0.2554676909556832, 0.2335375571384617, -5.537605309739135, 
   -4.325866258182984, -1.335485955250462, -0.16729656481844302, 
   0.35752508390307014, -0.3924902633849854, -6.778209599039386, 
   -10.030715459750766, -9.070674542345799, -0.14333065289818592, 
   -2.7957136421156434, -0.30660573542124325, 0.04571167487974037, 
   0.08588852194563401, -0.49676466237970374, -0.32186084641182333, 
   -1.7744177320958556, -1.626880074514986, -2.5464707079685525, 
   0.10016553526956784, -2.1116057631659118, -2.0964467159277405, 
   -0.36062616082071486, -0.32895706324868, -0.2901917350282872, 
   0.144474220977159, 0.15296671724320277, 1.2160948441783148, 
   -0.3923227190046674, -0.9254582614075275, -0.5473740044820374, 
   -0.8554229583953514, -1.1018800258813783, -1.0776540149328824, 
   -0.7092430282837725, -1.4645714672576844, -1.4274164585524716, 
   -1.414312114022671, -1.3282841391580718, -1.4539607280572966, 
   -1.4308577091480004, -1.3652778788318187, -0.1376568734608128, 
   -0.043418529700730346, -0.4274101478875565, -0.7481052784125808, 
   -0.38473215669689154, -1.5050969317142489, -0.15460447238390884, 
   0.28961758211343636, -1.260739747864747, -1.2367595635289916, 
   -1.3870408643678687, -0.34749242227817945, -0.17851434482147965, 
   -1.3412832931416716, -0.6172311076107206, -1.4434268089997602, 
   -1.0262109121294856, -0.38134331512718234, -0.39142575705139393, 
   -0.3648207140718398, -0.31067010973904985, -0.8068477684569046, 
   -0.7699002906507388, -1.3698029518117423, -1.4794410431273377, 
   -1.458047372429803, -0.43954097519215907, -0.38599103667721124, 
   -0.8643344240943946, -0.8371462439460942}}}, 
 {0.9567025409806279 + b1*S + b2*S^2 + b3*S^3 + 673.2063582087092*\[Eta] - 
   5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
   103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
  {a0 -> 0.9567025409806279, a1 -> 673.2063582087092, 
   a2 -> -5725.473497547885, a3 -> 35198.507957865804, 
   a4 -> -103125.54870074887, a5 -> 111478.93846090854}, 
  {{0.13847527564637796, -7.478292331456145, 134.76843854473213, 
  -1073.8065445941684, 3904.6992528901915, -5291.551591451199}, 
  {-7.478292331456145, 665.0740952248101, -14431.81640159159, 
  126953.40539605852, -490964.77633269783, 693833.0849895107}, 
  {134.76843854473213, -14431.81640159159, 332236.530792971, 
  -3.0238971653852924*^6, 1.1968930704012202*^7, -1.7205576129785098*^7}, 
  {-1073.8065445941684, 126953.40539605852, -3.0238971653852924*^6, 
  2.8139063416984405*^7, -1.1321124191084525*^8, 1.6481067144129542*^8}, 
  {3904.6992528901915, -490964.77633269783, 1.1968930704012206*^7, 
  -1.1321124191084525*^8, 4.6125995542616916*^8, -6.78272206077222*^8}, 
  {-5291.551591451199, 693833.0849895107, -1.7205576129785098*^7, 
  1.648106714412954*^8, -6.782722060772219*^8, 1.0055557039646043*^9}}, 
  67.424861566499 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -0.5487480518860035, b1 -> -31.40913204859889, 
   b2 -> 1.459319014641762, b3 -> -8.192719707181109}, {{0.6488484631239073, 
  -0.47100479357187847, -1.0018639342749323, 0.7255967369878394}, 
  {-0.47100479357187847, 7.234831835584896, 0.5006866051845125, 
  -8.870556896507788}, {-1.0018639342749323, 0.5006866051845125, 
  4.010697594532948, -2.7717484998051685}, {0.7255967369878397, 
  -8.870556896507788, -2.7717484998051685, 13.948226132376055}}, 
  {f12 -> 16. - 16.*f10 - 4.*f11, f22 -> 16. - 16.*f20 - 4.*f21, 
   f32 -> 16. - 16.*f30 - 4.*f31}, {}}, 
 {{0.9567025409806279 + 673.2063582087092*\[Eta] - 
    5725.473497547885*\[Eta]^2 + 35198.507957865804*\[Eta]^3 - 
    103125.54870074887*\[Eta]^4 + 111478.93846090854*\[Eta]^5, 
   {a0 -> 0.9567025409806279, a1 -> 673.2063582087092, 
    a2 -> -5725.473497547885, a3 -> 35198.507957865804, 
    a4 -> -103125.54870074887, a5 -> 111478.93846090854}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9567025409806279, 0.3721226620972955, 
       2.5709332927713167, 0.01215128878173329}, {a1, 673.2063582087092, 
       25.789030521227627, 26.10436858627064, 4.527314156351253*^-39}, 
      {a2, -5725.473497547885, 576.3996276828872, -9.933166543781704, 
       2.9372505127720573*^-15}, {a3, 35198.507957865804, 5304.626604859611, 
       6.635435550849172, 4.664831083246823*^-9}, {a4, -103125.54870074887, 
       21476.963366038715, -4.801682013567158, 7.997225564159436*^-6}, 
      {a5, 111478.93846090854, 31710.498324129254, 3.5155214945355064, 
       0.0007532267511487593}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 37.2424936065829, 
   38.39317853808975, 53.91668004930007, 0.9999730869644202, 
   ScientificForm[0.27938801770203536], {0.3721226620972955, 
   25.789030521227627, 576.3996276828872, 5304.626604859611, 
   21476.963366038715, 31710.498324129254}, {{a0, 2.5709332927713167}, 
    {a5, 3.5155214945355064}, {a4, -4.801682013567158}, 
    {a3, 6.635435550849172}, {a2, -9.933166543781704}, 
    {a1, 26.10436858627064}}, 6, 0.27938801770203536, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.9567025409806279, 0.3721226620972955, {0.21523195120925054, 
        1.6981731307520054}}, {a1, 673.2063582087092, 25.789030521227627, 
       {621.8205931966146, 724.5921232208037}}, {a2, -5725.473497547885, 
       576.3996276828872, {-6873.974826312132, -4576.972168783638}}, 
      {a3, 35198.507957865804, 5304.626604859611, {24628.808721989088, 
        45768.20719374252}}, {a4, -103125.54870074887, 21476.963366038715, 
       {-145919.33235198844, -60331.7650495093}}, {a5, 111478.93846090854, 
       31710.498324129254, {48294.391296219015, 174663.48562559806}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.13847527564637796, -7.478292331456145, 
   134.76843854473213, -1073.8065445941684, 3904.6992528901915, 
   -5291.551591451199}, {-7.478292331456145, 665.0740952248101, 
   -14431.81640159159, 126953.40539605852, -490964.77633269783, 
   693833.0849895107}, {134.76843854473213, -14431.81640159159, 
   332236.530792971, -3.0238971653852924*^6, 1.1968930704012202*^7, 
   -1.7205576129785098*^7}, {-1073.8065445941684, 126953.40539605852, 
   -3.0238971653852924*^6, 2.8139063416984405*^7, -1.1321124191084525*^8, 
   1.6481067144129542*^8}, {3904.6992528901915, -490964.77633269783, 
   1.1968930704012206*^7, -1.1321124191084525*^8, 4.6125995542616916*^8, 
   -6.78272206077222*^8}, {-5291.551591451199, 693833.0849895107, 
   -1.7205576129785098*^7, 1.648106714412954*^8, -6.782722060772219*^8, 
   1.0055557039646043*^9}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.08438666425456523, {}, {}, 
   {-0.33448286647206515, -0.251852831003923, -0.2856743551286769, 
    -0.36905612651838027, -0.3765247573746251, -0.12015955942290901, 
    -0.22060662713674617, -0.662150050797905, -0.07227102624190707, 
    0.13583346477422964, -0.0151709607919841, -0.1319219526966151, 
    -0.02091390021410433, -0.07004705717947957, -0.0644673751227387, 
    -0.08394131718654307, -0.09726343815123073, 0.1776873470735154, 
    0.17147036019747475, 0.25073730381323145, -0.034379806079257946, 
    -0.06361445064944604, 0.015297911155336408, 0.08588132589299136, 
    -0.22931051770387256, 0.14098962047194163, -0.001761893389705449, 
    -0.048128563962542614, 0.06522683620249836, 0.13183980091308456, 
    -0.030839269834579852, 0.0257190145138253, -0.3332875244980258, 
    -0.17845377567326182, -0.046652117926868186, -0.0481832887580822, 
    -0.10417268890017795, -0.08908577914417037, -0.058030537753296585, 
    -0.08347543169319493, 0.044468143398795235, 0.16187115327176116, 
    0.0313666469349414, 0.011054746527371151, 0.09308755043493733, 
    0.07892775364780391, 0.16754433867399854, -0.16345655959371186, 
    0.1740144930732157, -0.11326597739628141, 0.052519860688278186, 
    -0.03681754224245992, -0.030529186597703983, -0.059207050600662114, 
    -0.016807814105249008, -0.08692873024304504, -0.12526323011630325, 
    -0.6771920025293241, -0.44623192376198517, -0.26424433902062106, 
    -0.01568569859855984, -0.1145853588799639, 0.26808792786388835, 
    0.6475711506858204, -0.040835647609384296, 0.4652276861039297, 
    -0.08854223332119204, -0.0531397280045951, -0.08844720927837102, 
    -0.08042506632367008, -0.07911809296402339, 0.19646693144277805, 
    0.1892005642604886, 0.2885748973133815, 1.0684219440723837, 
    1.0908658058402523, 0.09931089677666449, 0.11179617879335524, 
    0.7456675113738527, -0.08012592759849291}}, 
  {0.5115141139480358 + 765.7005792386695*\[Eta] - 
    9015.684551915332*\[Eta]^2 + 82271.67907570333*\[Eta]^3 - 
    424778.9249795258*\[Eta]^4 + 1.1582074327800202*^6*\[Eta]^5 - 
    1.3038535718266058*^6*\[Eta]^6, {a0 -> 0.5115141139480358, 
    a1 -> 765.7005792386695, a2 -> -9015.684551915332, 
    a3 -> 82271.67907570333, a4 -> -424778.9249795258, 
    a5 -> 1.1582074327800202*^6, a6 -> -1.3038535718266058*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.5115141139480358, 0.4169725456181176, 
       1.226733316913636, 0.22386478283266542}, {a1, 765.7005792386695, 
       49.46561465225076, 15.479451425432334, 9.296062383257304*^-25}, 
      {a2, -9015.684551915332, 1615.9221079011961, -5.579281642247689, 
       3.875543325805998*^-7}, {a3, 82271.67907570333, 22282.971257563117, 
       3.692132351863951, 0.0004261054247864849}, {a4, -424778.9249795258, 
       149571.13248868275, -2.8399793323198015, 0.005841753934150046}, 
      {a5, 1.1582074327800202*^6, 482927.11965308356, 2.398306878296734, 
       0.019027754156326328}, {a6, -1.3038535718266058*^6, 600320.3345585286, 
       -2.1719297128015005, 0.033109880074130314}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 34.321492306810576, 35.87704786236613, 
   53.377705384201626, 0.999974720530225, ScientificForm[
    0.27077615301939884], {0.4169725456181176, 49.46561465225076, 
   1615.9221079011961, 22282.971257563117, 149571.13248868275, 
   482927.11965308356, 600320.3345585286}, {{a0, 1.226733316913636}, 
    {a6, -2.1719297128015005}, {a5, 2.398306878296734}, 
    {a4, -2.8399793323198015}, {a3, 3.692132351863951}, 
    {a2, -5.579281642247689}, {a1, 15.479451425432334}}, 7, 
   0.27077615301939884, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.5115141139480358, 0.4169725456181176, {-0.3195109710438464, 
        1.342539198939918}}, {a1, 765.7005792386695, 49.46561465225076, 
       {667.115751406359, 864.2854070709801}}, {a2, -9015.684551915332, 
       1615.9221079011961, {-12236.212668624281, -5795.156435206382}}, 
      {a3, 82271.67907570333, 22282.971257563117, {37861.78140309393, 
        126681.57674831273}}, {a4, -424778.9249795258, 149571.13248868275, 
       {-722873.7621455602, -126684.0878134913}}, {a5, 1.1582074327800202*^6, 
       482927.11965308356, {195735.07129716163, 2.1206797942628786*^6}}, 
      {a6, -1.3038535718266058*^6, 600320.3345585286, 
       {-2.5002902732149856*^6, -107416.8704382258}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.17386610379925319, -15.849648726973863, 
   438.83271445543596, -5464.928674546302, 34073.64803938619, 
   -103822.40058393856, 123049.86845709554}, {-15.849648726973863, 
   2446.847032924965, -78254.46960269641, 1.0438701165249718*^6, 
   -6.774312349744561*^6, 2.118441525365636*^7, -2.556535848566094*^7}, 
   {438.832714455436, -78254.46960269641, 2.611204258803845*^6, 
   -3.5711892323023774*^7, 2.3574348438949347*^8, -7.464555916975523*^8, 
   9.094127628918985*^8}, {-5464.928674546302, 1.0438701165249718*^6, 
   -3.5711892323023774*^7, 4.9653080806538403*^8, -3.3175376073159914*^9, 
   1.0602108629065752*^10, -1.3011001998650951*^10}, {34073.64803938619, 
   -6.774312349744559*^6, 2.3574348438949347*^8, -3.3175376073159914*^9, 
   2.2371523673947086*^10, -7.20182836662287*^10, 8.890483947129431*^10}, 
   {-103822.40058393856, 2.1184415253656358*^7, -7.464555916975523*^8, 
   1.060210862906575*^10, -7.20182836662287*^10, 2.332186028964237*^11, 
   -2.893152555526636*^11}, {123049.86845709554, -2.556535848566094*^7, 
   9.094127628918985*^8, -1.3011001998650951*^10, 8.890483947129431*^10, 
   -2.8931525555266364*^11, 3.603845040844638*^11}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.08035038360984643, {}, {}, {-0.24717330643672142, 
    -0.16454327096857924, -0.19845879864747928, -0.2850477505420699, 
    -0.2949454240724876, -0.04426365272009747, -0.14560128330344213, 
    -0.5913015433782505, -0.009473338638230189, 0.19034157431710952, 
    0.029802254128469485, -0.09917854442019092, -0.00003455008341290977, 
    -0.06354165819160329, -0.07624306335407738, -0.10736854638361137, 
    -0.14613381719063767, 0.12375283554690242, 0.09101264846228929, 
    0.170279592078046, -0.13179353932178373, -0.16153731683799322, 
    -0.08343582742723754, -0.012068757068007585, -0.3272606006648715, 
    0.043039537510942694, -0.0747582839047638, -0.12112495447760097, 
    0.045385910635602045, 0.11199887534618824, 0.021924460061903517, 
    0.07902173178948146, -0.24858250595895726, -0.0669963919312977, 
    0.06480526581509594, 0.06327409498388192, 0.007284694841786177, 
    0.02237160459779375, 0.03709140377691256, -0.025656985730257986, 
    0.011481291519736203, 0.12888430139270213, -0.0016202049441176314, 
    -0.02193210535168788, 0.060100698555878296, 0.04594090176874488, 
    0.1345574867949395, -0.27391349360253514, 0.06568956354117006, 
    -0.22159090692832706, -0.05580506884376746, -0.07511165712600132, 
    -0.06882330148124538, -0.08664969303779912, -0.03651749196222909, 
    -0.05907158925151634, -0.09740608912477455, -0.6493348615377954, 
    -0.4183747827704565, -0.23638719802909236, 0.012171442392968856, 
    -0.08672821788843521, 0.29594506885541705, 0.6754282916773491, 
    -0.0129785066178556, 0.4930848270954584, -0.06068509232966335, 
    -0.025282587013066404, -0.060590068286842325, -0.052567925332141385, 
    -0.051260951972494695, 0.060523971856316194, 0.05325760467402674, 
    0.15263193772691963, 1.1011653523488079, 1.1236092141166765, 
    0.07946997120976818, 0.031142136336796966, 0.7735246523653814, 
    -0.020839693039904184}}, 
  {-0.5239669542582475 + 1021.2741486669124*\[Eta] - 
    20354.815324347022*\[Eta]^2 + 293824.4246479551*\[Eta]^3 - 
    2.4439545693058195*^6*\[Eta]^4 + 1.1517660802283935*^7*\[Eta]^5 - 
    2.848348360675243*^7*\[Eta]^6 + 2.861885828630117*^7*\[Eta]^7, 
   {a0 -> -0.5239669542582475, a1 -> 1021.2741486669124, 
    a2 -> -20354.815324347022, a3 -> 293824.4246479551, 
    a4 -> -2.4439545693058195*^6, a5 -> 1.1517660802283935*^7, 
    a6 -> -2.848348360675243*^7, a7 -> 2.861885828630117*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -0.5239669542582475, 0.6479077373420985, 
       -0.8087061228929118, 0.42134843224028806}, {a1, 1021.2741486669124, 
       133.31614944376267, 7.660543399490554, 6.586542026770795*^-11}, 
      {a2, -20354.815324347022, 5733.595082867843, -3.5500964107437287, 
       0.0006830801333133415}, {a3, 293824.4246479551, 105109.00305098659, 
       2.7954258542955244, 0.006640095436167754}, 
      {a4, -2.4439545693058195*^6, 992247.1732499935, -2.463050170554704, 
       0.016168037613914114}, {a5, 1.1517660802283935*^7, 
       5.0571994293773975*^6, 2.277478071237918, 0.02572915639911274}, 
      {a6, -2.848348360675243*^7, 1.3223343401361188*^7, -2.154030394750271, 
       0.03458557321088584}, {a7, 2.861885828630117*^7, 
       1.3909805296625622*^7, 2.0574593012631035, 0.04326440327718808}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 31.854546780069164, 33.88271579415367, 53.29278649213409, 
   0.9999761242701926, ScientificForm[0.2631508403772339], 
   {0.6479077373420985, 133.31614944376267, 5733.595082867843, 
   105109.00305098659, 992247.1732499935, 5.0571994293773975*^6, 
   1.3223343401361188*^7, 1.3909805296625622*^7}, 
   {{a0, -0.8087061228929118}, {a7, 2.0574593012631035}, 
    {a6, -2.154030394750271}, {a5, 2.277478071237918}, 
    {a4, -2.463050170554704}, {a3, 2.7954258542955244}, 
    {a2, -3.5500964107437287}, {a1, 7.660543399490554}}, 8, 
   0.2631508403772339, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, -0.5239669542582475, 0.6479077373420985, 
       {-1.815547423208053, 0.7676135146915581}}, {a1, 1021.2741486669124, 
       133.31614944376267, {755.5132619031217, 1287.0350354307031}}, 
      {a2, -20354.815324347022, 5733.595082867843, {-31784.52822803575, 
        -8925.102420658297}}, {a3, 293824.4246479551, 105109.00305098659, 
       {84293.45653766138, 503355.39275824884}}, {a4, -2.4439545693058195*^6, 
       992247.1732499935, {-4.421963158302916*^6, -465945.98030872317}}, 
      {a5, 1.1517660802283935*^7, 5.0571994293773975*^6, 
       {1.4363179904768653*^6, 2.1599003614091005*^7}}, 
      {a6, -2.848348360675243*^7, 1.3223343401361188*^7, 
       {-5.484373690682468*^7, -2.1232303066801764*^6}}, 
      {a7, 2.861885828630117*^7, 1.3909805296625622*^7, 
       {890168.2081176043, 5.6347548364484735*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.4197844361077577, -77.69408134039836, 
   3193.9208728293675, -56981.72088106428, 526545.2952971226, 
   -2.6334768515533037*^6, 6.766323897198831*^6, -7.000546760901946*^6}, 
   {-77.69408134039834, 17773.19570251166, -759529.7734411, 
   1.3771986191863643*^7, -1.2839369332640369*^8, 6.45732610779064*^8, 
   -1.6654372403416984*^9, 1.7278488024185677*^9}, {3193.9208728293675, 
   -759529.7734411, 3.28741125742863*^7, -6.008747487298752*^8, 
   5.634426182149209*^9, -2.8464229484019035*^10, 7.367577513606345*^10, 
   -7.666013183386072*^10}, {-56981.72088106428, 1.3771986191863643*^7, 
   -6.008747487298752*^8, 1.1047902522372309*^10, -1.040859196765106*^11, 
   5.278701444026416*^11, -1.3707717000577407*^12, 1.4302384980701458*^12}, 
   {526545.2952971226, -1.2839369332640369*^8, 5.634426182149209*^9, 
   -1.040859196765106*^11, 9.845544528226023*^11, -5.010345944297844*^12, 
   1.3049615220087611*^13, -1.3650982089921422*^13}, {-2.6334768515533037*^6, 
   6.45732610779064*^8, -2.8464229484019043*^10, 5.278701444026416*^11, 
   -5.010345944297844*^12, 2.557526606849507*^13, -6.6791781470935*^13, 
   7.003685529082688*^13}, {6.766323897198831*^6, -1.6654372403416984*^9, 
   7.367577513606346*^10, -1.3707717000577407*^12, 1.3049615220087611*^13, 
   -6.6791781470935*^13, 1.7485681071032244*^14, -1.8375253478312322*^14}, 
   {-7.000546760901945*^6, 1.7278488024185672*^9, -7.666013183386072*^10, 
   1.4302384980701458*^12, -1.3650982089921422*^13, 7.003685529082688*^13, 
   -1.837525347831232*^14, 1.934826833900342*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.07694262754582716, {}, {}, 
   {-0.1388148874751991, -0.05618485200705692, -0.0909532690002095, 
    -0.1978151787121547, -0.21866530163762832, 0.011605970952267342, 
    -0.0925271083464807, -0.5503175211209452, 0.01133744941120085, 
    0.1934229037611388, 0.015209850360776045, -0.13316213633751062, 
    -0.049939124499886134, -0.12942530778847328, -0.15761903469165617, 
    -0.1958377447962647, -0.24192028873262217, 0.028045596067876488, 
    0.007918593587156408, 0.08718553720291311, -0.18158140155043867, 
    -0.2090956875404828, -0.08152736883687339, -0.0056347541231360765, 
    -0.32082659772, 0.0494735404558142, -0.009545952225316512, 
    -0.05591262279815368, 0.14569156142887607, 0.21230452613946227, 
    0.09824257737283659, 0.15487867143986023, -0.20942475598076982, 
    -0.08849280122478831, 0.04330885652160532, 0.04177768569039131, 
    -0.014211714451704438, 0.0008751953043031335, -0.08165467381115832, 
    -0.14563022237459933, -0.030661210701772745, 0.08674179917119318, 
    -0.04376270716562658, -0.06407460757319683, 0.017958196334369347, 
    0.003798399547235931, 0.09241498457343056, -0.1389024364814162, 
    0.20170377800529593, -0.08557669246420119, 0.08020914562035841, 
    -0.00540538151670944, 0.0008829741280464987, -0.031681075562261185, 
    0.007613145419156808, -0.08640287957837245, -0.12473737945163066, 
    -0.6766661518646515, -0.4457060730973126, -0.26371848835594847, 
    -0.01515984793388725, -0.11405950821529132, 0.26861377852856094, 
    0.648097001350493, -0.04030979694471171, 0.4657535367686023, 
    -0.08801638265651945, -0.05261387733992251, -0.08792135861369843, 
    -0.07989921565899749, -0.0785922422993508, 0.003357147826264395, 
    -0.003909219356025062, 0.09546511369686783, 1.0671817604314882, 
    1.0896256221993568, 0.1797756220030422, 0.06279521918176556, 
    0.7461933620385253, -0.00496226192877991}}, 
  {0.9567025409807173 + 673.2063582086971*\[Eta] - 
    5725.473497547601*\[Eta]^2 + 35198.50795786332*\[Eta]^3 - 
    103125.54870073943*\[Eta]^4 + 111478.93846089521*\[Eta]^5, 
   {a0 -> 0.9996891755284399, a1 -> 1.000306624381422, 
    a2 -> 0.9992100344760211, a3 -> 0.9999576124392988, 
    a4 -> 1.0012189194246544, a5 -> 1.0043147609089655}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9996891755284399, 0.38884290710271413, 
       2.5709332927715427, 0.012151288781726085}, {a1, 1.000306624381422, 
       0.03831951043272999, 26.104368586270514, 4.5273141563526776*^-39}, 
      {a2, 0.9992100344760211, 0.1005933032605408, 9.93316654378101, 
       2.9372505127808117*^-15}, {a3, 0.9999576124392988, 0.1506996194562449, 
       6.635435550848441, 4.664831083261342*^-9}, {a4, 1.0012189194246544, 
       0.20851420743727989, 4.801682013566468, 7.997225564180439*^-6}, 
      {a5, 1.0043147609089655, 0.2856801650822629, 3.515521494534871, 
       0.0007532267511503007}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   37.242493606584105, 38.39317853809096, 53.91668004930128, 
   0.9999730869644202, ScientificForm[0.27938801770203747], 
   {0.38884290710271413, 0.03831951043272999, 0.1005933032605408, 
   0.1506996194562449, 0.20851420743727989, 0.2856801650822629}, 
   {{a0, 2.5709332927715427}, {a5, 3.515521494534871}, 
    {a4, 4.801682013566468}, {a3, 6.635435550848441}, {a2, 9.93316654378101}, 
    {a1, 26.104368586270514}}, 6, 0.27938801770203747, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.9996891755284399, 0.38884290710271413, {0.22490277033368422, 
        1.7744755807231956}}, {a1, 1.000306624381422, 0.03831951043272999, 
       {0.9239533331301681, 1.076659915632676}}, {a2, 0.9992100344760211, 
       0.1005933032605408, {0.7987735024054679, 1.1996465665465743}}, 
      {a3, 0.9999576124392988, 0.1506996194562449, {0.6996820659655165, 
        1.300233158913081}}, {a4, 1.0012189194246544, 0.20851420743727989, 
       {0.5857452917426953, 1.4166925471066134}}, {a5, 1.0043147609089655, 
       0.2856801650822629, {0.43508460627208834, 1.5735449155458427}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.15119880640408997, -0.01161115535866398, 
   -0.024576590702976023, -0.03187655981625617, -0.03961306320206692, 
   -0.04981362169177693}, {-0.01161115535866398, 0.0014683848798041034, 
   0.0037424095183691253, 0.005359035416219012, 0.007082686944888401, 
   0.00928788783569001}, {-0.02457659070297603, 0.0037424095183691253, 
   0.010119012660867132, 0.014992350693050313, 0.02027979244652249, 
   0.027051516641961253}, {-0.03187655981625617, 0.005359035416219012, 
   0.01499235069305031, 0.022710375304257024, 0.031225519061908562, 
   0.04218127340328431}, {-0.03961306320206691, 0.007082686944888401, 
   0.020279792446522487, 0.031225519061908562, 0.043478174703196995, 
   0.0593258292729204}, {-0.049813621691776944, 0.00928788783569001, 
   0.027051516641961253, 0.04218127340328431, 0.0593258292729204, 
   0.08161315672142899}}, 0.9570000000000003*a0 + 
    673.0000000000001*a1*\[Eta] - 5730.000000000001*a2*\[Eta]^2 + 
    35200.00000000001*a3*\[Eta]^3 - 103000.00000000003*a4*\[Eta]^4 + 
    111000.00000000003*a5*\[Eta]^5, 0.08438666425456649, {}, {}, 
   {-0.33448286647208647, -0.2518528310039443, -0.2856743551286911, 
    -0.3690561265183945, -0.3765247573746606, -0.12015955942293743, 
    -0.22060662713676749, -0.6621500507979334, -0.0722710262419497, 
    0.135833464774187, -0.015170960792019628, -0.13192195269665064, 
    -0.02091390021416828, -0.0700470571795293, -0.06446737512280976, 
    -0.08394131718659992, -0.09726343815128047, 0.17768734707345146, 
    0.1714703601974179, 0.2507373038131746, -0.034379806079307684, 
    -0.0636144506495242, 0.015297911155272459, 0.08588132589293451, 
    -0.2293105177039294, 0.1409896204718848, -0.001761893389790714, 
    -0.04812856396262788, 0.06522683620246994, 0.13183980091305614, 
    -0.030839269834579852, 0.02571901451379688, -0.3332875244980684, 
    -0.17845377567333287, -0.04665211792693924, -0.04818328875815325, 
    -0.104172688900249, -0.08908577914424143, -0.058030537753296585, 
    -0.08347543169325178, 0.044468143398795235, 0.16187115327176116, 
    0.0313666469349414, 0.011054746527371151, 0.09308755043493733, 
    0.07892775364780391, 0.16754433867399854, -0.16345655959368344, 
    0.1740144930732157, -0.11326597739628141, 0.052519860688278186, 
    -0.03681754224237466, -0.030529186597618718, -0.059207050600520006, 
    -0.0168078141051069, -0.0869287302429882, -0.1252632301162464, 
    -0.6771920025292673, -0.44623192376192833, -0.2642443390205642, 
    -0.015685698598502995, -0.11458535887990706, 0.2680879278639452, 
    0.6475711506858772, -0.04083564760932745, 0.46522768610398657, 
    -0.0885422333211352, -0.053139728004538256, -0.08844720927831418, 
    -0.08042506632361324, -0.07911809296396655, 0.19646693144284555, 
    0.1892005642605561, 0.288574897313449, 1.0684219440723481, 
    1.0908658058402168, 0.09931089677663607, 0.11179617879332682, 
    0.7456675113739095, -0.08012592759852932}}}, 
 {{66.876113514613 - 31.40913204859889*S + 1.459319014641762*S^2 - 
    8.192719707181109*S^3, {b0 -> -0.5487480518860035, 
    b1 -> -31.40913204859889, b2 -> 1.459319014641762, 
    b3 -> -8.192719707181109}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.5487480518860035, 0.8055113053979486, 
       -0.681241899658881, 0.49899206496353876}, {b1, -31.40913204859889, 
       2.6897642713786087, -11.677280564255726, 1.245639437479369*^-15}, 
      {b2, 1.459319014641762, 2.002672612918284, 0.728685759833331, 
       0.46973436058340523}, {b3, -8.192719707181109, 3.734732404386699, 
       -2.1936564176748505, 0.03313529918028923}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 297.58714220618816, 298.4382060359754, 307.3433607990953, 
   0.9959204942197638, ScientificForm[3.8372755943913868], 
   {0.8055113053979486, 2.6897642713786087, 2.002672612918284, 
   3.734732404386699}, {{b0, -0.681241899658881}, {b2, 0.728685759833331}, 
    {b3, -2.1936564176748505}, {b1, -11.677280564255726}}, 4, 
   3.8372755943913868, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.5487480518860035, 0.8055113053979486, 
       {-2.168337080178384, 1.0708409764063769}}, {b1, -31.40913204859889, 
       2.6897642713786087, {-36.81726558244853, -26.000998514749252}}, 
      {b2, 1.459319014641762, 2.002672612918284, {-2.5673241490338725, 
        5.485962178317397}}, {b3, -8.192719707181109, 3.734732404386699, 
       {-15.701902489866512, -0.683536924495705}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.6488484631239073, -0.47100479357187847, 
   -1.0018639342749323, 0.7255967369878394}, {-0.47100479357187847, 
   7.234831835584896, 0.5006866051845125, -8.870556896507788}, 
   {-1.0018639342749323, 0.5006866051845125, 4.010697594532948, 
   -2.7717484998051685}, {0.7255967369878397, -8.870556896507788, 
   -2.7717484998051685, 13.948226132376055}}, 67.424861566499 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 15.951740986254418, {}, {}, 
   {-14.63342662249481, 22.151783149024084, -4.887970552781965, 
    -4.032548237132872, -2.14792437630355, -1.127112270030139, 
    -1.0729672436358584, 0.28563578288489566, -0.12844395064331593, 
    0.102516128124023, 0.2845037128653871, 0.4234848217697049, 
    0.43416269300604426, 0.4602058185648161, 0.46030084260763715, 
    0.46181932164296313, 0.4683229855623381, 0.4696299589219848, 
    0.49560832388141307, 0.5079124042766239, 0.5330623532874483, 
    0.8168359797498965, 1.013975737989938, 1.1963192025718286, 
    1.2944155632598608, -0.1931632145084592, -0.8955601134375968, 
    -0.9595243264373678, -0.46215866237054826, -0.45500731404394656, 
    -0.05933904171576643, 0.33440535975540087, 0.3366049394067474, 
    0.4328436737895842, -0.9440040273642296, -0.9402482855883534, 
    -0.9176902507880129, -0.31375899711401445, -0.3097683645577902, 
    -0.3089332449320139, -0.30651441302672566, -0.29258697771746967, 
    -0.08200599630711025, 0.4267924199459472, 0.15379722318229483, 
    0.30781355225008866, 0.3066145142104446, 0.2521395639948807, 
    0.305635602564152, 0.2719206869620123, 0.2541322273211293, 
    0.2274619395586015}}, {67.1039719588386 - 30.574377660956877*S - 
    2.039146545075283*S^2 - 9.402651897593163*S^3 + 4.048597635670933*S^4, 
   {b0 -> -0.32088960766041175, b1 -> -30.574377660956877, 
    b2 -> -2.039146545075283, b3 -> -9.402651897593163, 
    b4 -> 4.048597635670933}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.32088960766041175, 0.9063683814387753, 
       -0.3540388370024884, 0.7248931912838192}, {b1, -30.574377660956877, 
       3.0872011154596164, -9.903591155059887, 4.374065655209561*^-13}, 
      {b2, -2.039146545075283, 6.524160115765187, -0.3125531116484748, 
       0.7560028055168453}, {b3, -9.402651897593163, 4.330565962273941, 
       -2.171229344964397, 0.03499613018001864}, {b4, 4.048597635670933, 
       7.180185978116213, 0.563856931841356, 0.5755322823857699}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 299.3313464160302, 300.63569424211715, 
   311.03880872751876, 0.9959479048878289, ScientificForm[3.824362318578405], 
   {0.9063683814387753, 3.0872011154596164, 6.524160115765187, 
   4.330565962273941, 7.180185978116213}, {{b2, -0.3125531116484748}, 
    {b0, -0.3540388370024884}, {b4, 0.563856931841356}, 
    {b3, -2.171229344964397}, {b1, -9.903591155059887}}, 5, 
   3.824362318578405, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.32088960766041175, 0.9063683814387753, 
       {-2.1442676009644708, 1.5024883856436473}}, {b1, -30.574377660956877, 
       3.0872011154596164, {-36.785025218958715, -24.36373010295504}}, 
      {b2, -2.039146545075283, 6.524160115765187, {-15.164063768019995, 
        11.085770677869428}}, {b3, -9.402651897593163, 4.330565962273941, 
       {-18.114626891278782, -0.6906769039075424}}, {b4, 4.048597635670933, 
       7.180185978116213, {-10.396073392619844, 18.49326866396171}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.8215036428719451, 0.12046042073528186, 
   -3.5235971381890896, -0.13108231929269176, 2.9015622826186522}, 
   {0.12046042073528175, 9.5308107272951, -8.677504533106463, 
   -12.17516335322, 10.629809462029439}, {-3.52359713818909, 
   -8.677504533106465, 42.564665216141215, 10.502059993948924, 
   -44.54965779133162}, {-0.13108231929269176, -12.17516335322, 
   10.502059993948924, 18.75380155360563, -15.407344766867864}, 
   {2.9015622826186522, 10.629809462029437, -44.54965779133161, 
   -15.407344766867864, 51.55507068033666}}, 67.424861566499 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 16.18167769097116, {}, {}, 
   {-15.437783065487935, 21.970635281473022, -4.141572369636194, 
    -3.2861500539871003, -1.589673631717048, -0.5688615254436371, 
    -0.5147164990493565, 0.34850962483602643, -0.35630239486891924, 
    -0.1253423161015803, 0.05664526863978381, 0.19562637754410162, 
    0.20630424878044096, 0.23234737433921282, 0.23244239838203384, 
    0.23396087741735982, 0.24046454133673478, 0.24177151469638147, 
    0.26774987965580976, 0.28005396005102057, 0.305203909061845, 
    0.5889775355242932, 0.7861172937643346, 0.9684607583462252, 
    1.0665571190342575, -0.44483221256755456, -0.8652186419491414, 
    -0.8319394029826412, -0.33457373891582165, -0.32742239058921996, 
    0.06824588173896018, 0.4619902832101275, 0.464189862861474, 
    0.5604285972443108, -0.6766204031308547, -0.6728646613549785, 
    -0.650306626554638, -0.009223303314158215, -0.005232670757933988, 
    -0.004397551132157673, -0.00197871922686943, 0.011948716082386568, 
    0.1378920337484928, 0.6466904500015502, 0.2341725914963675, 
    0.1840611411745492, 0.13338580941889333, 0.026353673471767536, 
    0.02984260513671444, -0.06252231793832763, -0.11088063490696243, 
    -0.16261447685538144}}, {66.90146219477444 - 24.679432898646464*S + 
    2.043309585479645*S^2 - 36.794063531150115*S^3 - 0.6086028723446187*S^4 + 
    23.441392809069807*S^5, {b0 -> -0.5233993717245721, 
    b1 -> -24.679432898646464, b2 -> 2.043309585479645, 
    b3 -> -36.794063531150115, b4 -> -0.6086028723446187, 
    b5 -> 23.441392809069807}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.5233993717245721, 0.9138367762139151, 
       -0.5727492976295498, 0.5696036048629589}, {b1, -24.679432898646464, 
       5.51721387252045, -4.4731695143389585, 0.000050243576058382656}, 
      {b2, 2.043309585479645, 7.216164773581318, 0.2831572794679366, 
       0.7783266988613204}, {b3, -36.794063531150115, 21.742832845023727, 
       -1.6922387157831258, 0.09736453153410929}, {b4, -0.6086028723446187, 
       7.998852353323859, -0.07608627406301839, 0.9396804193661961}, 
      {b5, 23.441392809069807, 18.239718033038205, 1.2851839467369857, 
       0.20516135771573007}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 299.6152722046181, 
   301.4819388712848, 313.2739782346881, 0.9960883581518467, 
   ScientificForm[3.7574979900072654], {0.9138367762139151, 5.51721387252045, 
   7.216164773581318, 21.742832845023727, 7.998852353323859, 
   18.239718033038205}, {{b4, -0.07608627406301839}, 
    {b2, 0.2831572794679366}, {b0, -0.5727492976295498}, 
    {b5, 1.2851839467369857}, {b3, -1.6922387157831258}, 
    {b1, -4.4731695143389585}}, 6, 3.7574979900072654, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.5233993717245721, 0.9138367762139151, {-2.362857396696277, 
        1.3160586532471328}}, {b1, -24.679432898646464, 5.51721387252045, 
       {-35.78500842094007, -13.573857376352857}}, {b2, 2.043309585479645, 
       7.216164773581318, {-12.482076728339575, 16.568695899298866}}, 
      {b3, -36.794063531150115, 21.742832845023727, {-80.56011607293908, 
        6.971989010638858}}, {b4, -0.6086028723446187, 7.998852353323859, 
       {-16.7094575707565, 15.49225182606726}}, {b5, 23.441392809069807, 
       18.239718033038205, {-13.273255345164056, 60.15604096330367}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.8350976535610412, -0.6039487170311184, 
   -3.975945284812457, 3.229090112415563, 3.4328852526207467, 
   -2.8740796248239495}, {-0.6039487170311186, 30.43964891513209, 
   6.011544833222927, -109.76918758350773, -6.137215165701282, 
   83.66283329158495}, {-3.975945284812457, 6.011544833222923, 
   52.073034039475914, -57.34417055224087, -55.45145923500337, 
   57.93944819543428}, {3.2290901124155624, -109.76918758350772, 
   -57.344170552240854, 472.75078012664255, 62.037412757683484, 
   -388.7471719448799}, {3.4328852526207467, -6.137215165701281, 
   -55.45145923500337, 62.0374127576835, 63.98163897027464, 
   -66.09639367594067}, {-2.8740796248239495, 83.66283329158493, 
   57.93944819543428, -388.7471719448799, -66.09639367594066, 
   332.68731392473916}}, 67.424861566499 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4 + b5*S^5, 15.960372598592366, {}, {}, 
   {-14.14611944263386, 21.100964078140677, -5.361948977361777, 
    -4.506526661712684, -1.3407251094033938, -0.31991300312998305, 
    -0.2657679767357024, 1.3625315695833393, -0.1537926308047588, 
    0.07716744796258013, 0.25915503270394424, 0.39813614160826205, 
    0.4088140128446014, 0.43485713840337326, 0.4349521624461943, 
    0.43647064148152026, 0.4429743054008952, 0.4442812787605419, 
    0.4702596437199702, 0.482563724115181, 0.5077136731260055, 
    0.7914872995884537, 0.988627057828495, 1.1709705224103857, 
    1.269066883098418, -1.3655280780053047, -1.932728728103065, 
    -1.615058092050262, -1.1176924279834424, -1.1105410796568407, 
    -0.7148728073286605, -0.32112840585749325, -0.3189288262061467, 
    -0.2226900918233099, -0.7834463095988724, -0.7796905678229962, 
    -0.7571325330226557, 1.1152752161348474, 1.1192658486910716, 
    1.120100968316848, 1.1225198002221362, 1.1364472355313922, 
    1.2318921158847473, 1.7406905321378048, 1.0064628980760588, 
    0.241484289712929, -0.009369464746942668, -0.33794961578403004, 
    -0.5529819184754317, -0.9103772332713191, -1.1003508210949313, 
    -1.2698707153172073}}, {67.424861566499 - 31.80747307518797*S + 
    0.6120165805089359*S^2 - 7.5790636403085365*S^3, 
   {b1 -> 1.0129768495282792, b2 -> 0.4191894387047506, 
    b3 -> 0.925404595886268}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0129768495282792, 0.08315418899267298, 
       12.181910037238609, 1.9394127203172136*^-16}, {b2, 0.4191894387047506, 
       1.0691974017627297, 0.39205991149403746, 0.6967140417687789}, 
      {b3, 0.925404595886268, 0.4401218564539851, 2.1026099529392934, 
       0.04066043725937029}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 296.0152890579, 
   296.5152890579, 303.8202639322257, 0.9958810513034565, 
   ScientificForm[3.8557814213572645], {0.08315418899267298, 
   1.0691974017627297, 0.4401218564539851}, {{b2, 0.39205991149403746}, 
    {b3, 2.1026099529392934}, {b1, 12.181910037238609}}, 3, 
   3.8557814213572645, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b1, 1.0129768495282792, 0.08315418899267298, 
       {0.8458722504650393, 1.180081448591519}}, {b2, 0.4191894387047506, 
       1.0691974017627297, {-1.7294431834805475, 2.5678220608900486}}, 
      {b3, 0.925404595886268, 0.4401218564539851, {0.04094661183699244, 
        1.8098625799355434}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.006914619147029176, 0.004888255389132493, -0.03209049361609838}, 
   {0.004888255389132493, 1.1431830839361716, 0.1365948489230382}, 
   {-0.03209049361609838, 0.1365948489230382, 0.19370724852850224}}, 
   67.424861566499 - 31.400000000000006*b1*S + 1.4600000000000002*b2*S^2 - 
    8.190000000000001*b3*S^3, 15.777277942913477, {}, {}, 
   {-14.214246246623517, 22.378198417605617, -5.238144633889135, 
    -4.382722318240042, -2.6570318189538114, -1.6362197126804006, 
    -1.58207468628612, -0.30397912841863217, -0.6771920025293241, 
    -0.44623192376198517, -0.26424433902062106, -0.12526323011630325, 
    -0.1145853588799639, -0.08854223332119204, -0.08844720927837102, 
    -0.08692873024304504, -0.08042506632367008, -0.07911809296402339, 
    -0.0531397280045951, -0.040835647609384296, -0.01568569859855984, 
    0.26808792786388835, 0.4652276861039297, 0.6475711506858204, 
    0.7456675113738527, -0.63326021224632, -1.1588489982117949, 
    -1.173983264854698, -0.6766176007878784, -0.6694662524612767, 
    -0.27379798013309653, 0.11994642133807076, 0.1221460009894173, 
    0.2183847353722541, -1.0812682974534482, -1.077512555677572, 
    -1.0549545208772315, -0.31575257612250596, -0.31176194356628173, 
    -0.3109268239405054, -0.30850799203521717, -0.2945805567259612, 
    -0.05684969899955661, 0.45194871725350083, 0.20251579412393284, 
    0.37604655209370463, 0.3782241571661942, 0.3269418446550709, 
    0.38315088941431696, 0.3522688575072124, 0.3358240637011498, 
    0.3101933563796351}}}, 
 S*(-31.40913204859889*f10 - 31.40913204859889*f11*\[Eta] - 
    31.40913204859889*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(1.459319014641762*f20 + 1.459319014641762*f21*\[Eta] + 
    1.459319014641762*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
  S^3*(-8.192719707181109*f30 - 8.192719707181109*f31*\[Eta] - 
    8.192719707181109*(16. - 16.*f30 - 4.*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/32/3Dfit_p3_lm_32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S^2*(477.5569063139351 - 8677.280336745405*\[Eta] + 
      50545.83285154399*\[Eta]^2 - 95157.22415201803*\[Eta]^3) + 
    S^3*(515.8242307486456 - 9180.400653230974*\[Eta] + 
      49492.36593745136*\[Eta]^2 - 84077.52226141123*\[Eta]^3) + 
    S*(29.655038754712862 - 3852.9692012198666*\[Eta]^2 + 
      12665.471965100938*\[Eta]^3), {f12 -> 290.6248151465365, 
    f21 -> 445.4398395398338, f22 -> -2594.7217101486185, 
    f31 -> -32138.27377981056, f32 -> 173260.32562081944}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f12, 290.6248151465365, 51.14111480425553, 
       5.682801719495429, 5.205138636835551*^-7}, {f21, 445.4398395398338, 
       11.664157837754844, 38.18876988255618, 2.811407535581052*^-41}, 
      {f22, -2594.7217101486185, 114.60345319504472, -22.64086847132465, 
       1.4952815575527374*^-29}, {f31, -32138.27377981056, 981.7999881651474, 
       -32.73403357833879, 9.494020796417642*^-38}, {f32, 173260.32562081944, 
       11053.904564925859, 15.674128956258231, 6.083147280501802*^-22}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 429.741596043548, 430.8527071546591, 442.3076634168806, 
   0.9939856364768516, ScientificForm[7.849127758051637], {51.14111480425553, 
   11.664157837754844, 114.60345319504472, 981.7999881651474, 
   11053.904564925859}, {{f12, 5.682801719495429}, {f32, 15.674128956258231}, 
    {f22, -22.64086847132465}, {f31, -32.73403357833879}, 
    {f21, 38.18876988255618}}, 5, 7.849127758051637, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f12, 290.6248151465365, 51.14111480425553, {188.13573081147734, 
        393.11389948159564}}, {f21, 445.4398395398338, 11.664157837754844, 
       {422.06434487362014, 468.8153342060475}}, {f22, -2594.7217101486185, 
       114.60345319504472, {-2824.3921626710685, -2365.0512576261685}}, 
      {f31, -32138.27377981056, 981.7999881651474, {-34105.84492432626, 
        -30170.70263529486}}, {f32, 173260.32562081944, 11053.904564925859, 
       {151107.8058425038, 195412.84539913508}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2615.413623422043, -7.861473132279748, 
   83.52857964510731, -6534.401459303497, 273918.1659515243}, 
   {-7.861473132279741, 136.0525780640577, -1319.6836026323786, 
   -2211.6326500866753, 20197.879488847553}, {83.52857964510737, 
   -1319.6836026323786, 13133.951484228804, 20774.189895470685, 
   -190360.99434488587}, {-6534.401459303499, -2211.6326500866753, 
   20774.189895470685, 963931.2167610835, -9.961323453091837*^6}, 
   {273918.16595152434, 20197.879488847553, -190360.99434488587, 
   -9.961323453091837*^6, 1.2218880613048874*^8}}, 
   109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S*(29.655038754712862 - 13.257536866826577*f12*\[Eta]^2 - 
      13.257536866826577*(207.15800132154743 - 3.9999999999999996*f12)*
       \[Eta]^3) + S^2*(477.5569063139351 - 19.48025202619855*f21*\[Eta] - 
      19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
       (1632.9551635670573 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(515.8242307486456 + 0.2856531970611985*f31*\[Eta] + 
      0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
       (-115505.33760079935 - 16.*f31 - 4.*f32)*\[Eta]^3), 67.20960715878185, 
   {}, {}, {-16.455684749049396, -3.959039141055655, -3.2479122531967732, 
    -3.1436360583566056, -0.44244686530464605, 0.30529057217563604, 
    1.4362753740092558, 1.6920500990490837, 3.360615461589532, 
    11.0660572091233, 1.7856296773534268, 3.2868037521561746, 
    0.8336902134819866, 0.22712539073154403, 0.9041860206034471, 
    0.6577867436799352, -1.3358320578672647, -2.1299189996566383, 
    -2.903728840361964, -3.832213767216217, -4.889795180105011, 
    -5.457952639083487, -6.335335611796836, 9.141147328870744, 
    0.8377244621124191, -18.92632642361653, 19.177005519517024, 
    -13.88707873112935, -0.9566822292715642, 16.155908406776007, 
    4.4569646037655275, 3.2170224742783375, 2.216215203380443, 
    -5.1799024932361135, -3.6138967452898214, -0.7145168502515844, 
    0.13799258901190115, 1.6331939077135758, 2.892103622817558, 
    4.872761057088155, 3.9184946518903416, 7.834714574034933, 
    7.223050683777728, 7.469420769899898, 10.107651419230933, 
    10.623666876464995, 1.496798176395714, 1.3601082341492656, 
    0.839562906620813, -1.4571304981632238, -2.7667068424457284, 
    -3.5320137171984243, -2.446135615939511, -34.54733213210875, 
    -5.160778760006906, -3.1353034204248615, -1.5848163405707965, 
    7.820597607521904, 1.9494563526532147, -2.420902567863777}}}, 
 {{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S^2*(477.5569063139351 - 9518.73500261593*\[Eta] + 
      58789.71959049906*\[Eta]^2 - 114669.49645390993*\[Eta]^3) + 
    S^3*(515.8242307486456 - 10248.374604521607*\[Eta] + 
      60470.48180880764*\[Eta]^2 - 110902.40252618626*\[Eta]^3) + 
    S*(29.655038754712862 - 3264.9879897777228*\[Eta]^2 + 
      10313.547119332365*\[Eta]^3), {f12 -> 246.274102238967, 
    f21 -> 488.63510542956004, f22 -> -3017.913706220746, 
    f31 -> -35876.98198359736, f32 -> 211691.94824678404}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f12, 246.274102238967, 34.091810272342094, 
       7.223849372374442, 1.9660809677439763*^-12}, {f21, 488.63510542956004, 
       9.065613061874977, 53.89984131183502, 3.705066913760597*^-207}, 
      {f22, -3017.913706220746, 93.05873279392223, -32.43020419055018, 
       1.2079330130591288*^-123}, {f31, -35876.98198359736, 833.738791199631, 
       -43.03144145659279, 7.006340440828196*^-168}, 
      {f32, 211691.94824678404, 9621.759018525303, 22.00137707036747, 
       5.874203002369351*^-75}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3862.9305347947334, 3863.0542461349396, 3888.1091995615006, 
   0.9875172610076255, ScientificForm[12.213638299328531], 
   {34.091810272342094, 9.065613061874977, 93.05873279392223, 
   833.738791199631, 9621.759018525303}, {{f12, 7.223849372374442}, 
    {f32, 22.00137707036747}, {f22, -32.43020419055018}, 
    {f31, -43.03144145659279}, {f21, 53.89984131183502}}, 5, 
   12.213638299328531, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f12, 246.274102238967, 34.091810272342094, 
       {179.28856427892248, 313.2596401990115}}, {f21, 488.63510542956004, 
       9.065613061874977, {470.8224705757294, 506.44774028339066}}, 
      {f22, -3017.913706220746, 93.05873279392223, {-3200.7608248772194, 
        -2835.0665875642726}}, {f31, -35876.98198359736, 833.738791199631, 
       {-37515.15962803806, -34238.80433915666}}, {f32, 211691.94824678404, 
       9621.759018525303, {192786.56602069817, 230597.33047286991}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1162.2515276453698, -5.689270605567506, 
   17.323356860536258, -3943.6526115946376, 147524.27091834313}, 
   {-5.689270605567506, 82.1853401876382, -831.7882745986227, 
   -1912.170674401948, 17265.83392157877}, {17.323356860536258, 
   -831.7882745986227, 8659.92774921062, 18011.40246844611, 
   -168599.2802190284}, {-3943.652611594639, -1912.170674401948, 
   18011.402468446115, 695120.3719510221, -7.489623463098577*^6}, 
   {147524.27091834313, 17265.83392157877, -168599.2802190284, 
   -7.489623463098577*^6, 9.257824661057302*^7}}, 
   109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S*(29.655038754712862 - 13.257536866826577*f12*\[Eta]^2 - 
      13.257536866826577*(207.15800132154743 - 3.9999999999999996*f12)*
       \[Eta]^3) + S^2*(477.5569063139351 - 19.48025202619855*f21*\[Eta] - 
      19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
       (1632.9551635670573 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(515.8242307486456 + 0.2856531970611985*f31*\[Eta] + 
      0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
       (-115505.33760079935 - 16.*f31 - 4.*f32)*\[Eta]^3), 150.7076617466069, 
   {}, {}, {53.45980181225889, -20.677904778617574, -38.74579238091104, 
   -45.37013775778212, -43.595771167663145, -35.90477277971493, 
   -25.28767164701992, -13.991731331415082, -4.752339473914745, 
   -1.2472442615912769, -9.474164507199475, -23.898400539128886, 
   -41.474251175261486, -54.35577836108757, -48.21967732647954, 
   1.6188281614213338, 135.62175254789508, -0.27950355345325306, 
   -7.959319131311844, -33.91459284716166, -32.21149998896226, 
   -134.36971555879808, 2.6092290972950565, 12.735520996596577, 
   4.960334221467761, 1.9467366351639015, 3.8477902528397436, 
   6.8358122125903265, 5.121924320949972, 5.376839123574598, 
   3.9008007596327587, 3.2041494708784057, -0.945759878928186, 
   1.596838393248234, -5.464743315771685, 2.8720972495445665, 
   6.7713340219788165, 8.52305093153494, 3.4194016839303174, 
   3.065499854877089, 5.406955144969828, 6.1687842359516765, 
   2.764823445466874, 1.3587033623213074, 2.4556191870088924, 
   4.812822807368917, 14.122611643190481, 6.378093756466058, 
   2.249815578291475, 0.08125516786657272, 3.2975515903135317, 
   2.9822547053371977, 18.831106239399162, 5.5542249467064835, 
   5.236234478591541, -1.2502716030770102, 26.8626103885137, 
   -4.955450630601888, 10.092773475620618, 6.779086670726997, 
   24.319111292049456, -1.012239104298601, -19.09277641621395, 
   -10.286095747754757, 0.8267863928981569, 6.0669991017795155, 
   10.936750108187994, -3.442066015945329, 20.360404331350537, 
   -7.444932187571112, 3.888010395647825, 5.526431956936676, 
   13.102941533345984, -7.157241237130393, -7.735459444969365, 
   -8.087878281065514, -8.553535383432518, -9.58177521041921, 
   5.204686776168728, 0.5349205553761749, 3.396430734040223, 
   4.700221286856731, -0.03966111915383408, -4.428351278877017, 
   4.795719904472662, 3.9371075973831466, 2.0417371521621135, 
   -2.636104143647117, -5.845354759374459, 5.8946243853156375, 
   1.076456944508891, 6.2922737578835495, 2.1577039479298037, 
   -2.7549233562078825, -3.4869489418101693, 9.52725849377498, 
   7.1851619834671965, 2.5892724571231156, 13.94499194324203, 
   19.000912434587917, 18.13525932090147, -5.238721181354094, 
   2.4824555355169196, 16.403547131705864, 1.6600677392029866, 
   5.04228398741634, 5.0423124433727935, -3.7400302531905254, 
   3.4445131390612005, -0.5997494529865435, -9.761535049511167, 
   2.977765081511734, -9.089919030003784, 15.507283579720024, 
   -6.9327575993997925, -4.292701739267159, -4.26289083257825, 
   -4.261815373261925, -4.227868421989115, -1.3960817069109908, 
   -0.17521835473053216, -1.9056695758836213, -0.7323837895055476, 
   -3.015941882840252, -1.9837092825450782, -6.287968186650687, 
   -4.933741926259245, -6.994937906116775, -5.859429657691635, 
   -0.7775958284478293, 7.709061973930147, -0.41245098017998316, 
   -0.30817478533981557, -3.7005710369767257, -1.887832880418955, 
   -1.5802323388084005, 1.8707873740463583, -0.09959826403019179, 
   0.7711897315275564, -4.036793632363697, -4.021888648144795, 
   0.7668459637466185, 1.0389159486935569, -2.219910093663202, 
   -0.39482351298966023, -4.975769951807251, -1.7887651464798182, 
   1.5284261886613422, 2.7454760224645725, -5.026874705310092, 
   -4.5384493864662545, 3.57795940081769, 3.819333696726517, 
   1.8213819987013267, 1.8463200433247948, -2.5488966003499627, 
   -1.8305964206729186, -4.221840195085406, -3.978863328661191, 
   5.136680540000725, 5.336830489632121, -6.507037150500764, 
   -5.849703172777936, 2.2335669818908173, 2.4740489530117884, 
   -0.20326767558299252, 0.40890305101038393, -1.960852616728971, 
   -1.7935546335652361, 3.855801524647177, 4.285249936639957, 
   -4.510107372883795, -4.0617010289502105, 6.791761216381474, 
   4.25165318747986, -0.19877307990509507, 0.9774032710110987, 
   0.9897498290779367, -3.113728742022886, -2.857954016983058, 
   -2.918335875080629, 5.149581541005773, 5.298681354166547, 
   4.162808230010796, 4.1863887043227805, 1.2215387729665963, 
   1.55152337437994, -1.530090177378952, -1.4713633739002034, 
   -3.361646730479606, -2.893134891707632, -2.070083858236103, 
   -2.045388387482035, -2.042417844721058, 7.733821454728059, 
   -1.2555536455056426, -2.2078894504556956, 3.2845639892211693, 
   -4.102477640221423, 1.123265155426452, -7.016839824212639, 
   -8.213817256220409, -2.47406864781442, -0.1255275106937006, 
   -3.6168013176143177, 1.2497335744533302, 2.037228901369417, 
   -10.410365215744605, -14.427475925503586, -5.059263129539886, 
   1.0494961496801807, 0.8706439605039122, -6.816346695592529, 
   -5.245342177189741, -4.254217462995257, 6.607079198502106, 
   8.73994417303902, 4.620379327709543, 5.176109638427988, 7.386787950178132, 
   -3.7640796105256413, 10.679623727990474, 10.925993814112644, 
   11.29128761824768, 13.561854704914367, 14.077870162148429, 
   2.8669867623161736, 3.530094725229901, 2.5879434395487806, 
   0.8497916285405154, 1.4514080926232964, 11.784914259470497, 
   -2.624990986865214, -1.8487203029235388, 2.780366195784154, 
   9.240855569156793, 1.6463721160048408, 1.9243398105327287, 
   1.9045133794743379, -4.4965717341633535, -4.275836632068149, 
   1.3687072446109596, 1.5504834075518374, 0.21031283171487303, 
   0.4371660462938962, -2.1616726664497037, -1.1609504193161229, 
   1.5888211807723565, -1.876309561227572, 2.092347187320229, 
   2.585865959776129, -1.0238704559169491, -0.6385197830486504, 
   2.0301059270232145, 2.0434092249383866, 2.1133184317004634, 
   1.494793884401588, 0.995553195906723, 1.1866563334933744, 
   -1.701469043875477, -1.4759450727019612, -2.2125910321528863, 
   -3.7946221179627173, -3.4914173262509394, -5.1833116465845706, 
   -11.70067886941888, -6.620118660877324, -6.302120215646482, 
   1.2189617218468811, -3.3844096566858752, 0.4026518930850216, 
   0.5897048696424463, -1.095001863793641, -1.080622819893506, 
   -3.246369921520909, -3.12507148122495, 1.8999075756833008, 
   2.0469704848369474, 0.5360817658161068, -5.047257776172501, 
   2.698530791327812, -7.315911270054585, -7.182295144152249, 
   -6.000404642277317, 0.38496986952804946, 0.3947752964609208, 
   -0.6717143776363628, -3.551246523226382, -3.496741560403734, 
   -3.408592359629438, -10.1787860057525, -9.878585955734707, 
   -13.326631610169898, -44.750585699986914, -12.649389183817675, 
   -16.646875485645523, 7.219617016857683, -4.274912906034388, 
   -18.93590684303763, -18.638732963961047, -0.5595119586887449, 
   -0.5756667502164419, -1.4056541770864897, -7.299266119688582, 
   -3.396947290711978, 0.22308088514455449, -14.106159566165843, 
   2.228995639569348, 2.667095869761397, -1.924050648946377, 4.088519500855, 
   10.1483456283554, 6.081990930644679, 2.2321821111595455, 
   1.7534959057215929, -2.025677263144644, 3.86030555246316, 
   0.8286396385883563, -6.12242711331146, -3.9142354899959173, 
   2.126174414432171, 0.30321683012880385, 0.5917125376931835, 
   -2.3949810369276747, -5.212973772697296, -11.04237597643396, 
   0.3380652043260852, -6.770281611974497, -6.3688657187549325, 
   -8.966687633171205, 2.4010845502834854, 0.031008212109099986, 
   -11.731391101156987, -2.13629924100087, -9.415429042364394, 
   4.66234454732421, -4.59982901761623, -0.03175262511967958, 
   -0.012800535886526632, -1.248388057837019, -3.284667158224238, 
   4.571680489404116, -0.8767812105288613, -2.4617669369290525, 
   17.094550315636752, 3.2849690957600615, 1.5051977746970806, 
   1.9112424779573303, 3.836643959443336, 5.063408303397864, 
   3.331260953227684, -0.7375631707564025, -3.2919682384917905, 
   -0.8636921055172024, -2.135629318428073, -4.4735478733100535, 
   -0.860695059317095, -1.1533561484561687, -2.110951978988396, 
   0.47116090776944475, -4.538355574341949, -0.6787920800638858, 
   -1.0713076405409083, -2.8981865968353304, -7.8841253101427355, 
   -14.925744786789437, -0.46792116565620745, -8.169470147704487, 
   -3.5505961189523987, -0.5080969325558726, -4.5524977069080705, 
   -1.867595883435115, -0.40033846171172627, -3.016037703341226, 
   -0.6612276379237301, -0.7490095624184505, -0.47497868170376023, 
   2.3593974805726248, 1.2230061572249724, 2.7688887631888974, 
   -1.912132910528726, -0.2791880686086188, -1.255911507887049, 
   -0.332114653726876, -2.0656890366085463, -0.40992112039020867, 
   0.3311045592949995, -1.2841111889069907, -2.6604930927637724, 
   -0.616784269549953, -0.4248274762617257, -3.2887119801739573, 
   -0.8584222066610891, -0.24810364311679223, -1.6257786963460603, 
   -3.0466571953406856, -0.2000246365073508, -0.30644743566790567, 
   -0.3567156328708734, -0.30440420211471064, -0.30573900990975744, 
   -0.3221404196187905, -0.013754569983575493, 6.535534374984763, 
   3.7459549351406167, 5.136786553248385, 3.436750212012612, 
   -1.1176944581602584, -0.26199031547139384, 2.3029883392900956, 
   0.7301135579423317, 4.020182570803172, -1.3088829814387282, 
   1.1530182342435182, -0.1346505755623184, 0.3577645988784752, 
   -0.3328245002589938, 0.8740453807799895, 0.7774082838741379, 
   0.003322749107155687, 0.673040194706573, -0.6864454117953755, 
   0.919032968380634, 1.6318629428947133, 0.7886540050940312, 
   0.8625693522430993, -0.21495104917312347, 0.49972821078063134, 
   -3.526069029852806, -0.2966792517522663, 0.10377951215195935, 
   1.7635184518790084, 1.7448299384564052, 1.297047634106093, 
   0.7064917446500658, -0.20226323571887406, -0.07690263721133306, 
   1.9694212394579154, 2.1011425988722294, 1.609260509435444, 
   1.1654379576066276, 1.2941771735154362, 1.3256663622851192, 
   1.2593334565945042, 1.6224909639358884, 1.6664903416726702, 
   1.5930462422734308, -2.4817739920690656, 1.080837504680403, 
   -0.14732670965531725, -0.28127318234555787, 0.3006816046840868, 
   -0.9414530452868348, -0.5249832236254406, -0.5058541570856505, 
   1.0316020377081259, -0.33693127198557704, -0.3054901259301914, 
   -0.45442381400062004, -0.5932968434549366, -0.44592921491903326, 
   -0.41497104789550576, -0.5497599574646301, 0.936679713716785, 
   0.5535695094858966, -0.16573402399171755, -0.42934060538709673, 
   0.977708859888935, -0.3503697532287333, 0.18357813141255974, 
   0.6739779712015661, 0.40945589360580925, 0.45704783417886574, 
   -0.347748426245289, 0.1117931159787986, -0.2785136878292178, 
   -0.46084118425005727, 0.6760801401469507, -0.20853890015041543, 
   -0.20250030214492654, -0.18961777493905174, -0.09184490317602467, 
   -0.39715904123022483, -0.39447761859355523, -0.4334514523020516, 
   0.019729378037027345, 0.03242030582168809, -0.4145825346827223, 
   -0.2347445592481563, -0.4202833736521825, -0.36939054173944896}}}, 
 {{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S^2*(477.5569063139351 - 9515.982467720678*\[Eta] + 
      58810.71328344796*\[Eta]^2 - 114797.51178402954*\[Eta]^3) + 
    S^3*(515.8242307486456 - 10257.049574152583*\[Eta] + 
      61286.75928952147*\[Eta]^2 - 114028.71293494594*\[Eta]^3) + 
    S*(29.655038754712862 - 3874.105619856855*\[Eta]^2 + 
      12750.017639648893*\[Eta]^3) + 196.1906279447905*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 196.1906279447905, 
    f12 -> 292.2191096862618, f21 -> 488.49380669833477, 
    f22 -> -3018.9913972547565, f31 -> -35907.35087048617, 
    f32 -> 214549.53040974142}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 196.1906279447905, 63.88693200755843, 
       3.0709038887887004, 0.0022539178411765276}, {f12, 292.2191096862618, 
       36.96319149324902, 7.905678538056781, 1.8100982159061905*^-14}, 
      {f21, 488.49380669833477, 8.988110415906519, 54.348888041454536, 
       2.020021278859492*^-208}, {f22, -3018.9913972547565, 
       92.26262477111672, -32.72171591415495, 7.748174475188484*^-125}, 
      {f31, -35907.35087048617, 826.6594147619123, -43.43669258376246, 
       2.7965386787604985*^-169}, {f32, 214549.53040974142, 9584.65466250043, 
       22.384690733736885, 9.424657705850133*^-77}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3855.4863798606216, 3855.65993357963, 3884.861488755183, 
   0.9877553488002172, ScientificForm[12.096599965017333], 
   {63.88693200755843, 36.96319149324902, 8.988110415906519, 
   92.26262477111672, 826.6594147619123, 9584.65466250043}, 
   {{d10, 3.0709038887887004}, {f12, 7.905678538056781}, 
    {f32, 22.384690733736885}, {f22, -32.72171591415495}, 
    {f31, -43.43669258376246}, {f21, 54.348888041454536}}, 6, 
   12.096599965017333, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 196.1906279447905, 63.88693200755843, 
       {70.66128517614908, 321.7199707134319}}, {f12, 292.2191096862618, 
       36.96319149324902, {219.59134389794633, 364.84687547457725}}, 
      {f21, 488.49380669833477, 8.988110415906519, {470.83336257014844, 
        506.1542508265211}}, {f22, -3018.9913972547565, 92.26262477111672, 
       {-3200.2752104805636, -2837.7075840289494}}, {f31, -35907.35087048617, 
       826.6594147619123, {-37531.62691204496, -34283.074828927376}}, 
      {f32, 214549.53040974142, 9584.65466250043, {195716.9560061728, 
        233382.10481331003}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{4081.540081338394, 955.8376533983999, -2.939571787805952, 
   -22.42023075567098, -631.7928147779699, 59448.997416484584}, 
   {955.8376533983999, 1366.2775253665966, -6.2806690026101135, 
   11.777485441651066, -4024.366791541535, 158930.95466616735}, 
   {-2.9395717878059497, -6.2806690026101055, 80.78612884852724, 
   -817.589444920825, -1879.1115485197868, 16928.621236030584}, 
   {-22.42023075567098, 11.777485441651166, -817.5894449208249, 
   8512.391929655882, 17707.763554818837, -166051.08033291728}, 
   {-631.7928147779699, -4024.366791541538, -1879.1115485197868, 
   17707.763554818837, 683365.7880145075, -7.371121423323678*^6}, 
   {59448.99741648458, 158930.95466616735, 16928.62123603058, 
   -166051.08033291728, -7.371121423323677*^6, 9.186560499939124*^7}}, 
   109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S*(29.655038754712862 - 13.257536866826577*f12*\[Eta]^2 - 
      13.257536866826577*(207.15800132154743 - 3.9999999999999996*f12)*
       \[Eta]^3) + S^2*(477.5569063139351 - 19.48025202619855*f21*\[Eta] - 
      19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
       (1632.9551635670573 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(515.8242307486456 + 0.2856531970611985*f31*\[Eta] + 
      0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
       (-115505.33760079935 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 148.137970681249, 
   {}, {}, {53.42215450790283, -20.70705084611629, -38.76784375908687, 
   -45.38636085269482, -43.60729224389763, -35.912577960381384, 
   -25.2926069137537, -13.994502524376742, -4.753512291790074, 
   -1.2463568594521632, -9.472534977182619, -23.896034014020955, 
   -41.47101264637422, -54.35139267825815, -48.213729198070155, 
   1.6268941685233358, 135.63263200827691, -0.3941216447539091, 
   -8.219412555410713, -33.70974763560707, -32.006654777407675, 
   -134.4765231334913, 3.3355652707914203, 11.93888945218633, 
   3.9558064064024876, 3.236775702246817, 4.015766155899513, 
   5.218035606717152, 4.499296617060423, 4.754211419685049, 
   3.278094832140482, 2.1628415664845733, -0.5361990434133759, 
   0.9150349107991644, -3.8768159286256747, 2.4407136419619064, 
   6.191440133857768, 8.81179207018144, 2.9012705118825863, 
   3.789145713366679, 3.7547927643348658, 4.476770282376393, 
   2.2385453903112023, 0.681500572782241, 1.778416397469826, 
   5.371777277105863, 14.681566112927428, 6.638313092066937, 
   2.5192154553550523, 0.4206732901445349, 2.7935265992170315, 
   2.211061780147915, 17.97114811621772, 3.6712755554420085, 
   3.572345928276178, 0.40529218179437976, 26.284409341062172, 
   -2.8439427717514434, 11.734283798661664, 5.683248632557351, 
   24.249907677685968, -2.057424006165917, -17.678234376841488, 
   -8.871553708382294, 0.16008385187497254, 6.528313468288275, 
   11.642307058947722, -1.8842558807092473, 21.131371107563268, 
   -7.611442739141836, 0.7597879870040174, 3.4732648054613833, 
   16.59125046900499, -8.503639520972968, -8.024198622389633, 
   -7.299541346339538, -6.6718586179277395, -6.59381071813209, 
   3.567347673902077, 1.5591515473030313, 0.2445695971657642, 
   2.493911801894626, -0.6542338158743064, -2.4709582413683506, 
   3.468709253657721, 1.2651843237368325, 0.7040928207067623, 
   -1.2989619501358334, -3.175435019262977, 8.738137048208102, 
   2.346780929003387, 4.239659421926774, 2.643729331017994, 
   -0.6980312931703452, -0.494626366054149, 8.326494630954187, 
   6.908433050321321, 4.444795547507454, 15.072151048625756, 
   15.555515236044755, 17.877170277441394, -2.598643035765349, 
   2.7733805737437933, 13.827011597438002, 1.4405344331657375, 
   3.604065622111875, 3.6040940780683286, -1.0999609152211178, 
   2.689104815847145, 0.7170365100946583, -6.311168626757876, 
   1.749469913523626, -9.965348259921825, 16.996371284936004, 
   -3.4669453084733277, -5.714095180693562, -5.6842842740046535, 
   -5.683208814688328, -5.649261863415518, -3.3599944503590677, 
   -2.139131098178609, -3.19808767505981, -2.0248018886817363, 
   -2.9396774287343987, -1.9074448284392247, -4.810831555408072, 
   -3.4566052950166295, -4.80606960078353, -3.6705613523583906, 
   -2.7491225790472527, 5.737535223330724, -2.3804372885384737, 
   -2.276161093698306, -3.8795215842964126, -2.066783427738642, 
   -1.7591828861280874, 3.525984678770442, -2.6314018704479167, 
   -1.7606138748901685, -2.056637144682213, -2.0417321604633116, 
   -0.7016609304139365, -0.42959094546699816, -2.5334820466240444, 
   -0.7083954659505025, -4.12572290974083, -0.9387181044133968, 
   -2.040317625279613, -0.8232677914763826, -1.9510242653622072, 
   -1.4625989465183693, 1.1874658271098042, 1.428840123018631, 
   0.6259810114186166, 0.6509190560420848, -1.3542341688308852, 
   -0.6359339891538411, -1.8343008444322777, -1.591323978008063, 
   2.052379779438752, 2.2525297290701474, -3.022291342721587, 
   -2.3649573649987587, 1.3362523709531615, 1.5767343420741327, 
   0.05048126052531643, 0.6626519871186929, -0.5662012989296272, 
   -0.39890331576589233, 1.801789460604482, 2.231237872597262, 
   -2.1230606961332796, -1.6746543521996955, 5.0052651092378255, 
   2.4687979852781154, -0.18599757939739447, 0.9901787715187993, 
   1.0025253295856373, -1.3508147588994461, -1.0950400338596182, 
   -1.1519635032617543, 2.7716429601883874, 2.9207427733491613, 
   2.4805172199876324, 2.5040976942996167, 0.9059822514517464, 
   1.23596685286509, -0.5137278102893106, -0.4550010068105621, 
   -1.6931562924750096, -1.2246444537030357, -1.0393864157585995, 
   -1.0146909450045314, -1.0117204022435544, 4.001971217646087, 
   -0.9728810734910667, -1.2571176171827574, 2.0480809272930856, 
   -3.0237957797098716, -2.011370500186331, -4.153983072509618, 
   -5.033120518855867, -3.3272319732088818, -0.1129502949477228, 
   -2.6512299436858484, -2.8361587384911218, 0.5345756253002492, 
   -8.09732501303256, -13.592526621718662, -1.6089728121530698, 
   -0.0795444405850958, -1.4228335528994194, -5.4335921348060765, 
   -0.9197049925478495, 0.07141972164663457, 6.0920230907174755, 
   8.22488806525439, 8.886669607398062, 9.442399918116507, 6.649225869544125, 
   0.19610007590904388, 9.749043869045181, 9.99541395516735, 
   10.360707759302386, 12.633870267169868, 13.14988572440393, 
   1.6532898241384828, 2.3163977870522103, 2.000717894557738, 
   1.577296654669226, 2.178913118752007, 12.512419285599208, 
   0.20563125216222033, 0.9819019361038954, 1.5569186614006867, 
   8.017408034773325, 0.42626096543312997, 4.239103560734748, 
   0.7887423557349393, -0.972623978067304, -0.7518888759720994, 
   0.4535795340002551, 0.6353556969411329, 0.4189765521512072, 
   0.6458297667302304, -0.8098546617700322, 0.19086758536354864, 
   0.18255679602771124, -0.20543705648060495, -1.0850935608407326, 
   -0.5915747883848326, -4.328597913370686, -3.9394027026617096, 
   -1.0783672397087685, -0.29224813758878554, -0.22233893082670875, 
   -0.06413721090734725, -0.17403684436226285, 0.017066293224388573, 
   -0.5336321093629977, -0.3081081381894819, -0.6567765693005185, 
   -1.4659771784615714, -1.1627723867497934, -2.0873050096763563, 
   -8.410058089098811, -3.4790412618301616, -3.16104281659932, 
   -0.4550349008852663, -2.0062174116558253, -0.9649693220148947, 
   -0.77791634545747, -1.3317489511168787, -1.3173699072167437, 
   -2.375111945775643, -2.253813505479684, -1.6318918734000363, 
   -1.4809821420906246, -1.315604668501237, -4.009477392195095, 
   0.3398692344014762, -6.217563072068742, -6.0807079843959855, 
   -4.8988174825210535, -2.5088652111817282, -2.499059784248857, 
   -2.8639403750005386, -4.391085016902025, -4.336580054079377, 
   -4.248430853305081, -9.140568007038837, -8.840367957021044, 
   -12.675429150360742, -44.09448408643243, -11.993287570263192, 
   -16.214764836946188, 2.829774354865549, -6.141212499211633, 
   -18.773027217927392, -18.47585333885081, -5.020507885117695, 
   -5.033494567456955, -1.2946944116283703, -8.557862802648742, 
   -1.3286113059607487, -3.5358550609107624, -14.027200079488011, 
   4.198159409012078, 1.818385764265713, -0.9440505422412571, 
   5.6773460748327125, 14.181118432534731, 6.467385219803873, 
   4.782555207345922, 0.34244215125681876, 1.4041096196278886, 
   6.314405416997943, -1.2034294750669687, -3.0818588815641306, 
   -0.9375308380936076, -0.7976244867236346, -2.4510871180214053, 
   -0.7922301448925282, -1.0144284684665763, -2.4722302810491783, 
   -8.130536798500088, -2.639383581115453, -4.353062885118561, 
   -4.077069974824099, -7.021519956638258, -0.07342642560888635, 
   -3.4215984929737715, -10.46776344147338, -4.775749253010872, 
   -9.968816950859946, 0.5675128608077102, -6.3322775575006744, 
   3.5525519673888084, -2.492487685207834, -2.697232459301631, 
   -0.618828180516175, 5.200092465289799, -2.0275058989191166, 
   -3.0101909189788785, 20.529789621092277, 3.7258521113344614, 
   2.2086952327572362, 2.614739936017486, 4.5401414175034915, 
   7.059503747321742, 5.330001469508716, -2.5505043998723522, 
   -0.8840227813857382, -2.997691963568741, -1.0635751139661807, 
   -2.3516858890029653, -3.529797403849898, -3.1568836883361655, 
   -2.83845255650931, -0.25633966975146905, -4.076376741651984, 
   -3.616647329247826, -3.33477387498624, -4.251513421295385, 
   -11.338232012586104, -15.156626834127565, -0.7618953203614183, 
   -7.719014461148618, -3.4090060282142076, 1.9819212098814205, 
   -4.767641186268975, -0.6994718154428483, -3.189224033167193, 
   -1.708439206163348, -2.8161362092500895, -1.1997809185604638, 
   -1.7412870747252782, 4.006656955168637, 1.5963714334266115, 
   4.231212560277527, -2.32980186513214, 1.5604347008988952, 
   0.37320577183800197, -1.2910282809443743, -0.6514750506098608, 
   -1.6050376336638692, -0.27208648992973394, -0.6825078281381138, 
   -1.4717273333130834, -2.0333535405538896, -1.5195669654985977, 
   -2.6070659878091647, -2.6982351236688373, -1.7176177246633415, 
   -2.026199999031178, -2.446716900672527, -1.141913647466481, 
   -1.4237857377679575, -1.2741861562508348, -1.221874725494672, 
   -1.2044160848618048, -1.3765478052000617, 0.21431370100435743, 
   7.89357661122358, 4.41287765557945, 4.101689619772515, 2.460948581176126, 
   -0.14666017533136255, -1.2126869142894066, 1.2260716463988501, 
   0.48163112097063276, 2.188275747080752, -1.265770170063206, 
   2.625525313178059, -0.7461184336616498, 0.42702964578893443, 
   -1.4754450940376955, 0.9276228444518893, 0.5269456126684418, 
   0.003322749107155687, 0.673040194706573, -0.686445411796285, 
   0.9190329683797245, 1.6318629428947133, 0.7886540050940312, 
   0.8625693522430993, -0.21495104917221397, 0.49972821078154084, 
   -3.526069029850987, -0.2966792517504473, 0.10377951215286885, 
   1.7635184518790084, 1.7448299384582242, 1.297047634106093, 
   0.7064917446509753, -0.20226323571796456, -0.07690263721042356, 
   1.9694212394588249, 2.101142598873139, 1.609260509435444, 
   1.1654379576066276, 1.2941771735181646, 1.3256663622878477, 
   1.2593334565963232, 1.6224909639377074, 1.6664903416744892, 
   1.5930462422734308, -2.481773992068156, 1.0808375046813126, 
   -0.14732670965440775, -0.2812731823437389, 0.30068160468590577, 
   -0.9414530452859253, -0.5249832236254406, -0.5058541570856505, 
   1.0316020377081259, -0.33693127198557704, -0.3054901259301914, 
   -0.45442381400062004, -0.5932968434558461, -0.44592921491903326, 
   -0.41497104789550576, -0.5497599574637206, 0.936679713718604, 
   0.553569509486806, -0.16573402399080805, -0.42934060538618724, 
   0.977708859888935, -0.3503697532287333, 0.18357813141346924, 
   0.6739779712024756, 0.40945589360489976, 0.45704783417795625, 
   -0.3477484262443795, 0.11179311597970809, -0.2785136878292178, 
   -0.46084118425005727, 0.6760801401469507, -0.20853890014950593, 
   -0.20250030214401704, -0.18961777493814225, -0.09184490317511518, 
   -0.39715904122931533, -0.39447761859264574, -0.4334514523011421, 
   0.01972937803793684, 0.032420305822597584, -0.41458253468181283, 
   -0.2347445592472468, -0.420283373651273, -0.36939054173853947}}}, 
 {{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S^2*(477.5569063139351 - 9504.39985623347*\[Eta] + 
      58643.600542776796*\[Eta]^2 - 114314.38260514024*\[Eta]^3) + 
    S^3*(515.8242307486456 - 10256.650741015797*\[Eta] + 
      61291.81173057246*\[Eta]^2 - 114055.30402933848*\[Eta]^3) + 
    S*(29.655038754712862 - 3877.971372953646*\[Eta]^2 + 
      12765.480652036058*\[Eta]^3) + 197.17392291229856*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 108.95228031291109*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 197.17392291229856, 
    d20 -> 108.95228031291109, f12 -> 292.51069877521724, 
    f21 -> 487.8992244787807, f22 -> -3010.412825455664, 
    f31 -> -35905.954655982394, f32 -> 214567.217735152}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 197.17392291229856, 63.971190047529504, 
       3.0822300283268405, 0.0021717373392010704}, {d20, 108.95228031291109, 
       228.6430032640074, 0.47651701017549647, 0.6339211412894559}, 
      {f12, 292.51069877521724, 36.99774106556531, 7.906177251655616, 
       1.8102918684099702*^-14}, {f21, 487.8992244787807, 9.081409782534163, 
       53.72505328601444, 4.2369672784677684*^-206}, 
      {f22, -3010.412825455664, 94.07483817408833, -32.000191378323755, 
       1.590452857227473*^-121}, {f31, -35905.954655982394, 827.324104163369, 
       -43.40010701403686, 5.755047657689639*^-169}, 
      {f32, 214567.217735152, 9592.373021941285, 22.368523121896725, 
       1.246435312138181*^-76}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3857.269497622096, 
   3857.501381680067, 3890.841050644452, 0.9877610906810089, 
   ScientificForm[12.093763404857244], {63.971190047529504, 
   228.6430032640074, 36.99774106556531, 9.081409782534163, 
   94.07483817408833, 827.324104163369, 9592.373021941285}, 
   {{d20, 0.47651701017549647}, {d10, 3.0822300283268405}, 
    {f12, 7.906177251655616}, {f32, 22.368523121896725}, 
    {f22, -32.000191378323755}, {f31, -43.40010701403686}, 
    {f21, 53.72505328601444}}, 7, 12.093763404857244, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 197.17392291229856, 63.971190047529504, {71.4783746033678, 
        322.86947122122933}}, {d20, 108.95228031291109, 228.6430032640074, 
       {-340.30319923838636, 558.2077598642086}}, {f12, 292.51069877521724, 
       36.99774106556531, {219.8146719235537, 365.20672562688077}}, 
      {f21, 487.8992244787807, 9.081409782534163, {470.0553672488994, 
        505.743081708662}}, {f22, -3010.412825455664, 94.07483817408833, 
       {-3195.2583529123262, -2825.5672979990018}}, 
      {f31, -35905.954655982394, 827.324104163369, {-37531.54512607911, 
        -34280.36418588568}}, {f32, 214567.217735152, 9592.373021941285, 
       {195719.38036209584, 233415.05510820815}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{4092.3131560971387, 471.8058530240809, 
   958.6260722718623, -5.519036814223822, 14.692542266799538, 
   -626.7551401188136, 59620.48393933699}, {471.8058530240809, 
   52277.62294158491, 139.91065081490183, -285.2932035229195, 
   4116.181328210729, 669.9334347269358, 8486.755174116628}, 
   {958.6260722718623, 139.91065081490186, 1368.8328439546176, 
   -7.054224779492704, 22.812424775899668, -4028.997611257677, 
   159207.35608843272}, {-5.519036814223822, -285.2932035229195, 
   -7.054224779492713, 82.47200363830719, -841.3576159582224, 
   -1885.7670274721438, 16909.32846047716}, {14.692542266799506, 
   4116.181328210729, 22.812424775899633, -841.3576159582224, 
   8850.075177480905, 17788.77751514318, -165647.9125722752}, 
   {-626.7551401188132, 669.9334347269361, -4028.9976112576737, 
   -1885.7670274721438, 17788.77751514318, 684465.1733297212, 
   -7.382778576500277*^6}, {59620.48393933699, 8486.755174116628, 
   159207.35608843272, 16909.32846047716, -165647.91257227524, 
   -7.382778576500277*^6, 9.201362019206698*^7}}, 
   109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S*(29.655038754712862 - 13.257536866826577*f12*\[Eta]^2 - 
      13.257536866826577*(207.15800132154743 - 3.9999999999999996*f12)*
       \[Eta]^3) + S^2*(477.5569063139351 - 19.48025202619855*f21*\[Eta] - 
      19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
       (1632.9551635670573 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(515.8242307486456 + 0.2856531970611985*f31*\[Eta] + 
      0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
       (-115505.33760079935 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 148.374431046897, 
   {}, {}, {53.380051300389184, -20.740459320788773, -38.793532012715104, 
   -45.405316099020524, -43.62051439860744, -35.92107964110676, 
   -25.297413440070983, -13.996651917807185, -4.7540552757998, 
   -1.2468900027982954, -9.474690093175667, -23.9009126339065, 
   -41.47972900334281, -54.365073707445106, -48.233514536555845, 
   1.5998521817139135, 135.59716833217385, -0.5325986289346929, 
   -8.256980053805762, -33.7466233521302, -32.0435304939308, 
   -134.635839350935, 3.316215781808779, 11.973368277224665, 
   3.983261050756198, 3.0640843901227015, 3.9682271429324913, 
   5.2230638008720405, 4.483968879153252, 4.738883681777878, 
   3.266133709834392, 2.098420184984306, -0.5333032997152429, 
   0.8261802001806444, -3.8717438922477214, 2.346425521856929, 
   6.133320189753277, 8.807604791589625, 2.9228520662015427, 
   3.6411004569674787, 3.7184389299192446, 4.498833600123319, 
   2.238806212882494, 0.6773066136089199, 1.7742224382965048, 
   5.372575997231678, 14.682364833053242, 6.630412981638756, 
   2.435342982370017, 0.43460599938083533, 2.8378664339713424, 
   2.198399750148667, 17.894540320619967, 3.7357492217621626, 
   3.478118103947864, 0.24098396961375101, 26.32451777504582, 
   -2.8955601257891317, 11.826287115188933, 5.504532994593248, 
   24.337996964628402, -1.8803566785249899, -17.56020010566307, 
   -8.753519437203877, 0.18498698656588886, 6.554300838193001, 
   11.728675888983673, -2.167271144603262, 21.372152012278264, 
   -7.390621473906322, 0.717058558042595, 3.1665179449321954, 
   16.10183235917168, -8.203623728314938, -7.7803477872693065, 
   -7.196862498637586, -6.795330817427953, -7.0275357950429225, 
   3.827024581125386, 1.3848119915226675, 0.26720050593723954, 
   2.5543657208685886, -0.6367443802034245, -2.7987416456961682, 
   3.488991988150019, 1.0814971668233397, 0.6546194012047977, 
   -1.3346782813964637, -3.331655500328509, 8.559967597480238, 
   2.3822445953233, 3.8937525722417945, 2.6669714264191953, 
   -0.6169014094265322, -0.44274048106933606, 8.138916646952339, 
   6.868752838981948, 4.563571905632102, 15.31419174871263, 
   15.062711294679332, 18.085393827386497, -2.7969711636168313, 
   2.7876157674244837, 13.59840628785264, 1.4049830824112632, 
   3.385896339669557, 3.3859247956260106, -0.9476593139281704, 
   2.612925739903744, 0.9963243438461404, -6.920931165103752, 
   1.5862579064936426, -9.572240652097094, 17.063666530723594, 
   -4.171942068612225, -5.4671468702244965, -5.437335963535588, 
   -5.436260504219263, -5.4023135529464525, -3.177015528956872, 
   -1.9561521767764134, -3.039186727717606, -1.8659009413395324, 
   -2.9135523141339945, -1.8813197138388205, -5.030333465739091, 
   -3.6761072053476482, -5.190713475411599, -4.055205226986459, 
   -2.62681332078364, 5.859844481594337, -2.2581653479585384, 
   -2.153889153118371, -3.8638925627242315, -2.051154406166461, 
   -1.7435538645559063, 3.258499359803409, -2.5662927504170057, 
   -1.6955047548592574, -2.3598823557878177, -2.344977371568916, 
   -0.6630949729249096, -0.39102498797797125, -2.5304629143764714, 
   -0.7053763337029295, -4.221841843676657, -1.0348370383492238, 
   -2.124099603114928, -0.9070497693116977, -2.348163866510504, 
   -1.859738547666666, 1.0476658432780823, 1.289040139186909, 
   0.5879266156783842, 0.6128646603018524, -1.3798834593681022, 
   -0.6615832796910581, -1.9493156057103533, -1.7063387392861387, 
   1.6267452736160521, 1.8268952232474476, -3.069560903055958, 
   -2.4122269253331297, 1.2335684079438352, 1.4740503790648063, 
   0.05844090621963005, 0.6706116328130065, -0.5114141761443989, 
   -0.344116192980664, 1.4801964510935477, 1.9096448630863279, 
   -2.033925430862496, -1.5855190869289117, 4.720520158912564, 
   2.184829341889099, -0.17112999557537023, 1.0050463553408235, 
   1.0173929134076616, -1.2138770210700613, -0.9581022960302334, 
   -1.0149586496526126, 2.3610752470357284, 2.5101750601965023, 
   2.2411419413006115, 2.264722415612596, 0.9237722486188886, 
   1.2537568500322323, -0.3524233407313204, -0.29369653725257194, 
   -1.5027228927805254, -1.0342110540085514, -0.799678844586083, 
   -0.7749833738320149, -0.7720128310710379, 3.2534551423569837, 
   -0.6167479394184738, -0.9807416888138505, 1.8713678610013176, 
   -3.1728570983560758, -1.9478986583714004, -4.5986598114309345, 
   -5.246348774748867, -3.016759092167149, -0.11521902647632487, 
   -2.5987140431150237, -3.725065540869082, 0.5158815797751686, 
   -7.979133554169039, -13.333744736783956, -2.2944202259268422, 
   0.004769823514379823, -1.7638200240089645, -5.352072854298285, 
   -1.9721178778740978, -0.9809931636796136, 6.374784979758033, 
   8.507649954294948, 7.854292071619966, 8.410022382338411, 
   6.897770872279352, -0.717493907436392, 9.964922112600107, 
   10.211292198722276, 10.576586002857312, 12.849641417780958, 
   13.36565687501502, 1.7862644148667641, 2.4493723777804917, 
   2.1024826957400364, 1.525325711627147, 2.126942175709928, 
   12.460448342557129, -0.3055003270303587, 0.4707703569113164, 
   1.6463346457314856, 8.106824019104124, 0.5156147004367995, 
   3.885537185143903, 0.8435290245408851, -1.5436110380478567, 
   -1.322875935952652, 0.4823880623821424, 0.6641642253230202, 
   0.4052239968561935, 0.6320772114352167, -0.9349621666124222, 
   0.06576008052115867, 0.1806308596396775, -0.3384736331370277, 
   -1.2806996355045612, -0.7871808630486612, -4.623504272294213, 
   -4.233637062321122, -1.3399772556888365, -0.4424952204396959, 
   -0.3725860136776191, -0.13364979751918327, -0.21467340100025467, 
   -0.023570263413603243, -0.5620295088713192, -0.33650553769780345, 
   -0.7099910158378862, -1.5918659201959144, -1.2886611284841365, 
   -2.316603126291966, -8.670645731009472, -3.6415976496023177, 
   -3.323599204371476, -0.6041477549629235, -1.9927622340935613, 
   -1.102401914937218, -0.9153489383797933, -1.3463082844914425, 
   -1.3319292405913075, -2.3360720660250536, -2.2147736257290944, 
   -2.23721500954548, -2.0852932072421027, -1.5574709795000672, 
   -3.943644668765728, -0.035842439353245936, -6.118600475641188, 
   -5.981656168359223, -4.799765666484291, -3.047894023046865, 
   -3.038088596113994, -3.212852904588999, -4.452361628539165, 
   -4.3978566657165175, -4.309707464942221, -9.002148965237666, 
   -8.701948915219873, -12.467039898494704, -43.885860741658234, 
   -11.784664225488996, -15.980279407232729, 1.75311907298601, 
   -6.268760012488428, -18.511117163905737, -18.213943284829156, 
   -6.11984119999488, -6.131364212219296, -1.2878025397480997, 
   -8.586896150903613, -1.4255108190131978, -4.382338600476942, 
   -13.847859463698569, 3.925830951995067, 1.8613006349246461, 
   -0.9606297586165056, 5.538115707865927, 13.188583559184735, 
   6.553645862214125, 4.337817797723801, 0.4427312359634925, 
   0.7175004391006041, 5.936709748689736, -1.20163066097939, 
   -3.4811375125527775, -1.2900875551022182, -1.066458370120472, 
   -2.6900938225235222, -0.8556440121633386, -1.0633845087127156, 
   -2.682703206615315, -8.369703522206237, -3.0220772501793363, 
   -4.4389947905160625, -4.1286129730151515, -7.001139471434726, 
   -0.47478075935123343, -4.141663793171574, -10.359985053533364, 
   -5.2479826224216595, -9.895510568773716, -0.4646209515362898, 
   -6.493735382044633, 2.7403911579640408, -2.7843257371291656, 
   -2.8613643975800187, -0.9885895580378019, 5.211046657288989, 
   -1.9749656798094293, -2.9123749183968357, 19.69305765234367, 
   3.7586600077215735, 2.1567832569940038, 2.5628279602542534, 
   4.488229441740259, 6.774811252260861, 5.0447004369066235, 
   -2.643363199678788, -1.171053376565851, -3.1913246575099947, 
   -1.1036495207349617, -2.523380754489608, -3.976731808985278, 
   -3.4610511417322414, -2.897114093885193, -0.31500120712735225, 
   -4.03254421845395, -4.216719411465874, -3.7488281488049324, 
   -4.400429212476865, -12.20794607795824, -15.013878114057661, 
   -0.768159417921197, -7.645577934809808, -3.3840030003511856, 
   1.511849360505039, -4.712597294326315, -0.7863847939929656, 
   -3.945216152492776, -1.8203745364539827, -3.290943402963876, 
   -1.227052308513521, -1.8990911300161315, 3.7007244976293805, 
   1.5927690401422296, 3.9816852267258582, -2.312807337520553, 
   1.2118814024947824, 0.11872069941227892, -1.351010467278229, 
   -0.8248760074320671, -1.7225302924089192, -0.3030462549663753, 
   -0.7072634779137843, -1.5770963338159163, -2.2211288138792042, 
   -1.6537137299569622, -2.6157997491550304, -3.065164248293513, 
   -1.9816814002465435, -2.034715032004442, -2.449295619210261, 
   -1.2463873187057288, -1.5656149979859038, -1.3766896414485927, 
   -1.32437821069243, -1.3047151069322354, -1.5130638980754156, 
   0.21979236879860764, 7.645978330827347, 4.34822918390546, 
   3.991178895114899, 2.362748343736712, -0.23499173053733102, 
   -1.3325377529986326, 1.068900593136732, 0.48384171612042337, 
   1.740419672844837, -1.2604018270258166, 2.307775714348736, 
   -0.8159642256182451, 0.42637990566481676, -1.7028936906472154, 
   0.9261788446056016, 0.49132891223234765, 0.003322749107155687, 
   0.673040194706573, -0.6864454117953755, 0.919032968380634, 
   1.6318629428956228, 0.7886540050940312, 0.8625693522430993, 
   -0.21495104917221397, 0.49972821078154084, -3.526069029850987, 
   -0.2966792517504473, 0.10377951215286885, 1.7635184518790084, 
   1.7448299384582242, 1.297047634106093, 0.7064917446500658, 
   -0.20226323571705507, -0.07690263721042356, 1.9694212394588249, 
   2.101142598873139, 1.609260509435444, 1.1654379576066276, 
   1.2941771735181646, 1.3256663622878477, 1.2593334565963232, 
   1.6224909639377074, 1.6664903416744892, 1.5930462422734308, 
   -2.481773992068156, 1.0808375046813126, -0.14732670965349826, 
   -0.2812731823437389, 0.30068160468590577, -0.9414530452859253, 
   -0.5249832236254406, -0.5058541570856505, 1.0316020377081259, 
   -0.33693127198557704, -0.3054901259301914, -0.45442381400062004, 
   -0.5932968434549366, -0.44592921491903326, -0.41497104789550576, 
   -0.5497599574637206, 0.9366797137176945, 0.5535695094858966, 
   -0.16573402398989856, -0.42934060538618724, 0.977708859888935, 
   -0.3503697532287333, 0.18357813141346924, 0.6739779712024756, 
   0.40945589360580925, 0.45704783417886574, -0.3477484262443795, 
   0.11179311597970809, -0.2785136878283083, -0.4608411842491478, 
   0.6760801401469507, -0.20853890014950593, -0.20250030214401704, 
   -0.18961777493814225, -0.09184490317511518, -0.39715904122931533, 
   -0.39447761859264574, -0.4334514523011421, 0.01972937803793684, 
   0.032420305822597584, -0.41458253468181283, -0.2347445592472468, 
   -0.420283373651273, -0.36939054173853947}}}, 
 {{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S^3*(515.8242307486456 - 10259.404859362592*\[Eta] + 
      61373.451741574216*\[Eta]^2 - 114337.7981797968*\[Eta]^3) + 
    S^2*(477.5569063139351 - 9486.989016557869*\[Eta] + 
      58320.97176182304*\[Eta]^2 - 113302.44091613483*\[Eta]^3) + 
    S*(29.655038754712862 - 3894.871491255932*\[Eta]^2 + 
      12833.081125245202*\[Eta]^3) + 198.81507254425944*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 916.7311686183916*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 198.81507254425944, 
    d30 -> 916.7311686183916, f12 -> 293.78545429519426, 
    f21 -> 487.0054557712617, f22 -> -2993.8509873172325, 
    f31 -> -35915.596131642844, f32 -> 214853.0188808828}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 198.81507254425944, 63.886187957062994, 
       3.1120196540429093, 0.0019679822667475104}, {d30, 916.7311686183916, 
       738.1235844022779, 1.2419751759601987, 0.2148471970644109}, 
      {f12, 293.78545429519426, 36.96405717525982, 7.947868192667605, 
       1.3451150146791823*^-14}, {f21, 487.0054557712617, 9.062668819152051, 
       53.737532010667515, 3.8479770438019147*^-206}, 
      {f22, -2993.8509873172325, 94.40673098752372, -31.712261996582463, 
       3.084137547307157*^-120}, {f31, -35915.596131642844, 
       826.2241399593622, -43.46955552933778, 3.1076902147615334*^-169}, 
      {f32, 214853.0188808828, 9582.414834515857, 22.421594409269595, 
       6.945033209958195*^-77}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3855.93747308959, 
   3856.169357147561, 3889.5090261119462, 0.9877942483878105, 
   ScientificForm[12.07737005566617], {63.886187957062994, 738.1235844022779, 
   36.96405717525982, 9.062668819152051, 94.40673098752372, 
   826.2241399593622, 9582.414834515857}, {{d30, 1.2419751759601987}, 
    {d10, 3.1120196540429093}, {f12, 7.947868192667605}, 
    {f32, 22.421594409269595}, {f22, -31.712261996582463}, 
    {f31, -43.46955552933778}, {f21, 53.737532010667515}}, 7, 
   12.07737005566617, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 198.81507254425944, 63.886187957062994, 
       {73.28654292547114, 324.34360216304776}}, {d30, 916.7311686183916, 
       738.1235844022779, {-533.5912123200362, 2367.0535495568192}}, 
      {f12, 293.78545429519426, 36.96405717525982, {221.15561215977533, 
        366.4152964306132}}, {f21, 487.0054557712617, 9.062668819152051, 
       {469.19842223758496, 504.8124893049385}}, {f22, -2993.8509873172325, 
       94.40673098752372, {-3179.3486434764177, -2808.3533311580472}}, 
      {f31, -35915.596131642844, 826.2241399593622, {-37539.02530688729, 
        -34292.166956398396}}, {f32, 214853.0188808828, 9582.414834515857, 
       {196024.7481256693, 233681.28963609628}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{4081.445011685181, 1559.7449066016084, 
   957.4346950883757, -5.468597666590146, 20.379220341445354, 
   -645.1155589408681, 59898.93576189172}, {1559.7449066016084, 
   544826.4258508665, 930.900970917749, -884.5482119154781, 
   14941.304669858673, -4900.27646052171, 180367.5326849729}, 
   {957.4346950883757, 930.900970917749, 1366.341522855877, 
   -7.785007723935589, 37.29332851851314, -4028.243026439525, 
   159061.55870037948}, {-5.468597666590146, -884.548211915478, 
   -7.7850077239355855, 82.13196612563081, -840.933768068931, 
   -1869.0561938385506, 16616.872547583655}, {20.379220341445386, 
   14941.304669858673, 37.29332851851307, -840.933768068931, 
   8912.630855750669, 17553.59341807793, -160919.15533807012}, 
   {-645.1155589408686, -4900.276460521708, -4028.2430264395257, 
   -1869.0561938385506, 17553.59341807793, 682646.3294515877, 
   -7.3645078440329395*^6}, {59898.93576189172, 180367.5326849729, 
   159061.55870037948, 16616.872547583655, -160919.15533807012, 
   -7.3645078440329395*^6, 9.182267406074956*^7}}, 
   109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S*(29.655038754712862 - 13.257536866826577*f12*\[Eta]^2 - 
      13.257536866826577*(207.15800132154743 - 3.9999999999999996*f12)*
       \[Eta]^3) + S^2*(477.5569063139351 - 19.48025202619855*f21*\[Eta] - 
      19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
       (1632.9551635670573 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(515.8242307486456 + 0.2856531970611985*f31*\[Eta] + 
      0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
       (-115505.33760079935 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   147.97245438759794, {}, {}, {53.30697843790878, -20.79747620071919, 
   -38.83664180003868, -45.43659709966275, -43.64197433447606, 
   -35.934655650092, -25.304972076045374, -13.999989150625481, 
   -4.754896491299206, -1.2476330051007096, -9.47768973156468, 
   -23.907611958148607, -41.49150047918681, -54.38321921662225, 
   -48.25926537677947, 1.5653352967477758, 135.55279527278697, 
   -0.7198096270895746, -8.311717334574865, -33.78132303556319, 
   -32.07823017736379, -134.80644047978348, 3.288318462479694, 
   12.37097322047174, 4.322139033943046, 2.7532104473020667, 
   3.843505918217957, 5.447034722774092, 4.432207510843412, 
   4.687122313468038, 3.2222868510193905, 2.117606488747853, 
   -0.5159357015081696, 0.7645083602021714, -3.646859459840229, 
   2.160277460077225, 5.978808834429984, 9.066053871616134, 
   3.086775957759599, 3.3929363629854095, 3.831544824371406, 
   4.763827573762001, 2.182262711884988, 0.6300631175954265, 
   1.7269789422830115, 5.3658779556361935, 14.675666791457758, 
   6.565588023016076, 2.250611618499434, 0.35241407552628345, 
   2.882857102370224, 2.214727426010171, 17.586316252363844, 
   4.1746257083573965, 3.558999163374054, -0.19790495397532482, 
   26.205783537923708, -2.6572341144754006, 12.309285562421735, 
   5.281825250606573, 24.359568931531214, -1.283127497153032, 
   -17.682673299085963, -8.875992630626769, 0.08219986919907285, 
   6.472941459287256, 11.768004174413079, -2.6110848476783133, 
   22.04370515057434, -7.19611046712663, 1.2251650765145996, 
   2.963613253408141, 14.883519086835179, -7.227816203018278, 
   -7.5166184120440676, -7.516326547342203, -7.567193806322109, 
   -8.120400610158754, 4.6652354252998975, 0.9159861751963945, 
   0.8901277229888365, 2.8345447207583447, -0.7671506934653394, 
   -3.1630342238554476, 3.5407857788705996, 1.3125660198437004, 
   0.705659528741819, -1.2561550494980906, -3.045765739430408, 
   8.882373128128563, 2.4965319653719575, 3.53640109439948, 
   2.5811424064551716, -0.2710733117246491, 0.2587614761786199, 
   7.67256790210655, 6.562336329376308, 4.912081309072391, 
   15.970711351461262, 13.76154786657213, 18.109965969412485, 
   -2.579180897969195, 2.6356635879421333, 12.445882030932125, 
   1.2613138386867604, 2.782001365114752, 2.7820298210712053, 
   -0.05823824165793212, 2.0707281126337875, 1.8227705860239212, 
   -8.370189109174362, 1.2811045612123735, -8.382626809036537, 
   16.313028159089413, -5.496183402092015, -4.940091612697302, 
   -4.910280706008393, -4.909205246692068, -4.875258295419258, 
   -2.6532945545711755, -1.4324312023907169, -2.8863328960408126, 
   -1.7130471096627389, -3.3383278638270895, -2.3060952635319154, 
   -5.814089174995388, -4.459862914603946, -6.072024800118697, 
   -4.936516551693558, -2.2877866007312377, 6.198871201646739, 
   -1.920782577989712, -1.8165063831495445, -4.176571460720993, 
   -2.3638333041632222, -2.0562327625526677, 2.635090572055674, 
   -2.081598608735021, -1.210810613177273, -2.7829980211423617, 
   -2.76809303692346, -0.567718774222044, -0.29564878927510563, 
   -2.6620584039487767, -0.8369718232752348, -4.458135609494548, 
   -1.2711308041671145, -1.3278759002757852, -0.11082606647255488, 
   -2.2948534386222263, -1.8064281197783885, 1.2646641340028282, 
   1.506038429911655, 0.6356076217977034, 0.6605456664211715, 
   -1.3060078286941916, -0.5877076490171476, -1.6800873492625215, 
   -1.4371104828383068, 1.6517156926710186, 1.851865642302414, 
   -2.175409440844305, -1.5180754631214768, 1.0203618339016884, 
   1.2608438050226596, -0.029606968914549725, 0.5825637576788267, 
   -0.3534634908140788, -0.1861655076503439, 1.0619586056178605, 
   1.4914070176106407, -1.48576715299248, -1.037360809058896, 
   4.095316891493553, 1.559947682572215, -0.46857155509678705, 
   0.7076047958194067, 0.7199513538862448, -0.8508755785702533, 
   -0.5951008535304254, -0.6502995807238676, 1.4443852123025636, 
   1.5934850254633375, 1.4253219141719455, 1.4489023884839298, 
   0.4699743394859297, 0.7999589408992733, -0.2306469784108458, 
   -0.17192017493209732, -1.0131363310332517, -0.5446244922612777, 
   -0.39641346259213606, -0.371717991838068, -0.368747449077091, 
   1.823582358366366, 0.22167652216478473, -0.40723767020188006, 
   1.3620031005926876, -3.8330446481140825, -1.0669628569324914, 
   -6.047586130801619, -4.687557322019302, -2.287528506590661, 
   -0.1909924010035411, -3.3584156692525085, -5.382612249788508, 
   0.6771242856912068, -7.032092641451754, -12.641314677256332, 
   -2.951768861115397, 0.09951474281706396, -2.140858421523035, 
   -5.016711852494609, -3.5224551847131806, -2.5313304705186965, 
   7.184949425068453, 9.317814399605368, 6.388762786495363, 
   6.944493097213808, 7.5998157646479285, -2.0222499610081286, 
   10.575238003944378, 10.821608090066547, 11.186901894201583, 
   13.457088847648947, 13.973104304883009, 2.1447987672072486, 
   2.807906730120976, 2.0530744774348477, 0.93081782503873, 
   1.532434289121511, 11.865940455968712, -1.0425328044775597, 
   -0.2662621205358846, 1.8795923885516004, 8.340081761924239, 
   0.7470026890559893, 3.3718436687108806, 0.9802760399036288, 
   -1.4317833898146546, -1.21104828771945, 0.5494720860419875, 
   0.7312482489828653, 0.2450933961026749, 0.4719466106816981, 
   -1.1213338667084827, -0.12061161957490185, 0.3895028913780152, 
   -0.3409845725948344, -0.37984679641931507, 0.11367197603658497, 
   -3.85878674639207, -3.470763061569869, -0.6664395586346927, 
   -0.07064941962198645, -0.0007402128599096613, 0.025457478197267847, 
   -0.1286161813866329, 0.06248695620001854, -0.44876909035997414, 
   -0.2232451191864584, -0.5147558237763405, -1.1664411685135292, 
   -0.8632363768017512, -1.5727709522354871, -7.831518447492499, 
   -2.6641240626445324, -2.3461256174136906, -0.6245545627709816, 
   -1.7373850795092949, -1.2915166604204842, -1.1044636838630595, 
   -1.486950367298732, -1.472571323398597, -2.2305797349770273, 
   -2.109281294681068, -2.1691255625339636, -2.0184778127238587, 
   -1.8950007534406268, -3.77358927575915, -0.5651668273073938, 
   -5.8743445236339085, -5.735535148102372, -4.55364464622744, 
   -3.812807327916971, -3.8030019009841, -4.01297408237474, 
   -5.060944476193754, -5.006439513371106, -4.91829031259681, 
   -8.67037789874712, -8.370177848729327, -11.993018922107922, 
   -43.40635444624445, -11.305157930075211, -15.456127576555446, 
   0.2049118180507321, -7.536450522052746, -17.935876983923208, 
   -17.638703104846627, -7.758955481825069, -7.771041515163461, 
   -1.3409239797915689, -9.535338935208529, -1.0610308187174269, 
   -5.243975758154193, -13.749822575904545, 3.463882118810943, 
   1.9673573388672594, -0.8409629962143299, 4.446153884850901, 
   12.143021119614332, 6.132931141230074, 3.1969985689129317, 
   1.1737246110387787, 0.3977517474213528, 5.610333618567893, 
   -0.3632297912595277, -3.040723577683366, -0.7503978196241405, 
   -0.25079272395805674, -1.9695858675850104, -0.6838483430178712, 
   -0.8596029108748553, -1.9009020936177876, -7.487373672659487, 
   -2.5364917411829992, -3.5465688817148475, -3.229349617716707, 
   -6.134386366804847, -0.825560416737062, -4.5019302444547975, 
   -9.660013371306832, -6.438506834745567, -10.400651118699898, 
   -1.5722481049688213, -7.663267017443559, 1.8944638938287426, 
   -2.422799578313061, -3.093955677687518, -0.6565892317198632, 
   4.656228517055752, -1.3543514430639334, -2.522563125544366, 
   19.225037050510764, 3.3345463037512673, 1.8448552713707613, 
   2.250899974631011, 4.176301456117017, 6.615514766077467, 
   4.886274772132765, -1.9070842285123035, -0.5691168412272418, 
   -2.496906611007489, -0.912275061426044, -1.783608737879149, 
   -3.6576427580894233, -3.645069553402209, -3.2122958685135927, 
   -0.6301829817557518, -3.9261763309914386, -4.235439449347268, 
   -4.564899857979981, -5.219841044767236, -12.725767487082976, 
   -14.721094624428588, -0.7620137341209556, -7.319636716642435, 
   -3.4167332712613643, 1.7008609052863903, -4.522732770370112, 
   -0.5038310124264171, -4.1375538303013855, -1.254532458784979, 
   -3.216368356719613, -1.2927015086556821, -1.7353199750627937, 
   3.449482672929662, 1.2916385231819731, 3.658509892215534, 
   -2.030637105410733, 1.4689722637181148, 0.5219243786332299, 
   -0.8677525196753777, -0.3320958020553917, -1.2202651837465055, 
   -0.18087518439551786, -0.5725355962331378, -1.0517656334723142, 
   -1.754867327744705, -1.6008034880337618, -2.1984051098329473, 
   -2.837901315367162, -2.326401227340284, -2.352316314915697, 
   -2.0963735965015076, -1.1574515777242596, -1.3888972830295643, 
   -1.3089524597908166, -1.256641029034654, -1.2383675312803462, 
   -1.4117598514367273, 0.023093873249308672, 7.473915506174308, 
   4.0733411700680335, 4.481247556379458, 2.7961873380345423, 
   0.21679349687383365, -1.2629727565531539, 1.0969958501636938, 
   0.2743262805042832, 1.831624606846617, -1.2652231869442403, 
   2.3469381490153864, -1.1045311738716919, 0.42205803916840523, 
   -1.643827558842986, 0.920667704094285, 0.59899794400053, 
   0.003322749107155687, 0.673040194706573, -0.686445411796285, 
   0.9190329683797245, 1.6318629428956228, 0.7886540050940312, 
   0.8625693522430993, -0.21495104917221397, 0.49972821078154084, 
   -3.526069029850987, -0.2966792517504473, 0.10377951215286885, 
   1.7635184518790084, 1.7448299384582242, 1.297047634106093, 
   0.7064917446509753, -0.20226323571796456, -0.07690263721042356, 
   1.9694212394588249, 2.101142598873139, 1.609260509435444, 
   1.1654379576066276, 1.2941771735181646, 1.3256663622878477, 
   1.2593334565963232, 1.6224909639377074, 1.6664903416744892, 
   1.5930462422734308, -2.481773992068156, 1.0808375046813126, 
   -0.14732670965440775, -0.2812731823437389, 0.30068160468590577, 
   -0.9414530452859253, -0.5249832236254406, -0.5058541570856505, 
   1.0316020377081259, -0.33693127198557704, -0.3054901259301914, 
   -0.45442381400062004, -0.5932968434558461, -0.44592921491903326, 
   -0.41497104789550576, -0.5497599574637206, 0.936679713718604, 
   0.553569509486806, -0.16573402399080805, -0.42934060538618724, 
   0.977708859888935, -0.3503697532287333, 0.18357813141346924, 
   0.6739779712024756, 0.40945589360580925, 0.45704783417886574, 
   -0.3477484262443795, 0.11179311597970809, -0.2785136878292178, 
   -0.46084118425005727, 0.6760801401469507, -0.20853890014950593, 
   -0.20250030214401704, -0.18961777493814225, -0.09184490317511518, 
   -0.39715904122931533, -0.39447761859264574, -0.4334514523011421, 
   0.019729378038846335, 0.03242030582350708, -0.41458253468181283, 
   -0.2347445592472468, -0.420283373651273, -0.36939054173853947}}}, 
 {{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S^3*(515.8242307486456 - 10262.912331808535*\[Eta] + 
      61441.15566111007*\[Eta]^2 - 114552.49429880509*\[Eta]^3) + 
    S^2*(477.5569063139351 - 9495.127768501581*\[Eta] + 
      58369.662320516756*\[Eta]^2 - 113366.98311981028*\[Eta]^3) + 
    S*(29.655038754712862 - 3902.8263040205466*\[Eta]^2 + 
      12864.90037630366*\[Eta]^3) + 198.28106649158016*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1798.906273426971*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 339.00504880406146*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 198.28106649158016, 
    d20 -> -339.00504880406146, d30 -> 1798.906273426971, 
    f12 -> 294.3854762181594, f21 -> 487.42325077374767, 
    f22 -> -2996.3504703130493, f31 -> -35927.87491053287, 
    f32 -> 215090.0332753737}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 198.28106649158016, 63.903882996472625, 
       3.1028015387190933, 0.002029305028186517}, {d20, -339.00504880406146, 
       384.9459974113665, -0.8806561208163156, 0.37894195815474163}, 
      {d30, 1798.906273426971, 1244.4001905284385, 1.4456010912880524, 
       0.14893763281098127}, {f12, 294.3854762181594, 36.978908128926676, 
       7.960902339024903, 1.2301633758177136*^-14}, {f21, 487.42325077374767, 
       9.077176806199683, 53.69767067232172, 9.009317086819657*^-206}, 
      {f22, -2996.3504703130493, 94.4712719723005, -31.717054378092804, 
       3.678159337511224*^-120}, {f31, -35927.87491053287, 826.5333869734956, 
       -43.46814717562639, 4.6855985790543593*^-169}, 
      {f32, 215090.0332753737, 9588.415285542971, 22.43228175563879, 
       6.837690833992574*^-77}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3857.1652167986476, 3857.4639719853694, 3894.9332139487983, 
   0.987813815796848, ScientificForm[12.067685374314577], 
   {63.903882996472625, 384.9459974113665, 1244.4001905284385, 
   36.978908128926676, 9.077176806199683, 94.4712719723005, 
   826.5333869734956, 9588.415285542971}, {{d20, -0.8806561208163156}, 
    {d30, 1.4456010912880524}, {d10, 3.1028015387190933}, 
    {f12, 7.960902339024903}, {f32, 22.43228175563879}, 
    {f22, -31.717054378092804}, {f31, -43.46814717562639}, 
    {f21, 53.69767067232172}}, 8, 12.067685374314577, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 198.28106649158016, 63.903882996472625, {72.71711660472424, 
        323.84501637843607}}, {d20, -339.00504880406146, 384.9459974113665, 
       {-1095.3806814205427, 417.37058381241985}}, {d30, 1798.906273426971, 
       1244.4001905284385, {-646.2002809170212, 4244.012827770963}}, 
      {f12, 294.3854762181594, 36.978908128926676, {221.72607667232126, 
        367.04487576399754}}, {f21, 487.42325077374767, 9.077176806199683, 
       {469.58761825560003, 505.2588832918953}}, {f22, -2996.3504703130493, 
       94.4712719723005, {-3181.9759050042753, -2810.7250356218233}}, 
      {f31, -35927.87491053287, 826.5333869734956, {-37551.9201471499, 
        -34303.82967391584}}, {f32, 215090.0332753737, 9588.415285542971, 
       {196249.8745877594, 233930.19196298797}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{4083.706262026863, 233.4208412501628, 953.049696284829, 
   957.4657480568076, -5.758806201675401, 22.109686176046317, 
   -636.96034257247, 59763.53001486508}, {233.4208412501628, 
   148183.42092303175, -385609.9646445855, -262.2772182513006, 
   -182.62351233788675, 1092.5558252469018, 5367.210509395675, 
   -103602.00801583551}, {953.0496962848291, -385609.9646445854, 
   1.5485318341872143*^6, 1613.8431419678034, -409.72697986949584, 
   12105.135728111796, -18869.361059125094, 450049.2990655812}, 
   {957.4657480568077, -262.27721825130067, 1613.8431419678036, 
   1367.439646407599, -7.4653850804189945, 35.37686155757122, 
   -4039.6115991187276, 159318.72472104197}, {-5.758806201675396, 
   -182.62351233788675, -409.7269798694958, -7.465385080418999, 
   82.39513877100946, -842.6703967927541, -1876.537963612085, 
   16752.26254477703}, {22.109686176046353, 1092.555825246903, 
   12105.135728111793, 35.376861557571246, -842.6703967927542, 
   8924.82122806437, 17601.309727163807, -161757.6700543872}, 
   {-636.9603425724706, 5367.210509395675, -18869.36105912509, 
   -4039.6115991187276, -1876.537963612085, 17601.309727163803, 
   683157.439781878, -7.371677033354109*^6}, {59763.53001486508, 
   -103602.00801583551, 450049.2990655812, 159318.72472104194, 
   16752.26254477703, -161757.6700543872, -7.371677033354109*^6, 
   9.19377076880341*^7}}, 109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6 + 
    S*(29.655038754712862 - 13.257536866826577*f12*\[Eta]^2 - 
      13.257536866826577*(207.15800132154743 - 3.9999999999999996*f12)*
       \[Eta]^3) + S^2*(477.5569063139351 - 19.48025202619855*f21*\[Eta] - 
      19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
       (1632.9551635670573 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(515.8242307486456 + 0.2856531970611985*f31*\[Eta] + 
      0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
       (-115505.33760079935 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   148.04110532936218, {}, {}, {53.32714805633401, -20.780542505463018, 
   -38.82291749975178, -45.42596044382503, -43.63420835024726, 
   -35.92944814231146, -25.30191562723212, -13.998581120978315, 
   -4.754539018696548, -1.2472021709412502, -9.475944534163261, 
   -23.90357364610253, -41.48409507877301, -54.37127753179732, 
   -48.241522989179884, 1.5902380278060946, 135.58631321030828, 
   -0.602349670064882, -8.283651415807128, -33.73546160835397, 
   -32.032368750154575, -134.62820918161503, 3.303058556599666, 
   12.67948877337733, 4.589237666964479, 2.82520218563819, 3.825656659431317, 
   5.651756519093027, 4.415339580403199, 4.6702543830278245, 
   3.205799579784582, 2.2745236869189114, -0.5054462909539978, 
   0.8961273440441033, -3.44135281317034, 2.1837897945629834, 
   5.955032865902609, 9.323760025498402, 3.198137787720242, 
   3.4723049274069524, 4.018518690680551, 4.971414258408018, 
   2.1272900523040192, 0.5936140957531251, 1.69052992044071, 
   5.357715790451522, 14.667504626273086, 6.520185511786366, 
   2.2531019905376297, 0.24337625480129077, 2.8308568961855514, 
   2.2576528054895277, 17.454355752373857, 4.458392312140148, 
   3.839345403204277, -0.26711960573742033, 26.00532412147652, 
   -2.3169560054430036, 12.576344364919663, 5.451607226002437, 
   24.19100667902569, -1.088963032176352, -18.054208562489976, 
   -9.247527894030782, -0.07023439686982158, 6.338796982780451, 
   11.620226515897414, -2.4299140220444, 22.17245903061314, 
   -7.4835195165939865, 1.8059524657653157, 3.427615888322592, 
   14.762984997328587, -6.933584099017793, -7.786913310128398, 
   -8.044425319586878, -8.04459566846694, -8.23991020132101, 
   4.913753673723562, 0.8395224128827294, 1.4409355394815009, 
   2.9742351406771377, -0.930229567522062, -2.8091243423161103, 
   3.5470356550120528, 1.929704305965572, 0.861103737690712, 
   -1.1038303753924765, -2.4349042586099046, 9.575546540244417, 
   2.5302929485669097, 3.935941252948851, 2.448596902042155, 
   -0.1126451111954907, 0.8223075155826223, 7.626939803901763, 
   6.352750667935538, 4.992180124300617, 16.082290837063425, 
   13.568563459943093, 17.686098827304065, -1.9433543610708597, 
   2.4588450173795877, 11.828119447080894, 1.199466978736055, 
   2.669758494447123, 2.6697869504035765, 0.47033035693291936, 
   1.7126922547295322, 2.0178199897400617, -8.454318780435827, 
   1.3382283835109376, -8.082720265195519, 15.446054389780386, 
   -5.255332021764772, -4.963643742783745, -4.933832836094837, 
   -4.932757376778511, -4.898810425505701, -2.5425725826964793, 
   -1.3217092305160207, -3.080750012808849, -1.9074642264307755, 
   -3.8032395228436258, -2.7710069225484517, -6.096548875666599, 
   -4.742322615275157, -6.093440463690072, -4.9579322152649326, 
   -2.224405912145528, 6.262251890232449, -1.8589036680161257, 
   -1.7546274731759581, -4.5110537848822645, -2.698315628324494, 
   -2.3907150867139393, 2.6100592446231587, -1.7551071545210561, 
   -0.8843191589633079, -2.5384312635498247, -2.523526279330923, 
   -0.5588235372806594, -0.286753552333721, -2.795182122757865, 
   -0.9700955420843229, -4.478943966988339, -1.2919391616609062, 
   -0.38160192867357523, 0.835447905129655, -1.3900220420400018, 
   -0.9015967231961639, 1.7739401470232394, 2.015314442932066, 
   0.7632776206720564, 0.7882156652955246, -1.1797916000208915, 
   -0.4614914203438474, -1.1738184520926467, -0.930841585668432, 
   2.590516463897245, 2.7906664135286405, -1.2133713942329365, 
   -0.5560374165101081, 1.0358799279925108, 1.276361899113482, 
   -0.13144272248666766, 0.4807280041067088, -0.31921495401982725, 
   -0.15191697085609235, 1.3506523133528532, 1.7801007253456334, 
   -1.1498407095094763, -0.7014343655758921, 4.105653042806338, 
   1.56892488392117, -0.7867544319946944, 0.38942191892149935, 
   0.4017684769883374, -0.7958633487298528, -0.5400886236900249, 
   -0.593836453377719, 1.44463982226155, 1.5937396354223239, 
   1.1547183025508616, 1.178298776862846, -0.004951891022912491, 
   0.32503271039043113, -0.46013574156566506, -0.4014089380869166, 
   -0.9512832079662275, -0.48277136919425345, -0.5235274630685751, 
   -0.49883199231450703, -0.49586144955353006, 2.0563155525302363, 
   0.26309708229540263, -0.44933761250061366, 1.2516296417364288, 
   -4.147984652116776, -0.3556471911243335, -6.486198274783916, 
   -3.691560311357364, -2.2530529796692065, -0.25903356113460063, 
   -4.2023473580211, -5.067243773593205, 0.8724661201753179, 
   -6.374766822766247, -12.531158447954866, -2.1111785773031926, 
   0.009480458383137602, -1.7708379404275831, -4.869193081656661, 
   -2.752512073192463, -1.761387358997979, 7.3568643494389505, 
   9.489729323975865, 7.19725721646698, 7.752987527185425, 7.741225454314971, 
   -1.3143316587506177, 10.698583645399566, 10.944953731521736, 
   11.31024753565677, 13.5779043175487, 14.093919774782762, 
   2.2040298697462077, 2.8671378326599353, 1.786816280036163, 
   0.4704155348900514, 1.0720319989728324, 11.405538165820033, 
   -0.6532614342276446, 0.12300924971403049, 1.9118851122241125, 
   8.372374485596751, 0.7776299246227723, 3.637396897568422, 
   0.9941211520410889, -0.09700845936424685, 0.12372664273095779, 
   0.5521122370107747, 0.7338883999516526, 0.12055582272941479, 
   0.347409037308438, -1.0317998688000785, -0.031077621666497635, 
   0.5946407317875781, -0.057479299274120876, 0.9074441343640416, 
   1.4009629068199416, -2.4890838378561995, -2.104278444288866, 
   0.543960194761155, 0.6100900008410974, 0.6799992076031742, 
   0.3279633384855316, 0.04153301217530725, 0.23263614976195868, 
   -0.27874645594459935, -0.0532224847710836, -0.21251176766202207, 
   -0.4864932770730377, -0.18328848536125975, -0.3641710400260365, 
   -6.4639682672303, -1.3741308195099151, -1.0561323742790734, 
   -0.32371951812638144, -1.5205521361560983, -1.1781332898245154, 
   -0.9910803132670907, -1.5910001163856577, -1.5766210724855227, 
   -2.212968243419553, -2.091669803123594, -0.8026451995954886, 
   -0.6553986150900499, -1.69998948709096, -3.751431467851205, 
   -0.2670606992121094, -5.851985699126757, -5.711573309204809, 
   -4.529682807329877, -3.390409224155576, -3.3806037972227045, 
   -4.033053684100011, -5.514891475891261, -5.460386513068613, 
   -5.372237312294317, -8.64860243118602, -8.348402381168228, 
   -11.984735271776259, -43.39329535662198, -11.292098840452738, 
   -15.455688526510045, 1.029006330158495, -8.482231105536854, 
   -17.94521622246978, -17.6480423433932, -6.973601749719236, 
   -6.989375293851452, -1.4068549914778572, -10.385631959616944, 
   -0.5020338833101903, -4.253875309174617, -14.040919154862536, 
   3.6046333823993137, 1.9771838177483119, -0.6901750859071711, 
   3.6945866499213906, 13.270022142538195, 5.542684254738305, 
   3.055009851408215, 1.6616224717291743, 1.5657130516309223, 
   6.108001887387758, 0.43970166273675204, -1.75878329863653, 
   0.5266615612682841, 1.111902984435602, -0.7625653211990482, 
   -0.3822397145951868, -0.5582867507365137, -0.6962234857582814, 
   -6.12428717473162, -1.2467269441735596, -2.50309842011049, 
   -2.253207918326197, -5.344107048908469, -0.3005286987154392, 
   -3.3010556584892754, -9.218063818801, -6.569232729792688, 
   -11.044300180086879, -0.41986642747042424, -8.44170893695707, 
   2.8259158093092793, -1.4476841804795981, -2.965027896192126, 
   0.45758573831425053, 4.09878147930435, -0.8700503636348742, 
   -2.3576709107307323, 20.572958701199838, 2.855908940170252, 
   1.6562543368783622, 2.062299040138612, 3.9877005216246175, 
   7.074082665673188, 5.34698853355799, -0.9989875179946921, 
   0.6270145321878715, -1.4125101200270365, -0.6419867177732215, 
   -0.7027165630480425, -2.3900324791560053, -3.168436203788147, 
   -3.389521815874332, -0.807408929116491, -3.9180226129831937, 
   -2.9637818384545938, -4.460326418118925, -5.688316159314013, 
   -11.354884447060172, -14.74614242548651, -0.7426369430846194, 
   -7.163811235971394, -3.501966164635462, 2.8930238155944323, 
   -4.45832523002899, -0.04513510880155991, -2.69786677957417, 
   -0.46944885843301165, -2.1241510968074806, -1.297264532027711, 
   -1.2385704449801835, 3.8652199257603286, 1.0096013285503744, 
   3.8837995416355966, -1.79562780006043, 2.4654811708871875, 
   1.4568674263008745, -0.27379749540259013, 0.5147816093797104, 
   -0.48441824343413487, 0.003229239716745269, -0.38968154272565414, 
   -0.319778663303822, -0.9026158047450679, -1.2615801174338515, 
   -1.777973550511291, -1.8306027402603888, -2.0906025180564143, 
   -2.639645190773507, -1.7512127548334036, -0.8473339522003442, 
   -0.9140221637083101, -1.023468630869985, -0.9711572001138222, 
   -0.9589587487705984, -1.0208747252783184, -0.17796482390851054, 
   7.840475587118789, 3.947757205414291, 5.190352254045408, 
   3.424339377534082, 0.8413904867450555, -0.9384471643279682, 
   1.4618233230070388, 0.06795750201861495, 2.881921678184412, 
   -1.2814004230547908, 3.067530252468714, -1.2321083917997697, 
   0.41929550319143516, -1.0981565001564633, 0.9184677427612655, 
   0.7791556447050283, 0.0033227491062177705, 0.673040194705635, 
   -0.6864454117966687, 0.9190329683793408, 1.6318629428943439, 
   0.7886540050930932, 0.8625693522421614, -0.21495104917312347, 
   0.4997282107808019, -3.5260690298517403, -0.29667925175120047, 
   0.10377951215195935, 1.7635184518778715, 1.7448299384573431, 
   1.2970476341051551, 0.7064917446494405, -0.20226323571803562, 
   -0.07690263721127621, 1.9694212394581, 2.101142598872414, 
   1.6092605094347476, 1.1654379576056897, 1.2941771735169993, 
   1.3256663622866824, 1.2593334565954422, 1.6224909639368263, 
   1.666490341673608, 1.5930462422725782, -2.481773992069094, 
   1.0808375046803746, -0.1473267096544788, -0.28127318234503207, 
   0.3006816046846126, -0.9414530452864085, -0.5249832236261938, 
   -0.5058541570864037, 1.0316020377073727, -0.33693127198625916, 
   -0.30549012593087355, -0.4544238140013874, -0.5932968434561303, 
   -0.4459292149197154, -0.4149710478961879, -0.5497599574643175, 
   0.9366797137170693, 0.5535695094852713, -0.1657340239908791, 
   -0.4293406053870825, 0.977708859888196, -0.35036975322930175, 
   0.18357813141255974, 0.6739779712015661, 0.40945589360474344, 
   0.4570478341777999, -0.347748426245289, 0.1117931159787986, 
   -0.27851368782964414, -0.4608411842503273, 0.6760801401457854, 
   -0.20853890015060017, -0.20250030214492654, -0.18961777493905174, 
   -0.09184490317602467, -0.3971590412302106, -0.394477618593541, 
   -0.4334514523017532, 0.01972937803725472, 0.03242030582191546, 
   -0.4145825346827223, -0.2347445592481563, -0.4202833736521683, 
   -0.36939054173943475}}}, {109.07716152298035 + b1*S + b2*S^2 + b3*S^3 + 
   2785.542016518753*\[Eta] - 78062.57052206424*\[Eta]^2 + 
   891750.0527530116*\[Eta]^3 - 5.145287326482038*^6*\[Eta]^4 + 
   1.4775918913462486*^7*\[Eta]^5 - 1.6801372403691534*^7*\[Eta]^6, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6, {a0 -> 109.07716152298035, a1 -> 2785.542016518753, 
   a2 -> -78062.57052206424, a3 -> 891750.0527530116, 
   a4 -> -5.145287326482038*^6, a5 -> 1.4775918913462486*^7, 
   a6 -> -1.6801372403691534*^7}, {{0.6730553164233354, -65.85893419507869, 
  1903.550651150433, -24449.34861111558, 156105.78082119807, 
  -484830.24527540256, 583836.5436974263}, {-65.8589341950787, 
  10786.866168643315, -356833.3310199227, 4.879637942525359*^6, 
  -3.228971164803875*^7, 1.0259811492643595*^8, -1.2549840277944544*^8}, 
  {1903.550651150433, -356833.3310199228, 1.2279644547819454*^7, 
  -1.7179609931799883*^8, 1.1543670690879834*^9, -3.708638669135966*^9, 
  4.574344406478049*^9}, {-24449.34861111558, 4.87963794252536*^6, 
  -1.7179609931799883*^8, 2.439418746673789*^9, -1.6568118991788733*^10, 
  5.366323430751166*^10, -6.6613619661217064*^10}, {156105.78082119807, 
  -3.2289711648038752*^7, 1.1543670690879834*^9, -1.656811899178873*^10, 
  1.1344726042334674*^11, -3.698151455773834*^11, 4.6145316853017035*^11}, 
  {-484830.2452754025, 1.0259811492643595*^8, -3.7086386691359663*^9, 
  5.366323430751165*^10, -3.6981514557738354*^11, 1.2118374505755906*^12, 
  -1.5187074551814475*^12}, {583836.5436974262, -1.2549840277944545*^8, 
  4.574344406478049*^9, -6.661361966121706*^10, 4.6145316853017035*^11, 
  -1.5187074551814475*^12, 1.9103299106168145*^12}}, 
  89.07871765220443 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> 0.6674099897782071, b1 -> -13.257536866826577, 
   b2 -> -19.48025202619855, b3 -> 0.2856531970611985}, 
  {{0.08056857688807513, -0.07571164224206492, -0.1508907907504221, 
  0.1427241318679698}, {-0.07571164224206493, 0.3297199325376929, 
  0.17803494155114424, -0.49540830827839544}, {-0.15089079075042208, 
  0.17803494155114424, 0.3715089861290193, -0.38583989997487317}, 
  {0.1427241318679698, -0.4954083082783954, -0.38583989997487317, 
  0.8652609915117906}}, {f13 -> 63.99999999999999 - 63.99999999999999*f10 - 
     15.999999999999998*f11 - 3.9999999999999996*f12, 
   f23 -> 64. - 64.*f20 - 16.*f21 - 4.*f22, 
   f33 -> 64. - 64.*f30 - 16.*f31 - 4.*f32}, {}}, 
 {{109.07716152298035 + 2785.542016518753*\[Eta] - 
    78062.57052206424*\[Eta]^2 + 891750.0527530116*\[Eta]^3 - 
    5.145287326482038*^6*\[Eta]^4 + 1.4775918913462486*^7*\[Eta]^5 - 
    1.6801372403691534*^7*\[Eta]^6, {a0 -> 109.07716152298035, 
    a1 -> 2785.542016518753, a2 -> -78062.57052206424, 
    a3 -> 891750.0527530116, a4 -> -5.145287326482038*^6, 
    a5 -> 1.4775918913462486*^7, a6 -> -1.6801372403691534*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 109.07716152298035, 0.8203994858746168, 
       132.95615538653666, 5.851910650683411*^-59}, {a1, 2785.542016518753, 
       103.85983905554309, 26.820203476620794, 6.705545854571076*^-29}, 
      {a2, -78062.57052206424, 3504.23237640135, -22.276653525537633, 
       1.3622177608141523*^-25}, {a3, 891750.0527530116, 49390.47222566098, 
       18.055102787409673, 5.7522448844284435*^-22}, 
      {a4, -5.145287326482038*^6, 336819.32905245613, -15.276104672961665, 
       3.330490878481605*^-19}, {a5, 1.4775918913462486*^7, 
       1.100834887971666*^6, 13.422466052731787, 3.685428033263635*^-17}, 
      {a6, -1.6801372403691534*^7, 1.3821468484270454*^6, 
       -12.155996609775846, 1.1653224178990588*^-15}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 91.80316036647585, 94.40781152926655, 107.25776542827046, 
   0.9999779808189236, ScientificForm[0.5061304468906412], 
   {0.8203994858746168, 103.85983905554309, 3504.23237640135, 
   49390.47222566098, 336819.32905245613, 1.100834887971666*^6, 
   1.3821468484270454*^6}, {{a6, -12.155996609775846}, 
    {a5, 13.422466052731787}, {a4, -15.276104672961665}, 
    {a3, 18.055102787409673}, {a2, -22.276653525537633}, 
    {a1, 26.820203476620794}, {a0, 132.95615538653666}}, 7, 
   0.5061304468906412, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 109.07716152298035, 0.8203994858746168, 
       {107.42375500105831, 110.73056804490238}}, {a1, 2785.542016518753, 
       103.85983905554309, {2576.2262645992637, 2994.857768438242}}, 
      {a2, -78062.57052206424, 3504.23237640135, {-85124.88682677952, 
        -71000.25421734896}}, {a3, 891750.0527530116, 49390.47222566098, 
       {792210.0965429493, 991290.0089630738}}, {a4, -5.145287326482038*^6, 
       336819.32905245613, {-5.8241020807002615*^6, -4.4664725722638145*^6}}, 
      {a5, 1.4775918913462486*^7, 1.100834887971666*^6, 
       {1.2557331975427961*^7, 1.699450585149701*^7}}, 
      {a6, -1.6801372403691534*^7, 1.3821468484270454*^6, 
       {-1.9586906345131036*^7, -1.4015838462252032*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.6730553164233354, -65.85893419507869, 
   1903.550651150433, -24449.34861111558, 156105.78082119807, 
   -484830.24527540256, 583836.5436974263}, {-65.8589341950787, 
   10786.866168643315, -356833.3310199227, 4.879637942525359*^6, 
   -3.228971164803875*^7, 1.0259811492643595*^8, -1.2549840277944544*^8}, 
   {1903.550651150433, -356833.3310199228, 1.2279644547819454*^7, 
   -1.7179609931799883*^8, 1.1543670690879834*^9, -3.708638669135966*^9, 
   4.574344406478049*^9}, {-24449.34861111558, 4.87963794252536*^6, 
   -1.7179609931799883*^8, 2.439418746673789*^9, -1.6568118991788733*^10, 
   5.366323430751166*^10, -6.6613619661217064*^10}, {156105.78082119807, 
   -3.2289711648038752*^7, 1.1543670690879834*^9, -1.656811899178873*^10, 
   1.1344726042334674*^11, -3.698151455773834*^11, 4.6145316853017035*^11}, 
   {-484830.2452754025, 1.0259811492643595*^8, -3.7086386691359663*^9, 
   5.366323430751165*^10, -3.6981514557738354*^11, 1.2118374505755906*^12, 
   -1.5187074551814475*^12}, {583836.5436974262, -1.2549840277944545*^8, 
   4.574344406478049*^9, -6.661361966121706*^10, 4.6145316853017035*^11, 
   -1.5187074551814475*^12, 1.9103299106168145*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.2969220339262666, {}, {}, {-0.61293083590229, 
    -0.2305132970259649, -0.9324431269653815, 0.012680626537047601, 
    -0.7369835577331685, -1.474166163849418, 0.9307341284782069, 
    1.1902201748724224, 0.675421234017108, 0.045654931962474166, 
    -0.33613642159423307, 0.5682220924310286, 1.1416185590467194, 
    -0.03895111050314881, -0.4108722292845641, 0.19880018309231673, 
    0.15247683206780493, 1.121444222914306, -0.1667668852994666, 
    -0.26994563945845584, -0.4616401667858554, -0.6873728239449974, 
    -0.8541303665381292, 0.014637820190273487, -0.02632004903125562, 
    0.4070192628669247, -0.3311589240752255, 0.17413396598567488, 
    0.1083737486433165, -0.06013414134304185, 0.032187379086735746, 
    0.19489356728036, 0.29702058980046786, 0.17491277377530423, 
    0.24732908270789267, -0.12604811740129662, 0.004959506038630934, 
    0.10730711430505835, -0.6286989874915889, -0.24252169255669287, 
    -0.2220636759129775, -0.1198675838672898, 0.2683150170223598, 
    0.2810596335525588, 0.2823457694885292, 0.1803559439581761, 
    0.012334816761295997, 0.3010238135580323, 0.18213228122021974, 
    -0.29655272501622676, -0.04139655016652455}}, 
  {105.08526856960201 + 3779.0720330721397*\[Eta] - 
    122593.20958363482*\[Eta]^2 + 1.730304357254854*^6*\[Eta]^3 - 
    1.3220889504101336*^7*\[Eta]^4 + 5.657649066766444*^7*\[Eta]^5 - 
    1.274361460652959*^8*\[Eta]^6 + 1.1749842736433531*^8*\[Eta]^7, 
   {a0 -> 105.08526856960201, a1 -> 3779.0720330721397, 
    a2 -> -122593.20958363482, a3 -> 1.730304357254854*^6, 
    a4 -> -1.3220889504101336*^7, a5 -> 5.657649066766444*^7, 
    a6 -> -1.274361460652959*^8, a7 -> 1.1749842736433531*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 105.08526856960201, 1.3646244198560005, 
       77.00673316449294, 1.0364658589260803*^-47}, {a1, 3779.0720330721397, 
       301.072701576199, 12.552024854088899, 5.676945016808164*^-16}, 
      {a2, -122593.20958363482, 13213.176308589917, -9.278102911859028, 
       7.976826866712002*^-12}, {a3, 1.730304357254854*^6, 245720.7939878787, 
       7.041749821711097, 1.1196459961363245*^-8}, 
      {a4, -1.3220889504101336*^7, 2.3472547591898395*^6, -5.632490232404324, 
       1.248881989272362*^-6}, {a5, 5.657649066766444*^7, 
       1.208947118824995*^7, 4.679815170298971, 0.00002867470518138108}, 
      {a6, -1.274361460652959*^8, 3.1915255416649364*^7, -3.9929539777023293, 
       0.0002504446920000743}, {a7, 1.1749842736433531*^8, 
       3.386981967928526*^7, 3.469118775267564, 0.0011997130108779468}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 81.39059419186198, 84.81916562043341, 98.7770248863809, 
   0.9999827958847306, ScientificForm[0.4473815336780153], 
   {1.3646244198560005, 301.072701576199, 13213.176308589917, 
   245720.7939878787, 2.3472547591898395*^6, 1.208947118824995*^7, 
   3.1915255416649364*^7, 3.386981967928526*^7}, {{a7, 3.469118775267564}, 
    {a6, -3.9929539777023293}, {a5, 4.679815170298971}, 
    {a4, -5.632490232404324}, {a3, 7.041749821711097}, 
    {a2, -9.278102911859028}, {a1, 12.552024854088899}, 
    {a0, 77.00673316449294}}, 8, 0.4473815336780153, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 105.08526856960201, 1.3646244198560005, {102.33324114720261, 
        107.8372959920014}}, {a1, 3779.0720330721397, 301.072701576199, 
       {3171.901064402973, 4386.243001741306}}, {a2, -122593.20958363482, 
       13213.176308589917, {-149240.11917218997, -95946.29999507967}}, 
      {a3, 1.730304357254854*^6, 245720.7939878787, {1.2347611488314322*^6, 
        2.2258475656782757*^6}}, {a4, -1.3220889504101336*^7, 
       2.3472547591898395*^6, {-1.7954579866559867*^7, 
        -8.487199141642805*^6}}, {a5, 5.657649066766444*^7, 
       1.208947118824995*^7, {3.2195748429531254*^7, 8.095723290579763*^7}}, 
      {a6, -1.274361460652959*^8, 3.1915255416649364*^7, 
       {-1.9179939270041618*^8, -6.307289943017563*^7}}, 
      {a7, 1.1749842736433531*^8, 3.386981967928526*^7, 
       {4.919342622786775*^7, 1.8580342850080287*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.8621998072673256, -382.20401645097246, 
   16292.52351992104, -297692.42562886357, 2.803452564666122*^6, 
   -1.4252711504562346*^7, 3.7163912403735705*^7, -3.897378650528128*^7}, 
   {-382.2040164509726, 90644.77163439096, -3.9615069790660557*^6, 
   7.312797755203494*^7, -6.924956623956727*^8, 3.5328670301923757*^9, 
   -9.233773693695791*^9, 9.700066410686445*^9}, {16292.523519921044, 
   -3.9615069790660557*^6, 1.7458802816188183*^8, -3.240135713963168*^9, 
   3.0803935954506683*^10, -1.5763386952050406*^11, 4.130236067263092*^11, 
   -4.347630660482148*^11}, {-297692.42562886357, 7.312797755203494*^7, 
   -3.2401357139631677*^9, 6.037870859803352*^10, -5.759342690137905*^11, 
   2.955464761738322*^12, -7.762016869893571*^12, 8.187002211420799*^12}, 
   {2.803452564666122*^6, -6.924956623956727*^8, 3.080393595450668*^10, 
   -5.759342690137904*^11, 5.50960490453935*^12, -2.8344756661115324*^13, 
   7.460726527608144*^13, -7.884399678322539*^13}, {-1.4252711504562348*^7, 
   3.5328670301923757*^9, -1.576338695205041*^11, 2.955464761738322*^12, 
   -2.834475666111533*^13, 1.4615531361152562*^14, -3.854833615828291*^14, 
   4.0810877906517644*^14}, {3.7163912403735705*^7, -9.233773693695791*^9, 
   4.1302360672630914*^11, -7.762016869893571*^12, 7.460726527608144*^13, 
   -3.854833615828291*^14, 1.0185835283099666*^15, -1.0801532253357011*^15}, 
   {-3.8973786505281284*^7, 9.700066410686447*^9, -4.347630660482148*^11, 
   8.187002211420799*^12, -7.88439967832254*^13, 4.0810877906517644*^14, 
   -1.0801532253357014*^15, 1.1471646851072985*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.23738749001118017, {}, {}, 
   {-0.19015624977191692, 0.1922612891044082, -0.6383960483358351, 
    0.22569626042275104, -0.5350201874127833, -1.3198821680091442, 
    1.0058892949435858, 1.1962741896879834, 0.6130264023341851, 
    -0.09127448700940022, -0.5337187164828947, 0.31044632848011133, 
    0.8265862585280956, -0.3794237757274459, -0.7746580429247842, 
    -0.16360436680633939, -0.02366916576784206, 0.953926471464456, 
    -0.14688577731385521, -0.23329909196536391, -0.42499361929276347, 
    -0.4410105173933516, -0.6077680599864834, 0.362722756428866, 
    0.32176488720733687, 0.6149896484466808, -0.28309776675314424, 
    -0.023327131084442954, -0.08908734842680133, -0.2575952384131597, 
    -0.16527371798338208, -0.0025675297897578275, 0.20834612963926702, 
    0.08623831361410339, 0.15865462254669183, -0.21472257756249746, 
    -0.0837149541225699, 0.018632654143857508, -0.004909944407700095, 
    -0.024139880417351378, -0.003681863773635996, 0.021054664905477694, 
    -0.010294882383277582, 0.0024497341469214007, 0.003735870082891779, 
    0.04008776120443258, -0.12793336599244753, 0.16075563080428878, 
    0.5302172174588122, -0.0558612634340534, -0.0037886470155399365}}}, 
 {{89.74612764198264 - 13.257536866826577*S - 19.48025202619855*S^2 + 
    0.2856531970611985*S^3, {b0 -> 0.6674099897782071, 
    b1 -> -13.257536866826577, b2 -> -19.48025202619855, 
    b3 -> 0.2856531970611985}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.6674099897782071, 0.28384604434107435, 
       2.3513098141901025, 0.024830422941692062}, {b1, -13.257536866826577, 
       0.5742124454744019, -23.088208852515358, 6.093301008644849*^-22}, 
      {b2, -19.48025202619855, 0.6095153698874372, -31.960231010739044, 
       2.096069878837309*^-26}, {b3, 0.2856531970611985, 0.9301940612107727, 
       0.30708989550995675, 0.760704521793537}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 87.83541806126209, 89.08541806126209, 95.89000762448322, 
   0.9999179086883018, ScientificForm[0.690554983385555], 
   {0.28384604434107435, 0.5742124454744019, 0.6095153698874372, 
   0.9301940612107727}, {{b3, 0.30708989550995675}, {b0, 2.3513098141901025}, 
    {b1, -23.088208852515358}, {b2, -31.960231010739044}}, 4, 
   0.690554983385555, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.6674099897782071, 0.28384604434107435, 
       {0.08992087044580821, 1.244899109110606}}, {b1, -13.257536866826577, 
       0.5742124454744019, {-14.42578087113004, -12.089292862523113}}, 
      {b2, -19.48025202619855, 0.6095153698874372, {-20.720320370265032, 
        -18.240183682132066}}, {b3, 0.2856531970611985, 0.9301940612107727, 
       {-1.6068408500686444, 2.1781472441910417}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.08056857688807513, -0.07571164224206492, 
   -0.1508907907504221, 0.1427241318679698}, {-0.07571164224206493, 
   0.3297199325376929, 0.17803494155114424, -0.49540830827839544}, 
   {-0.15089079075042208, 0.17803494155114424, 0.3715089861290193, 
   -0.38583989997487317}, {0.1427241318679698, -0.4954083082783954, 
   -0.38583989997487317, 0.8652609915117906}}, 89.07871765220443 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 0.5346681469063362, {}, {}, 
   {-0.40531848726139685, -0.41113281730963536, -0.2765871020785653, 
    1.4565415496360856, -1.5340851098385855, -1.3165386940477646, 
    0.4737892503598715, 1.3807640635653655, 1.5889696395582718, 
    -0.39909497275584727, -0.3863503562256483, -0.3850642202896779, 
    -1.1606302293496498, 0.13203167534580018, 0.1423542544334424, 
    0.2682321671299661, 0.5409257486607686, 0.5731995945283899, 
    0.6251970526481756, -0.7167217608117511, -0.6924018696546312, 
    -0.6743855120995335, 0.1475559989753208, 0.1628402088021801, 
    0.16611299179655248, 0.17050526001227695, 0.18449664673104849, 
    0.28470244477773576, 1.0386597109430795, 0.348281895437097, 
    0.15637011916157917, 0.06322620165534687, -0.22095510025003762, 
    -0.14731827990050306, -0.3088353977426479, -0.38792939070127375, 
    -0.4814071738412906}}, {89.52207331338975 - 13.718491880670737*S - 
    17.710547514515504*S^2 + 1.2471373052212202*S^3 - 2.1942522370394317*S^4, 
   {b0 -> 0.4433556611853279, b1 -> -13.718491880670737, 
    b2 -> -17.710547514515504, b3 -> 1.2471373052212202, 
    b4 -> -2.1942522370394317}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.4433556611853279, 0.3562846009851996, 
       1.2443862573890623, 0.22239503224823276}, {b1, -13.718491880670737, 
       0.7252684491573965, -18.915054000499577, 6.20495792734519*^-19}, 
      {b2, -17.710547514515504, 1.8098090448631614, -9.785865290475764, 
       3.83982340335424*^-11}, {b3, 1.2471373052212202, 1.3117317151755112, 
       0.9507563862282249, 0.3488542357846032}, {b4, -2.1942522370394317, 
       2.113208010915831, -1.0383512771601113, 0.3068892463223243}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 88.74787277759143, 90.68335664855917, 98.41338025345678, 
   0.9999205844305674, ScientificForm[0.6792075319208399], 
   {0.3562846009851996, 0.7252684491573965, 1.8098090448631614, 
   1.3117317151755112, 2.113208010915831}, {{b3, 0.9507563862282249}, 
    {b4, -1.0383512771601113}, {b0, 1.2443862573890623}, 
    {b2, -9.785865290475764}, {b1, -18.915054000499577}}, 5, 
   0.6792075319208399, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.4433556611853279, 0.3562846009851996, 
       {-0.2823723223228015, 1.1690836446934574}}, {b1, -13.718491880670737, 
       0.7252684491573965, {-15.195815367719032, -12.241168393622441}}, 
      {b2, -17.710547514515504, 1.8098090448631614, {-21.39700790329295, 
        -14.02408712573806}}, {b3, 1.2471373052212202, 1.3117317151755112, 
       {-1.4247727630938822, 3.9190473735363227}}, {b4, -2.1942522370394317, 
       2.113208010915831, {-6.498716096140878, 2.1102116220620144}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.12693871689918287, 0.020257971476679307, 
   -0.5182950412457871, -0.05741839428098821, 0.45598576558577586}, 
   {0.02025797147667932, 0.526014323343175, -0.5789934052970732, 
   -0.9053039812767876, 0.9381158855907207}, {-0.5182950412457871, 
   -0.5789934052970731, 3.2754087788685085, 1.1932437045490658, 
   -3.601626764759894}, {-0.05741839428098821, -0.9053039812767877, 
   1.1932437045490658, 1.7206400925972882, -1.9567712434360582}, 
   {0.4559857655857758, 0.9381158855907206, -3.6016267647598936, 
   -1.9567712434360582, 4.465648097398843}}, 89.07871765220443 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 0.5334045700770611, {}, {}, 
   {-0.29006753768889837, -0.2974078075999387, -0.16286209236886862, 
    1.5702665593457823, -1.731641756475213, -1.514095340684392, 
    0.2762326037232441, 1.2249616984083929, 1.433167274401299, 
    -0.17504064416296217, -0.16229602763276318, -0.1610098916967928, 
    -1.0742185449264952, 0.16109263423497566, 0.1714152133226179, 
    0.2972931260191416, 0.5699867075499441, 0.6022605534175653, 
    0.6542580115373511, -0.776493525560511, -0.7521736344033911, 
    -0.7341572768482933, 0.014249304079811509, 0.029533513906670805, 
    0.0328062969010432, 0.03719856511676767, 0.051189951835539205, 
    0.1768989793344531, 0.9308562454997968, 0.29246205989937124, 
    0.18405311302387872, 0.11185865095621494, -0.14985423994020408, 
    -0.054659919745077445, -0.19069806305554948, -0.2564363232253086, 
    -0.33892843649893223}}, 
  {89.07871765220443 + (-12.59773964702742*S - 17.528717113000717*S^2)/
     (1 - 0.05199428352720332*S), {b1 -> 0.9543742156838952, 
    b2 -> 0.8897825945685642, b4 -> -3.537026090285939}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9543742156838952, 0.03906546551762416, 
       24.43012525355252, 3.810427759935657*^-23}, {b2, 0.8897825945685642, 
       0.039868426022412695, 22.31797648766867, 6.91659916556253*^-22}, 
      {b4, -3.537026090285939, 2.9319696134340583, -1.2063651935816655, 
       0.23600410038494934}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 91.34322887047793, 
   92.07050159775066, 97.78690052105483, 0.9999044625924641, 
   ScientificForm[0.7449658973070293], {0.03906546551762416, 
   0.039868426022412695, 2.9319696134340583}, {{b4, -1.2063651935816655}, 
    {b2, 22.31797648766867}, {b1, 24.43012525355252}}, 3, 0.7449658973070293, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9543742156838952, 0.03906546551762416, {0.8749836378817629, 
        1.0337647934860275}}, {b2, 0.8897825945685642, 0.039868426022412695, 
       {0.8087602046893765, 0.970804984447752}}, {b4, -3.537026090285939, 
       2.9319696134340583, {-9.495505238673694, 2.421453058101816}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.001526110596108682, 0.0011376325861313544, 
   0.1023186648877623}, {0.0011376325861313544, 0.0015894913935045939, 
   0.10935286448936378}, {0.10231866488776231, 0.1093528644893638, 
   8.596445814100662}}, 89.07871765220443 + 
    (-13.200000000000003*b1*S - 19.700000000000003*b2*S^2)/
     (1 + 0.014700000000000003*b4*S), 0.6039424988696263, {}, {}, 
   {-0.6526824823167914, -0.6566544587183927, -0.5221087434873226, 
    1.2110199082273283, -1.1972857233268002, -0.9797393075359793, 
    0.8105886368716568, 1.9867570016319007, 2.194962577624807, 
    0.2683150170223598, 0.2810596335525588, 0.2823457694885292, 
    -0.9256437565147451, 0.3024542032855493, 0.3127767823731915, 
    0.4386546950697152, 0.7113482766005177, 0.743622122468139, 
    0.7956195805879247, -0.6394446198736716, -0.6151247287165518, 
    -0.597108371161454, 0.1086863236552631, 0.12397053348212239, 
    0.12724331647649478, 0.13163558469221925, 0.1456269714109908, 
    0.23744434984169516, 0.9914016160070389, 0.3029996206427086, 
    0.124496413853592, 0.035500827259198786, -0.24402308055883282, 
    -0.16575217981102242, -0.321620747501953, -0.3976906525887074, 
    -0.4886522609912163}}}, 
 S*(-13.257536866826577*f10 - 13.257536866826577*f11*\[Eta] - 
    13.257536866826577*f12*\[Eta]^2 - 13.257536866826577*
     (63.99999999999999 - 63.99999999999999*f10 - 15.999999999999998*f11 - 
      3.9999999999999996*f12)*\[Eta]^3) + 
  S^2*(-19.48025202619855*f20 - 19.48025202619855*f21*\[Eta] - 
    19.48025202619855*f22*\[Eta]^2 - 19.48025202619855*
     (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
  S^3*(0.2856531970611985*f30 + 0.2856531970611985*f31*\[Eta] + 
    0.2856531970611985*f32*\[Eta]^2 + 0.2856531970611985*
     (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/32/3Dfit_p4_lm_32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + S^2*(-43.88226172471013 + 
      564.3583658777421*\[Eta] - 1699.8758810715133*\[Eta]^2) + 
    S^3*(43.88124130414212 - 318.2624830812621*\[Eta] + 
      85.8911817645298*\[Eta]^2) + S*(-5.025525637537955 - 
      278.2775052295507*\[Eta] + 1275.2511331683327*\[Eta]^2) + 
    S^4*(106.04745747402781 - 1426.1986941886587*\[Eta] + 
      4239.295307519904*\[Eta]^2), {f11 -> -54.47562569233346, 
    f21 -> -62.464173919672604, f31 -> 10.498106183581225, 
    f41 -> -98.67332817396125}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -54.47562569233346, 27.324582871578418, 
       -1.9936489405295226, 0.05098343539603265}, {f21, -62.464173919672604, 
       30.37130742083446, -2.056683732911106, 0.044304145911937626}, 
      {f31, 10.498106183581225, 8.221848360498422, 1.2768547561663874, 
       0.20683080949241361}, {f41, -98.67332817396125, 30.702976548244745, 
       -3.2138033268179105, 0.0021573131240992935}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 452.3637373171644, 453.07802303145013, 
   462.91810663803096, 0.9999920980733012, ScientificForm[9.078140010429927], 
   {27.324582871578418, 30.37130742083446, 8.221848360498422, 
   30.702976548244745}, {{f31, 1.2768547561663874}, 
    {f11, -1.9936489405295226}, {f21, -2.056683732911106}, 
    {f41, -3.2138033268179105}}, 4, 9.078140010429927, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -54.47562569233346, 27.324582871578418, {-109.19215908220407, 
        0.24090769753715335}}, {f21, -62.464173919672604, 30.37130742083446, 
       {-123.28166798340243, -1.6466798559427858}}, {f31, 10.498106183581225, 
       8.221848360498422, {-5.965861169845308, 26.962073537007758}}, 
      {f41, -98.67332817396125, 30.702976548244745, {-160.15497820924335, 
        -37.191678138679144}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{746.6328291057566, -33.39971617804118, 210.04097646553285, 
   -32.29001766970309}, {-33.39971617804118, 922.4163144508343, 
   -7.046038303118653, 903.02364073481}, {210.0409764655329, 
   -7.046038303118651, 67.5987904630306, -8.81837854920748}, 
   {-32.29001766970309, 903.0236407348102, -8.818378549207482, 
   942.6727689220668}}, 3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + 
    S*(-5.025525637537955 + 5.108293878095165*f11*\[Eta] + 
      5.108293878095165*(31.74075652644143 - 4.*f11)*\[Eta]^2) + 
    S^2*(-43.88226172471013 - 9.034912822244205*f21*\[Eta] - 
      9.034912822244205*(-61.71145127894677 - 3.9999999999999996*f21)*
       \[Eta]^2) + S^3*(43.88124130414212 - 30.316180605890292*f31*\[Eta] - 
      30.316180605890292*(39.159245222660374 - 4.*f31)*\[Eta]^2) + 
    S^4*(106.04745747402781 + 14.453740646857153*f41*\[Eta] + 
      14.453740646857153*(-101.3924011119842 - 3.9999999999999996*f41)*
       \[Eta]^2), 88.19596822784365, {}, {}, {2.90366734381314, 
    1.7019075482244261, -0.24728746956998293, 1.745545014225172, 
    1.6605439150816892, 1.2800432304302376, 1.906916410167014, 
    0.7936759556100696, 0.38689384039707875, 6.891168836547877, 
    -20.670159837497977, -17.66095187150131, -7.9190649628417304, 
    -3.1037276298025063, -2.2226588971184356, -0.20336784550545417, 
    -1.1323447292838864, 0.19653534619965285, 1.9554428734832072, 
    0.3411456140102018, 6.299589366218697, 7.241526578332014, 
    3.634715297036564, 19.05642658903662, 6.553241474260631, 
    -10.246450787012236, 3.728056194537203, 7.811323917400841, 
    14.062923398008934, -1.09535923736712, 7.923297911442205, 
    2.4737804154628975, 6.337616812872511, -0.6381800873868997, 
    1.5219075763675391, 2.654931184801171, -0.045739222238808, 
    0.8762631031227102, 0.2959902636816878, 2.2687915249171056, 
    4.960087349555579, -22.085603019908376, -14.05302335280885, 
    -12.773330127206464, -12.921457593013201, -14.059967136555315, 
    -14.544322733896934, -8.345142897804635, -3.537166826515204, 
    -1.5945173740851715, 0.4875124485433844, 0.7464448932992127, 
    2.682405961332279, 6.949468728891588, -38.185183317265455, 
    6.387772880017565, 0.6711582484672363, -0.9017250279143809, 
    -3.624938818479677, -4.00124916991399, 0.17554626334595014}}}, 
 {{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + S^2*(-43.88226172471013 + 
      733.0099381299166*\[Eta] - 2374.4821700802113*\[Eta]^2) + 
    S^3*(43.88124130414212 - 290.1072123173982*\[Eta] - 
      26.729901290925614*\[Eta]^2) + 
    S*(-5.025525637537955 - 348.3463121681723*\[Eta] + 
      1555.526360922819*\[Eta]^2) + S^4*(106.04745747402781 - 
      1546.4224386052024*\[Eta] + 4720.190285186079*\[Eta]^2), 
   {f11 -> -68.19230069395839, f21 -> -81.13082578121018, 
    f31 -> 9.569385276093511, f41 -> -106.99115726429334}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -68.19230069395839, 5.814432782604717, 
       -11.728108870390964, 3.4592939851915167*^-28}, 
      {f21, -81.13082578121018, 6.68883454900804, -12.12929176028759, 
       8.223900364616457*^-30}, {f31, 9.569385276093511, 2.0667573613861454, 
       4.6301445224685, 4.6799410107357135*^-6}, {f41, -106.99115726429334, 
       7.616776949728186, -14.04677568615311, 6.125765219953068*^-38}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2989.4526586781117, 2989.5339594911197, 
   3010.4956088085946, 0.9999977509598584, 
   ScientificForm[4.8475938479037115], {5.814432782604717, 6.68883454900804, 
   2.0667573613861454, 7.616776949728186}, {{f31, 4.6301445224685}, 
    {f11, -11.728108870390964}, {f21, -12.12929176028759}, 
    {f41, -14.04677568615311}}, 4, 4.8475938479037115, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -68.19230069395839, 5.814432782604717, {-79.61642570741327, 
        -56.768175680503504}}, {f21, -81.13082578121018, 6.68883454900804, 
       {-94.27296447972522, -67.98868708269514}}, {f31, 9.569385276093511, 
       2.0667573613861454, {5.508646189111341, 13.63012436307568}}, 
      {f41, -106.99115726429334, 7.616776949728186, {-121.95650561841359, 
        -92.02580891017308}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{33.807628583428425, -3.1126463439078216, 10.934873752019474, 
   -5.1001086584578275}, {-3.1126463439078216, 44.740507624003584, 
   -1.5760842883182127, 48.4443975698537}, {10.934873752019474, 
   -1.5760842883182125, 4.2714859908438205, -2.85622990541769}, 
   {-5.1001086584578275, 48.4443975698537, -2.85622990541769, 
   58.015291101910606}}, 3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + 
    S*(-5.025525637537955 + 5.108293878095165*f11*\[Eta] + 
      5.108293878095165*(31.74075652644143 - 4.*f11)*\[Eta]^2) + 
    S^2*(-43.88226172471013 - 9.034912822244205*f21*\[Eta] - 
      9.034912822244205*(-61.71145127894677 - 3.9999999999999996*f21)*
       \[Eta]^2) + S^3*(43.88124130414212 - 30.316180605890292*f31*\[Eta] - 
      30.316180605890292*(39.159245222660374 - 4.*f31)*\[Eta]^2) + 
    S^4*(106.04745747402781 + 14.453740646857153*f41*\[Eta] + 
      14.453740646857153*(-101.3924011119842 - 3.9999999999999996*f41)*
       \[Eta]^2), 23.68982871962323, {}, {}, {-1.8807350891147507, 
   3.7725437862181934, 2.1849852515852035, 4.780730839077478, 
   0.44896522661019844, -1.295604165862187, -1.2162210074548057, 
   -1.5677977001123509, -0.33625772601817516, 2.6343350335077957, 
   6.628076672619045, 5.2763439100390315, 6.5133093713607195, 
   0.26029980659086505, -5.72580482150488, 12.155848620147026, 
   8.459433224227723, 2.0629686093425335, -2.074489559478934, 
   1.5666173877593792, -8.624299887814232, 3.3949107060047936, 
   12.999686317855321, 0.5579613163849899, 0.724150133070907, 
   2.1991815891406077, -0.23912378113163868, -1.2787659455088942, 
   -0.43448918290187066, -0.12641239240383584, 1.5985851116888625, 
   -0.40453918172170233, -0.8553023906420094, 0.6805584876788089, 
   0.6647286411098321, -11.558365015670915, -11.251818293033011, 
   3.6548506334825106, -0.6544856694190457, -0.5495284521416579, 
   -0.1485768982065565, 0.8767624705883463, -1.079218762347864, 
   6.5256527279807415, 0.07911284009969677, 3.2610368195914816, 
   3.8022882179207045, -0.8195109841608428, 0.6870135869398837, 
   2.3825617149800564, -0.40929122759416714, 0.07495377170744177, 
   0.5870671019742986, -1.0651237976771881, 2.28748857500932, 
   -0.9050967205898814, 1.6433934934443641, -1.1793832298185407, 
   -1.7486901860470425, -0.14130206655318034, 1.15744341081745, 
   5.620510019569792, 6.0398016190411, 0.6088263464021111, 
   -0.6824951803146178, -0.39136286095163086, 0.34348475459273686, 
   2.7114976654984275, 2.9319689108269813, -1.3948379480384574, 
   -1.157732557883719, -1.2846117799690546, 2.032282812866015, 
   2.216194814876417, 3.419338890246763, 1.341565660854485, 
   1.7803289705402676, 8.446890818843258, 4.112257060578031, 
   -0.33459141634102707, -2.0102215091155813, -1.5167894269984572, 
   0.5750402939415835, 1.9487959148300433, 4.773870419030118, 
   -0.22167705252286396, -0.4026274283583007, 0.5964530835681217, 
   1.5550243192164999, -4.233151995133994, -0.2346243287724974, 
   -1.1384913715774019, 0.09797439398380448, -0.623564037743563, 
   -0.33365613121122806, -0.8838812649810279, 4.616442351582009, 
   2.2932669452638947, -2.0257930561597277, -0.5921609071651801, 
   3.4354505963606243, 1.4198170450376892, -1.14922440767441, 
   1.7705841594220146, -1.1045521238352194, -2.947811373757304, 
   -1.2048204272746261, -1.1629942105273585, -2.1064448081388036, 
   1.8988696700776018, 2.270208588418882, -0.9252510651199373, 
   -1.847620106283557, 8.986044658093306, -2.418448378395169, 
   4.171637412365271, -1.5196517943181789, -1.1581235619992185, 
   0.3847271891959281, 0.6147149568714667, -2.2793415367223133, 
   -2.0993415648654263, -1.0721415997177246, -0.2628320152844026, 
   -0.6864705960506399, 1.0284682648334638, 1.438431671142098, 
   2.7429513817360203, 1.8372770834157564, 3.8253898066382135, 
   -0.4465017993006768, 1.8586543654537309, -3.3479821844080107, 
   -1.3551497006128557, 0.3158414287740925, 1.0719572102593702, 
   1.4360152177232521, 9.10474206452136, -1.0570261859807033, 
   -0.6797676199125817, 2.482773003586317, 4.109388200665762, 
   -1.6612991727333792, 0.04498396458711795, -0.27988358577022154, 
   3.0205501131472374, 0.4991721590686211, 2.732956748737706, 
   -4.242674488951707, -1.2679695556025763, 2.327293672478845, 
   4.479036948638168, -0.2675967118648259, -0.1369659865235917, 
   -1.467446965793897, 1.4938747284363671, 1.083349517017723, 
   2.7635267477953676, 0.5231707273337634, 1.7927805578765401, 
   -3.721682228337613, -2.9546893799206373, 0.8118645621434553, 
   1.34172062837888, -1.4511277504161626, 0.3882626116551364, 
   -1.4391931522281993, -0.6819156923552327, 1.160120318656027, 
   1.5639004459635544, -3.732624578120067, -0.9560111129226243, 
   -1.9414461765504711, -0.7579249686632465, -6.31545889219251, 
   -1.5532841094377545, -1.5497025172303438, 0.2573435877366137, 
   5.672297172492563, 0.6470530188476005, 1.7602934734045448, 
   0.14908802556374212, -3.0764259027550906, -2.4072948913803884, 
   -2.238285837345302, -1.5950172777429543, 0.36773811938383005, 
   0.49346953100302926, -0.1507827635718968, 0.9388173328488847, 
   -0.04312911536317188, 1.838768569156855, 1.324523774233512, 
   2.9635053991473796, 3.3965383766731065, -0.5682114264191114, 
   6.102386882977953, 3.248031565336987, 0.1684896711649344, 
   1.545774550295846, -3.302891730524152, 2.850295414382799, 
   1.5009928894728546, 6.349234969496592, -7.2874155185181735, 
   0.9446463528388449, -1.4602172493187027, 1.8934983339331666, 
   -2.7391583974604146, -0.4143544437079072, 5.281879781172847, 
   4.533647271606242, -4.259135517930645, -2.4525434767356273, 
   -0.05635779798058138, 3.245380694690084, 4.882010217024799, 
   -24.590091654256412, -23.174648471846012, 24.362638802525908, 
   24.777676197916662, -20.14081940818005, 4.6640218722745885, 
   -16.462846294506107, -15.331280534710459, -15.18315306890372, 
   -16.95378768937553, -16.469432092033912, -10.348848410031678, 
   -9.922770475068774, -6.663949481262534, -6.923331429467453, 
   -1.8975090162389279, 0.054940251835887466, 3.5501397322373123, 
   4.057949517281486, -5.25975889502979, -5.171986903065317, 
   -4.737769743728677, 2.8001572054608914, -3.4613551345428277, 
   3.248987470316024, 3.373721210668009, -2.44610754400901, 
   -1.0549580154292926, 0.6283302952701888, 1.0712251748263952, 
   0.39299494477700136, 0.6551298473709721, -1.010680071875413, 
   2.68757745993571, -3.4482703758953903, -3.4226167970618917, 
   -2.999043637257728, -4.190134440160364, -4.284087050755261, 
   -3.3673150141808037, -2.5146851707331734, -2.2652665994492054, 
   -2.54546776424786, -0.27450501307976083, 0.06812218450386354, 
   2.0513478162397405, -0.6838033285489473, 0.018758980170787254, 
   0.5401010768782726, 1.860829362743516, 2.953480991785, 1.0474849102565713, 
   1.2034503384652453, -2.5517269784922973, 0.5302807614693847, 
   -3.3759722087561386, -1.3432123405968923, 0.012569015462759126, 
   0.10961611757284118, -0.982718579950415, 0.6371385978768558, 
   -3.6253115874437754, -1.4042872867730694, -3.08100876867411, 
   0.25383620795173556, 0.7410103600095681, 1.878302403411908, 
   -0.9791597909406846, 0.669010130272909, -2.153094167535528, 
   -0.8309209149324488, 0.2793703362749511, 0.6157080724624393, 
   0.6558646685493841, 1.5430516645988064, 0.11447292269031095, 
   2.455733270012388, 0.2720305701277539, -38.584582398249495, 
   6.550069647907549, 5.878212825137325, 13.947811258656657, 
   19.424800167268586, 5.972035564174348, 6.825789262488797, 
   1.2389761077811272, -1.2066690830256448, 0.01410367953531022, 
   4.0699845563772215, 2.036220580308054, -2.436114082547647, 
   4.793063025518677, 1.0785566162276155, -4.911028639206052, 
   1.3628765160106013, -10.824822279993896, -11.950312774290069, 
   -15.292292170306155, -1.405503508862239, -12.82926645325415, 
   3.6415477738482878, 3.838058319404354, -8.867276227560524, 
   5.707310703504845, 2.738004067001384, -5.383842055408422, 
   -2.051524910576063, -1.0000675644982948, 1.181574279837605, 
   1.797522451196528, 2.7991844380112525, -4.0657906533811, 
   -0.3241296498486008, 6.066899128762543, -0.04543536051914998, 
   -0.1458148022820751, -2.563087230561905, 3.1880637577451125, 
   -0.674209536068247, 5.050761783574217, -10.910058084527009, 
   -1.0019976207227046, 1.3194747337083754, -3.65663481655929, 
   -1.100956821798718, 2.080786780875769, -10.736221241408657, 
   -8.770072898852959, -14.045725749994745, -9.742448515244632, 
   -12.194358490867671, -2.5332463172035204, -1.2126801635131415, 
   0.9129652316660213, 0.5579309418567391, 4.071713090620051, 
   -2.4243276137972316, -1.3712202918413823, -1.8316590294280104, 
   0.2528473786910581, -1.072721072983768, -2.233697700553421, 
   -3.6564979734062035, -1.7241477880470484, -0.6808483902505031, 
   0.1454606849792981, -3.4583044737273667, 2.270097327268104, 
   -0.04996047883378196, 1.437875319369141, 2.7571754182517907, 
   3.5206131053182617, -1.2843090770970775, 2.2996986771108823, 
   -0.393730232451162, -0.12176139452185453, -7.413780301614679, 
   -1.946087936792992, -4.22735476438811, -2.61521734529515, 
   -2.0208918756889034, -0.9104315942295216, -0.2834887983790395, 
   0.2275373857382874, -4.67435870295003, 0.025967722758196032, 
   -3.313148801803436, -1.4636484453085359, -1.021535717187362, 
   -0.5546877449414751, -2.563673063823444, 1.058484428974225, 
   -0.6084255315709015, -2.0908838433047094, -1.627824104071351, 
   -0.8664313353569923, -2.3186421476102623, -0.8920583850031107, 
   -2.6071984250411333, -3.197841858785978, 0.2503361734202372, 
   -1.3241757253595097, -2.28048827792918, -0.3430216980309524, 
   -0.2806153379588068, 0.12565006452632588, -2.4792155576710684, 
   -1.2412320874018405, -3.932590171015363, 7.899285483185849, 
   1.590528215348968, 0.8956979473232423, 4.493502491888194, 
   3.2877264450708026, -1.8607294247453865, 1.026692059729612, 
   3.9059140925105567, -6.230321656073556, -2.3284989482272067, 
   0.0021542491240325035, -0.10315512526358361, 1.1034270081777322, 
   -2.1838780309594767, 0.6957054437393708, -0.49357202848113957, 
   -1.6572231253785503, -1.4176137424556146, -1.309623762704632, 
   -0.5238181848726526, -0.7889238949787796, -0.9138490922027813, 
   0.21878096828368143, -1.2138485690747984, -1.511948170298183, 
   -0.8457433925655096, 0.446783854860314, -2.1048378177824816, 
   1.4691428931459996, 0.20644121229724988, 1.6106053803287068, 
   -1.14493317560391, -1.3312038251938247, 0.30902317513755406, 
   -0.5722424594382574, 1.0420455998500984, 1.6671540897673367, 
   0.5332984049541665, -1.1057838657861794, -0.03705316472951381, 
   -0.5764807846621807, 0.7628138767213386, 1.6787138935819712, 
   -0.7744770766835245, 0.8568318856864607, 1.7396669472250323, 
   -2.052398898490992, -3.47735006417588, -1.3053032901016195, 
   -2.9615314339080214, -2.664301504269588, -2.468437780768909, 
   -0.7903438744219784, -2.8574158652918413, -2.4738125882422537, 
   -0.16040380369940976, -2.211098391825999, -2.4063260535608606, 
   -1.3663692324112162, -0.03219026741999187, 0.8128318019062135, 
   -1.620512833223529, -0.779057974479656, -1.348902468248525, 
   -1.7670257677505106, -0.6417932416884469, -1.394147210000483, 
   -1.1117182056227648, 1.193783530530709, -0.3386395407460441, 
   0.893875758937611, 0.025682234623218392, -1.6376960641496225, 
   -1.1345957589251157, -0.09686320717264607, -1.1233656397425875, 
   -2.8899361180829146, 0.4161612398088437, -1.0299253730677265, 
   -3.4908826877490355, -2.822212094846691, -1.1729159385163257, 
   -2.6400977143621276, -1.3098497802570819, -3.2444223449356286, 
   -1.2710154921974208, 0.6065271077809484, -3.7255634897928758, 
   -3.3318140565534122, -3.6630193952910304, -3.3899298471769725}}}, 
 {{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + S^2*(-43.88226172471013 + 
      740.1233003745197*\[Eta] - 2402.9356190586236*\[Eta]^2) + 
    S^3*(43.88124130414212 - 370.36191949208063*\[Eta] + 
      294.2889274078041*\[Eta]^2) + 
    S*(-5.025525637537955 - 282.35426243600176*\[Eta] + 
      1291.558161994137*\[Eta]^2) + S^4*(106.04745747402781 - 
      1569.0264665834338*\[Eta] + 4810.6063970990035*\[Eta]^2) - 
    132.2440773273655*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> -132.2440773273655, f11 -> -55.27369199465263, 
    f21 -> -81.91814519253751, f31 -> 12.216641809427705, 
    f41 -> -108.55504501698705}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -132.2440773273655, 24.165527563992956, 
       -5.472426661374088, 7.082553486878075*^-8}, {f11, -55.27369199465263, 
       6.124166674777052, -9.025504191827837, 4.036973383559978*^-18}, 
      {f21, -81.91814519253751, 6.5022977847000965, -12.598337988347883, 
       9.731906390182202*^-32}, {f31, 12.216641809427705, 2.0660581145355024, 
       5.913019446780803, 6.2887495181683245*^-9}, {f41, -108.55504501698705, 
       7.4080634035151185, -14.653633359222841, 1.3171328610770143*^-40}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2962.0949593620494, 2962.2171589547174, 
   2987.346499518629, 0.9999978800016321, ScientificForm[4.706470983002489], 
   {24.165527563992956, 6.124166674777052, 6.5022977847000965, 
   2.0660581145355024, 7.4080634035151185}, {{d10, -5.472426661374088}, 
    {f31, 5.913019446780803}, {f11, -9.025504191827837}, 
    {f21, -12.598337988347883}, {f41, -14.653633359222841}}, 5, 
   4.706470983002489, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -132.2440773273655, 24.165527563992956, 
       {-179.7244419830813, -84.76371267164966}}, {f11, -55.27369199465263, 
       6.124166674777052, {-67.30643848283859, -43.24094550646667}}, 
      {f21, -81.91814519253751, 6.5022977847000965, {-94.69384268559075, 
        -69.14244769948426}}, {f31, 12.216641809427705, 2.0660581145355024, 
       {8.157256289360978, 16.276027329494433}}, {f41, -108.55504501698705, 
       7.4080634035151185, {-123.11038840273031, -93.9997016312438}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{583.9727224461034, -57.04690330799729, 
   3.476700577896721, -11.689942083058652, 6.905925822900361}, 
   {-57.04690330799729, 37.505417460449806, -3.2796480924249383, 
   11.470383040648766, -5.491877643821333}, {3.4767005778967217, 
   -3.2796480924249374, 42.279876480915775, -1.5582703554860657, 
   45.798762935904186}, {-11.689942083058652, 11.470383040648766, 
   -1.5582703554860657, 4.268596132637994, -2.836064579680248}, 
   {6.905925822900359, -5.491877643821333, 45.798762935904186, 
   -2.836064579680248, 54.87940339049999}}, 3307.4901981197413 - 
    476.9090851445152*\[Eta] - 5980.371942864755*\[Eta]^2 + 
    127609.75402360641*\[Eta]^3 - 919107.7003332148*\[Eta]^4 + 
    2.8639341606409485*^6*\[Eta]^5 - 3.2636172954112873*^6*\[Eta]^6 + 
    S*(-5.025525637537955 + 5.108293878095165*f11*\[Eta] + 
      5.108293878095165*(31.74075652644143 - 4.*f11)*\[Eta]^2) + 
    S^2*(-43.88226172471013 - 9.034912822244205*f21*\[Eta] - 
      9.034912822244205*(-61.71145127894677 - 3.9999999999999996*f21)*
       \[Eta]^2) + S^3*(43.88124130414212 - 30.316180605890292*f31*\[Eta] - 
      30.316180605890292*(39.159245222660374 - 4.*f31)*\[Eta]^2) + 
    S^4*(106.04745747402781 + 14.453740646857153*f41*\[Eta] + 
      14.453740646857153*(-101.3924011119842 - 3.9999999999999996*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   22.375979572318446, {}, {}, {-1.8029425604636344, 3.871238354676734, 
   2.2939037888068015, 4.889826906246526, 0.5490898133884912, 
   -1.212436845090906, -1.1565677173357471, -1.5365203880719491, 
   -0.36820996230790115, 2.5722478426396265, 6.540429811090235, 
   5.170736460222088, 6.400630010330133, 0.15499260236992995, 
   -5.805474613695878, 12.124168478650063, 8.884350973431083, 
   2.7705656445091336, -2.8267850832708064, 0.8143218639675069, 
   -8.679856275834027, 3.1478525119100595, 13.804388295576246, 
   1.5375308559146106, 0.173584145262339, 2.4381285036956797, 
   1.2577493723947555, -0.43528667831651546, 0.4089900842905081, 
   0.696264702539338, 2.199747992272023, -0.8746414918587107, 
   -0.8045011770586825, -0.9761376683700291, 0.4005671203199199, 
   -11.261438634086517, -11.262318264684382, 4.308777775970157, 
   -0.7425431499755177, 0.8275103553573899, 1.3540570397226475, 
   1.5631174618374644, -0.2942330354035221, 7.310638454925083, 
   -0.7746997747353817, 2.407224204756403, 3.145784291883956, 
   -0.665150052867375, 0.7076164251702721, 2.9875281522295154, 
   0.17555192578356582, 0.36658472657381935, 2.119121681243996, 
   0.06821691995901347, 1.3877604856306789, -0.5536536163594974, 
   0.07415142746958736, -2.575428429458043, -1.343008900485529, 
   -0.1837118942271445, 2.035825270177611, 4.8581035664010415, 
   5.277395165872349, 1.139362256467848, -1.2669267941364524, 
   -1.1092274393822663, -0.676692511364763, 2.2839967063773656, 
   3.07177172647107, 0.6684818415765221, 0.1762729853185192, 
   -3.6575055988464555, 2.9756066992767956, 2.41734916721407, 
   2.869311667882357, 0.033245941099721676, -0.2914124645672018, 
   9.529043456106592, 5.413936285606269, -1.1162552080627393, 
   0.02727584107515213, -0.11210587147297701, 0.9149806471864395, 
   0.5690460169357721, 5.63140450093033, 1.5785818985727929, 
   0.4990321606910584, -0.3056593872411213, -0.24703211092901256, 
   -6.15248132180659, -1.133202806243844, 0.1808276032534195, 
   -0.3058006884502902, -2.092575085507633, -2.436470958758491, 
   -0.1630664518947924, 4.712232204472457, 0.9494718890341574, 
   -2.744974747066408, 1.7214640624260937, 3.6867774813358665, 
   -0.36047582100582076, -1.3744537932011553, 3.5512103307241887, 
   -0.9279652266513949, -1.9376586559951647, -0.1946677095124869, 
   -2.8871036459631796, -1.528762935357463, 1.1254388998586364, 
   -0.27354048067809345, -0.018769806564250757, -1.2183832399573475, 
   7.860107834834253, -5.024120615640641, 1.5659651751197998, 
   -0.7720903056829229, -0.41056207336396255, 1.132288677831184, 
   1.3622764455067227, -1.2186125660582547, -1.0386125942013678, 
   -0.46916618651039244, 0.3401433979229296, -1.0103140816968335, 
   0.7046247791872702, 0.17313801453155975, 1.477657725125482, 
   0.0959560369292376, 2.0840687601516947, 0.6128074658590776, 
   2.9179636306134853, -2.291044392622098, -0.2982119088269428, 
   0.17868040957364428, 0.934796191058922, 1.298854198522804, 
   7.7505005704447285, 0.4025501019755211, 0.7798086680436427, 
   0.9631838873106062, 2.5897990843900516, -0.8562853672392521, 
   0.8499977700812451, -0.23477557209525912, 3.0656581268222, 
   -0.22087478438470498, 2.01290980528438, -2.037948994645376, 
   0.9367559387037545, 0.18279591470400192, 2.3345391908633246, 
   1.3107684542269453, 1.4413991795681795, -0.6776655784137802, 
   2.283656115816484, 0.292969656191417, 1.9731468869690616, 
   -1.0575677346218981, 0.21204209592087864, -1.5893980921186994, 
   -0.8224052437017235, -1.4424600037150412, -0.9126039374796164, 
   -0.7624622062212438, 1.0769281558500552, -1.5216546379629108, 
   -0.7643771780899442, 0.3122524529690054, 0.7160325802765328, 
   -2.2558895220372506, 0.520723943160192, -3.452718883148009, 
   -2.2691976752607843, -5.013668164637238, -0.25394624773480245, 
   -1.4606867573029376, 0.3463593476640199, 5.761312932419969, 
   -0.4441979676075789, 0.6690424869493654, -0.9444951907689756, 
   -1.3762613709541256, -0.7071303595794234, -1.007266131907727, 
   -0.36399757230537944, 0.6773106731602638, 0.803042084779463, 
   -0.7382848458810258, 0.35131525053975565, -1.0692951218466078, 
   0.812602562673419, 0.7398070301023836, 2.378788655016251, 
   2.811821632541978, 2.044642368291534, 6.0971216252955855, 
   2.731600810756845, 1.1016882978256035, 0.5442642013808836, 
   -1.470391752518026, 0.6412255060367897, 0.5532939998934125, 
   4.269643840809749, -6.82689893897259, 1.0490407425177182, 
   -2.34819799781053, 4.815396555710777, -1.844952081374231, 
   -1.8035179193147997, 4.861682270873189, 1.974777370236552, 
   -3.784099413248441, -0.7804418518071543, -0.8212792414201431, 
   0.06159900527063655, 1.6982285276053517, -24.25734386138356, 
   -22.84190067897316, 21.219674077977288, 21.634711473368043, 
   -19.73859873904621, 1.7310234816686716, -15.994696279861273, 
   -14.863130520065624, -14.715003054258887, -16.487607364246287, 
   -16.00325176690467, -9.789719444192542, -9.363641509229637, 
   -6.534722899476947, -7.677161309122312, -2.6513388958937867, 
   -0.6988896278189713, 1.4185760350505916, 1.9263858200947652, 
   -4.7013782810245175, -4.613606289060044, -4.181615856960889, 
   1.0473026629342712, -2.9498604958916985, 0.7907211989854659, 
   0.9154549393374509, -2.021770555956209, -0.6306210273764918, 
   0.3308322356328972, 0.7737271151891036, -0.6364703805738827, 
   -0.37433547797991196, -0.21959122156613375, 1.5096208501490764, 
   -1.4834909821279325, -1.457837403294434, -0.8831589753490334, 
   -2.0767089004293666, -2.2937270714260194, -1.871199290351342, 
   -1.0185694469037117, -1.2660811636678773, -1.7955452140740817, 
   0.47541753709401746, -0.6830501854105933, 1.3001754463252837, 
   -1.6851906873148437, -1.4821826353759207, -0.9608405386684353, 
   -0.13779031919966656, 0.8283587217720196, -0.937301732906235, 
   -0.781336304697561, -1.3759774703262337, -0.2773477253354031, 
   -2.3567294028525794, -0.3239695346933331, 0.29352230605263685, 
   0.3905694081627189, -1.429644699648179, 0.1902124781790917, 
   -1.1724178062663668, 1.046114419517835, -1.7114736940347939, 
   -0.2853061556634202, 2.471267109706332, 1.3040407863327346, 
   -1.5556068096584568, 0.09256311155513686, -0.04833117844418666, 
   1.2738420741588925, 1.9174553727302737, 1.347852652194888, 
   1.3880092482818327, 2.275196244331255, -0.4264372945776813, 
   1.9148230527443957, -0.03647640027520538, -38.89648560047999, 
   6.238166445677052, 5.705322228856858, 17.072735101993658, 
   20.828497506252916, 5.968408815896055, 6.822162514210504, 
   4.411280075047216, 1.9634903484875394, 0.049038978962926194, 
   5.065352100920336, 0.7089734674536885, 0.2451422620415542, 
   4.850062739772056, -0.4122338508186658, -4.535353548866169, 
   0.7483077872434478, -12.086772654201468, -14.865892547935346, 
   -15.713247462319032, -3.333449242282313, -12.065937269187543, 
   1.1983188290159887, 2.0591632075038433, -7.705895056885765, 
   3.6578571107697826, 0.7540008328974181, -3.5216675854026107, 
   -0.29735042701940984, -0.11809400729362096, 0.2972998887648828, 
   0.03502202494701123, 0.925605493223884, -2.0823049809478107, 
   -1.8290697219085814, 4.653240344678579, -1.2196259579009165, 
   1.6214377302703724, -0.13252511510154363, 2.459770042204127, 
   1.2418389340068643, 5.537363917652328, -8.015122755826724, 
   0.2906083357534044, -1.271988515623434, -2.00266460997409, 
   -0.05017477301453255, 0.2743131825400269, -11.288800873935998, 
   -8.13032017205569, -13.760178267274568, -12.158581032619168, 
   -12.599599556466273, -3.112698239382098, -1.7921320856917191, 
   0.3335133094874436, -0.8497115490590659, 2.662384744640349, 
   -1.315781905469521, -2.9626982169620533, -0.47178544806320133, 
   -0.43405372049528523, -2.439276703436917, -0.4250906253746507, 
   -2.2533251860509154, -1.154829722616796, -0.11153032482025083, 
   -0.07850515772543076, -1.4307273775666545, 1.7810341393001181, 
   1.5616645189584233, 2.436123796213451, 5.162030356779269, 
   3.6953304502462743, -1.0898541271408249, 2.053987660646726, 
   -0.42306368785739323, -1.824007871990034, -7.301289865275976, 
   -2.7119894337806727, -2.3132584739942104, -3.4651777770932313, 
   -0.5506764253336769, -0.5886828431048343, 0.5680813935232436, 
   -0.9151500731773012, -4.966077926219896, -0.9947428511286489, 
   -3.0685929040660085, -2.7096166399028334, -2.11253349756862, 
   0.04988261337985023, -3.4987686008853416, 1.8307515107935615, 
   -0.2192503240116821, -2.4810370981208507, -2.4030196434141544, 
   0.06727209501877951, -1.5751868568609098, -1.3213573591592649, 
   -1.3613560071535176, -2.180250554273698, 0.547797709471979, 
   -1.6991938318678876, -1.6453509583170671, 0.40649513404696336, 
   0.3396696595409594, 0.745935062026092, -1.8716788580954926, 
   -0.5290396037589744, -4.111783340912552, 6.96378566022986, 
   1.1129902156153548, 1.5684768986639028, 5.12745291111878, 
   2.65168281449769, -1.2174025206554688, 1.7590587988024708, 
   4.091325097181652, -4.9850193020038205, -2.3400040445962986, 
   -1.0004771830012942, 0.32226302362050774, 1.0539358894552606, 
   -1.4090478742041341, 0.6591413904429828, -0.3257048226473671, 
   -1.6572231253785503, -1.4176137424556146, -1.309623762704632, 
   -0.5238181848726526, -0.7889238949787796, -0.9138490922027813, 
   0.21878096828368143, -1.2138485690747984, -1.511948170298183, 
   -0.8457433925655096, 0.446783854860314, -2.1048378177824816, 
   1.4691428931459996, 0.20644121229724988, 1.6106053803287068, 
   -1.14493317560391, -1.3312038251938247, 0.30902317513755406, 
   -0.5722424594382574, 1.0420455998500984, 1.6671540897673367, 
   0.5332984049541665, -1.1057838657861794, -0.03705316472951381, 
   -0.5764807846621807, 0.7628138767213386, 1.6787138935819712, 
   -0.7744770766835245, 0.8568318856864607, 1.7396669472250323, 
   -2.052398898490992, -3.47735006417588, -1.3053032901016195, 
   -2.9615314339080214, -2.664301504269588, -2.468437780768909, 
   -0.7903438744219784, -2.8574158652918413, -2.4738125882422537, 
   -0.16040380369940976, -2.211098391825999, -2.4063260535608606, 
   -1.3663692324112162, -0.03219026741999187, 0.8128318019062135, 
   -1.620512833223529, -0.779057974479656, -1.348902468248525, 
   -1.7670257677505106, -0.6417932416884469, -1.394147210000483, 
   -1.1117182056227648, 1.193783530530709, -0.3386395407460441, 
   0.893875758937611, 0.025682234623218392, -1.6376960641496225, 
   -1.1345957589251157, -0.09686320717264607, -1.1233656397425875, 
   -2.8899361180833694, 0.4161612398088437, -1.0299253730677265, 
   -3.4908826877490355, -2.822212094846691, -1.1729159385163257, 
   -2.6400977143621276, -1.3098497802570819, -3.2444223449356286, 
   -1.2710154921974208, 0.6065271077809484, -3.7255634897928758, 
   -3.3318140565534122, -3.6630193952910304, -3.3899298471769725}}}, 
 {{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + S^2*(-43.88226172471013 + 
      691.3576849956088*\[Eta] - 2207.87315754298*\[Eta]^2) + 
    S^3*(43.88124130414212 - 363.0252674006191*\[Eta] + 
      264.9423190419579*\[Eta]^2) + 
    S*(-5.025525637537955 - 285.34268722223214*\[Eta] + 
      1303.5118611390585*\[Eta]^2) + S^4*(106.04745747402781 - 
      1496.938662121907*\[Eta] + 4522.2551792528975*\[Eta]^2) - 
    129.12187029196053*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    179.70199481807717*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -129.12187029196053, d20 -> 179.70199481807717, 
    f11 -> -55.85870625920875, f21 -> -76.52068133889095, 
    f31 -> 11.97463731068039, f41 -> -103.56756072327921}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -129.12187029196053, 24.144187239438217, 
       -5.347948514955474, 1.3659982390883222*^-7}, {d20, 179.70199481807717, 
       90.30184126206477, 1.9900147362063683, 0.047143438850365975}, 
      {f11, -55.85870625920875, 6.112898966386162, -9.13784221960263, 
       1.6777160300776566*^-18}, {f21, -76.52068133889095, 
       7.0273354808939805, -10.889003598438764, 7.002831740927029*^-25}, 
      {f31, 11.97463731068039, 2.0634573447255646, 5.80319110607687, 
       1.1680275631531289*^-8}, {f41, -103.56756072327921, 7.799519571084801, 
       -13.278710282007083, 1.3445697913666054*^-34}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2960.113677396849, 2960.2851059682775, 
   2989.5738075795257, 0.9999978969636638, ScientificForm[4.687605017146438], 
   {24.144187239438217, 90.30184126206477, 6.112898966386162, 
   7.0273354808939805, 2.0634573447255646, 7.799519571084801}, 
   {{d20, 1.9900147362063683}, {d10, -5.347948514955474}, 
    {f31, 5.80319110607687}, {f11, -9.13784221960263}, 
    {f21, -10.889003598438764}, {f41, -13.278710282007083}}, 6, 
   4.687605017146438, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -129.12187029196053, 24.144187239438217, 
       {-176.56054378484066, -81.6831967990804}}, {d20, 179.70199481807717, 
       90.30184126206477, {2.2762848136572416, 357.1277048224971}}, 
      {f11, -55.85870625920875, 6.112898966386162, {-67.86937430471157, 
        -43.848038213705934}}, {f21, -76.52068133889095, 7.0273354808939805, 
       {-90.3280408535042, -62.71332182427769}}, {f31, 11.97463731068039, 
       2.0634573447255646, {7.920341414439688, 16.02893320692109}}, 
      {f41, -103.56756072327921, 7.799519571084801, {-118.89211311614864, 
        -88.2430083304098}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{582.9417774530511, 141.6778674895423, -57.16695650531127, 
   7.711292797443672, -11.81082666126536, 10.796779474546383}, 
   {141.6778674895423, 8154.422535319141, -26.54646937675566, 
   244.92327381397183, -10.981552765909028, 226.31943713442362}, 
   {-57.16695650531127, -26.54646937675566, 37.36753377324501, 
   -4.057373942806374, 11.43753337362519, -6.195808821801662}, 
   {7.711292797443672, 244.92327381397183, -4.057373942806374, 
   49.38344396103143, -1.8787888947184028, 52.322507282100055}, 
   {-11.81082666126536, -10.981552765909028, 11.43753337362519, 
   -1.8787888947184022, 4.257856213501879, -3.123887374505268}, 
   {10.796779474546383, 226.3194371344236, -6.195808821801662, 
   52.322507282100055, -3.1238873745052684, 60.83250553973484}}, 
   3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + 
    S*(-5.025525637537955 + 5.108293878095165*f11*\[Eta] + 
      5.108293878095165*(31.74075652644143 - 4.*f11)*\[Eta]^2) + 
    S^2*(-43.88226172471013 - 9.034912822244205*f21*\[Eta] - 
      9.034912822244205*(-61.71145127894677 - 3.9999999999999996*f21)*
       \[Eta]^2) + S^3*(43.88124130414212 - 30.316180605890292*f31*\[Eta] - 
      30.316180605890292*(39.159245222660374 - 4.*f31)*\[Eta]^2) + 
    S^4*(106.04745747402781 + 14.453740646857153*f41*\[Eta] + 
      14.453740646857153*(-101.3924011119842 - 3.9999999999999996*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   22.242157792256414, {}, {}, {-1.7879516948109995, 3.905639621417322, 
   2.333165107932473, 4.924692077542204, 0.5747491190395522, 
   -1.1971943065809683, -1.1502016972312958, -1.5355871534916332, 
   -0.36443549396653907, 2.583864968133639, 6.562470602356825, 
   5.203447079601574, 6.441074107800432, 0.19620364946058544, 
   -5.775340989989218, 12.12565479534942, 9.004597326787461, 
   2.978047327502736, -2.5668374285701248, 1.0742695186681885, 
   -8.677676287580198, 2.8389063672630073, 13.778594363906905, 
   1.7197663805791308, 0.12769433238008787, 2.7241160051471525, 
   1.7298199649603703, -0.03952792401878469, 0.8047488385882389, 
   0.9865460678815907, 2.1048477110907697, -0.8101296343684226, 
   -0.7468422610154448, -0.4933853459488091, 0.7305989860633417, 
   -11.29049810339211, -11.523151612695074, 4.501705234588371, 
   -0.509148319099495, 0.8519428705494647, 1.8357011488128592, 
   2.0072321620541516, 0.00017324259897577576, 7.605044732927581, 
   -0.41294096938281655, 2.7689830101089683, 3.5889667701640064, 
   -0.42107366447635286, 0.8756629545882788, 3.3854290878903157, 
   0.15203046351780358, 0.5068071230666646, 2.5891778199720648, 
   -0.10074111421999987, 1.2545388323164843, -0.5713632816577956, 
   0.07363325594451453, -2.114033504728468, -1.340749244654944, 
   -0.043146934835021966, 2.2385602146432575, 4.526797648813499, 
   4.946089248284807, 1.4988528481571848, -0.870869317427605, 
   -0.6487540076259393, -0.851195813304912, 2.313069446302052, 
   3.2628364594934283, 0.7257240372969136, -0.21626725937312585, 
   -4.5382406561166135, 3.1514434464352234, 2.614218921180509, 
   2.933702653781438, -0.18763966287588119, -0.9481618710888142, 
   9.844429853128986, 5.823402312215876, -1.1601742729503712, 
   0.26721320273145466, 0.18712243671689066, 1.1359444220065598, 
   0.20494938936144536, 5.754310630250984, 1.2564617608886692, 
   0.40669675882236334, -0.3515397298974676, -0.47642402491283065, 
   -6.415926303437118, -0.9374360168444582, -0.21398839279891035, 
   -0.03869294387732225, -1.700536977675256, -2.076902519874693, 
   -0.22359248634302276, 4.9077269847107345, 1.425423393213805, 
   -2.5279497401584194, 0.8543904015405133, 3.716931399912937, 
   -0.6677757857146389, -1.1336785203911859, 3.0516080727970802, 
   -0.8727709079762462, -2.1164142054508375, -0.37342325896815964, 
   -2.476884194692502, -1.489190280517505, 1.3248426222453418, 
   -1.2228834782863487, -0.1908399113503947, -1.2381825081943134, 
   7.706089825376694, -6.047130154609931, 0.5429556361505092, 
   -0.43384252959731384, -0.07231429727835348, 1.470536453916793, 
   1.7005242215923317, -0.8433920633297021, -0.6633920914728151, 
   -0.10945326498676877, 0.6998563194465532, -0.8328600456911772, 
   0.8820788151929264, -0.0310346583514729, 1.2734850522424495, 
   -0.37298265564004396, 1.6151300675824132, 0.9460317713683253, 
   3.251187936122733, -1.9578372372161539, 0.034995246579001105, 
   0.350680606856713, 1.1067963883419907, 1.4708543958058726, 
   7.458317333573177, 0.632609944480464, 1.0098685105485856, 
   0.571406737288271, 2.1980219343677163, -0.7106655388688523, 
   0.9956175984516449, -0.1539858791934421, 3.146447819724017, 
   -0.3095754477922128, 1.9242091418768723, -2.097014154530825, 
   0.8776907788183053, -0.4328124612479769, 1.7189308149113458, 
   1.0644730414283003, 1.1951037667695346, -0.7495741238217306, 
   2.2117475704085336, 0.262377011920762, 1.9425542426984066, 
   -1.2213427705496542, 0.04826705999312253, -2.2891061354671365, 
   -1.5221132870501606, -1.370824912523858, -0.8409688462884333, 
   -0.8592906677017709, 0.9800996943695282, -1.411688156528271, 
   -0.6544106966553045, 0.5233508278452064, 0.9271309551527338, 
   -2.69195321664165, 0.08466024855579235, -3.1339953477317977, 
   -1.950474139844573, -5.347570475662451, -0.5865158566934952, 
   -1.2801717244419706, 0.5268743805249869, 5.941827965280936, 
   -0.056970998099131975, 1.0562694564578123, -0.5571648651016403, 
   -1.9185054663330448, -1.2493744549583425, -1.267097875721447, 
   -0.6238293161190995, 0.8318891669787263, 0.9576205785979255, 
   -0.37222955071774777, 0.7173705457030337, -0.6745429297448027, 
   1.2073547547752241, 1.0344398777592687, 2.6734215026731363, 
   3.106454480198863, 0.8811836806003157, 5.89307172875624, 
   2.9296766374914114, 0.9448829835023389, 0.4448397800802013, 
   -1.2546794627664895, -0.06933495083831076, 0.5206031835568865, 
   3.956256890113764, -6.695604473943149, 1.0836325626819416, 
   -2.3770584737549143, 3.3525954561564504, -1.8690407867893555, 
   -1.567834897010016, 4.94484987572514, 0.9277141682614456, 
   -3.589192116373397, -1.3271410034412838, -0.6273627849659533, 
   -1.6122191845079215, 0.024410337826793693, -24.26800976512186, 
   -22.85256658271146, 19.584234710945566, 19.99927210633632, 
   -19.66438489972097, 0.2963118163966101, -15.859897627185092, 
   -14.728331867389443, -14.580204401582705, -16.352561640834665, 
   -15.868206043493046, -9.59193409331192, -9.165856158349015, 
   -6.357554144609821, -7.715294468876891, -2.6894720556483662, 
   -0.7370227875735509, 0.6417673037631175, 1.1495770888072911, 
   -4.525729867070822, -4.437957875106349, -4.00599199845783, 
   0.518102865117271, -2.8206040038962783, -0.11666423126644077, 
   0.008069509085544269, -1.9450117737465007, -0.5538622451667834, 
   0.33537809579547684, 0.7782729753516833, -0.8173404736457996, 
   -0.5552055710518289, -0.20789807389110138, 1.305626471688356, 
   -1.7988018476703473, -1.7731482688368487, -1.381292376053807, 
   -2.5737359259937875, -2.7370099717045377, -2.1302882967170262, 
   -1.277658453269396, -1.3900092212156778, -1.8702122738914113, 
   0.4007504772766879, -0.7180961318626942, 1.2651294998731828, 
   -1.7563716897120685, -1.6624986133178936, -1.1411565166104083, 
   -0.47669128294182883, 0.44105407254755846, -1.145538571203815, 
   -0.9895731429951411, -1.6300205405686938, -0.21466319503724662, 
   -2.57481063930436, -0.5420507711451137, 0.2976590031503292, 
   0.3947061052604113, -1.3183710196608445, 0.3014861581664263, 
   -2.187331430287486, 0.03292821993454709, -2.0945906981305598, 
   -0.12018140690270229, 1.8737777335477404, 1.5081068879526356, 
   -1.3514381573281753, 0.29673176388541833, -0.9122609837268101, 
   0.4099122688762691, 1.373811232821481, 1.2788183824663975, 
   1.3189749785533422, 2.2061619746027645, -0.21835644542852606, 
   2.122903901893551, 0.05662069636855449, -38.80386105581647, 
   6.330790990340574, 5.713159885893674, 15.291975734957305, 
   20.479288620240368, 5.860615205371687, 6.714368903686136, 
   2.5852947558182677, 0.1398485190534302, 0.08534456510733435, 
   4.910120033710427, 0.5737894663966472, -1.1401154536888498, 
   4.883545065567887, -0.8202152352673693, -4.440419133844898, 
   0.7326173204428414, -12.351063121783682, -16.444406426125624, 
   -15.672830990127295, -4.029705093439588, -11.964807023217872, 
   0.11023587457111717, 1.4715742968987797, -7.699331937626084, 
   3.022555432937679, 0.19640653212263715, -3.9744684623096873, 
   -0.7010090289059008, -0.23043220983117862, 0.2313318120418444, 
   -0.27734263393904257, 0.5686367100915959, -2.7358227558297585, 
   -1.9244210963352089, 4.614223731034144, -1.1565767636943747, 
   0.959382545371227, -1.3262179040184492, 2.576817584580567, 
   0.4556017300092208, 5.527007744164166, -9.722473921938672, 
   -0.05173630665831297, -2.558421185656698, -2.50273004762812, 
   -0.32075937808622257, -0.31513104872601616, -11.310294071884982, 
   -8.082547728193731, -13.707520219841626, -13.49980794945759, 
   -12.593070578756851, -3.179774878893568, -1.8592087252031888, 
   0.2664366699759739, -1.298233072646326, 2.212863050163378, 
   -1.4691429582935598, -3.4152325158270287, -0.798723480636454, 
   -0.48882866851135987, -2.6966434266732904, -1.1823784422931567, 
   -2.7636652206656436, -1.2438552627977515, -0.20055586500120626, 
   0.0008200929710255878, -2.4375354352396243, 1.8392780289327675, 
   0.8728233436199844, 2.1717820772278174, 3.714065332885639, 
   3.5215000050957315, -1.102441796457697, 2.0937267727131257, 
   -0.37567655586781257, -2.5791071510316215, -7.282929329374383, 
   -2.844574145490242, -3.5768281828868567, -3.6354738070003805, 
   -1.3487633517465838, -0.6355170655751863, 0.2981224895866035, 
   -1.4038043227828894, -4.981724245272744, -1.3914513329109468, 
   -3.062087632604289, -3.270316043830917, -2.51949965011363, 
   -0.05310185352391272, -3.7720682702506565, 1.6313107299579315, 
   -0.2737561131948496, -2.51590354942482, -2.5642050991909855, 
   -0.25158444834687543, -1.8046186431370188, -1.3347799933162605, 
   -1.9804180271426048, -2.6233937209340183, 0.5149819362823109, 
   -1.7022595873709179, -1.8248671631054094, 0.1640695873711593, 
   0.1636218403245948, 0.5698872428097275, -2.0439486889931686, 
   -0.7622442584001874, -4.113562714091131, 6.567756495922822, 
   1.0138394636469457, 1.3808081365855287, 4.960454653574743, 
   2.5158235423682527, -1.4222883710999668, 1.4919436420273087, 
   4.077931556452313, -5.736807587858948, -2.328967338678922, 
   -1.5125861880260345, 0.20291455001370196, 1.0534637203572856, 
   -1.79263100022672, 0.6571915912677468, -0.38627676308669834, 
   -1.6572231253785503, -1.4176137424556146, -1.3096237627050868, 
   -0.5238181848731074, -0.7889238949787796, -0.9138490922027813, 
   0.21878096828368143, -1.2138485690747984, -1.511948170298183, 
   -0.8457433925659643, 0.4467838548598593, -2.1048378177824816, 
   1.4691428931459996, 0.20644121229724988, 1.6106053803287068, 
   -1.1449331756043648, -1.3312038251942795, 0.30902317513755406, 
   -0.5722424594387121, 1.0420455998496436, 1.6671540897673367, 
   0.5332984049541665, -1.1057838657861794, -0.03705316472951381, 
   -0.5764807846621807, 0.7628138767213386, 1.6787138935819712, 
   -0.7744770766835245, 0.8568318856864607, 1.7396669472250323, 
   -2.0523988984914467, -3.477350064176335, -1.3053032901020742, 
   -2.9615314339080214, -2.6643015042700426, -2.4684377807693636, 
   -0.7903438744224331, -2.8574158652918413, -2.4738125882422537, 
   -0.16040380369940976, -2.211098391825999, -2.4063260535608606, 
   -1.3663692324112162, -0.03219026741999187, 0.8128318019057588, 
   -1.6205128332239838, -0.7790579744801107, -1.3489024682489799, 
   -1.7670257677509653, -0.6417932416884469, -1.394147210000483, 
   -1.1117182056227648, 1.193783530530709, -0.3386395407460441, 
   0.893875758937611, 0.025682234623218392, -1.6376960641496225, 
   -1.1345957589251157, -0.09686320717264607, -1.1233656397430423, 
   -2.8899361180833694, 0.4161612398088437, -1.0299253730677265, 
   -3.4908826877490355, -2.822212094846691, -1.1729159385163257, 
   -2.6400977143625823, -1.3098497802575366, -3.2444223449360834, 
   -1.2710154921974208, 0.6065271077809484, -3.7255634897928758, 
   -3.3318140565534122, -3.663019395291485, -3.3899298471774273}}}, 
 {{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + S^2*(-43.88226172471013 + 
      645.5331123584646*\[Eta] - 2024.5748669944032*\[Eta]^2) + 
    S^3*(43.88124130414212 - 352.93321471837584*\[Eta] + 
      224.57410831298486*\[Eta]^2) + 
    S*(-5.025525637537955 - 288.88693843318964*\[Eta] + 
      1317.6888659828885*\[Eta]^2) + S^4*(106.04745747402781 - 
      1443.6990420421182*\[Eta] + 4309.296698933741*\[Eta]^2) - 
    126.49568286865039*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    965.9900973827723*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> -126.49568286865039, d30 -> 965.9900973827723, 
    f11 -> -56.55252914715096, f21 -> -71.44873725501193, 
    f31 -> 11.641744034530609, f41 -> -99.88411147781586}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -126.49568286865039, 23.974316440506612, 
       -5.276299876267811, 1.9812796137805235*^-7}, {d30, 965.9900973827723, 
       285.9676853427367, 3.377969424150209, 0.0007882714811937753}, 
      {f11, -56.55252914715096, 6.072196875662625, -9.313355661081015, 
       4.154690238380324*^-19}, {f21, -71.44873725501193, 7.142097741454782, 
       -10.003886790893802, 1.4433309668451117*^-21}, 
      {f31, 11.641744034530609, 2.0516114122103764, 5.67443910929895, 
       2.381158727189957*^-8}, {f41, -99.88411147781586, 7.767318355006105, 
       -12.859536189016852, 8.013497642292896*^-33}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2952.6882011743205, 2952.859629745749, 2982.148331356997, 
   0.9999979281507235, ScientificForm[4.652717682347795], 
   {23.974316440506612, 285.9676853427367, 6.072196875662625, 
   7.142097741454782, 2.0516114122103764, 7.767318355006105}, 
   {{d30, 3.377969424150209}, {d10, -5.276299876267811}, 
    {f31, 5.67443910929895}, {f11, -9.313355661081015}, 
    {f21, -10.003886790893802}, {f41, -12.859536189016852}}, 6, 
   4.652717682347795, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -126.49568286865039, 23.974316440506612, 
       {-173.60059298873296, -79.39077274856783}}, {d30, 965.9900973827723, 
       285.9676853427367, {404.1187235421337, 1527.861471223411}}, 
      {f11, -56.55252914715096, 6.072196875662625, {-68.48322543078982, 
        -44.62183286351211}}, {f21, -71.44873725501193, 7.142097741454782, 
       {-85.4815824881569, -57.41589202186697}}, {f31, 11.641744034530609, 
       2.0516114122103764, {7.610723112064497, 15.67276495699672}}, 
      {f41, -99.88411147781586, 7.767318355006105, {-115.14539468872933, 
        -84.6228282669024}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{574.7678487895457, 486.6400050999086, -56.50905278157085, 
   8.678866336512398, -11.737327680568464, 11.13100970760871}, 
   {486.64000509990865, 81777.51706028245, -108.26211090477958, 
   886.3053446838803, -48.66893845179975, 734.0524683941575}, 
   {-56.50905278157085, -108.26211090477956, 36.87157489680695, 
   -4.385034602302949, 11.297131015413278, -6.349861821420459}, 
   {8.678866336512398, 886.3053446838803, -4.385034602302951, 
   51.00956014849349, -2.0534550559855314, 52.80541235802982}, 
   {-11.737327680568464, -48.66893845179975, 11.297131015413278, 
   -2.053455055985532, 4.209109386711854, -3.2141600027385375}, 
   {11.13100970760871, 734.0524683941575, -6.349861821420459, 
   52.80541235802982, -3.2141600027385375, 60.33123442801476}}, 
   3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + 
    S*(-5.025525637537955 + 5.108293878095165*f11*\[Eta] + 
      5.108293878095165*(31.74075652644143 - 4.*f11)*\[Eta]^2) + 
    S^2*(-43.88226172471013 - 9.034912822244205*f21*\[Eta] - 
      9.034912822244205*(-61.71145127894677 - 3.9999999999999996*f21)*
       \[Eta]^2) + S^3*(43.88124130414212 - 30.316180605890292*f31*\[Eta] - 
      30.316180605890292*(39.159245222660374 - 4.*f31)*\[Eta]^2) + 
    S^4*(106.04745747402781 + 14.453740646857153*f41*\[Eta] + 
      14.453740646857153*(-101.3924011119842 - 3.9999999999999996*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 21.912316843831, 
   {}, {}, {-1.739682690247264, 3.9578310825527296, 2.3804544404847547, 
   4.962027234049856, 0.6002245556828711, -1.182963664032286, 
   -1.1447064874701027, -1.535049613724368, -0.36053657012507756, 
   2.5954895787563146, 6.5844119279768165, 5.236434379662569, 
   6.483348838919028, 0.2428934313766149, -5.732848408465543, 
   12.150972020308927, 9.348984506160832, 3.172833447522862, 
   -2.3149529696966056, 1.3261539775417077, -8.525854339433408, 
   2.808696616153611, 14.286625368026762, 2.307954274833719, 
   0.2191574664257132, 3.005837624431024, 2.3774907873103075, 
   0.270254523328731, 1.1145312859357546, 1.2014227119152565, 
   2.171024108457914, -0.7454749913608794, -0.5986190145194996, 
   0.11962665529426886, 0.9798924970509688, -11.330365197869924, 
   -11.394634153009065, 4.921558336092403, -0.261274805748144, 
   1.0575935034671602, 2.496816929472061, 2.3314991496949915, 
   0.19691930387853063, 7.801790794207136, -0.13889280588682595, 
   3.043031173604959, 3.8889327595734358, -0.25040666512541065, 
   0.9820370169263697, 3.7199226360403372, 0.17386772283452956, 
   0.4514364031824698, 3.3412833472539205, 0.02750040365708628, 
   1.068343395447755, -0.7528661314590863, 0.42224137360972236, 
   -1.4070631482081808, -1.2469323632731175, -0.050915298416839505, 
   2.7450788021806147, 3.962833582629173, 4.382125182100481, 
   1.6234394285811504, -0.7081463715244354, -0.4150118747961642, 
   -0.9225995032606988, 2.62409566659926, 3.179434586619209, 
   1.3797908141191328, -0.17534214553779748, -5.613636244650479, 
   3.7171569604274737, 2.553959349267643, 2.4238267310179253, 
   -0.9682965271354078, -1.820095256881359, 10.450979158483733, 
   6.26220187034005, -1.3681415468345222, 1.0549623008382696, 
   0.5914765623974745, 1.1318987933682365, 0.15471356729449326, 
   5.865345807203084, 1.5916046383035791, 0.4802312967690341, 
   -0.23614274011561065, -0.0577513531875411, -5.943890677582658, 
   -0.7424920998446396, -0.26842257585531115, 0.016669589340381208, 
   -1.2001322018209066, -1.1708247326164383, -0.4319367080493066, 
   4.790690411683954, 1.92304626246505, -2.1056508905344344, 
   -0.26733538279586355, 3.3971716707524138, -0.3002212968481217, 
   -1.1543115445433614, 1.8763215150515862, -0.9310174844863468, 
   -2.509107556788422, -0.766116610305744, -1.5245014973529578, 
   -1.913413336693793, 1.834699514346994, -2.3899227191668615, 
   -0.360037458372517, -0.8421481775599204, 6.590039285470084, 
   -6.947506761985096, -0.35742097122465566, -0.14522094882568126, 
   0.2163072834932791, 1.7591580346884257, 1.9891458023639643, 
   -0.39103312396309775, -0.21103315210621076, -0.009728538844228751, 
   0.7995810455890933, -1.2245556546376974, 0.4903832062464062, 
   -0.6273983153496374, 0.6771213952442849, -0.9635761038084638, 
   1.0245366194139933, 1.303127765935642, 3.6082839306900496, 
   -1.6023949685377374, 0.39043751525741754, 0.10646247096110528, 
   0.862578252446383, 1.226636259910265, 7.06685640579235, 1.181035294087451, 
   1.5582938601555725, 0.39074785532966416, 2.0173630524091095, 
   -0.5746258197832503, 1.1316573175372469, -0.2369370268588682, 
   3.0634966720585908, -0.4450113606494597, 1.7887732290196254, 
   -1.1573391972888203, 1.8173657360603102, -0.10144386838692299, 
   2.0502994077723997, 1.3624471177249688, 1.493077843066203, 
   -0.6845038824289986, 2.2768178118012656, 0.36508798481600024, 
   2.045265215593645, -0.8482405042977916, 0.42136932624498513, 
   -2.019583716019497, -1.252590867602521, -0.29996217611778775, 
   0.22989389011763706, -0.983456369549458, 0.855933992521841, 
   -1.4512461914855521, -0.6939687316125855, 0.7335271038873543, 
   1.1373072311948818, -2.890802443244411, -0.11418897804696826, 
   -2.497646601290853, -1.3141253934036286, -5.7590012007262885, 
   -0.998027072115292, -1.507246303863667, 0.2997998011032905, 
   5.71475338585924, 0.3462871950209774, 1.4595276495779217, 
   -0.15219833739092792, -2.565034294138968, -1.895903282764266, 
   -1.9079179011769156, -1.264649341574568, 0.41524372991761993, 
   0.5409751415368191, -0.28285284994990434, 0.8067472464708771, 
   -0.22718392657725417, 1.6547137579427726, 1.2322853184618907, 
   2.8712669433757583, 3.304299920901485, -0.1531835275341109, 
   5.990576024281836, 3.1741087162563417, 0.5917039336745802, 
   -0.06866858608691473, -0.3080472657957216, -1.3651339104026192, 
   -0.39685174896203534, 4.7011859251811075, -6.508816116856906, 
   1.0228110376037876, -3.368772610635915, 2.1083461263860954, 
   -1.6827209218895405, -0.627170684212615, 5.259528473156024, 
   0.7076750254850595, -3.5186480203956307, -1.5254271033018085, 
   -0.29478518498626727, -2.592276274044707, -0.9556467517099918, 
   -24.057936719432746, -22.642493537022347, 18.68834629810317, 
   19.103383693493925, -19.42412409435019, -0.4933847858660556, 
   -15.594562347303508, -14.46299658750786, -14.314869121701122, 
   -16.089799695638703, -15.605444098297085, -9.353487710728587, 
   -8.927409775765682, -6.497956238523329, -8.29395744194062, 
   -3.268135028712095, -1.3156857606372796, 0.21800290568262426, 
   0.7258126907267979, -4.337498264399983, -4.24972627243551, 
   -3.819597513653207, 0.2299948209520153, -2.692188550780884, 
   0.3758804894005152, 0.5006142297525003, -1.8733028362621553, 
   -0.482153307682438, 0.19633917092096453, 0.639234050477171, 
   -0.9155018570831999, -0.6533669544892291, 0.022640792051788594, 
   1.398806977131244, -0.7339925059632151, -0.7083389271297165, 
   -0.41238505187038754, -1.6071638974035523, -1.8836191447908277, 
   -1.6592992857977151, -0.8066694423500849, -1.188776544222037, 
   -1.761579415379856, 0.5093833357882431, -0.5731242123642915, 
   1.4101014193715855, -1.5067984843476552, -1.119476893888077, 
   -0.5981347971805917, 0.4718507317647891, 1.5108929966072537, 
   0.019296372319786315, 0.1752618005284603, -1.5749597413432639, 
   0.06831019895844292, -2.696232443864119, -0.6634725757048727, 
   0.16782081321707665, 0.2648679153271587, -1.2075833942471945, 
   0.41227378358007627, -1.7791644377862212, 0.43919079762326874, 
   -2.308704172000489, 0.04637475324261686, 1.5382761351456793, 
   1.719688029567351, -1.137973151562619, 0.5101967696509746, 
   -1.400014250093136, -0.0778409974900569, 0.7406837645507949, 
   0.6771760102456028, 0.7173326063325476, 1.60451960238197, 
   0.01745438251828091, 2.358714729840358, 0.23777399928121667, 
   -38.6176572691129, 6.516994777044147, 5.841374207303488, 
   14.270646965162086, 19.098066520976317, 5.9132858961384045, 
   6.767039594452854, 1.475728724446526, -0.971228713884102, 
   0.03472761618513687, 3.8304005080194656, 1.0330294142527237, 
   -1.5579345202086188, 4.678548322935967, -1.111893873045119, 
   -4.346102432740281, 0.8761388043585612, -13.481864023931394, 
   -16.91459929415396, -16.29574960112859, -4.953171991382533, 
   -11.3466551711399, 0.22173564546756097, 1.383968708858447, 
   -6.836043253327716, 3.74743069256283, 0.9971565993610056, 
   -2.966118711834042, 0.18978338894112312, -0.018316504778795206, 
   0.48581563635525526, 0.6961965287614476, 1.667062220869866, 
   -2.0173804847136125, -0.9058409968470187, 5.617734232869225, 
   -0.24480751795726974, 0.8158100611622103, -1.2967358087912544, 
   3.1944521227933365, -0.5429947230427388, 4.84176109190048, 
   -10.30030234192327, -1.2609754149443688, -2.92671233296187, 
   -1.9657681472872355, -0.4764564453807907, 0.27554448279852295, 
   -11.959828181854391, -7.517407298434591, -13.47810657820446, 
   -13.461220188856714, -13.123352732538024, -3.4650722171691086, 
   -2.1445060634787296, -0.018860668299566896, -1.2763232866077487, 
   2.236063155440661, -0.6457836133808996, -2.591940996491303, 
   0.03883585514222432, -0.25519517098973665, -1.7968175462679028, 
   -0.6003860483165226, -2.790479574649453, -1.5438875350337184, 
   -0.5005881372371732, 0.08375723784638467, -2.1213828872305385, 
   2.3076599375322076, 0.24233164280531128, 1.3714368030869082, 
   3.663088011142918, 3.4492735517001165, -1.094295777235402, 
   2.3287213005664853, -0.4269013844841538, -2.0795711553796536, 
   -7.194206308226512, -2.486290339576499, -3.3496185738008535, 
   -2.9621387865913675, -1.0036932819634785, -0.6918711288344639, 
   0.5552055011153243, -1.4717178165274163, -5.312043457632626, 
   -1.5703372771367867, -2.801747546548995, -2.7775867177515465, 
   -1.9309030127892584, 0.4846789126772819, -3.1387342930261184, 
   2.2235816382781195, -0.12992786430777414, -2.354662732140241, 
   -1.938516740995965, 0.3423958552334625, -1.6773844146187002, 
   -0.8908765515939194, -1.5364424398248957, -2.8401208458813016, 
   0.16787252069252645, -1.3298702744800721, -1.6760521644109758, 
   0.42649680647264177, 0.2890551055593278, 0.6953205080444604, 
   -1.9211480125400158, -0.5822038702672216, -4.3386143059892675, 
   6.545555506616438, 0.7681356061175393, 1.956432310062155, 
   5.469629877491116, 3.0520230247357176, -1.2848624798671153, 
   1.6069118237514886, 3.840944925374515, -5.38781888846097, 
   -2.3371880555246207, -1.2702344639528746, -0.06509198816047501, 
   1.0499712256792009, -1.6036104740719566, 0.6526773342325214, 
   -0.2534376415769657, -1.6572231253785503, -1.4176137424556146, 
   -1.3096237627050868, -0.5238181848731074, -0.7889238949787796, 
   -0.9138490922027813, 0.21878096828368143, -1.2138485690747984, 
   -1.511948170298183, -0.8457433925655096, 0.446783854860314, 
   -2.1048378177824816, 1.4691428931459996, 0.20644121229724988, 
   1.6106053803287068, -1.1449331756043648, -1.3312038251942795, 
   0.30902317513755406, -0.5722424594387121, 1.0420455998496436, 
   1.6671540897673367, 0.5332984049541665, -1.1057838657861794, 
   -0.03705316472951381, -0.5764807846621807, 0.7628138767213386, 
   1.6787138935819712, -0.7744770766835245, 0.8568318856864607, 
   1.7396669472250323, -2.0523988984914467, -3.477350064176335, 
   -1.3053032901020742, -2.9615314339080214, -2.6643015042700426, 
   -2.4684377807693636, -0.7903438744224331, -2.8574158652918413, 
   -2.4738125882422537, -0.16040380369940976, -2.211098391825999, 
   -2.4063260535608606, -1.3663692324112162, -0.03219026741999187, 
   0.8128318019057588, -1.6205128332239838, -0.7790579744801107, 
   -1.3489024682489799, -1.7670257677509653, -0.6417932416884469, 
   -1.394147210000483, -1.1117182056227648, 1.193783530530709, 
   -0.3386395407460441, 0.893875758937611, 0.025682234623218392, 
   -1.6376960641496225, -1.1345957589251157, -0.09686320717264607, 
   -1.1233656397430423, -2.8899361180833694, 0.4161612398088437, 
   -1.0299253730677265, -3.4908826877490355, -2.822212094846691, 
   -1.1729159385163257, -2.6400977143625823, -1.3098497802575366, 
   -3.2444223449360834, -1.2710154921974208, 0.6065271077809484, 
   -3.7255634897928758, -3.3318140565534122, -3.663019395291485, 
   -3.3899298471774273}}}, 
 {{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + S^2*(-43.88226172471013 + 
      649.3227789683363*\[Eta] - 2039.73353343389*\[Eta]^2) + 
    S^3*(43.88124130414212 - 352.09189191011484*\[Eta] + 
      221.20881707994093*\[Eta]^2) + 
    S*(-5.025525637537955 - 288.97958137831534*\[Eta] + 
      1318.059437763391*\[Eta]^2) + S^4*(106.04745747402781 - 
      1455.7013461359873*\[Eta] + 4357.305915309217*\[Eta]^2) - 
    126.87413596636446*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1392.3560223624181*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    167.81412284407148*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -126.87413596636446, d20 -> -167.81412284407148, 
    d30 -> 1392.3560223624181, f11 -> -56.57066493716941, 
    f21 -> -71.86818420313759, f31 -> 11.613992424946336, 
    f41 -> -100.71450579490767}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -126.87413596636446, 23.969731157764326, 
       -5.293097996439861, 1.8180163853413706*^-7}, 
      {d20, -167.81412284407148, 148.13713174474842, -1.1328295672230781, 
       0.25783983272591915}, {d30, 1392.3560223624181, 472.63795568867675, 
       2.945925111608161, 0.0033731745063598556}, {f11, -56.57066493716941, 
       6.07046694058228, -9.31899728486836, 3.9969112816364036*^-19}, 
      {f21, -71.86818420313759, 7.149632234103409, -10.052011327286142, 
       9.713468301918317*^-22}, {f31, 11.613992424946336, 2.0511660828465543, 
       5.662141414131002, 2.549697712147377*^-8}, {f41, -100.71450579490767, 
       7.79960076107761, -12.91277706129573, 4.879903530654339*^-33}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2953.4015190955297, 2953.6305579503355, 
   2987.0702393043025, 0.9999979335626924, ScientificForm[4.646636924050626], 
   {23.969731157764326, 148.13713174474842, 472.63795568867675, 
   6.07046694058228, 7.149632234103409, 2.0511660828465543, 
   7.79960076107761}, {{d20, -1.1328295672230781}, {d30, 2.945925111608161}, 
    {d10, -5.293097996439861}, {f31, 5.662141414131002}, 
    {f11, -9.31899728486836}, {f21, -10.052011327286142}, 
    {f41, -12.91277706129573}}, 7, 4.646636924050626, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -126.87413596636446, 23.969731157764326, {-173.9702743864821, 
        -79.77799754624684}}, {d20, -167.81412284407148, 148.13713174474842, 
       {-458.8764971314848, 123.24825144334184}}, {d30, 1392.3560223624181, 
       472.63795568867675, {463.7088699514064, 2321.0031747734297}}, 
      {f11, -56.57066493716941, 6.07046694058228, {-68.49802237921578, 
        -44.64330749512304}}, {f21, -71.86818420313759, 7.149632234103409, 
       {-85.91590410178976, -57.82046430448541}}, {f31, 11.613992424946336, 
       2.0511660828465543, {7.5838261654845445, 15.644158684408126}}, 
      {f41, -100.71450579490767, 7.79960076107761, {-116.03929499040014, 
        -85.3897165994152}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{574.5480117754979, 49.48931244154882, 360.62171179905886, 
   -56.471117995602484, 8.79755881561805, -11.722375144480395, 
   11.369478787392499}, {49.48931244154881, 21944.609801560953, 
   -55754.746369313536, 2.371569380719763, 54.84997003276464, 
   3.629004718843334, 108.58847253840605}, {360.62171179905897, 
   -55754.746369313536, 223386.63715757156, -114.22513517386413, 
   746.4367394897919, -57.86109797939898, 457.7380611271062}, 
   {-56.471117995602484, 2.371569380719758, -114.22513517386413, 
   36.85056887670239, -4.376578258860758, 11.291008614749256, 
   -6.334464885441665}, {8.79755881561805, 54.84997003276467, 
   746.4367394897919, -4.376578258860758, 51.117241082930505, 
   -2.043200312083557, 53.04637565991881}, {-11.722375144480397, 
   3.6290047188433316, -57.86109797939896, 11.291008614749252, 
   -2.043200312083557, 4.207282299420078, -3.194349131751476}, 
   {11.369478787392499, 108.58847253840607, 457.7380611271062, 
   -6.334464885441665, 53.04637565991881, -3.194349131751475, 
   60.83377203220244}}, 3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6 + 
    S*(-5.025525637537955 + 5.108293878095165*f11*\[Eta] + 
      5.108293878095165*(31.74075652644143 - 4.*f11)*\[Eta]^2) + 
    S^2*(-43.88226172471013 - 9.034912822244205*f21*\[Eta] - 
      9.034912822244205*(-61.71145127894677 - 3.9999999999999996*f21)*
       \[Eta]^2) + S^3*(43.88124130414212 - 30.316180605890292*f31*\[Eta] - 
      30.316180605890292*(39.159245222660374 - 4.*f31)*\[Eta]^2) + 
    S^4*(106.04745747402781 + 14.453740646857153*f41*\[Eta] + 
      14.453740646857153*(-101.3924011119842 - 3.9999999999999996*f41)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   21.899680914007106, {}, {}, {-1.7257604021478983, 3.963925620249938, 
   2.3819918626131766, 4.961336079926696, 0.5988324018062485, 
   -1.1841890712908025, -1.1454160991684148, -1.5352719456564046, 
   -0.36067448537187374, 2.5948993344322844, 6.583241906791045, 
   5.234885232570377, 6.482090448309918, 0.2432060437704422, 
   -5.728933049724674, 12.161414498261365, 9.441771450035958, 
   3.1566291567792177, -2.331793257710615, 1.3093136895276984, 
   -8.459917183547077, 2.947509315818934, 14.523561356265873, 
   2.4778214914972523, 0.2821265399343247, 2.9893429426715556, 
   2.4308774396267836, 0.21208624106520801, 1.0563630036722316, 
   1.1533095900945227, 2.24696836204339, -0.7487080417586185, 
   -0.561591930056693, 0.15245526953049193, 0.9273942786735461, 
   -11.33365071512253, -11.209456985531688, 5.011860974387673, 
   -0.2668089740986943, 1.1363307154556423, 2.551423212626105, 
   2.25591017744091, 0.13877236350026578, 7.743643853828871, 
   -0.19608944119545413, 2.9858345382963307, 3.803076973750649, 
   -0.2952783647410797, 0.9462302823490063, 3.67160630897024, 
   0.19508979515376268, 0.3579417631690376, 3.441757145957581, 
   0.16730997522381585, 1.0517686080620479, -0.82425586391264, 
   0.5763642035540215, -1.3222455962595632, -1.2066365504338137, 
   -0.12356804942919553, 2.8688037140163942, 3.8770708501419904, 
   4.296362449613298, 1.5013908968544456, -0.8313704643901474, 
   -0.5386126249682093, -0.8681778821596708, 2.7470580818867347, 
   3.0485293305973755, 1.6402908801428566, 0.03603541103620955, 
   -5.654555985068782, 3.88025570347736, 2.4304097788453873, 
   2.1670685610156397, -1.204081152908202, -1.8815175664981325, 
   10.563377921445863, 6.254228373295518, -1.4383047372803048, 
   1.2844948643514726, 0.6225883677043385, 1.0212951977505327, 
   0.3118471552215851, 5.853826657946229, 1.8981634195506558, 
   0.5581601400781437, -0.1626144741430835, 0.24000973420606897, 
   -5.605806301785833, -0.7528575133369486, -0.09801369247270486, 
   -0.09043710658625059, -1.1723318447684505, -0.9479792652850847, 
   -0.49408784653769544, 4.642757904952759, 1.9082939506211005, 
   -2.026136065594983, -0.335432034281439, 3.2411871540894026, 
   0.013344742990739178, -1.2819929980050802, 1.6036158591191452, 
   -0.9839077160627312, -2.594401737651424, -0.8514107911687461, 
   -1.3061621874358025, -2.120144017079838, 1.9615384031239955, 
   -2.4375045439496716, -0.34997808373327643, -0.6575971479273903, 
   6.173289306506831, -6.841111268046006, -0.251025477285566, 
   -0.1844067434135468, 0.17712148890541357, 1.7199722401005602, 
   1.9499600077760988, -0.37615694003261524, -0.19615696817572825, 
   -0.14286001484697408, 0.6664495695863479, -1.4848318564349938, 
   0.2301070044491098, -0.7900707474136652, 0.5144489631802571, 
   -0.9933124748408773, 0.9948002483815799, 1.2966389174293909, 
   3.6017950821837985, -1.609605287904742, 0.383227195890413, 
   -0.08603469892432258, 0.6700810825609551, 1.034139090024837, 
   7.037965879370859, 1.309800209442983, 1.6870587755111046, 
   0.5039475055491494, 2.1305627026285947, -0.5862943431948224, 
   1.1199887941256748, -0.3133362352396034, 2.9870974636778556, 
   -0.46110729090923996, 1.7726772987598451, -0.7135003757757659, 
   2.2612045575733646, 0.3479830731757829, 2.4997263493351056, 
   1.615259066701583, 1.7458897920428171, -0.6203705923135203, 
   2.340951101916744, 0.4254882061013632, 2.1056654368790078, 
   -0.6029074705716084, 0.6667023599711683, -1.5560377284105016, 
   -0.7890448799935257, 0.13741402538653347, 0.6672700916219583, 
   -0.9905751928731661, 0.8488151691981329, -1.522861355006171, 
   -0.7655838951332044, 0.7223345649490511, 1.1261146922565786, 
   -2.7638218168353887, 0.01279164836205382, -2.3737384862092767, 
   -1.1902172783220522, -5.776160561838424, -1.0158782751186664, 
   -1.6963699981029094, 0.11067610686404805, 5.525629691619997, 
   0.3335786128791369, 1.4468190674360812, -0.16420379950386632, 
   -2.5833585774571475, -1.9142275660824453, -2.062801955130908, 
   -1.4195333955285605, 0.15522075462104112, 0.28095216624024033, 
   -0.42367513394628986, 0.6659249624744916, -0.224133363850342, 
   1.6577643206696848, 1.1745120403315923, 2.81349366524546, 
   3.2465266427711867, -0.03676147891928849, 6.1341005655976915, 
   3.1844491142142033, 0.5130406372200014, -0.2463559210505082, 
   0.003542774075867783, -1.5871404774111397, -0.7856961286443038, 
   5.1843141102599475, -6.491030546359525, 0.9789303874017605, 
   -3.792279630210942, 2.2795480549202694, -1.5886206411723833, 
   -0.328049755200027, 5.357462886195663, 1.1262016071032122, 
   -3.58349739437881, -1.3437133234065186, -0.24349100740118956, 
   -2.2005464283188303, -0.5639169059841151, -23.959962650371835, 
   -22.544519467961436, 19.098325867241783, 19.513363262632538, 
   -19.354626534313866, -0.13538687780510372, -15.543833668394655, 
   -14.412267908599006, -14.264140442792268, -16.0403285026091, 
   -15.555972905267481, -9.345646211564599, -8.919568276601694, 
   -6.647176740644227, -8.530586614202093, -3.5047642009735682, 
   -1.5523149328987529, 0.4135177029920669, 0.9213274880362405, 
   -4.340918650997537, -4.253146659033064, -3.8238166692262894, 
   0.36344534971567555, -2.6991638045747095, 1.0401382227323666, 
   1.1648719630843516, -1.8794535209403875, -0.48830399236067024, 
   0.13273187294407762, 0.5756267525002841, -0.8697550183564999, 
   -0.6076201157625292, 0.11863685216485464, 1.540395755474492, 
   -0.1087290034806756, -0.08307542464717699, 0.2605840401806745, 
   -0.9357704075432594, -1.2886485968319903, -1.3238220473967885, 
   -0.4711922039491583, -1.0389262410053561, -1.6768600983159558, 
   0.5941026528521434, -0.49187786021002466, 1.4913477715258523, 
   -1.3615881006085147, -0.7909993901253074, -0.2696572934178221, 
   1.0574139034197287, 2.1738311934291232, 0.6359781804035265, 
   0.7919436086122005, -1.425548668499232, 0.16233795276821184, 
   -2.6424268648797806, -0.6096669967205344, 0.10847600949182379, 
   0.20552311160190584, -1.2134831791067882, 0.40637399872048263, 
   -1.099194733466902, 1.1174692327535922, -2.214535471966883, 
   0.03856990776648672, 1.6844387766959699, 1.7125787471322838, 
   -1.1443014425785805, 0.5038684786350132, -1.1898381922451335, 
   0.13233506035794562, 0.7289640140852498, 0.4456221151108366, 
   0.4857787111977814, 1.3729657072472037, 0.019062387984376983, 
   2.360322735306454, 0.2718834295610577, -38.581085953356705, 
   6.553566092800338, 5.894105266908809, 14.696825717257525, 
   18.660401461549554, 5.989618612960385, 6.843372311274834, 
   1.8852339761428993, -0.5635445695238559, -0.005492945297646656, 
   3.4302840939649286, 1.3023014333462015, -1.0601529453292642, 
   4.571578423033316, -1.0397157093852911, -4.351225514980342, 
   0.9472129815962944, -13.850818638973578, -16.344761526638194, 
   -16.590595507233502, -5.017884290016809, -11.123620662809117, 
   0.8067968994209878, 1.6346712983931866, -6.458239518938171, 
   4.380240825553301, 1.6251876132723737, -2.298065526422306, 
   0.7817483798671674, 0.13062966642428364, 0.6306262473713105, 
   1.2797245454030417, 2.3276783902938405, -1.378438851134888, 
   -0.4093053925412278, 6.079875302981691, 0.126576750662025, 
   1.0784825216819627, -0.6958656443684959, 3.4094195156008027, 
   -0.5965544049231539, 4.54440900045347, -9.714523993006424, 
   -1.626111548991048, -2.455738601217945, -1.482498411931374, 
   -0.41192286872683326, 0.8265385270001389, -12.235932928036618, 
   -7.291493722007999, -13.402781135245732, -12.783674915186566, 
   -13.36062246439542, -3.5579627264223745, -2.2373965727319955, 
   -0.11175117755283281, -1.0457695810873702, 2.4676789321329125, 
   -0.20684597839090202, -2.005699561349502, 0.5695224316018539, 
   -0.12509969303437174, -1.272909698548574, 0.029433325638365204, 
   -2.5509878505663437, -1.6324725400481839, -0.5891731422516386, 
   0.08129851920557485, -1.486017998448915, 2.4857096477790037, 
   0.3032803896248879, 1.148362980445654, 4.353666582656388, 
   3.5030006623137524, -1.084501265939707, 2.4128722022760485, 
   -0.47284757490024276, -1.4872239372907643, -7.164088003134111, 
   -2.262858122489888, -2.62706374850859, -2.5810784937043536, 
   -0.45835367837344165, -0.693680090791986, 0.8016226204308623, 
   -1.261045902744172, -5.450133462625217, -1.4539265616595003, 
   -2.690043038333897, -2.283979841796281, -1.4706914562352722, 
   0.772759759233395, -2.7246033814094517, 2.58321499162912, 
   -0.03960292070496507, -2.2663240566803324, -1.5829732755887562, 
   0.7615923325379299, -1.508237951402407, -0.6883374902836294, 
   -1.035612532817595, -2.7175446897540496, 0.030827138862150605, 
   -1.1639963613984037, -1.5219623508387485, 0.6617133945505884, 
   0.43111668245956025, 0.8373820849446929, -1.7821089445847065, 
   -0.38789195344406835, -4.437070641725768, 6.730788832670896, 
   0.7085162794687676, 2.302920813884157, 5.776609739823925, 
   3.3555957718494938, -1.1233057777940303, 1.7892022499909217, 
   3.742940361202727, -4.863550365659194, -2.3462517342754836, 
   -0.9110678279375861, -0.12460844327415543, 1.0486622473836178, 
   -1.33127810014048, 0.6516450613453344, -0.1649756520982919, 
   -1.6572231253785503, -1.4176137424556146, -1.3096237627050868, 
   -0.5238181848731074, -0.7889238949787796, -0.9138490922027813, 
   0.21878096828368143, -1.2138485690747984, -1.511948170298183, 
   -0.8457433925659643, 0.4467838548598593, -2.1048378177824816, 
   1.4691428931459996, 0.20644121229724988, 1.6106053803287068, 
   -1.1449331756043648, -1.3312038251942795, 0.30902317513755406, 
   -0.5722424594387121, 1.0420455998496436, 1.6671540897673367, 
   0.5332984049541665, -1.1057838657861794, -0.03705316472951381, 
   -0.5764807846621807, 0.7628138767213386, 1.6787138935819712, 
   -0.7744770766835245, 0.8568318856864607, 1.7396669472250323, 
   -2.0523988984914467, -3.477350064176335, -1.3053032901020742, 
   -2.9615314339080214, -2.6643015042700426, -2.4684377807693636, 
   -0.7903438744224331, -2.8574158652918413, -2.4738125882422537, 
   -0.16040380369940976, -2.211098391825999, -2.4063260535608606, 
   -1.3663692324112162, -0.03219026741999187, 0.8128318019057588, 
   -1.6205128332239838, -0.7790579744801107, -1.3489024682489799, 
   -1.7670257677509653, -0.6417932416884469, -1.394147210000483, 
   -1.1117182056227648, 1.193783530530709, -0.3386395407460441, 
   0.893875758937611, 0.025682234623218392, -1.6376960641496225, 
   -1.1345957589251157, -0.09686320717264607, -1.1233656397430423, 
   -2.8899361180833694, 0.4161612398088437, -1.0299253730677265, 
   -3.4908826877490355, -2.822212094846691, -1.1729159385163257, 
   -2.6400977143625823, -1.3098497802575366, -3.2444223449360834, 
   -1.2710154921974208, 0.6065271077809484, -3.7255634897928758, 
   -3.3318140565534122, -3.663019395291485, -3.3899298471774273}}}, 
 {3307.4901981197413 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 - 
   476.9090851445152*\[Eta] - 5980.371942864755*\[Eta]^2 + 
   127609.75402360641*\[Eta]^3 - 919107.7003332148*\[Eta]^4 + 
   2.8639341606409485*^6*\[Eta]^5 - 3.2636172954112873*^6*\[Eta]^6, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6, {a0 -> 3307.4901981197413, a1 -> -476.9090851445152, 
   a2 -> -5980.371942864755, a3 -> 127609.75402360641, 
   a4 -> -919107.7003332148, a5 -> 2.8639341606409485*^6, 
   a6 -> -3.2636172954112873*^6}, {{4.227223361972092, -386.4430478789047, 
  10705.17681958649, -133161.34252047664, 828876.3830209371, 
  -2.5214785400098474*^6, 2.9842576135304896*^6}, {-386.4430478789047, 
  59840.66077676645, -1.9137789107843859*^6, 2.548440451093166*^7, 
  -1.6503810913583738*^8, 5.151098978886051*^8, -6.206356696602495*^8}, 
  {10705.17681958649, -1.9137789107843856*^6, 6.383185446289887*^7, 
  -8.711778543251395*^8, 5.737492996126726*^9, -1.812936862178872*^10, 
  2.2049319312196095*^10}, {-133161.34252047664, 2.548440451093166*^7, 
  -8.711778543251395*^8, 1.2085007661513882*^10, -8.054798115574141*^10, 
  2.568622122326831*^11, -3.1467299820083905*^11}, {828876.3830209371, 
  -1.6503810913583735*^8, 5.737492996126726*^9, -8.054798115574141*^10, 
  5.4181231606346246*^11, -1.7404204013928513*^12, 2.1447249601875137*^12}, 
  {-2.5214785400098474*^6, 5.151098978886051*^8, -1.812936862178872*^10, 
  2.568622122326831*^11, -1.7404204013928513*^12, 5.62375851532875*^12, 
  -6.964088324650392*^12}, {2.9842576135304896*^6, -6.206356696602494*^8, 
  2.2049319312196095*^10, -3.14672998200839*^11, 2.1447249601875137*^12, 
  -6.964088324650392*^12, 8.65927300343826*^12}}, 
  3218.1567700852006 + b0 + b1*S + b2*S^2 + b3*S^3 + b4*S^4, 
  {b0 -> -0.09808875879350908, b1 -> 5.108293878095165, 
   b2 -> -9.034912822244205, b3 -> -30.316180605890292, 
   b4 -> 14.453740646857153}, {{0.09813799442131711, 0.028586718831762677, 
  -0.4314335828383, -0.06838163210398457, 0.3972312099057548}, 
  {0.028586718831762635, 1.7645886191434865, -1.8532881317827485, 
  -3.012660882509017, 3.0711699240986707}, {-0.4314335828383001, 
  -1.8532881317827485, 6.1215496914075, 3.6080665269514403, 
  -7.994191136617933}, {-0.06838163210398454, -3.012660882509017, 
  3.60806652695144, 5.752647189114235, -6.276725737623973}, 
  {0.3972312099057548, 3.0711699240986707, -7.994191136617934, 
  -6.276725737623973, 11.662190127158825}}, {f12 -> 16. - 16.*f10 - 4.*f11, 
   f22 -> 15.999999999999998 - 15.999999999999998*f20 - 
     3.9999999999999996*f21, f32 -> 16. - 16.*f30 - 4.*f31, 
   f42 -> 15.999999999999998 - 15.999999999999998*f40 - 
     3.9999999999999996*f41}, {}}, 
 {{3307.4901981197413 - 476.9090851445152*\[Eta] - 
    5980.371942864755*\[Eta]^2 + 127609.75402360641*\[Eta]^3 - 
    919107.7003332148*\[Eta]^4 + 2.8639341606409485*^6*\[Eta]^5 - 
    3.2636172954112873*^6*\[Eta]^6, {a0 -> 3307.4901981197413, 
    a1 -> -476.9090851445152, a2 -> -5980.371942864755, 
    a3 -> 127609.75402360641, a4 -> -919107.7003332148, 
    a5 -> 2.8639341606409485*^6, a6 -> -3.2636172954112873*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3307.4901981197413, 2.056021245506012, 
       1608.684835017708, 6.193993757947804*^-172}, {a1, -476.9090851445152, 
       244.62350822593984, -1.9495635910185343, 0.054966788120721664}, 
      {a2, -5980.371942864755, 7989.48399228003, -0.748530436839649, 
       0.4564812921933189}, {a3, 127609.75402360641, 109931.83188464513, 
       1.1608080374528031, 0.24940145167108074}, {a4, -919107.7003332148, 
       736079.0148234512, -1.2486535844982118, 0.21567542448373755}, 
      {a5, 2.8639341606409485*^6, 2.3714465027338797*^6, 1.2076739480900427, 
       0.23096731621564193}, {a6, -3.2636172954112873*^6, 
       2.9426642695758305*^6, -1.1090688561225914, 0.2709441522151578}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 296.49894778614794, 298.0124612996614, 315.752701764262, 
   0.999999829925022, ScientificForm[1.335743765568787], {2.056021245506012, 
   244.62350822593984, 7989.48399228003, 109931.83188464513, 
   736079.0148234512, 2.3714465027338797*^6, 2.9426642695758305*^6}, 
   {{a2, -0.748530436839649}, {a6, -1.1090688561225914}, 
    {a3, 1.1608080374528031}, {a5, 1.2076739480900427}, 
    {a4, -1.2486535844982118}, {a1, -1.9495635910185343}, 
    {a0, 1608.684835017708}}, 7, 1.335743765568787, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3307.4901981197413, 2.056021245506012, {3303.3943937678946, 
        3311.586002471588}}, {a1, -476.9090851445152, 244.62350822593984, 
       {-964.2241028009917, 10.405932511961282}}, {a2, -5980.371942864755, 
       7989.48399228003, {-21896.240213252124, 9935.496327522613}}, 
      {a3, 127609.75402360641, 109931.83188464513, {-91385.68506720594, 
        346605.19311441877}}, {a4, -919107.7003332148, 736079.0148234512, 
       {-2.38545229127885*^6, 547236.8906124202}}, 
      {a5, 2.8639341606409485*^6, 2.3714465027338797*^6, 
       {-1.8602295255562635*^6, 7.58809784683816*^6}}, 
      {a6, -3.2636172954112873*^6, 2.9426642695758305*^6, 
       {-9.125705125338692*^6, 2.598470534516117*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{4.227223361972092, -386.4430478789047, 
   10705.17681958649, -133161.34252047664, 828876.3830209371, 
   -2.5214785400098474*^6, 2.9842576135304896*^6}, {-386.4430478789047, 
   59840.66077676645, -1.9137789107843859*^6, 2.548440451093166*^7, 
   -1.6503810913583738*^8, 5.151098978886051*^8, -6.206356696602495*^8}, 
   {10705.17681958649, -1.9137789107843856*^6, 6.383185446289887*^7, 
   -8.711778543251395*^8, 5.737492996126726*^9, -1.812936862178872*^10, 
   2.2049319312196095*^10}, {-133161.34252047664, 2.548440451093166*^7, 
   -8.711778543251395*^8, 1.2085007661513882*^10, -8.054798115574141*^10, 
   2.568622122326831*^11, -3.1467299820083905*^11}, {828876.3830209371, 
   -1.6503810913583735*^8, 5.737492996126726*^9, -8.054798115574141*^10, 
   5.4181231606346246*^11, -1.7404204013928513*^12, 2.1447249601875137*^12}, 
   {-2.5214785400098474*^6, 5.151098978886051*^8, -1.812936862178872*^10, 
   2.568622122326831*^11, -1.7404204013928513*^12, 5.62375851532875*^12, 
   -6.964088324650392*^12}, {2.9842576135304896*^6, -6.206356696602494*^8, 
   2.2049319312196095*^10, -3.14672998200839*^11, 2.1447249601875137*^12, 
   -6.964088324650392*^12, 8.65927300343826*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 1.9507378052664313, {}, {}, {1.3732921337305015, 
    -0.8335325695516076, 0.1012981609082999, 1.1959559601914407, 
    -0.38916216446750695, -0.010278048961936292, 1.4161042672471922, 
    -1.8527306713172038, -2.760578130852082, -0.5715710025365297, 
    0.023093815571428422, -0.5568600616647927, 1.2181270676305758, 
    -0.6715695900793435, 0.37251854884743807, 1.3765005248114903, 
    0.5537889536453804, -0.3834398530184444, -1.2189271189608917, 
    -0.01930995734346652, 2.1077661550584708, 1.7360511792194302, 
    -0.09999520829114772, 0.8158706428193909, 0.04744620374594888, 
    -0.20115500299516498, -0.20374380215662313, 1.2710986546690037, 
    -6.511381466211333, -1.2871276802648026, 1.9886222996492506, 
    -0.4856788605216025, -0.7235547252821561, 0.2921905939138014, 
    -0.5233839604898094, 0.6306589162227283, -0.45206821965530253, 
    1.5081636427580634, 1.3268128843228624, -1.531655881590268, 
    -0.34645382224243804, 0.4385406217406853, 1.1835331131628664, 
    -0.36723149525778354, -1.2792201772936096, 0.47812164106835553, 
    -1.4706698077461624, 0.10697868663191912, -1.7719047829391457, 
    -1.2437113040787153, 0.9249824876451385, 0.7275811454683208, 
    0.4621385985087727, -0.22099416885885148, -2.1596649347466155, 
    0.70753885331942, -1.0312105319903822, -0.9255459777414217, 
    2.255276525655063, 0.7461042877889668, 2.6233423687403956, 
    0.1455134432012528, -0.701730041310384, -0.5311088535418094, 
    -0.9271077518460515, -0.7198215595781221, 0.2049496622053084, 
    -1.0789933135811225, -0.7057469372921332, -2.056604375967254, 
    -0.14281531961341898, -0.10404823260842022, 0.6476562248012669, 
    -0.15005848592409166, -0.35033891591046995, 1.6405746675145565, 
    2.6362035065244527, -0.019315704035761883, 1.731688423693413, 
    1.1923395471403637, 1.4100923171140494, -0.026516256645663816}}, 
  {3304.9125940952304 + 158.52733471908516*\[Eta] - 
    34109.513804819166*\[Eta]^2 + 651057.8978054659*\[Eta]^3 - 
    5.901900522692082*^6*\[Eta]^4 + 2.836405824507105*^7*\[Eta]^5 - 
    7.001717172978102*^7*\[Eta]^6 + 7.015313567068273*^7*\[Eta]^7, 
   {a0 -> 3304.9125940952304, a1 -> 158.52733471908516, 
    a2 -> -34109.513804819166, a3 -> 651057.8978054659, 
    a4 -> -5.901900522692082*^6, a5 -> 2.836405824507105*^7, 
    a6 -> -7.001717172978102*^7, a7 -> 7.015313567068273*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3304.9125940952304, 3.218276247692062, 
       1026.9201086964795, 1.873291095055954*^-155}, {a1, 158.52733471908516, 
       657.7254612997293, 0.24102356385264417, 0.8102034124551591}, 
      {a2, -34109.513804819166, 28184.35424961482, -1.2102286787459509, 
       0.2300427659424119}, {a3, 651057.8978054659, 514846.2568003201, 
       1.264567604806292, 0.20999464614514007}, {a4, -5.901900522692082*^6, 
       4.844199023101432*^6, -1.2183439397404179, 0.2269634220595509}, 
      {a5, 2.836405824507105*^7, 2.4617663665641703*^7, 1.1521831896931025, 
       0.25295448686689737}, {a6, -7.001717172978102*^7, 
       6.4211489150198944*^7, -1.0904150122729879, 0.2790683185251569}, 
      {a7, 7.015313567068273*^7, 6.74107892700491*^7, 1.0406811198968124, 
       0.30141181419797414}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 297.4082325184121, 
   299.3808352581381, 319.06870574379036, 0.9999998323782282, 
   ScientificForm[1.326075213747931], {3.218276247692062, 657.7254612997293, 
   28184.35424961482, 514846.2568003201, 4.844199023101432*^6, 
   2.4617663665641703*^7, 6.4211489150198944*^7, 6.74107892700491*^7}, 
   {{a1, 0.24102356385264417}, {a7, 1.0406811198968124}, 
    {a6, -1.0904150122729879}, {a5, 1.1521831896931025}, 
    {a2, -1.2102286787459509}, {a4, -1.2183439397404179}, 
    {a3, 1.264567604806292}, {a0, 1026.9201086964795}}, 8, 1.326075213747931, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3304.9125940952304, 3.218276247692062, {3298.500038692196, 
        3311.3251494982646}}, {a1, 158.52733471908516, 657.7254612997293, 
       {-1152.019254808567, 1469.0739242467375}}, {a2, -34109.513804819166, 
       28184.35424961482, {-90268.06553076417, 22049.03792112584}}, 
      {a3, 651057.8978054659, 514846.2568003201, {-374795.66220026265, 
        1.6769114578111945*^6}}, {a4, -5.901900522692082*^6, 
       4.844199023101432*^6, {-1.5554177775534658*^7, 3.750376730150493*^6}}, 
      {a5, 2.836405824507105*^7, 2.4617663665641703*^7, 
       {-2.0687707358455252*^7, 7.741582384859735*^7}}, 
      {a6, -7.001717172978102*^7, 6.4211489150198944*^7, 
       {-1.9796135675189078*^8, 5.7927013292328745*^7}}, 
      {a7, 7.015313567068273*^7, 6.74107892700491*^7, {-6.416579399436602*^7, 
        2.0447206533573148*^8}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{10.357302006458898, -1898.3680038651116, 77641.29812510607, 
   -1.378831858850693*^6, 1.2687113134471461*^7, -6.320952993583696*^7, 
   1.6185584163454577*^8, -1.669659594982424*^8}, {-1898.3680038651116, 
   432602.7824419417, -1.8415815657427877*^7, 3.325778651866357*^8, 
   -3.0883992752026997*^9, 1.5476174994404713*^10, -3.978612326970618*^10, 
   4.116080303061469*^10}, {77641.29812510607, -1.8415815657427877*^7, 
   7.943578244677807*^8, -1.4465702468005634*^10, 1.3514893411171686*^11, 
   -6.804225464852378*^11, 1.7558110830655166*^12, -1.8220832665674226*^12}, 
   {-1.378831858850693*^6, 3.325778651866357*^8, -1.4465702468005634*^10, 
   2.6506666814130115*^11, -2.488762011993751*^12, 1.258139881045656*^13, 
   -3.2577916431765258*^13, 3.3906690377620633*^13}, {1.2687113134471461*^7, 
   -3.0883992752026997*^9, 1.3514893411171686*^11, -2.488762011993751*^12, 
   2.3466264175416863*^13, -1.1906058111042198*^14, 3.092650234467666*^14, 
   -3.227636117362973*^14}, {-6.320952993583696*^7, 1.5476174994404713*^10, 
   -6.804225464852378*^11, 1.258139881045656*^13, -1.1906058111042198*^14, 
   6.060293643546556*^14, -1.5786986761368155*^15, 1.6517869481325068*^15}, 
   {1.6185584163454577*^8, -3.978612326970618*^10, 1.7558110830655166*^12, 
   -3.257791643176526*^13, 3.092650234467666*^14, -1.5786986761368155*^15, 
   4.1231153388861165*^15, -4.324004447631022*^15}, {-1.669659594982424*^8, 
   4.116080303061469*^10, -1.8220832665674224*^12, 3.3906690377620633*^13, 
   -3.2276361173629725*^14, 1.6517869481325065*^15, -4.324004447631022*^15, 
   4.544214510010964*^15}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 
   1.9485809290049037, {}, {}, {1.6487666234875178, -0.5580580797945913, 
    0.3746408409979267, 1.418539189279727, -0.19406729416277813, 
    0.1334724554726563, 1.5528105228827371, -1.7975482226470376, 
    -2.7503897990354744, -0.6064034618430014, -0.06137996170036786, 
    -0.6823553445383368, 1.051090798478981, -0.8795520305939135, 
    0.14527228616179855, 1.1272363829771166, 0.30390553617598925, 
    -0.6067170689789236, -1.442204334921371, -0.16388092012903144, 
    1.9685617052791713, 1.71753923111919, -0.10733275534767017, 
    0.8085330957628685, 0.040108656689426425, -0.06103830015536005, 
    -0.0636270993168182, 1.5055149793938654, -6.276965141486471, 
    -1.052711355539941, 2.1773387312450723, -0.29798426449269755, 
    -0.6189372752783129, 0.25611241487195, -0.5594621395316608, 
    0.5945807371808769, -0.4881463986971539, 1.472085463716212, 
    1.0612785882294702, -1.798913638632257, -0.6152566754913096, 
    0.3541643686257885, 1.0991568600479695, -0.45160774837268036, 
    -1.3635964304085064, 0.3937453879534587, -1.5550460608610592, 
    0.02260243351702229, -1.4394153779562657, -0.9093154852025691, 
    1.2593783065212847, 1.061976964344467, 0.6294587973006855, 
    -0.05367397006693864, -1.9923447359547026, 0.8385562574944743, 
    -0.9268528013913055, -0.9964875094979107, 2.184334993898574, 
    0.6751627560324778, 2.5524008369839066, 0.07457191144476383, 
    -0.772671573066873, -0.6020503852982984, -0.9980492836025405, 
    -0.7907630913346111, 0.13400813044881943, -1.1499348453376115, 
    -0.7766884690486222, -2.127545907723743, -0.21375685136990796, 
    -0.1749897643649092, 0.50077981592176, -0.2969348948035986, 
    -0.4972153247899769, 1.8749909922394181, 2.551827253409556, 
    0.07133328183226695, 1.660746891936924, 1.1213980153838747, 
    1.3391507853575604, 0.014738792292973812}}}, 
 {{3218.058681326407 + 5.108293878095165*S - 9.034912822244205*S^2 - 
    30.316180605890292*S^3 + 14.453740646857153*S^4, 
   {b0 -> -0.09808875879350908, b1 -> 5.108293878095165, 
    b2 -> -9.034912822244205, b3 -> -30.316180605890292, 
    b4 -> 14.453740646857153}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.09808875879350908, 0.31326984282135606, 
       -0.3131126759923864, 0.7554974502300653}, {b1, 5.108293878095165, 
       1.3283781913082908, 3.8455117010496216, 0.0003413357089474679}, 
      {b2, -9.034912822244205, 2.4741765683571373, -3.6516847414182014, 
       0.000623218157810319}, {b3, -30.316180605890292, 2.398467675228131, 
       -12.639812042914759, 3.449566868972838*^-17}, {b4, 14.453740646857153, 
       3.414994894162921, 4.2324340430383085, 0.0000986609105644315}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 202.13782688586164, 203.36231668178002, 
   214.18182599725645, 0.9999998209947926, ScientificForm[1.359866619865459], 
   {0.31326984282135606, 1.3283781913082908, 2.4741765683571373, 
   2.398467675228131, 3.414994894162921}, {{b0, -0.3131126759923864}, 
    {b2, -3.6516847414182014}, {b1, 3.8455117010496216}, 
    {b4, 4.2324340430383085}, {b3, -12.639812042914759}}, 5, 
   1.359866619865459, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.09808875879350908, 
       0.31326984282135606, {-0.7273097561387161, 0.5311322385516979}}, 
      {b1, 5.108293878095165, 1.3283781913082908, {2.440167757626974, 
        7.776419998563357}}, {b2, -9.034912822244205, 2.4741765683571373, 
       {-14.004442713564117, -4.065382930924294}}, {b3, -30.316180605890292, 
       2.398467675228131, {-35.13364471004888, -25.498716501731707}}, 
      {b4, 14.453740646857153, 3.414994894162921, {7.594521534408654, 
        21.312959759305652}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.09813799442131711, 0.028586718831762677, -0.4314335828383, 
   -0.06838163210398457, 0.3972312099057548}, {0.028586718831762635, 
   1.7645886191434865, -1.8532881317827485, -3.012660882509017, 
   3.0711699240986707}, {-0.4314335828383001, -1.8532881317827485, 
   6.1215496914075, 3.6080665269514403, -7.994191136617933}, 
   {-0.06838163210398454, -3.012660882509017, 3.60806652695144, 
   5.752647189114235, -6.276725737623973}, {0.3972312099057548, 
   3.0711699240986707, -7.994191136617934, -6.276725737623973, 
   11.662190127158825}}, 3218.1567700852006 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4, 2.034160946206739, {}, {}, {-0.18655141183307933, 
    0.016322567783390696, 0.2865840286540333, 0.4449029827528648, 
    -0.462324759436342, 0.7715117669749816, -3.3725646334310113, 
    0.047493827548350964, 0.1264548282533724, 1.0626096428372875, 
    -1.9585156171738163, -0.9809045547876849, -0.829018993052614, 
    -0.8274572189479841, -0.6217328007846845, -0.6076581784986956, 
    -0.6036412825169464, -0.4330200947483718, -0.04472656081998139, 
    -0.00595947381498263, 0.2436022019946904, 0.303038420998746, 
    0.8441930465824043, 1.2904283059338013, 1.508181075907487, 
    1.8297771824868505, 2.3533652844485005, 2.721431127533833, 
    -0.4204683960683724, -1.7942396877610918, -2.1351106576903476, 
    -2.109603518836593, -1.302503104090647, -0.8515347172196925, 
    -0.06691446723516492, 0.1449474899877714, 1.602721772064342, 
    -1.552686105597786, 0.9258702916163202, 1.1638009112039072, 
    0.039095145147712174, 0.1179796531955617, 0.31184235825639917, 
    1.9117063198432334, 3.02692408887242, -2.6497090359102913, 
    2.9015086444869667, -0.1428561786588034, 0.7716766795847434, 
    0.6041398428701541, -1.3674655104455269, 0.6288577588684348, 
    0.21684779826000522, -2.340415332685552, -0.5502327529056856}}, 
  {3218.2411810158396 + 1.5997858361266206*S - 14.140683586336607*S^2 - 
    11.572847937771844*S^3 + 23.23955045586732*S^4 - 19.912537069260104*S^5, 
   {b0 -> 0.08441093063887371, b1 -> 1.5997858361266206, 
    b2 -> -14.140683586336607, b3 -> -11.572847937771844, 
    b4 -> 23.23955045586732, b5 -> -19.912537069260104}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.08441093063887371, 0.3047277583418391, 
       0.2770044025466915, 0.7829419612726388}, {b1, 1.5997858361266206, 
       1.8424071706446743, 0.8683128581001135, 0.38945610930398455}, 
      {b2, -14.140683586336607, 3.053814089900458, -4.630499162703626, 
       0.000027114432281785005}, {b3, -11.572847937771844, 7.54307623526977, 
       -1.534234518757711, 0.13140409185828894}, {b4, 23.23955045586732, 
       4.671270326015468, 4.974995843516158, 8.42843788187594*^-6}, 
      {b5, -19.912537069260104, 7.641925893725741, -2.605696174783495, 
       0.012109340923588277}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   197.11172940813148, 198.86172940813148, 211.16306170475877, 
   0.9999998427798925, ScientificForm[1.2744345159278385], 
   {0.3047277583418391, 1.8424071706446743, 3.053814089900458, 
   7.54307623526977, 4.671270326015468, 7.641925893725741}, 
   {{b0, 0.2770044025466915}, {b1, 0.8683128581001135}, 
    {b3, -1.534234518757711}, {b5, -2.605696174783495}, 
    {b2, -4.630499162703626}, {b4, 4.974995843516158}}, 6, 
   1.2744345159278385, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.08441093063887371, 0.3047277583418391, 
       {-0.5279624265907873, 0.6967842878685347}}, {b1, 1.5997858361266206, 
       1.8424071706446743, {-2.102669990710251, 5.3022416629634925}}, 
      {b2, -14.140683586336607, 3.053814089900458, {-20.277552760196915, 
        -8.003814412476299}}, {b3, -11.572847937771844, 7.54307623526977, 
       {-26.731227151947976, 3.5855312764042893}}, {b4, 23.23955045586732, 
       4.671270326015468, {13.852281282770035, 32.626819628964604}}, 
      {b5, -19.912537069260104, 7.641925893725741, {-35.26956210926804, 
        -4.555512029252169}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.09285900670404228, -0.0686854168183601, -0.5238994109937706, 
   0.4425185174145537, 0.5921625438565495, -0.5352308975109374}, 
   {-0.0686854168183601, 3.3944641824429143, 0.9774128127032365, 
   -12.38551076830463, -1.7875543111846979, 10.289671802005914}, 
   {-0.5238994109937706, 0.9774128127032361, 9.325780495674563, 
   -10.861219615035118, -13.77144921241413, 14.974087227490125}, 
   {0.4425185174145537, -12.38551076830463, -10.861219615035118, 
   56.897999091091556, 18.628521452556168, -54.97001555183651}, 
   {0.5921625438565497, -1.7875543111846979, -13.77144921241413, 
   18.628521452556168, 21.820766458712654, -25.76682121521823}, 
   {-0.5352308975109374, 10.289671802005914, 14.974087227490125, 
   -54.97001555183651, -25.766821215218233, 58.39903136519596}}, 
   3218.1567700852006 + b0 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 + b5*S^5, 
   1.8230629274765784, {}, {}, {-0.4442703267109209, -0.23231178475407432, 
    0.0379496761165683, 0.19626863021539975, 0.44966822358355785, 
    1.6835047499948814, -3.1816689244105874, 0.23838953656877493, 
    0.31735053727379636, 0.5121565293629828, -2.1410153066062776, 
    -1.1634042442201462, -1.0115186824850753, -1.0099569083804454, 
    -0.8042324902171458, -0.7901578679311569, -0.7861409719494077, 
    -0.6155197841808331, -0.2272262502524427, -0.18845916324744394, 
    0.061102512562229094, 0.1205387315662847, 0.661693357149943, 
    1.10792861650134, 1.3256813864750256, 1.6472774930543892, 
    2.170865595016039, 2.538931438101372, 0.14533240827950067, 
    -1.0378198056328074, -1.5566765482790288, -1.5311694094252744, 
    -0.7240689946793282, -0.27310060780837375, 0.5115196421761539, 
    0.7233815993990902, 2.181155881475661, -1.4308054198318132, 
    1.047750977382293, 1.28568159696988, -0.7392186986830893, 
    -0.6603341906352398, -0.4664714855744023, 1.1333924760124319, 
    2.2486102450416183, -3.422755836052147, 2.128461844345111, 
    -0.7021296281272953, 0.7119974989927869, 0.6863267665798958, 
    -1.1276674780019675, 1.0246257844760294, 0.802354686036324, 
    -1.6532995578254486, 0.22150194518189892}}, 
  {3218.1567700852006 + (3.436565901817037*S - 8.376388743000867*S^2 - 
      27.44687530725749*S^3)/(1 + 0.6130705312564186*S), 
   {b1 -> 0.6791632217029715, b2 -> 1.2691498095455855, 
    b3 -> 0.7932622921172683, b5 -> 1.2852631682524496}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.6791632217029715, 0.20191523419269136, 
       3.3636056457970565, 0.0014664954116180393}, {b2, 1.2691498095455855, 
       0.22062416786929212, 5.752542080056651, 4.994857359589323*^-7}, 
      {b3, 0.7932622921172683, 0.04471696800221878, 17.73962608730333, 
       1.823253544200838*^-23}, {b5, 1.2852631682524496, 0.19654893507632065, 
       6.5391510147504865, 2.909057607385928*^-8}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 196.52033696209855, 197.32033696209857, 
   206.5570028882609, 0.999999832117696, ScientificForm[1.3169398553950933], 
   {0.20191523419269136, 0.22062416786929212, 0.04471696800221878, 
   0.19654893507632065}, {{b1, 3.3636056457970565}, {b2, 5.752542080056651}, 
    {b5, 6.5391510147504865}, {b3, 17.73962608730333}}, 4, 
   1.3169398553950933, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b1, 0.6791632217029715, 0.20191523419269136, 
       {0.27380147455820336, 1.0845249688477396}}, {b2, 1.2691498095455855, 
       0.22062416786929212, {0.8262283107917583, 1.7120713082994128}}, 
      {b3, 0.7932622921172683, 0.04471696800221878, {0.7034892328982814, 
        0.8830353513362552}}, {b5, 1.2852631682524496, 0.19654893507632065, 
       {0.8906747161203674, 1.6798516203845317}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0407697617990894, -0.010420570316111611, 
   0.00849091446642665, -0.00515444184175861}, {-0.010420570316111613, 
   0.04867502344801759, -0.0008932396455677888, 0.041394568062408627}, 
   {0.008490914466426648, -0.0008932396455677889, 0.0019996072273114583, 
   0.000013641610197414454}, {-0.005154441841758612, 0.041394568062408627, 
   0.000013641610197414454, 0.03863148387963571}}, 
   3218.1567700852006 + (5.060000000000001*b1*S - 6.600000000000001*b2*S^2 - 
      34.60000000000001*b3*S^3)/(1 + 0.47700000000000015*b5*S), 
   1.8703565107851512, {}, {}, {-0.38229769969530025, -0.17131825768774434, 
    0.09894320318289829, 0.25726215728172974, 0.1972228429599454, 
    1.431059369371269, -3.260307375599041, 0.15975108538032146, 
    0.2387120860853429, 0.7621046527410726, -2.056604375967254, 
    -1.0789933135811225, -0.9271077518460515, -0.9255459777414217, 
    -0.7198215595781221, -0.7057469372921332, -0.701730041310384, 
    -0.5311088535418094, -0.14281531961341898, -0.10404823260842022, 
    0.1455134432012528, 0.2049496622053084, 0.7461042877889668, 
    1.1923395471403637, 1.4100923171140494, 1.731688423693413, 
    2.255276525655063, 2.6233423687403956, -0.19588912422022986, 
    -1.5053301857951737, -1.9103808252916679, -1.8848736864379134, 
    -1.0777732716919672, -0.6268048848210128, 0.1578153651635148, 
    0.3696773223864511, 1.8274516044630218, -1.4821132089091407, 
    0.9964431883049656, 1.2343738078925526, -0.17557458058718112, 
    -0.0966900725393316, 0.09717263252150588, 1.69703659410834, 
    2.8122543631375265, -2.8669224571758605, 2.6842952232213975, 
    -0.3057347568692421, 0.7380472369641211, 0.6070743324503383, 
    -1.324007946400343, 0.7123136668478764, 0.34882702248023634, 
    -2.1825101789918335, -0.37076743544093915}}}, 
 S*(5.108293878095165*f10 + 5.108293878095165*f11*\[Eta] + 
    5.108293878095165*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(-9.034912822244205*f20 - 9.034912822244205*f21*\[Eta] - 
    9.034912822244205*(15.999999999999998 - 15.999999999999998*f20 - 
      3.9999999999999996*f21)*\[Eta]^2) + 
  S^3*(-30.316180605890292*f30 - 30.316180605890292*f31*\[Eta] - 
    30.316180605890292*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
  S^4*(14.453740646857153*f40 + 14.453740646857153*f41*\[Eta] + 
    14.453740646857153*(15.999999999999998 - 15.999999999999998*f40 - 
      3.9999999999999996*f41)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/32/3Dfit_p5_lm_32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S^3*(-680.6074097397208 + 6341.509843910642*\[Eta] - 
      14572.037054770519*\[Eta]^2) + 
    S^4*(-91.4153174957906 + 894.4559718012385*\[Eta] - 
      1975.603770576868*\[Eta]^2) + S^2*(48.171849236398344 - 
      1184.2528420322194*\[Eta]^2) + 
    S*(635.1670556901358 - 6379.029255504343*\[Eta] + 
      15260.831394229439*\[Eta]^2), {f10 -> -109.73299405826705, 
    f11 -> 1102.0564954068675, f20 -> -1.8639504764735735, 
    f30 -> 113.7708619649566, f31 -> -1060.0516990799154, 
    f40 -> -10.479274192306002, f41 -> 102.5347790525621}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -109.73299405826705, 40.74704193217429, 
       -2.6930296987183437, 0.009610420713769887}, {f11, 1102.0564954068675, 
       382.57041927641916, 2.8806631142346553, 0.0058302847977106656}, 
      {f20, -1.8639504764735735, 1.1318811283682912, -1.646772288853889, 
       0.1058766481232345}, {f30, 113.7708619649566, 66.39941545121464, 
       1.7134316799603, 0.09282776835377744}, {f31, -1060.0516990799154, 
       625.5915837029517, -1.694478836824086, 0.09639511636038522}, 
      {f40, -10.479274192306002, 15.152489419325294, -0.6915876264490816, 
       0.4923952735675945}, {f41, 102.5347790525621, 136.9473927519044, 
       0.7487165472241986, 0.4575358508519817}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 419.87084357624, 422.1565578619543, 436.2152537189164, 
   0.997273451468397, ScientificForm[8.328451482183258], {40.74704193217429, 
   382.57041927641916, 1.1318811283682912, 66.39941545121464, 
   625.5915837029517, 15.152489419325294, 136.9473927519044}, 
   {{f40, -0.6915876264490816}, {f41, 0.7487165472241986}, 
    {f20, -1.646772288853889}, {f31, -1.694478836824086}, 
    {f30, 1.7134316799603}, {f10, -2.6930296987183437}, 
    {f11, 2.8806631142346553}}, 7, 8.328451482183258, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, -109.73299405826705, 40.74704193217429, {-191.5758364222874, 
        -27.89015169424671}}, {f11, 1102.0564954068675, 382.57041927641916, 
       {333.64119374900827, 1870.4717970647266}}, {f20, -1.8639504764735735, 
       1.1318811283682912, {-4.137400630672593, 0.4094996777254458}}, 
      {f30, 113.7708619649566, 66.39941545121464, {-19.596288977744422, 
        247.1380129076576}}, {f31, -1060.0516990799154, 625.5915837029517, 
       {-2316.589374980023, 196.48597682019226}}, {f40, -10.479274192306002, 
       15.152489419325294, {-40.913944886502144, 19.955396501890142}}, 
      {f41, 102.5347790525621, 136.9473927519044, {-172.5321545377168, 
        377.601712642841}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1660.3214262223698, -15558.415966842425, -0.08229814116612241, 
   -2623.0873130373343, 24583.021860976678, 73.56980189103535, 
   -685.1369085954476}, {-15558.415966842422, 146360.12570533517, 
   2.0342189940563005, 24599.06436157249, -231518.24785366963, 
   -679.5167526933354, 6384.503294092006}, {-0.08229814116612227, 
   2.0342189940563, 1.2811548887562767, -0.9259879567499466, 
   6.998333201679146, 6.350956179143859, -1.0342716945121857}, 
   {-2623.087313037334, 24599.06436157249, -0.9259879567499468, 
   4408.882372263002, -41432.644177296315, -297.1459734671537, 
   2749.634499864386}, {24583.021860976678, -231518.24785366963, 
   6.998333201679145, -41432.64417729632, 391364.82959996717, 
   2791.247161784996, -25925.437596764437}, {73.56980189103534, 
   -679.5167526933351, 6.350956179143859, -297.1459734671537, 
   2791.247161784996, 229.59793560276503, -1921.514180371679}, 
   {-685.1369085954476, 6384.503294092006, -1.0342716945121857, 
   2749.634499864386, -25925.437596764437, -1921.514180371679, 
   18754.588381544363}}, 214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S*(-5.78829604660991*f10 - 5.78829604660991*f11*\[Eta] - 
      5.78829604660991*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(-25.843953390615372*f20 - 25.843953390615372*(16. - 16.*f20)*
       \[Eta]^2) + S^3*(-5.982264685217554*f30 - 5.982264685217554*f31*
       \[Eta] - 5.982264685217554*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
      8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2), 79.0739386638318, 
   {}, {}, {-27.77041802604191, -8.171294233140117, -8.895334103666073, 
    -7.694725923030319, -4.731730479492711, -0.21345458094847913, 
    0.1884044517150869, 0.26324412098983885, -0.2923014220599498, 
    0.6287931966086546, 12.649260534510177, 12.674078755919084, 
    5.782050308366536, 3.9990784975968836, 2.376671368058112, 
    0.6683123332606442, 0.16937680093548124, 1.1167749489311518, 
    1.3828871191992675, 0.7147918454032265, -0.6537916504377108, 
    -1.3795812788143849, 12.803959669098901, 0.5203744551754426, 
    -23.69824658341321, -2.9646474367942233, 0.09990449336416418, 
    3.953192695809122, -6.221276569343274, 5.1643549429068685, 
    -0.7295804845197722, -10.641720276008556, -8.268879702690299, 
    -3.471536203211457, 0.1326789194787068, 0.21117986381511855, 
    -0.2807949240658445, 2.9169070880034838, 14.003447501168466, 
    15.759364673486118, 16.346433598556644, 16.356555023515114, 
    16.380000324379125, 10.969094443043105, 6.32985278570942, 
    4.286255139926027, 1.4536235990155433, 1.0132028685575847, 
    1.4236083215376993, 1.0671858418189117, 2.084078826866005, 
    -1.2136107518217614, 1.2596051752979633, 3.8089830053639844, 
    9.357731655754662, 3.187061349191822, 1.229584321523987}}}, 
 {{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S^2*(67.01456096906955 - 1485.736229754959*\[Eta]^2) + 
    S*(27.61395186182306 - 343.8069564005997*\[Eta] + 
      840.7918590674713*\[Eta]^2) + S^3*(558.8888216017209 - 
      5958.43915844221*\[Eta] + 14795.819253177826*\[Eta]^2) + 
    S^4*(587.4248921157438 - 7038.639569869842*\[Eta] + 
      18895.335042322902*\[Eta]^2), {f10 -> -4.7706529934653235, 
    f11 -> 59.39691985899039, f20 -> -2.593046038900702, 
    f30 -> -93.42428846098375, f31 -> 996.0173064835768, 
    f40 -> 67.33867671739046, f41 -> -806.8651514214482}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -4.7706529934653235, 3.1263933947455302, 
       -1.5259285672376577, 0.12769180134879288}, {f11, 59.39691985899039, 
       37.32727447888675, 1.5912471694815753, 0.11221782690813997}, 
      {f20, -2.593046038900702, 0.6550302976171403, -3.958665802686757, 
       0.00008687543594050589}, {f30, -93.42428846098375, 6.3472813876601455, 
       -14.718787895966209, 1.1029735938498642*^-40}, 
      {f31, 996.0173064835768, 78.40097712831655, 12.70414404215173, 
       4.7827598670115485*^-32}, {f40, 67.33867671739046, 4.04801838602624, 
       16.634973040103663, 2.570557548519728*^-49}, {f41, -806.8651514214482, 
       29.815660684339264, -27.061790109694122, 2.401337375379585*^-98}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 4022.8646251064656, 4023.10041458015, 4056.304758335686, 
   0.9912885697844009, ScientificForm[15.316052027528789], 
   {3.1263933947455302, 37.32727447888675, 0.6550302976171403, 
   6.3472813876601455, 78.40097712831655, 4.04801838602624, 
   29.815660684339264}, {{f10, -1.5259285672376577}, 
    {f11, 1.5912471694815753}, {f20, -3.958665802686757}, 
    {f31, 12.70414404215173}, {f30, -14.718787895966209}, 
    {f40, 16.634973040103663}, {f41, -27.061790109694122}}, 7, 
   15.316052027528789, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -4.7706529934653235, 3.1263933947455302, 
       {-10.913891672912424, 1.372585685981777}}, {f11, 59.39691985899039, 
       37.32727447888675, {-13.949689931841831, 132.74352964982262}}, 
      {f20, -2.593046038900702, 0.6550302976171403, {-3.8801545222075164, 
        -1.3059375555938875}}, {f30, -93.42428846098375, 6.3472813876601455, 
       {-105.89644394709212, -80.95213297487537}}, {f31, 996.0173064835768, 
       78.40097712831655, {841.962504547711, 1150.0721084194427}}, 
      {f40, 67.33867671739046, 4.04801838602624, {59.384481584447656, 
        75.29287185033326}}, {f41, -806.8651514214482, 29.815660684339264, 
       {-865.4517388538375, -748.278563989059}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{9.774335658708482, -103.9534994270157, 
   0.1148400243539686, -18.18443483281232, 195.98545596453624, 
   0.6962348757085577, -0.29625098665269695}, {-103.9534994270157, 
   1393.32542002215, 0.3235795999404339, 195.78667622990574, 
   -2664.6873187470096, 1.2487847628022184, 31.876851595856905}, 
   {0.11484002435396853, 0.3235795999404339, 0.4290646907963994, 
   -0.22713581862043433, -1.5551400930353474, 2.173702120994021, 
   0.6585930044828041}, {-18.18443483281232, 195.78667622990574, 
   -0.22713581862043455, 40.287981014136896, -441.73573793140474, 
   -1.6283975218105813, 1.0942582317715772}, {195.98545596453624, 
   -2664.6873187470096, -1.5551400930353472, -441.73573793140474, 
   6146.7132146748145, -6.690595156012768, -116.80162334690593}, 
   {0.6962348757085579, 1.2487847628022184, 2.1737021209940215, 
   -1.6283975218105808, -6.690595156012768, 16.386452853606485, 
   -57.728165531843786}, {-0.29625098665269695, 31.876851595856913, 
   0.6585930044828041, 1.0942582317715772, -116.80162334690593, 
   -57.72816553184378, 888.9736220436539}}, 214.8861570945166 + 
    37.618586205935856*\[Eta] - 15090.74877118785*\[Eta]^2 + 
    146859.8048198116*\[Eta]^3 - 519439.0973630157*\[Eta]^4 + 
    608737.1033556702*\[Eta]^5 + S*(-5.78829604660991*f10 - 
      5.78829604660991*f11*\[Eta] - 5.78829604660991*(16. - 16.*f10 - 4.*f11)*
       \[Eta]^2) + S^2*(-25.843953390615372*f20 - 25.843953390615372*
       (16. - 16.*f20)*\[Eta]^2) + S^3*(-5.982264685217554*f30 - 
      5.982264685217554*f31*\[Eta] - 5.982264685217554*
       (16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
      8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2), 
   238.03117691158596, {}, {}, {2.41560232732877, 13.55478099574998, 
   13.92651649019416, 8.281314773811346, 1.295823638465322, 
   -4.2857544683440665, -6.373591497835065, -4.710714589406933, 
   6.059746637057287, 11.376706429286287, 13.43030528611149, 
   10.176144565090226, 3.1940210016216497, 1.2326922204085236, 
   28.900906732461635, 144.37596326712298, 5.517089443047752, 
   1.336618834925929, -28.112948719849555, -26.725913112261424, 
   -239.24541593971333, -2.4126578397483627, -0.26453569215323114, 
   -3.915973709708055, -2.862094508244695, -0.20411045613454348, 
   -2.48651004013999, -2.095956237227881, -3.9469620093039737, 
   5.173430725052043, -0.6162283727838371, 0.1222160549469038, 
   -25.69151705625211, -1.4605665117742603, -4.286437313319453, 
   1.47045267554671, -1.2010664934222177, -5.332780056092531, 
   -9.311359838020849, 6.006582990260654, -5.386420089750686, 
   -6.879134852072866, -5.175665864114819, -2.5882964198702325, 
   2.1762498331046913, -1.0057077372951255, 6.315030088271698, 
   -5.652646969557878, -34.84073030439566, -5.900438180305883, 
   -26.52248357975705, 4.264743876841521, -23.437953765579124, 
   -2.1783504315073685, -21.78649213065262, -5.381890713683674, 
   -8.02330624833931, -3.131253035536929, -6.393426325167383, 
   -13.131390177866535, 4.7144552109844255, -7.458194680046688, 
   -0.012874746673332993, 7.682477871527112, -4.73885848436467, 
   -7.328936088656349, -9.46322542878545, -11.550416282247397, 
   -14.492612686222316, 10.082612347296646, 2.0618636795449277, 
   -6.670035721154079, -2.3455168544313096, 0.7315575925536564, 
   -6.936693272729826, -11.917123946629147, 2.2851917574728873, 
   5.869331760788214, 3.277309385916624, -4.117458763481352, 
   -8.689380585168692, 4.569029275604578, 1.1977331019618305, 
   6.805637245640241, 0.43949117068697774, -8.052652100152471, 
   -8.466205967368126, 8.947465027086821, 2.9580190599072296, 
   -2.8724356258630905, 10.075460256854626, 8.261991022223128, 
   15.272506119552844, -8.32269872147225, 1.102359873605053, 
   20.60751008166048, 1.1910859047211773, 4.842143534999536, 
   4.842169483584144, -2.3126203728675137, 4.509696364326089, 
   17.982627219993702, -14.610999846072048, 2.0584520992373996, 
   -1.1749217428065606, -11.134945643061371, -9.549621116091828, 
   -3.006633921883548, -2.966514973906868, -2.9642460001307143, 
   -2.8542091486103516, -1.0527842229219857, 1.4176418199464536, 
   -2.7598167321500853, 0.2891224594270341, -5.786910834635194, 
   -3.681783396388539, -11.401530075008452, -9.14096901986619, 
   -12.940791346876324, -10.853143908249933, -1.387129796652573, 
   9.79865699404121, -2.015641483885645, -0.8150333032498907, 
   -7.672938192019018, -4.761186349614007, -4.621139677939908, 
   1.6390728610149097, -0.825102632007571, 1.1319659181072836, 
   -7.8462845222512385, -6.5574732840683225, -0.6638100530009012, 
   0.5963842232803529, -3.781468350362047, -1.3063685583001643, 
   -7.866372362689987, -3.9327659965742043, 3.0253462173039622, 
   4.949110183151191, -8.927085085318367, -6.968105205679649, 
   4.619399526289612, 4.971890879895341, 2.183379059320373, 
   3.3496362419708703, -3.6424655214428583, -3.0557689328948925, 
   -8.476715018917474, -6.951281163486527, 4.9190983619429005, 
   5.331545544084378, -10.619739113842002, -9.935575014633628, 
   1.0219266642378955, 1.2798489988198583, -2.0074524627880237, 
   -1.3863695058776102, -4.552324115053409, -4.206190614626223, 
   1.9795590785644777, 2.9570986987925494, -7.027594624232165, 
   -5.689239996322954, 7.905430870048292, 3.53423358653626, 
   -0.2423545787713408, 1.384717851228885, 1.4458964400634216, 
   -1.4600599411787698, -1.3852202719040179, -1.4335055073962053, 
   5.8181133242712235, 6.184981764463998, 5.948027756000954, 
   5.9715575870363296, 4.192591890947114, 5.132119730420271, 
   4.435139224942475, 5.037960868280322, 3.589939390417726, 
   3.601445888411831, 13.236365213488426, 13.24502760740532, 
   13.248316374548068, 12.165406738333246, 40.25372823950627, 
   19.665080683077164, 2.6028568864023782, -6.9206687840507755, 
   4.186363596667945, -6.045381875644438, 18.218443737243888, 
   -10.271137674216789, 17.75369043068281, -2.3582390007141214, 
   8.956921629371777, 7.896383075100488, 4.381127812162191, 
   -1.4263322795086424, 22.158449463431623, -1.1795192585408358, 
   9.51180615830873, -2.231853199078728, -2.9935299240030417, 
   5.811919287553678, 7.42750233073582, 29.20927600445384, 30.56346297111213, 
   26.96152318790996, 6.5843584879921195, 28.20539529888856, 
   28.792464223959087, 28.802585648917557, 23.40867593164154, 
   28.81958181297756, 14.778776081432, 15.326578558774884, 
   14.329765219790886, 11.253839997246587, 12.7180223130174, 
   12.793859831073632, 4.97451107392402, 5.531345856354108, 
   11.946853382376219, 17.018329898204854, 11.657359896890796, 
   10.075880345667485, 8.928420808230726, -1.2484289302671527, 
   -0.6730321033575706, 6.022849649011789, 6.808160914766688, 
   4.9226605388084295, 5.3160920587792475, 2.1873413218064, 2.60773569642339, 
   5.185807587072929, 0.23917069105891642, 4.0501461497297555, 
   5.021162073677317, -7.786585370145531, -6.639323302719447, 
   2.330873629067014, 2.5754765553475636, 3.1463803334987688, 
   1.9674554298175622, 1.580242941225606, 2.0407188839567425, 
   -2.0975813986680123, -1.366067289933767, -2.660939844546647, 
   -5.159392702652326, -4.688460414107226, -6.264152937788083, 
   -13.14432868566439, -7.774605813306778, -6.652808393997191, 
   -0.7786926965131897, -4.599896329154774, -1.8592673414170235, 
   -1.8011207799469844, -2.8878030194420035, -2.8367916001894855, 
   -5.031867462215018, -4.188041394592915, -2.320039314755661, 
   -2.286867243797701, -2.298428645927231, -3.965484934053734, 
   1.1632156208013384, -1.5837861924214849, -1.5362881188154915, 
   0.8490865650107935, -1.5687009524851305, -1.4511125704136134, 
   -0.9256994418893782, 0.34750008216622064, 0.3893010583950627, 
   0.8216682868895759, 2.719215556781535, 3.07160955319722, 
   18.189173494278236, 19.068168799744228, 23.800686243304256, 
   16.25334870553843, 20.221703057831576, 32.129594697818334, 
   32.29556522481096, 3.809925430256669, 3.8152666852412835, 
   -3.1413993371253923, 11.703175136442155, -4.005927388082512, 
   -2.0179499876974205, 18.09142844981983, 10.308857116195668, 
   8.527891846660339, -2.063143594768519, 16.92085581592056, 
   3.2546659315094075, 18.18654215776678, 14.824624157345227, 
   7.888792381568408, 5.329059026382083, 11.863732698972683, 
   4.907342038276056, 4.661234887861951, -2.4488534548245298, 
   0.42211950823372035, 0.19070782389951546, 1.0766998473189346, 
   -2.274947110184314, -5.241371506485677, -3.9749680431174284, 
   -1.904649209467152, -6.003717403033647, 2.891073007687396, 
   -3.5962048416122343, 1.2383843334637277, -3.7924404223171564, 
   3.591857023638113, 1.7287716205996162, 11.127465176368958, 
   9.374106847098517, 12.160445400554408, 10.835891085266837, 
   -1.8546929936817378, -5.034117942672026, 0.7634391005827297, 
   11.22550788950906, 1.4394159115494745, -0.6375054019047752, 
   15.816594724545894, 7.860414159291508, 7.265542092153396, 
   7.742567924939181, 15.297357272048089, 13.601173185538073, 
   10.006149666839576, 0.04569077144253697, -1.8848248800678675, 
   -1.2324963858304727, -1.7038088479439466, -3.7936256263412815, 
   -3.7609558350994803, -2.8433392725809767, -2.796593847056897, 
   -2.164294837558714, -0.24630216048115017, -4.0832476102001465, 
   2.509460207419238, -0.7039417426385057, 2.1679300355714872, 
   -14.015353268368983, -0.17713753739968752, 5.330284073291523, 
   -0.5300271355809514, 3.379226834717315, -4.342488273854883, 
   -1.3080542677616904, -3.628058488064994, -2.5193760071647375, 
   -3.486591644338205, -1.5294076950453928, -1.8554260003943455, 
   5.891974669355477, 1.384831954807737, 6.0721525619163685, 
   -2.429823983860956, 1.9133984977726186, 0.034706425983699773, 
   -0.6239295671310856, -1.5063267029629515, -1.035898398551467, 
   0.35247823737529416, -1.241566101171884, -2.28920582306057, 
   -1.7847024115148997, -1.7496500242208413, -1.0974979271143184, 
   -3.3545738036507373, -1.5980670479328865, 2.0581337011665255, 
   -1.059812500262069, -1.3869788813324249, -1.521125246180759, 
   -1.382420651848065, -1.3357039399671748, -1.336598052659042, 
   -1.6486801155942885, -0.7086688594242787, 15.849561261254166, 
   4.6711823631069365, 5.441711846045109, 2.342156908213724, 
   2.6775916443256165, -1.4867817972772173, 1.9886512322328826, 
   4.039212327751898, 1.9562308200999041, -1.3562789253801384, 
   3.0293627578007545, -0.31350194649132845, 0.5424456743094197, 
   -2.224244229796909, 0.9343015759187665, 0.30432111994866773, 
   -0.8877164674887581, 0.1793460222673957, -3.2104346951746265, 
   -0.17590143723327856, 1.323136633224749, -0.22232111767982587, 
   0.5656144261751024, -1.0893867264097707, -0.7527412478427777, 
   -5.244710275761463, -1.4577784451889784, -0.37464269459985644, 
   1.2651530814184753, 1.9350790628551522, 1.3861085013603542, 
   0.5625716799374914, -0.7876840241411855, -0.5671410202622837, 
   1.732321830577689, 1.8868192306698575, 1.0809211437094746, 
   1.2771805211899618, 0.5877086392671345, 0.6682974822839469, 
   1.5860409061916698, 1.6644944072287444, 1.7149684020888571, 
   1.2836589042865398, -2.66654394965974, 1.0980686358733465, 
   -0.642331958597083, -0.8747972264227428, 0.27762636931129236, 
   -1.7917880480480335, -1.1991994229542797, -1.1903957482140868, 
   0.8852491624516006, -0.843095464764815, -0.8031300795697689, 
   -1.0116236651180088, -1.1706483402382446, -0.9071155017742285, 
   -0.9061527371533202, -1.1160003033701287, 0.7313989377605594, 
   0.2619174856806694, -0.6907701107389812, -1.077415227526103, 
   0.2607775070932803, -0.7040796443685622, -1.1237696196852767, 
   -0.2863415201912858, 0.6857782739090226, 0.7151685671943824, 
   0.3392504599927406, -0.5056567806317389, -0.4910029338628874, 
   0.47054821747406095, -0.9722014528641694, -0.9943695107427857, 
   1.1416634228617113, -1.0811605242523683, -1.0265653941486335, 
   -0.9825463176788389, -0.9576692944136767, -1.316333808002014, 
   -1.1898310998852821, -1.028740393486487, -0.043984591441358134, 
   -0.036309708983253586, -1.3404603433026523, -1.3204536691717976, 
   -1.3244567502155178, -1.1756225561706515}}}, 
 {{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S^2*(65.54921255156714 - 1462.29065507492*\[Eta]^2) + 
    S*(30.59015785099335 - 458.256747596829*\[Eta] + 
      1250.9717280256637*\[Eta]^2) + 
    S^3*(554.2825109354715 - 5806.649521076893*\[Eta] + 
      14262.361674376543*\[Eta]^2) + 
    S^4*(589.6223449513316 - 7023.625840952824*\[Eta] + 
      18800.120881285424*\[Eta]^2) + 167.25710339209581*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 167.25710339209581, 
    f10 -> -5.284829525765082, f11 -> 79.16954210820313, 
    f20 -> -2.5363461836055547, f30 -> -92.65429400092053, 
    f31 -> 970.6440330909105, f40 -> 67.59057882110349, 
    f41 -> -805.1440724351215}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 167.25710339209581, 80.6345529179362, 
       2.074260938264487, 0.038593169437589864}, {f10, -5.284829525765082, 
       3.12544936394427, -1.6909023024758614, 0.0915114510510201}, 
      {f11, 79.16954210820313, 38.400403708598645, 2.0616851507338563, 
       0.03978121254647018}, {f20, -2.5363461836055547, 0.6533417856540107, 
       -3.882112302164497, 0.00011820654563776883}, {f30, -92.65429400092053, 
       6.336259369973043, -14.622869518252488, 3.0113428408888195*^-40}, 
      {f31, 970.6440330909105, 79.08219053026733, 12.273863768599245, 
       2.858317124108087*^-30}, {f40, 67.59057882110349, 4.035875706466492, 
       16.747438161389933, 8.207812241278315*^-50}, {f41, -805.1440724351215, 
       29.72434597767555, -27.08702398497933, 2.1610936943280165*^-98}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 4020.525071439024, 4020.8288689073784, 4058.145221321897, 
   0.9913667697375176, ScientificForm[15.247153205172115], {80.6345529179362, 
   3.12544936394427, 38.400403708598645, 0.6533417856540107, 
   6.336259369973043, 79.08219053026733, 4.035875706466492, 
   29.72434597767555}, {{f10, -1.6909023024758614}, 
    {f11, 2.0616851507338563}, {d10, 2.074260938264487}, 
    {f20, -3.882112302164497}, {f31, 12.273863768599245}, 
    {f30, -14.622869518252488}, {f40, 16.747438161389933}, 
    {f41, -27.08702398497933}}, 8, 15.247153205172115, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 167.25710339209581, 80.6345529179362, {8.812563587788617, 
        325.701643196403}}, {f10, -5.284829525765082, 3.12544936394427, 
       {-11.426246179439623, 0.8565871279094592}}, {f11, 79.16954210820313, 
       38.400403708598645, {3.71387113671895, 154.6252130796873}}, 
      {f20, -2.5363461836055547, 0.6533417856540107, {-3.8201436974111727, 
        -1.2525486697999368}}, {f30, -92.65429400092053, 6.336259369973043, 
       {-105.10485847515838, -80.20372952668268}}, {f31, 970.6440330909105, 
       79.08219053026733, {815.2498400079901, 1126.038226173831}}, 
      {f40, 67.59057882110349, 4.035875706466492, {59.6602010131027, 
        75.52095662910428}}, {f41, -805.1440724351215, 29.72434597767555, 
       {-863.5515435376146, -746.7366013326284}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6501.931124275453, -19.98803238206646, 
   768.6383741162838, 2.2041428818796875, 29.932665602061608, 
   -986.3573662984373, 9.792409979516941, 66.90500314540725}, 
   {-19.988032382066447, 9.768433726579643, -105.60014822786387, 
   0.10727283054015252, -18.151155922035176, 197.66727801625078, 
   0.6613340603637883, -0.499886974726787}, {768.6383741162834, 
   -105.60014822786387, 1474.591004983357, 0.581917043407206, 
   197.9761871231916, -2762.930857824938, 2.3978089105937768, 
   39.56651365344233}, {2.2041428818796875, 0.10727283054015252, 
   0.5819170434072062, 0.42685548888157115, -0.21542365574387856, 
   -1.8787980080446245, 2.162044179726765, 0.6767357485535327}, 
   {29.932665602061554, -18.151155922035176, 197.9761871231916, 
   -0.21542365574387837, 40.14818280357118, -443.23287945638765, 
   -1.5720964022630095, 1.3947261547276577}, {-986.3573662984373, 
   197.66727801625078, -2762.930857824938, -1.8787980080446245, 
   -443.23287945638765, 6253.992859065504, -8.130024972339559, 
   -126.14645754766967}, {9.792409979516941, 0.6613340603637883, 
   2.3978089105937768, 2.162044179726765, -1.5720964022630102, 
   -8.130024972339557, 16.288292718046407, -57.229634644133526}, 
   {66.90500314540724, -0.499886974726787, 39.56651365344234, 
   0.6767357485535326, 1.3947261547276562, -126.14645754766964, 
   -57.229634644133526, 883.5367438005567}}, 214.8861570945166 + 
    37.618586205935856*\[Eta] - 15090.74877118785*\[Eta]^2 + 
    146859.8048198116*\[Eta]^3 - 519439.0973630157*\[Eta]^4 + 
    608737.1033556702*\[Eta]^5 + S*(-5.78829604660991*f10 - 
      5.78829604660991*f11*\[Eta] - 5.78829604660991*(16. - 16.*f10 - 4.*f11)*
       \[Eta]^2) + S^2*(0. - 25.843953390615372*f20 - 
      25.843953390615372*(16. - 16.*f20)*\[Eta]^2) + 
    S^3*(-5.982264685217554*f30 - 5.982264685217554*f31*\[Eta] - 
      5.982264685217554*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
      8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 236.39106075019225, 
   {}, {}, {2.3813523213376016, 14.096156772562836, 14.776750193546377, 
   9.232211556651123, 2.1923138801401763, -3.551062944900849, 
   -5.865861208918204, -4.458326173352759, 5.836197990142722, 
   10.978887434114313, 12.922484988043067, 9.632134973376651, 
   2.6917293065905596, 0.8486730106508276, 28.70491421201757, 
   144.42550347266808, 5.079083179011832, 1.061563575321344, 
   -27.52746127988854, -26.14042567230041, -239.2103591421539, 
   -2.22360454246774, -1.4071071656904053, -3.07603072733545, 
   -2.939583590097982, -1.7778458819458933, -3.2255901558697246, 
   -2.8350363529576157, -4.69923581080738, 4.373473728048083, 
   -0.09119662182101251, -0.057091233100180716, -23.708401128278865, 
   -2.180678921991216, -3.858286648149999, -0.12039222859542065, 
   -2.8136088715962444, -5.92938054996651, -10.071444312267744, 
   5.246498516013759, -4.389760416758207, -6.817361435468399, 
   -5.0668288003436714, -3.1507085502867938, 1.4629678165381392, 
   -2.723788056330477, 4.8858257701159005, -4.3792531389818805, 
   -35.33887779905692, -3.947632906678507, -24.780694382471836, 
   3.7232521127656923, -23.425818757269212, -3.1948642381798322, 
   -20.788242355084407, -4.383640938115462, -8.564216540489696, 
   -2.3833931181376613, -5.4777261495880225, -11.744031787668007, 
   5.197427241285794, -7.547447889562989, -2.5930509029959694, 
   6.017280688353992, -5.852523018152226, -7.500160273912087, 
   -8.681824543772109, -9.808511741189875, -11.78472658873855, 
   8.799935814577083, 0.47837535564656264, -5.630411513161647, 
   -4.87508478453816, -1.0012458808622284, -7.328777262815805, 
   -10.143267548115716, 1.216145617978782, 3.591919140419151, 
   2.1364701420161225, -2.975662902658229, -6.408166870113746, 
   6.9987480742375965, 2.3580300254508018, 5.171372512494884, 
   0.9899436873714365, -6.152160843899338, -5.7627468141705265, 
   8.080796806699198, 2.882641247084109, -1.1266473165869115, 
   10.963174941917856, 5.337990469986323, 14.915050021997502, 
   -6.071456465807898, 1.4376367887235233, 18.358708172059693, 
   1.007369851143494, 3.62762687062002, 3.627652819204627, 
   -0.07445455185262517, 3.8447992015254613, 18.95116215470337, 
   -11.354244583613422, 0.9609936886089656, -1.8997835615718373, 
   -7.824259388981545, -6.238934862012002, -3.9127842049100536, 
   -3.8726652569333737, -3.87039628315722, -3.760359431636857, 
   -2.3738684109875976, 0.09655763188084165, -3.5059218951321327, 
   -0.45698270355501336, -5.368352671090378, -3.2632252328437232, 
   -9.79915058534337, -7.538589530201108, -10.739509310855851, 
   -8.65186187222946, -2.724816577551678, 8.460970213142105, 
   -3.3503452083604657, -2.1497370277247114, -7.504874388737392, 
   -4.593122546332381, -4.453075874658282, 3.3403802509616867, 
   -2.6803547849264078, -0.7232862348115532, -5.943134344005159, 
   -4.654323105822243, -1.7007261453190097, -0.44053186903775554, 
   -3.858122257102309, -1.3830224650404261, -6.975488206082929, 
   -3.0418818399671466, 0.21942383061730197, 2.143187796464531, 
   -6.229414206145407, -4.270434326506688, 2.6149830505074476, 
   2.967474404113176, 1.180190191768844, 2.3464473744193413, 
   -2.6381253895622763, -2.0514288010143105, -6.467725856415967, 
   -4.94229200098502, 2.2433720050585464, 2.6558191872000236, 
   -7.711591305550968, -7.027427206342594, 0.19384690415083128, 
   0.45176923873279407, -1.8550262676898797, -1.2339433107794662, 
   -3.426987332225565, -3.080853831798379, 0.1648295908281341, 
   1.1423692110562058, -5.049795013763031, -3.7114403858538196, 
   6.32401636563381, 1.9559292170837352, -0.2873404147552492, 
   1.3397320152449765, 1.4009106040795132, -0.012917259891480626, 
   0.061922409383271315, 0.01658197001219719, 3.7354589096644872, 
   4.102327349857262, 4.458048962845169, 4.481578793880544, 
   3.864739394951499, 4.804267234424657, 5.235695487122939, 
   5.838517130460787, 4.941000372099154, 4.952506870093259, 
   13.998076314478823, 14.006738708395716, 14.010027475538465, 
   8.919586215819209, 40.16712324312819, 20.3135194576912, 
   1.4865765055250506, -5.661086076628493, 1.86335544026619, 
   -3.240098876853466, 19.42635117859993, -7.621777353135997, 
   17.215760937985635, -2.453830049483713, 10.096575222584818, 
   4.257162048117067, 3.2280493435924313, 0.3842628675711808, 
   22.675663931221266, 2.0261011643466134, 8.885178805199388, 
   -4.310156421847267, -1.9741389453155023, 9.818855831612353, 
   11.434438874794495, 28.833822500324516, 30.188009466982805, 
   26.484479069632442, 10.269943719321333, 27.632216492061076, 
   28.2192854171316, 28.22940684209007, 22.83794050187231, 28.24884638320833, 
   14.06114054233393, 14.608943019676815, 14.15034496374031, 
   12.183230422375772, 13.647412738146585, 13.723250256202817, 
   7.64163824796529, 8.198473030395377, 11.2182475657645, 16.289724081593135, 
   10.93155274164539, 12.264764130582307, 8.25334932460737, 
   1.8447631405723541, 2.4201599674819363, 5.458110028963432, 
   6.243421294718331, 5.273508074695201, 5.666939594666019, 
   3.468313381583897, 3.888707756200887, 4.15985607746498, 
   1.7184389736509615, 1.5380724088886097, 2.5090883328361713, 
   -10.482853664330861, -9.332463390500436, -0.2056971283366238, 
   0.6680736907393907, 1.238977468890596, 0.6931718429367777, 
   0.6237091573692055, 1.084185100100342, -1.1388553067675389, 
   -0.4073411980332935, -1.382788601069251, -3.2434790530845987, 
   -2.7725467645394986, -3.7129283748315913, -10.431640808673563, 
   -5.225878160497587, -4.104080741188, -2.2540841970483143, 
   -3.544017316323419, -3.1220330051897633, -3.063886443719724, 
   -3.2087132923990396, -3.1577018731465216, -4.425215216115163, 
   -3.5813891484930593, -5.403748180219111, -5.367394670040426, 
   -3.9961282138089302, -3.2345503361434282, -0.9837373540582064, 
   -0.8081125684602171, -0.7578591299344453, 1.6275155538918398, 
   -4.184003847105373, -4.066415465033856, -2.9484320803375113, 
   -0.5284627355925977, -0.48666175936375566, -0.05429453086924241, 
   3.442661682852531, 3.7950556792682164, 18.57688813561157, 
   19.4600154978622, 23.99398759229952, 12.349935085475835, 
   18.467963434473063, 32.08063065493991, 32.24660118193253, 
   -0.15447296210791706, -0.14643386830269378, -3.155316601144648, 
   10.470020819350935, -2.3103924264063664, -5.366131965797251, 
   18.010319770681747, 12.17009530578028, 8.028990461618292, 
   -1.275029547420388, 18.511394453582483, 6.919944691836264, 
   18.72246872617586, 17.24419162014226, 6.918964925139079, 
   8.398486601960172, 14.0935820846951, 3.4192626712393235, 
   7.253317926095292, 0.06547079104504405, -1.9513465571300515, 
   -2.0454015224255215, -0.04860420836149615, -1.1456812753806673, 
   -2.990707604162907, -1.5825459167091367, -4.418085387250471, 
   -4.066284744050336, 4.715187847367446, -2.074586452323558, 
   -0.9708681369506564, -6.839355599975335, 4.534955357462735, 
   -0.6582333974843948, 10.523521104738549, 5.7498087705623675, 
   10.54898790433083, 14.091682478734555, -3.950117244760264, 
   -6.344790472556639, 3.0462522229116757, 11.92091996132072, 
   0.6243618739977421, -0.992630899232239, 18.858280792014398, 
   8.37151694114712, 7.984070645533052, 8.461096478318836, 
   16.015885825427745, 15.371021292138863, 11.77814254072021, 
   -1.3707992184254465, 0.13509297213602167, -2.9648086032004812, 
   -0.8269551676524713, -2.049714777423958, -6.046414296285832, 
   -4.605533937216904, -3.4966769194500955, -2.864377909951912, 
   0.05832891491465375, -6.636602143080069, 3.139664162822129, 
   -2.720512321712846, 0.9250386481565158, -17.037635434970895, 
   -0.42382349702143074, 5.643836768825636, -0.47682036136328065, 
   5.527801366885825, -4.479729974140071, -0.33460543276254384, 
   -6.040813013450588, -1.436879938266685, -5.342149559281779, 
   -1.9323678817685845, -2.9328507525658267, 7.33243297229447, 
   1.7521186472255295, 7.358236260136323, -2.7398360384711964, 
   3.4881198665850377, 1.4160471785895652, -1.393430295227688, 
   -0.3195514830070749, -2.0174004024592875, -0.1427365811652237, 
   -0.7447120057456118, -1.3025699833182216, -2.9691308819885194, 
   -2.688798311770711, -0.5480796728062387, -4.929086343051381, 
   -2.878622275103453, 1.6863601001570743, -0.5791364273269721, 
   -2.1902262251406057, -2.469782079065226, -2.1665590349195156, 
   -2.1198423230386254, -2.104629283767167, -2.549140244160583, 
   -0.4825556190263285, 17.02969882485428, 5.2717568797208685, 
   4.587421826168281, 1.5370306128827167, 3.4864087280660954, 
   -2.2999287448922985, 1.0637480688600078, 3.8069632491238536, 
   0.38352895758214345, -1.337564896514209, 4.295749075356241, 
   -0.8484887227102433, 0.604516585625845, -3.2032289508215968, 
   0.9804667821213684, 0.09186298566200435, -0.8877164674887297, 
   0.17934602226742413, -3.2104346951746834, -0.1759014372333354, 
   1.3231366332247205, -0.22232111767979745, 0.5656144261751308, 
   -1.0893867264097707, -0.7527412478428346, -5.244710275761577, 
   -1.457778445189092, -0.37464269459985644, 1.265153081418532, 
   1.9350790628552659, 1.3861085013603827, 0.5625716799374061, 
   -0.7876840241412424, -0.5671410202622837, 1.732321830577689, 
   1.8868192306698575, 1.0809211437094461, 1.277180521189905, 
   0.5877086392670492, 0.6682974822838617, 1.5860409061917835, 
   1.664494407228858, 1.7149684020889708, 1.2836589042865398, 
   -2.6665439496597685, 1.098068635873318, -0.6423319585971399, 
   -0.8747972264227997, 0.2776263693112355, -1.7917880480479766, 
   -1.1991994229542229, -1.19039574821403, 0.8852491624516574, 
   -0.843095464764815, -0.8031300795697689, -1.0116236651180373, 
   -1.1706483402382446, -0.9071155017742285, -0.9061527371533202, 
   -1.1160003033701287, 0.7313989377604457, 0.26191748568058415, 
   -0.690770110739038, -1.0774152275260462, 0.26077750709333714, 
   -0.7040796443685053, -1.1237696196852767, -0.2863415201912858, 
   0.6857782739090226, 0.7151685671943824, 0.33925045999291115, 
   -0.5056567806317389, -0.4910029338628874, 0.47054821747420306, 
   -0.9722014528641978, -0.9943695107428141, 1.1416634228617966, 
   -1.0811605242524536, -1.0265653941486335, -0.9825463176788389, 
   -0.9576692944136767, -1.316333808001957, -1.1898310998852253, 
   -1.028740393486487, -0.043984591441386556, -0.03630970898328201, 
   -1.3404603433026523, -1.3204536691717976, -1.324456750215461, 
   -1.1756225561705946}}}, 
 {{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S^2*(61.44019936076643 - 1396.5464440221087*\[Eta]^2) + 
    S*(30.492586762094927 - 460.9760948616542*\[Eta] + 
      1263.4102545073395*\[Eta]^2) + 
    S^3*(554.3787656307264 - 5799.0603296820755*\[Eta] + 
      14230.464833673197*\[Eta]^2) + 
    S^4*(597.3906369218832 - 7046.9430366539755*\[Eta] + 
      18769.096992561208*\[Eta]^2) + 167.76828095984126*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 228.245585687987*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 167.76828095984126, 
    d20 -> 228.245585687987, f10 -> -5.2679729088759775, 
    f11 -> 79.6393431071375, f20 -> -2.3773529704273884, 
    f30 -> -92.67038401036005, f31 -> 969.375417977044, 
    f40 -> 68.4810867118522, f41 -> -807.8170083701664}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 167.76828095984126, 80.67228508539289, 
       2.0796272323544067, 0.03809662731464467}, {d20, 228.245585687987, 
       297.6133758081549, 0.766919783320212, 0.4435110162005961}, 
      {f10, -5.2679729088759775, 3.1268824088097844, -1.6847364947379577, 
       0.09269766954419656}, {f11, 79.6393431071375, 38.42194515130012, 
       2.072756670531103, 0.03873480513697256}, {f20, -2.3773529704273884, 
       0.6857149548406999, -3.4669696987718126, 0.0005742907761050085}, 
      {f30, -92.67038401036005, 6.339042704642644, -14.618987176484755, 
       3.2306751263463645*^-40}, {f31, 969.375417977044, 79.1337865338755, 
       12.249829819050488, 3.643901185219031*^-30}, {f40, 68.4810867118522, 
       4.201272840453989, 16.30008078800522, 9.524787073095072*^-48}, 
      {f41, -807.8170083701664, 29.94078624048349, -26.980487482252624, 
       7.9212640959042*^-98}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   4021.9440232831985, 4022.324572966074, 4063.7441898197244, 
   0.9913774690605899, ScientificForm[15.237702235588468], 
   {80.67228508539289, 297.6133758081549, 3.1268824088097844, 
   38.42194515130012, 0.6857149548406999, 6.339042704642644, 
   79.1337865338755, 4.201272840453989, 29.94078624048349}, 
   {{d20, 0.766919783320212}, {f10, -1.6847364947379577}, 
    {f11, 2.072756670531103}, {d10, 2.0796272323544067}, 
    {f20, -3.4669696987718126}, {f31, 12.249829819050488}, 
    {f30, -14.618987176484755}, {f40, 16.30008078800522}, 
    {f41, -26.980487482252624}}, 9, 15.237702235588468, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 167.76828095984126, 80.67228508539289, {9.24874427866456, 
        326.28781764101797}}, {d20, 228.245585687987, 297.6133758081549, 
       {-356.55915107249376, 813.0503224484678}}, {f10, -5.2679729088759775, 
       3.1268824088097844, {-11.4122385656176, 0.8762927478656435}}, 
      {f11, 79.6393431071375, 38.42194515130012, {4.1409369652183585, 
        155.13774924905664}}, {f20, -2.3773529704273884, 0.6857149548406999, 
       {-3.724770076830683, -1.0299358640240937}}, {f30, -92.67038401036005, 
       6.339042704642644, {-105.12648478249615, -80.21428323822396}}, 
      {f31, 969.375417977044, 79.1337865338755, {813.8790022761773, 
        1124.8718336779107}}, {f40, 68.4810867118522, 4.201272840453989, 
       {60.225663880640425, 76.73650954306397}}, {f41, -807.8170083701664, 
       29.94078624048349, {-866.6500953180279, -748.9839214223049}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6508.017580898904, 198.36922306796532, 
   -19.990727266828383, 769.713682603133, 2.3442372614706763, 
   29.94465641713925, -988.3158578969525, 10.57485180210574, 
   64.640001243921}, {198.36922306796527, 88573.72145992605, 
   6.541433362593751, 182.3124977234965, 61.69942141755691, 
   -6.243941192102036, -492.3028911887547, 345.57337718177996, 
   -1037.2681788225661}, {-19.990727266828383, 6.541433362593752, 
   9.77739359852408, -105.67832069686148, 0.11192260503032075, 
   -18.167368110026132, 197.80244999443815, 0.6874295711971704, 
   -0.5769261093941022}, {769.7136826031331, 182.31249772349648, 
   -105.67832069686148, 1476.2458692095147, 0.7094187741614019, 
   198.13513321068132, -2766.3417640032244, 3.1111880514231416, 
   37.465825117568514}, {2.3442372614706763, 61.69942141755691, 
   0.11192260503032071, 0.7094187741614018, 0.4702049992921832, 
   -0.2199600508524431, -2.223360827996596, 2.4046427243211745, 
   -0.045225916197437356}, {29.94465641713925, -6.243941192102036, 
   -18.167368110026132, 198.13513321068132, -0.2199600508524434, 
   40.183462411283124, -443.5827997404271, -1.5978215708366612, 
   1.469057937168425}, {-988.3158578969525, -492.3028911887548, 
   197.80244999443815, -2766.3417640032244, -2.2233608279965966, 
   -443.5827997404271, 6262.156171188975, -10.057816396109427, 
   -120.49066846711003}, {10.57485180210574, 345.57337718178, 
   0.6874295711971705, 3.1111880514231407, 2.4046427243211745, 
   -1.5978215708366603, -10.057816396109427, 17.650693479936333, 
   -61.326233851440165}, {64.64000124392099, -1037.268178822566, 
   -0.5769261093941013, 37.465825117568514, -0.04522591619743725, 
   1.469057937168425, -120.49066846711003, -61.326233851440165, 
   896.4506806983256}}, 214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S*(-5.78829604660991*f10 - 5.78829604660991*f11*\[Eta] - 
      5.78829604660991*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(0. - 25.843953390615372*f20 - 25.843953390615372*(16. - 16.*f20)*
       \[Eta]^2) + S^3*(-5.982264685217554*f30 - 5.982264685217554*f31*
       \[Eta] - 5.982264685217554*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
      8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 236.5961941562893, 
   {}, {}, {1.8560394460116925, 14.240015231863083, 15.22616629358538, 
   9.742113581929743, 2.6178117340821245, -3.273038099414407, 
   -5.734917309014094, -4.4289706156311865, 5.887455038477924, 
   11.152033598971826, 13.259811440274945, 10.129231627034414, 
   3.2791244594600926, 1.3734729847863036, 28.91244299427683, 
   143.94094235524665, 4.971663088628787, 1.4646823909617694, 
   -27.01407808641744, -25.62704247882931, -239.39823740424634, 
   -2.6637823447073856, -1.2243228687995327, -3.2292694403136295, 
   -2.660206446752568, -1.2343709883921292, -2.7860433457304055, 
   -2.3954895428182965, -4.378005433032769, 4.275529241440864, 
   -0.010102621139253642, 0.033333973603930644, -23.128947124141405, 
   -1.9930878136254648, -3.663991570126626, -0.08941667624745264, 
   -2.274023567231751, -5.472007011075789, -9.77310255438482, 
   5.544840273896682, -3.967697672505267, -6.617271595724787, 
   -4.9101192958151785, -2.7364898986755293, 1.4395614751953474, 
   -2.211751535714768, 4.699477207392533, -4.629107389451406, 
   -35.29600199970184, -3.9886336461641463, -24.271264795652485, 
   3.6872321928902068, -23.216385732372657, -2.9095202500734274, 
   -21.0468257783497, -4.642224361380755, -8.269991069937532, 
   -1.9883854605693614, -4.998798889447784, -12.163615133521347, 
   5.342485267576791, -7.300343406632294, -2.585396166533201, 
   5.513922538074013, -5.5467304648780384, -7.2381859943315305, 
   -8.652074477786783, -10.198781503155374, -12.78034840484031, 
   9.186041204081619, 0.8367832213022552, -5.886284931231614, 
   -4.689990744399154, -0.7499356640191195, -7.191003304801143, 
   -10.76945387938153, 1.3092570788791704, 3.222868424292244, 
   2.039887234286624, -3.0558954299766867, -6.744634564721537, 
   6.615920666581047, 2.5428252293828564, 4.63359834178695, 
   1.2300333725492578, -5.791425867725366, -5.465342037944993, 
   7.913422749387763, 3.019844377435845, -0.6774906266966809, 
   11.253856913202355, 4.268768635643681, 15.040955746809061, 
   -6.509003416722891, 1.6386070182197727, 17.751248286100434, 
   1.033175521640345, 3.311783256868779, 3.311809205453386, 
   0.27915462967013127, 3.7860592241330266, 19.210029181294374, 
   -12.771896439101909, 0.7102074574935671, -1.7046065937584842, 
   -9.371426147995777, -7.7861016210262335, -3.5728568043382722, 
   -3.5327378563615923, -3.5304688825854385, -3.4204320310650758, 
   -2.041666445367156, 0.42875959750128345, -3.211453418192491, 
   -0.16251422661537163, -5.334858933478358, -3.2297314952317038, 
   -10.272464660680953, -8.011903605538691, -11.557881418034071, 
   -9.47023397940768, -2.454841926836991, 8.730944863856791, 
   -3.080439646062814, -1.8798314654270598, -7.459278732078417, 
   -4.5475268896734065, -4.407480217999307, 2.783098216915562, 
   -2.5088636703858356, -0.551795120270981, -6.583611259980273, 
   -5.294800021797357, -1.5979143352418532, -0.3377200589605991, 
   -3.84244387245721, -1.367344080395327, -7.180355702218179, 
   -3.246749336102397, 0.08528055458728545, 2.0090445204345144, 
   -7.092325839414912, -5.133345959776193, 2.3350913337950203, 
   2.6875826874007487, 1.1063119404089434, 2.2725691230594407, 
   -2.6964243939043513, -2.1097278053563855, -6.716587984040103, 
   -5.191154128609156, 1.403073409388611, 1.8155205915300883, 
   -7.752626272378734, -7.06846217317036, 0.048872109481692405, 
   0.3067944440636552, -1.768516512665883, -1.1474335557554696, 
   -3.2435656273829068, -2.897432126955721, -0.4130085167475386, 
   0.5645311034805331, -4.790730537486468, -3.452375909577256, 
   5.83396323746382, 1.4674715716582796, -0.1700982551814718, 
   1.456974174818754, 1.5181527636532905, 0.32768902673058165, 
   0.4025286960053336, 0.35724968120703693, 2.97087287236954, 
   3.337741312562315, 4.037456861621678, 4.060986692657053, 
   3.945924166695022, 4.88545200616818, 5.568699099895923, 6.171520743233771, 
   5.305517179889364, 5.317023677883469, 14.309625178439092, 
   14.318287572355985, 14.321576339498733, 7.391749596447227, 
   40.16302201240964, 20.56851882794443, 1.2167339099928256, 
   -5.9842186063857525, 2.0114846239032147, -4.338412627870184, 
   19.236888328037992, -8.078600692534593, 17.442828213776806, 
   -2.431117094792313, 9.959270769724071, 2.3766903351989583, 
   3.1910307031247953, 0.5538815708264053, 22.819826244849423, 
   0.542973564214293, 9.023629792277688, -4.989459018792559, 
   -1.8214378303024148, 7.502659457538698, 9.11824250072084, 
   28.95944485231692, 30.31363181897521, 26.640342277687296, 
   8.26724019081965, 27.805480022184014, 28.39254894725454, 
   28.40267037221301, 23.011259937517963, 28.422165818853983, 
   14.227303729486152, 14.775106206829037, 14.272859985685272, 
   12.011403328730722, 13.475585644501535, 13.551423162557768, 
   6.5216314097907, 7.078466192220787, 11.350163750346098, 
   16.421640266174734, 11.06339584678301, 11.486642331259759, 
   8.342635962022314, 0.6131095292683142, 1.1885063561778964, 
   5.506537276941174, 6.291848542696073, 5.228927995433196, 
   5.622359515404014, 3.185057926363015, 3.605452300980005, 
   4.152803387152545, 1.4214631126701534, 1.1367288655065408, 
   2.1077447894541024, -11.08452586984913, -9.932747432777916, 
   -0.7386216589125922, 0.3644623621117091, 0.9353661402629143, 
   0.5547750212563471, 0.543910779995457, 1.0043867227265935, 
   -1.203176508574927, -0.4716623998406817, -1.5006421202193394, 
   -3.516673706023255, -3.0457414174781547, -4.206040790287659, 
   -10.991200698716625, -5.575652376888058, -4.453854957578471, 
   -2.5473329456960414, -3.511360369310381, -3.386236584606081, 
   -3.328090023136042, -3.2219948916528836, -3.1709834724003656, 
   -4.335394876315291, -3.491568808693188, -6.63454597108236, 
   -6.59608819141485, -4.4728488084973606, -3.1017060926276656, 
   -1.7372922549243413, -0.6405082661291033, -0.5901921246836821, 
   1.795182559142603, -5.280459045136979, -5.162870663065462, 
   -3.6589656951295524, -0.6721660843078325, -0.6303651080789905, 
   -0.19799787958447723, 3.624304780604376, 3.9766987770200615, 
   18.706511885535093, 19.589352606154137, 24.077795075240516, 
   10.09274845234384, 18.02519208174691, 32.10016593348004, 
   32.266136460472666, -2.468021682652875, -2.4570597241007874, 
   -3.1278594708014396, 10.254472907860986, -2.5215451445821486, 
   -7.1064405142642215, 18.088924205678495, 11.566115519034753, 
   8.093345543543592, -1.3129017360516286, 18.08121360616755, 
   4.770944479260862, 18.726024829852662, 16.233994332768077, 
   7.008395347567557, 6.9192539404238005, 13.270233922649226, 
   3.3827763439307716, 6.392867968104042, -0.6944228229929195, 
   -2.502022532632992, -2.534184092966285, -0.17522299717907686, 
   -1.254632410913615, -3.4458088630451584, -2.098977706613624, 
   -5.198490868232227, -4.263680287688516, 4.584365105900929, 
   -2.0802701286434058, -1.7845948101649185, -8.313249896115394, 
   4.62725784261994, -1.6621169683022572, 10.507270359109924, 
   3.6073665609122543, 10.108015499485845, 12.333223940002767, 
   -4.543503825057314, -6.672127632783088, 2.2497481449883026, 
   11.842307231489485, 0.6595468913468494, -0.9233117668700856, 
   17.064165824880746, 8.341731128475828, 7.853972096931784, 
   8.330997929717569, 15.885787276826477, 14.752606691661498, 
   11.158445215758803, -1.5706942013184744, -0.48285256299396906, 
   -3.362398340455229, -0.9167721358096799, -2.423662883460395, 
   -6.960856775932626, -5.223859848645219, -3.6159648948674885, 
   -2.983665885369305, 0.12161858808798343, -7.867478268737926, 
   3.1818623415930745, -3.5816670352501205, 0.5840626455120059, 
   -18.833134039362335, -0.4349338971145187, 5.687150675360343, 
   -0.43976319424282906, 4.521249432096965, -4.4468968085498375, 
   -0.5246664507783407, -7.602376170427419, -1.6823177689485078, 
   -6.318873478273929, -1.985016426534628, -3.2535967529532, 
   6.674219971592919, 1.7135772431306862, 6.81862099981339, 
   -2.7339452157233666, 2.742918910116913, 0.8705415463845725, 
   -1.5209746919666713, -0.6932583069367411, -2.2588511554960746, 
   -0.20451410419568106, -0.8005601038071006, -1.5333285452367988, 
   -3.353503968393312, -2.9607974955122245, -0.5865012914600527, 
   -5.68285265053575, -3.42131478629841, 1.6451845859903358, 
   -0.6027493741035528, -2.401635485748386, -2.758373402837435, 
   -2.3739172014062717, -2.3272004895253815, -2.3075236891204725, 
   -2.8266991856613686, -0.4955013225581695, 16.497753353275442, 
   5.12520578152882, 4.360037108408818, 1.3354165556111468, 
   3.2929554413377105, -2.543324265446074, 0.7433888335974643, 
   3.791352008171401, -0.5397288330113099, -1.3288563604507146, 
   3.6174620944359503, -0.9931903233290598, 0.6023775853924462, 
   -3.670436520022605, 0.9769781253310725, 0.019106612424309333, 
   -0.8877164674887297, 0.17934602226742413, -3.2104346951746834, 
   -0.1759014372333354, 1.3231366332247205, -0.22232111767979745, 
   0.5656144261751308, -1.0893867264097707, -0.7527412478428346, 
   -5.244710275761577, -1.457778445189092, -0.37464269459985644, 
   1.2651530814185605, 1.9350790628552659, 1.3861085013603827, 
   0.5625716799374061, -0.7876840241412424, -0.5671410202622837, 
   1.7323218305777175, 1.8868192306698859, 1.0809211437094746, 
   1.277180521189905, 0.5877086392670492, 0.6682974822838617, 
   1.5860409061917835, 1.664494407228858, 1.7149684020889708, 
   1.2836589042865683, -2.6665439496597685, 1.098068635873318, 
   -0.6423319585971399, -0.8747972264227997, 0.2776263693112355, 
   -1.7917880480479766, -1.1991994229542229, -1.19039574821403, 
   0.8852491624516574, -0.8430954647648434, -0.8031300795697973, 
   -1.0116236651180657, -1.1706483402382446, -0.9071155017742569, 
   -0.9061527371533487, -1.1160003033701287, 0.7313989377604742, 
   0.26191748568058415, -0.690770110739038, -1.0774152275260747, 
   0.26077750709333714, -0.7040796443685338, -1.1237696196852767, 
   -0.2863415201912858, 0.6857782739089089, 0.7151685671942687, 
   0.3392504599928259, -0.5056567806317389, -0.4910029338628874, 
   0.4705482174741178, -0.9722014528641978, -0.9943695107428425, 
   1.1416634228616545, -1.0811605242524536, -1.0265653941486335, 
   -0.9825463176788389, -0.9576692944136767, -1.3163338080019855, 
   -1.1898310998852537, -1.0287403934865154, -0.0439845914414434, 
   -0.03630970898333885, -1.3404603433026523, -1.3204536691717976, 
   -1.3244567502154894, -1.175622556170623}}}, 
 {{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S^2*(56.26311553473836 - 1313.7131028056597*\[Eta]^2) + 
    S*(30.46140974057878 - 465.9239800976315*\[Eta] + 
      1283.7006277955068*\[Eta]^2) + 
    S^3*(554.0952504583978 - 5782.157892811928*\[Eta] + 
      14167.391328949865*\[Eta]^2) + 
    S^4*(607.7768392270194 - 7106.42132547611*\[Eta] + 
      18840.830910967565*\[Eta]^2) + 168.51060871987477*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1443.2588450631188*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 168.51060871987477, 
    d30 -> 1443.2588450631188, f10 -> -5.262586691366525, 
    f11 -> 80.49415170644458, f20 -> -2.17703207726605, 
    f30 -> -92.62299139447845, f31 -> 966.5499935333689, 
    f40 -> 69.6716952964288, f41 -> -814.6352234585187}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 168.51060871987477, 80.52557260393527, 
       2.0926347155417764, 0.03691296072152351}, {d30, 1443.2588450631188, 
       944.3000383819142, 1.5283901158536277, 0.12708272940991794}, 
      {f10, -5.262586691366525, 3.121097252337758, -1.6861335184043857, 
       0.09242813766470681}, {f11, 80.49415170644458, 38.35630777309867, 
       2.098589681327446, 0.036381637732658234}, {f20, -2.17703207726605, 
       0.6934890753528483, -3.1392449494007857, 0.001799534301207502}, 
      {f30, -92.62299139447845, 6.3274006451387255, -14.638395225634985, 
       2.654310683141418*^-40}, {f31, 966.5499935333689, 79.01662833600405, 
       12.232235339418539, 4.2963744159503885*^-30}, 
      {f40, 69.6716952964288, 4.254018264815444, 16.377855232234513, 
       4.2121589502398936*^-48}, {f41, -814.6352234585187, 
       30.325262773456657, -26.863253569942987, 2.7638316396796114*^-97}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 4020.168501277772, 4020.5490509606475, 4061.968667814298, 
   0.9914091075467241, ScientificForm[15.209720840939585], 
   {80.52557260393527, 944.3000383819142, 3.121097252337758, 
   38.35630777309867, 0.6934890753528483, 6.3274006451387255, 
   79.01662833600405, 4.254018264815444, 30.325262773456657}, 
   {{d30, 1.5283901158536277}, {f10, -1.6861335184043857}, 
    {d10, 2.0926347155417764}, {f11, 2.098589681327446}, 
    {f20, -3.1392449494007857}, {f31, 12.232235339418539}, 
    {f30, -14.638395225634985}, {f40, 16.377855232234513}, 
    {f41, -26.863253569942987}}, 9, 15.209720840939585, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 168.51060871987477, 80.52557260393527, {10.27935933044131, 
        326.7418581093082}}, {d30, 1443.2588450631188, 944.3000383819142, 
       {-412.27313117716244, 3298.7908213033998}}, {f10, -5.262586691366525, 
       3.121097252337758, {-11.39548462346017, 0.870311240727121}}, 
      {f11, 80.49415170644458, 38.35630777309867, {5.124721789389369, 
        155.86358162349978}}, {f20, -2.17703207726605, 0.6934890753528483, 
       {-3.5397251855872893, -0.8143389689448111}}, {f30, -92.62299139447845, 
       6.3274006451387255, {-105.0562157366656, -80.18976705229129}}, 
      {f31, 966.5499935333689, 79.01662833600405, {811.28379150781, 
        1121.816195558928}}, {f40, 69.6716952964288, 4.254018264815444, 
       {61.312628689377775, 78.03076190347981}}, {f41, -814.6352234585187, 
       30.325262773456657, {-874.2237996280774, -755.04664728896}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6484.367843191651, 774.465312784419, 
   -19.92003638114343, 767.1933762679312, 2.3907720274654345, 
   29.86551090609123, -985.7878337657348, 10.881690565482595, 
   61.62432051999546}, {774.465312784419, 891702.5624880847, 
   13.74250537103242, 818.3963514853358, 221.99850737589605, 
   19.339991902645792, -2529.460031978361, 1285.7963075933294, 
   -5864.009576295355}, {-19.92003638114343, 13.74250537103242, 
   9.741248058550301, -105.29135945002022, 0.11039330094164304, 
   -18.09994943672243, 197.07389905351064, 0.6792953160910752, 
   -0.5888583346642235}, {767.1933762679311, 818.3963514853358, 
   -105.29135945002024, 1471.2063459846695, 0.7840331181104776, 
   197.4386746926976, -2757.5031990010616, 3.571175731902361, 
   34.07360804828304}, {2.3907720274654345, 221.99850737589603, 
   0.11039330094164307, 0.7840331181104778, 0.4809270976337485, 
   -0.2100045689153152, -2.503263598799875, 2.476092499874974, 
   -0.7850676731287475}, {29.865510906091206, 19.339991902645792, 
   -18.099949436722433, 197.4386746926976, -0.2100045689153152, 
   40.03599892410196, -442.0446081933183, -1.539799726867221, 
   1.2636308252380424}, {-985.7878337657348, -2529.4600319783603, 
   197.07389905351064, -2757.503199001062, -2.503263598799875, 
   -442.0446081933183, 6243.627553590197, -11.754594084335768, 
   -109.15843401342153}, {10.881690565482595, 1285.7963075933292, 
   0.6792953160910754, 3.571175731902361, 2.476092499874974, 
   -1.5397997268672197, -11.754594084335766, 18.096671397383393, 
   -65.52476980307667}, {61.62432051999544, -5864.009576295355, 
   -0.5888583346642235, 34.07360804828304, -0.7850676731287477, 
   1.2636308252380424, -109.15843401342153, -65.52476980307667, 
   919.6215622791962}}, 214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S*(-5.78829604660991*f10 - 5.78829604660991*f11*\[Eta] - 
      5.78829604660991*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(0. - 25.843953390615372*f20 - 25.843953390615372*(16. - 16.*f20)*
       \[Eta]^2) + S^3*(-5.982264685217554*f30 - 5.982264685217554*f31*
       \[Eta] - 5.982264685217554*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
      8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 235.7280563136027, 
   {}, {}, {0.8880922540243148, 14.245495488081417, 15.70485735702482, 
   10.3523995633752, 3.1524625168710827, -2.911081838608766, 
   -5.556759079399626, -4.383973091513667, 5.943931572208271, 
   11.355556621531974, 13.665831824799056, 10.733866185474596, 
   3.9949409633694586, 2.0052751861022102, 29.13305564610414, 
   143.26699623264062, 4.9980091447926895, 1.9769621404977613, 
   -26.3727308482959, -24.98569524070777, -239.42036673030492, 
   -2.9145147973810595, -0.4262463869911528, -3.271769850759057, 
   -2.3217760436442063, -0.25593188920132093, -2.3206957748749915, 
   -1.9301419719628825, -4.049587996117566, 4.374567521575813, 
   0.09192725278273883, 0.26902474132211296, -22.16353648105428, 
   -1.4519943736979712, -3.384459885600762, 0.22775086334382877, 
   -1.2907090806296821, -5.035483040197278, -9.505858231054788, 
   5.812084597226715, -3.545020843042778, -6.445480889370259, 
   -4.809239812777946, -2.2825744343065537, 1.476492902420091, 
   -1.108716504331511, 4.8854934450140775, -5.050313926022113, 
   -35.43138344220819, -3.5233825541090766, -23.191782396175512, 
   3.7555591408181783, -23.10962066051212, -2.0774594693325525, 
   -21.737383638267886, -5.332782221298942, -8.206322901180386, 
   -1.8081876135707375, -4.679091949414953, -12.550331207078585, 
   6.025800285950027, -7.354938972320099, -1.6785039157801123, 
   5.46212420480137, -4.531755810807681, -7.244521976514363, 
   -9.441692483423708, -11.530208683626995, -14.41110068554758, 
   10.161693899200401, 1.3808633429236465, -6.451004933853994, 
   -3.6120888515953027, -0.24064589372818546, -7.323181562532, 
   -11.121431142714982, 1.4264663979228942, 3.6976215306522136, 
   2.153022211964185, -2.919381845590067, -6.223308138701697, 
   7.205684316042266, 2.786543568537496, 4.396193388648328, 
   1.2311471585843208, -5.141374714843096, -4.241677974111724, 
   7.455154650703605, 2.7323961321796446, -0.03155365347424777, 
   12.004391914170583, 2.4619481992489796, 14.741847184899171, 
   -6.081495511410907, 1.5135706117955579, 15.945096116231355, 
   0.8889795821813493, 2.555488826142067, 2.5555147747266744, 
   1.5862641638983064, 3.0110945997818135, 20.07004642008569, 
   -14.97074781171284, 0.3627932885212317, -0.7872050879795722, 
   -11.23975744734301, -9.654432920373466, -3.1618268313769136, 
   -3.1217078834002336, -3.1194389096240798, -3.009402058103717, 
   -1.4568410597591992, 1.01358498310924, -3.179362176032157, 
   -0.13042298445503775, -6.113647061873621, -4.008519623626967, 
   -11.468313377615857, -9.207752322473596, -12.814216086126237, 
   -10.726568647499846, -2.037596356988246, 9.148190433705537, 
   -2.66572247453729, -1.4651142939015358, -7.997931838119911, 
   -5.0861799957149, -4.946133324040801, 1.9076717948034059, 
   -1.790535686748541, 0.16653286336631368, -7.111342394789716, 
   -5.8225311566068, -1.4639180977379453, -0.2037238214566912, 
   -4.05349424528157, -1.578394453219687, -7.511754326928752, 
   -3.57814796081297, 1.3981374832580968, 3.321901449105326, 
   -6.826240361099508, -4.867260481460789, 2.7628680484982056, 
   3.115359402103934, 1.207601452309774, 2.3738586349602713, 
   -2.5726074061158215, -1.9859108175678557, -6.243972835045781, 
   -4.718538979614834, 1.6973622859592865, 2.1098094681007638, 
   -6.307916429909767, -5.623752330701393, -0.19878655774843423, 
   0.05913577683352855, -1.8810940815564265, -1.260011124646013, 
   -2.998312396850423, -2.652178896423237, -0.855580118842056, 
   0.12195950138601575, -3.9599231880268917, -2.62156856011768, 
   5.0433592373473175, 0.67693307479027, -0.622576315676838, 
   1.0044961143233877, 1.0656747031579243, 0.8209373131630286, 
   0.8957769824377806, 0.8530013583069831, 1.7711611672829974, 
   2.1380296074757723, 2.8940167916242956, 2.917546622659671, 
   3.206240400121658, 4.145768239594815, 5.61966185926525, 6.222483502603097, 
   5.896339067266723, 5.907845565260828, 14.617873486423633, 
   14.626535880340526, 14.629824647483275, 5.511916899569542, 
   40.677315417139866, 21.024458314596416, 0.5481700531397564, 
   -7.012909871224963, 3.31461396356093, -6.658989573210846, 
   17.690005306800316, -7.105766001801044, 17.861633385533054, 
   -2.547621798764652, 8.366608269092438, 0.14949656901995922, 
   3.4552299443258505, 1.8523063650929998, 23.395661779145826, 
   -0.20135978688668388, 9.037340627251325, -5.400547810741614, 
   -1.4025063669491544, 5.4400076787892715, 7.055590721971413, 
   29.483913210815274, 30.838100177473564, 27.121444892760167, 
   6.552821735121086, 28.254625568590228, 28.841694493660754, 
   28.851815918619224, 23.45627116912044, 28.867177050456462, 
   14.52656681713907, 15.074369294481954, 13.979097676110825, 
   10.989099170916404, 12.453281486687217, 12.52911900474345, 
   5.556416536956874, 6.113251319386961, 11.557874915292615, 
   16.62935143112125, 11.268307018727569, 10.81255363877085, 
   8.469787801122123, 1.056391055434318, 1.6317878823439003, 
   5.569661662687281, 6.35497292844218, 4.961863412052537, 5.355294932023355, 
   2.9359789679101596, 3.3563733425271494, 4.471475739577045, 
   1.4725890639727766, 2.6510210536150396, 3.622036977562601, 
   -9.715114356943218, -8.566590982717798, 0.46971933559555623, 
   1.0383672606238576, 1.6092710387750628, 0.8491704505979953, 
   0.7066418586631187, 1.1671178013942551, -1.0178177686274523, 
   -0.28630365989320694, -1.1762366685480004, -2.7984403142027077, 
   -2.3275080256576075, -2.9398766797157236, -9.560689796698284, 
   -3.987968338947553, -2.866170919637966, -2.4906172279192447, 
   -3.1358764701388395, -3.6077782993712333, -3.549631737901194, 
   -3.4444633347775664, -3.3934519155250484, -4.214324995473959, 
   -3.3704989278518553, -6.189879465852357, -6.153988936847185, 
   -4.876022493858471, -2.9173465350242225, -2.3778729513437042, 
   -0.39628399639073564, -0.343199253502263, 2.042175430324022, 
   -6.215683936000602, -6.098095553929085, -4.764246929309081, 
   -1.6647018845359867, -1.6229009083071446, -1.1905336798126314, 
   3.923438267627006, 4.275832264042691, 19.038461237818908, 
   19.92923528397783, 24.401844356865723, 8.158904659115393, 
   15.89152983588886, 32.40377881116798, 32.569749338160605, 
   -4.541791884239842, -4.532612139127565, -3.2233544866382715, 
   8.589180978335236, -1.9129124765594554, -8.032094541647751, 
   17.85995216129176, 10.937850485727523, 8.185206454675665, 
   -1.123717297302079, 16.225722074462, 3.545834353556785, 17.75743636332436, 
   14.549672356147397, 7.910935221622026, 6.729795495779399, 
   12.918427132955628, 4.616346554515303, 7.273479196707484, 
   0.3184895858239827, -1.0714036936738296, -1.2685012404150484, 
   0.1345081462404778, -0.9190534128534296, -2.131297262411806, 
   -0.6135505728039448, -4.215483464826633, -2.8584248195136297, 
   5.973111012121279, -0.8106680862134397, -2.1229154607939904, 
   -8.495612877290085, 5.513512322396792, -3.3463329076918455, 
   9.48664933814176, 2.3800831879173927, 8.217228117683021, 
   11.348843706771078, -3.8061698109196698, -6.950844150911621, 
   2.9466279632315775, 10.810118465757085, 1.4849650279809907, 
   -0.5570661006798048, 16.71678514538982, 7.510195315523902, 
   7.3590395409481175, 7.836065373733902, 15.39085472084281, 
   14.629217272964382, 11.03674966034697, -0.3843260952752985, 
   0.5963576825473069, -2.166084269401466, -0.6039579802452977, 
   -1.1932556587335057, -6.2078200851877625, -5.347096876481999, 
   -4.096489001430342, -3.464189991932159, 0.21535152589703443, 
   -7.568787323486703, 3.860296112299352, -4.668641578288856, 
   -0.6814420869089588, -19.18958965206778, -0.420060497101133, 
   6.045909796499856, -0.5361719339898912, 5.045085011789354, 
   -4.292658789551325, -0.04414725460648583, -7.4990766892870795, 
   -0.7490238381888616, -5.94115950929671, -2.0726812297188815, 
   -2.905061503147948, 6.420334595198398, 1.1956074949079323, 
   6.4213836347909705, -2.345447281922759, 3.3164421635418933, 
   1.6265149845211226, -0.7382303639471672, 0.1611602622058399, 
   -1.406171186755273, 0.006367896320853106, -0.5810206397873401, 
   -0.6653729264546371, -2.5145979947584465, -2.800388838987942, 
   0.04822803646737839, -5.1217342117683415, -3.8233531899210504, 
   1.119774483947026, -0.07072053585105209, -2.2008507700251414, 
   -2.3988483872759616, -2.207713438970387, -2.160996727089497, 
   -2.144781935899175, -2.5890093411525186, -0.8436508978309973, 
   16.342940344620075, 4.711861397038149, 5.189651647921551, 
   2.0699019412710413, 4.03908092407346, -2.365011738201048, 
   0.8764174918250092, 3.4364350735967264, -0.15153616169752127, 
   -1.345763256622746, 3.8334793350071266, -1.413438366530869, 
   0.5953321064267243, -3.4516023393874207, 0.9686575579555949, 
   0.20868636909401062, -0.8877164674887297, 0.17934602226742413, 
   -3.210434695174655, -0.17590143723330698, 1.3231366332247205, 
   -0.22232111767979745, 0.5656144261751308, -1.0893867264097707, 
   -0.7527412478428346, -5.244710275761548, -1.4577784451890636, 
   -0.37464269459985644, 1.2651530814185605, 1.9350790628552659, 
   1.3861085013603827, 0.5625716799374061, -0.7876840241412424, 
   -0.5671410202622837, 1.7323218305777175, 1.8868192306698859, 
   1.0809211437094746, 1.277180521189905, 0.5877086392670492, 
   0.6682974822838617, 1.5860409061917835, 1.664494407228858, 
   1.7149684020889708, 1.2836589042865398, -2.6665439496597685, 
   1.098068635873318, -0.6423319585971399, -0.8747972264227997, 
   0.2776263693112355, -1.7917880480479766, -1.1991994229542229, 
   -1.19039574821403, 0.8852491624516574, -0.843095464764815, 
   -0.8031300795697689, -1.0116236651180373, -1.1706483402382446, 
   -0.9071155017742285, -0.9061527371533202, -1.1160003033701287, 
   0.7313989377604457, 0.26191748568058415, -0.690770110739038, 
   -1.0774152275260462, 0.26077750709333714, -0.7040796443685338, 
   -1.1237696196852767, -0.2863415201912858, 0.6857782739089657, 
   0.7151685671943255, 0.3392504599928827, -0.5056567806317389, 
   -0.4910029338628874, 0.47054821747417463, -0.9722014528641978, 
   -0.9943695107428141, 1.1416634228617397, -1.0811605242524536, 
   -1.0265653941486335, -0.9825463176788389, -0.9576692944136767, 
   -1.316333808001957, -1.1898310998852253, -1.028740393486487, 
   -0.04398459144141498, -0.03630970898331043, -1.3404603433026523, 
   -1.3204536691717976, -1.324456750215461, -1.1756225561705946}}}, 
 {{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S^2*(56.88793782239928 - 1323.7102594082344*\[Eta]^2) + 
    S*(30.534963071151886 - 466.4842308833607*\[Eta] + 
      1284.764777649254*\[Eta]^2) + 
    S^3*(553.821580862826 - 5778.614545924528*\[Eta] + 
      14157.596654929415*\[Eta]^2) + 
    S^4*(606.978682823156 - 7122.137377232967*\[Eta] + 
      18916.46562045681*\[Eta]^2) + 168.49576836515786*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 2366.8288616345194*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 364.7907286942548*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 168.49576836515786, 
    d20 -> -364.7907286942548, d30 -> 2366.8288616345194, 
    f10 -> -5.27529394234001, f11 -> 80.59094198483011, 
    f20 -> -2.2012088074364353, f30 -> -92.57724457283612, 
    f31 -> 965.957684922191, f40 -> 69.58019969116751, 
    f41 -> -816.4368122960585}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 168.49576836515786, 80.56375637784215, 
       2.0914586898718652, 0.03701979585062093}, {d20, -364.7907286942548, 
       491.5155743954068, -0.7421753199641109, 0.4583494994933388}, 
      {d30, 2366.8288616345194, 1562.403073045386, 1.5148644434122702, 
       0.13047467346911257}, {f10, -5.27529394234001, 3.1226240642471645, 
       -1.689378495074089, 0.09180590102310815}, {f11, 80.59094198483011, 
       38.37471606381273, 2.1001052320704257, 0.036248581142228196}, 
      {f20, -2.2012088074364353, 0.6945822003558713, -3.169112030669141, 
       0.001628142497824071}, {f30, -92.57724457283612, 6.330700869598817, 
       -14.623537974667068, 3.1827151551853574*^-40}, 
      {f31, 965.957684922191, 79.05812242224899, 12.218323118819043, 
       4.9796266447016334*^-30}, {f40, 69.58019969116751, 4.257820406758105, 
       16.34174132397137, 6.428036567262514*^-48}, {f41, -816.4368122960585, 
       30.436595266103865, -26.824183360787885, 4.925731980341477*^-97}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 4021.6264227304714, 4022.0925244253867, 
   4067.6066059206496, 0.9914191002893586, 
   ScientificForm[15.200872455896102], {80.56375637784215, 491.5155743954068, 
   1562.403073045386, 3.1226240642471645, 38.37471606381273, 
   0.6945822003558713, 6.330700869598817, 79.05812242224899, 
   4.257820406758105, 30.436595266103865}, {{d20, -0.7421753199641109}, 
    {d30, 1.5148644434122702}, {f10, -1.689378495074089}, 
    {d10, 2.0914586898718652}, {f11, 2.1001052320704257}, 
    {f20, -3.169112030669141}, {f31, 12.218323118819043}, 
    {f30, -14.623537974667068}, {f40, 16.34174132397137}, 
    {f41, -26.824183360787885}}, 10, 15.200872455896102, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 168.49576836515786, 80.56375637784215, {10.188631833895215, 
        326.8029048964205}}, {d20, -364.7907286942548, 491.5155743954068, 
       {-1330.614898785413, 601.0334413969033}}, {d30, 2366.8288616345194, 
       1562.403073045386, {-703.2806729984422, 5436.938396267481}}, 
      {f10, -5.27529394234001, 3.1226240642471645, {-11.41122523824643, 
        0.8606373535664105}}, {f11, 80.59094198483011, 38.37471606381273, 
       {5.184932032031114, 155.9969519376291}}, {f20, -2.2012088074364353, 
       0.6945822003558713, {-3.566057272399073, -0.836360342473798}}, 
      {f30, -92.57724457283612, 6.330700869598817, {-105.01702111704157, 
        -80.13746802863068}}, {f31, 965.957684922191, 79.05812242224899, 
       {810.6091070640905, 1121.3062627802915}}, {f40, 69.58019969116751, 
       4.257820406758105, {61.21361666719574, 77.94678271513928}}, 
      {f41, -816.4368122960585, 30.436595266103865, {-876.2444784100867, 
        -756.6291461820304}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{6490.518841708303, 9.828224242032993, 750.3170086387806, 
   -19.938588715786533, 767.9184722511917, 2.3936911111618824, 
   29.89260663788342, -986.7069222189037, 10.894477226713732, 
   61.73131142521544}, {9.828224242033018, 241587.5598732467, 
   -611646.6486805208, 8.415547638312574, -64.1006619282054, 
   16.011364292306943, -30.296447094505343, 392.2643335225232, 
   60.59419353471883, 1193.1264062384348}, {750.3170086387805, 
   -611646.6486805208, 2.4411033626616653*^6, -7.550778045744442, 
   981.4614220302395, 181.671820704991, 96.0622873159906, 
   -3524.9864441499863, 1133.604728775794, -8890.305796950119}, 
   {-19.93858871578652, 8.415547638312574, -7.550778045744442, 
   9.75078104661548, -105.39346406427286, 0.11105575758208418, 
   -18.118173086737254, 197.27449326568612, 0.682050405966622, 
   -0.5478550899438792}, {767.9184722511914, -64.1006619282054, 
   981.4614220302395, -105.39346406427283, 1472.6188329782465, 
   0.7805284839370819, 197.63398921382256, -2760.2228454162023, 
   3.558485572667058, 33.789354400918235}, {2.393691111161882, 
   16.011364292306936, 181.67182070499103, 0.11105575758208418, 
   0.7805284839370819, 0.4824444330512037, -0.21221167962889834, 
   -2.4796404519370356, 2.482457058224779, -0.706737143837246}, 
   {29.892606637883397, -30.296447094505343, 96.06228731599062, 
   -18.118173086737254, 197.63398921382256, -0.21221167962889845, 
   40.07777350033922, -442.513091654905, -1.5488591234090117, 
   1.115204610374124}, {-986.7069222189042, 392.2643335225232, 
   -3524.9864441499863, 197.27449326568612, -2760.2228454162023, 
   -2.479640451937036, -442.513091654905, 6250.186720931309, 
   -11.667357191436663, -107.32470125364995}, {10.894477226713734, 
   60.594193534718734, 1133.604728775794, 0.6820504059666219, 
   3.558485572667059, 2.482457058224779, -1.5488591234090108, 
   -11.667357191436663, 18.129034616205765, -65.28766580058371}, 
   {61.73131142521544, 1193.1264062384348, -8890.305796950119, 
   -0.5478550899438809, 33.78935440091825, -0.706737143837246, 
   1.1152046103741233, -107.32470125364995, -65.28766580058371, 
   926.3863313926163}}, 214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5 + 
    S*(-5.78829604660991*f10 - 5.78829604660991*f11*\[Eta] - 
      5.78829604660991*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(0. - 25.843953390615372*f20 - 25.843953390615372*(16. - 16.*f20)*
       \[Eta]^2) + S^3*(-5.982264685217554*f30 - 5.982264685217554*f31*
       \[Eta] - 5.982264685217554*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
      8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 235.9516507654614, 
   {}, {}, {0.772100369570154, 14.111140268659625, 15.580497764281176, 
   10.25428542574491, 3.086833945263038, -2.945895035127478, 
   -5.568237977919324, -4.38331023959762, 5.930951478836306, 
   11.3198659699124, 13.60238634232104, 10.644407207476434, 
   3.8900948488229687, 1.9066527332975056, 29.07535150833337, 
   143.3000883338832, 5.117811110863556, 1.9184641343180147, 
   -26.454304336482096, -25.067268728893964, -239.25448061422048, 
   -2.6531331860679757, -0.0907068595508349, -3.152115298215392, 
   -2.372939835344937, -0.15063101296024684, -2.4441362159986397, 
   -2.0535824130865308, -4.147267989829146, 4.531806045147732, 
   0.07950435996656324, 0.3331918484069263, -22.10105220040282, 
   -1.2855098554683764, -3.391778467102341, 0.4010282470109985, 
   -1.17856088394538, -5.1944519499636215, -9.62074954046264, 
   5.6971932878188625, -3.6790118453355376, -6.52729828811195, 
   -4.8948625584682475, -2.389058078517081, 1.522556773762858, 
   -0.8935562577990481, 5.183110105367064, -5.080412545395404, 
   -35.559105365963376, -3.186367389705964, -22.989195675396843, 
   3.833801448539816, -23.242002997082153, -1.8184575070202982, 
   -21.93148019921219, -5.526878782243244, -8.447541925480465, 
   -2.0714183601834577, -4.933469716736909, -12.395704254440545, 
   6.32405543473206, -7.626680422108905, -1.1055012134018796, 
   5.91135457432361, -4.175299853058391, -7.499631152856523, 
   -9.97549475950919, -12.008212876087839, -14.500529216524995, 
   10.416021721137156, 1.3855623328844047, -6.567172395794898, 
   -3.0996969511629686, -0.1555763413508373, -7.5397963138731825, 
   -10.746582784926971, 1.4122405858175284, 4.355093405041629, 
   2.3179766669512674, -2.755135818662609, -5.567257966014182, 
   7.949956173375483, 2.7654112155169344, 4.75963188385029, 
   1.0017776366899795, -5.071092867824717, -3.7436393584749794, 
   7.322297351319833, 2.416968064567044, -0.04864066749803442, 
   12.20610842474531, 2.3303823753221025, 14.42978395549153, 
   -5.388615608535218, 1.2409639514908406, 15.37144316403976, 
   0.7719756976078429, 2.374199595719489, 2.374225544304096, 
   2.0838395036851125, 2.5714709108437432, 20.372311623046997, 
   -15.019275277743787, 0.3808090054212414, -0.38718322541097905, 
   -10.952662092857338, -9.367337565887794, -3.2245591141488887, 
   -3.184440166172209, -3.182171192396055, -3.0721343408756923, 
   -1.400954781163648, 1.0694712617047912, -3.4410207805677544, 
   -0.39208158899063505, -6.644106712023131, -4.5389792737764765, 
   -11.779975360508473, -9.519414305366212, -12.833908924341216, 
   -10.746261485714825, -2.029314179718739, 9.156472610975044, 
   -2.6589920609307853, -1.458383880295031, -8.386321801598825, 
   -5.474569959193815, -5.3345232875197155, 1.8815224083945168, 
   -1.4952063487189093, 0.46186220139594525, -6.835267508192885, 
   -5.546456270009969, -1.476697645886901, -0.21650336960564687, 
   -4.203574450501293, -1.72847465843941, -7.527494693106888, 
   -3.593888326991106, 2.3668126318133034, 4.290576597660532, 
   -5.829023265369358, -3.8700433857306393, 3.3048361264745267, 
   3.657327480080255, 1.343217478520728, 2.5094746611712253, 
   -2.437505472516335, -1.8508088839683694, -5.703047964207997, 
   -4.17761410877705, 2.6909568168032933, 3.1034039989447706, 
   -5.344093345838104, -4.65992924662973, -0.2183363120737738, 
   0.03958602250818899, -2.0360385564992214, -1.414955599588808, 
   -3.0171462935395255, -2.6710127931123395, -0.5850378495649124, 
   0.3925017706631593, -3.6765391933098783, -2.3381845654006668, 
   5.007062736950786, 0.6391495114659165, -1.024481285005777, 
   0.6025911449944488, 0.6637697338289854, 0.8101675744001113, 
   0.8850072436748633, 0.8437747247107836, 1.736158331945461, 
   2.103026772138236, 2.5653677290864323, 2.588897560121808, 
   2.655101233995083, 3.5946290734682407, 5.333150601119087, 
   5.935972244456934, 5.925094733101901, 5.936601231096006, 
   14.516564834795417, 14.52522722871231, 14.52851599585506, 
   5.773127861350929, 41.01035227031211, 21.071852578307386, 
   0.3789377587622198, -7.361526150019188, 4.006557468766005, 
   -7.09143909095485, 16.881689771771022, -6.04544774259702, 
   17.912032490775687, -2.6439417063665758, 7.479013206498394, 
   0.5263608206285255, 3.6597719169204765, 2.520645545751478, 
   23.625997047673195, 0.7436343160127592, 8.913434396452146, 
   -5.012623823813158, -1.2807600182107421, 6.339728383554927, 
   7.955311426737069, 29.699144780828476, 31.053331747486766, 
   27.27994550646767, 7.374958041535109, 28.376001177949746, 
   28.96307010302027, 28.97319152797874, 23.574947573010462, 
   28.985853454346483, 14.558834048699538, 15.106636526042422, 
   13.673704991249224, 10.499571412976422, 11.963753728747236, 
   12.039591246803468, 6.012079019155408, 6.568913801585495, 
   11.564375769529647, 16.635852285358283, 11.273086135142051, 
   11.126878978566168, 8.465589802200867, 2.5203714812606393, 
   3.0957683081702214, 5.563647510418548, 6.348958776173447, 
   4.833685368139385, 5.227116888110203, 3.0480371806095548, 
   3.4684315552265446, 4.682159230555641, 1.7899028755078064, 
   4.004661441104787, 4.9756773650523485, -8.262207439213142, 
   -7.117097346145869, 1.753671896532211, 1.7605685846233712, 
   2.3314723627745764, 1.1701880951980002, 0.887248927509944, 
   1.3477248702410805, -0.837562864864168, -0.1060487561299226, 
   -0.8557020299109297, -2.0770211527961067, -1.6060888642510065, 
   -1.6570746223806623, -8.109041153634081, -2.6367828601442795, 
   -1.5149854408346926, -2.1732981723959597, -2.92689259976018, 
   -3.4963562118215066, -3.4382096503514674, -3.57409731759347, 
   -3.523085898340952, -4.222926416927606, -3.379100349305503, 
   -4.7258329124926775, -4.693601777434623, -4.677171442710829, 
   -2.9266782139265217, -2.0656480788134104, -0.4006182447387232, 
   -0.3458219081005609, 2.039552775725724, -5.763400227933005, 
   -5.645811845861488, -4.790621236618762, -2.1621317685563497, 
   -2.1203307923275077, -1.6879635638329944, 3.940787888925229, 
   4.293181885340914, 19.126661458385, 20.022786891036034, 24.52889571642403, 
   9.084502059428218, 14.950472699422022, 32.579345717094526, 
   32.74531624408715, -3.651723373112958, -3.6464851355604253, 
   -3.310776305981392, 7.730091011974736, -1.3210848963279034, 
   -6.956670022813313, 17.63810035850193, 11.114615878598727, 
   8.182317446847549, -0.9663608170222631, 15.450606198735244, 
   4.821287523126529, 17.134209477016356, 14.439931447972583, 
   8.402785643650873, 8.026132488662824, 13.482328302359065, 
   5.44069814929091, 8.661584464788774, 1.6948920585904261, 
   0.37180040558425276, 0.009843482230991185, 0.45405231869546014, 
   -0.5998999138801651, -0.8539834591569502, 0.8319096256683167, 
   -2.8385609089714023, -1.7700062256738534, 6.9871668976509795, 
   0.007222260361459121, -1.5596046884805617, -7.1998512077261125, 
   5.992189047714874, -3.4620565084630925, 8.849107045502407, 
   3.647861001416004, 7.4298674692806514, 12.404081620951729, 
   -2.765682109214339, -6.8155073123105865, 4.155879365653419, 
   10.224936352425402, 1.9794480631813087, -0.38912798960356554, 
   18.21382192847173, 7.006623302895946, 7.166998137496364, 
   7.644023970282149, 15.198813317391057, 15.142895746076306, 
   11.552741328139263, 0.56641738313985, 1.8791540661020463, 
   -1.0195217379400958, -0.317708772504119, -0.0475324403521995, 
   -4.849610296299545, -4.833405877737988, -4.289670118128811, 
   -3.6573711086306275, 0.21468146547678657, -6.198078362262663, 
   4.2540000922492425, -4.538958167055966, -1.1645002893412766, 
   -17.697034134669252, -0.39989541697843833, 6.233978393409814, 
   -0.6333783510179103, 6.344894599376715, -4.225423428099674, 
   0.4454854140830662, -5.936499289883756, 0.08341697484729593, 
   -4.763440767303592, -2.0783256337573164, -2.3746502197951145, 
   6.888645633105966, 0.9010832789937524, 6.684306542540412, 
   -2.1024850147352367, 4.397590546342883, 2.6330452518828054, 
   -0.11510862787443443, 1.0660496429511852, -0.6291377381297423, 
   0.20051798870187554, -0.38701273886280774, 0.11118919549363682, 
   -1.6094137613325472, -2.437078450839266, 0.4912240742179961, 
   -4.040315586730088, -3.5605535774246846, 0.8230133527348471, 
   0.2923640014838327, -1.8697673503382077, -1.892218938301255, 
   -1.902641294739908, -1.8559245828590178, -1.8462029025982076, 
   -2.1709171693409246, -1.0540326296471676, 16.75364531941122, 
   4.587796659561917, 5.938445335870483, 2.7331241065711254, 
   4.70193120588948, -2.0176557113414617, 1.268551180541749, 
   3.2242772064421104, 0.9816505594231728, -1.3649278619278107, 
   4.621727651436771, -1.5436932991405286, 0.592873406749078, 
   -2.8638325968565255, 0.9666763039739408, 0.399725961562325, 
   -0.887716467488616, 0.17934602226753782, -3.2104346951745697, 
   -0.1759014372332217, 1.3231366332248342, -0.22232111767968377, 
   0.5656144261752445, -1.089386726409657, -0.7527412478427209, 
   -5.244710275761463, -1.4577784451889784, -0.37464269459974275, 
   1.2651530814186742, 1.9350790628553796, 1.3861085013604963, 
   0.5625716799375198, -0.7876840241411287, -0.5671410202621701, 
   1.7323218305778312, 1.8868192306699996, 1.0809211437095883, 
   1.2771805211900187, 0.5877086392671629, 0.6682974822839753, 
   1.5860409061918972, 1.6644944072289718, 1.7149684020890845, 
   1.283658904286682, -2.666543949659655, 1.0980686358734317, 
   -0.6423319585970262, -0.874797226422686, 0.2776263693113492, 
   -1.791788048047863, -1.1991994229541092, -1.1903957482139162, 
   0.8852491624517711, -0.8430954647647297, -0.8031300795696836, 
   -1.011623665117952, -1.170648340238131, -0.9071155017741432, 
   -0.906152737153235, -1.116000303370015, 0.7313989377605878, 
   0.26191748568069784, -0.6907701107389244, -1.077415227525961, 
   0.2607775070934508, -0.7040796443684201, -1.123769619685163, 
   -0.2863415201911721, 0.6857782739090226, 0.7151685671943824, 
   0.33925045999293957, -0.5056567806316252, -0.4910029338627737, 
   0.4705482174742315, -0.9722014528640841, -0.9943695107427288, 
   1.1416634228617681, -1.0811605242523399, -1.0265653941485198, 
   -0.9825463176787252, -0.957669294413563, -1.3163338080018718, 
   -1.18983109988514, -1.0287403934864017, -0.04398459144132971, 
   -0.036309708983225164, -1.3404603433025386, -1.320453669171684, 
   -1.3244567502153757, -1.1756225561705094}}}, 
 {214.8861570945166 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 + 
   37.618586205935856*\[Eta] - 15090.74877118785*\[Eta]^2 + 
   146859.8048198116*\[Eta]^3 - 519439.0973630157*\[Eta]^4 + 
   608737.1033556702*\[Eta]^5, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
   a4*\[Eta]^4 + a5*\[Eta]^5, {a0 -> 214.8861570945166, 
   a1 -> 37.618586205935856, a2 -> -15090.74877118785, 
   a3 -> 146859.8048198116, a4 -> -519439.0973630157, 
   a5 -> 608737.1033556702}, {{0.9971996409757283, -56.266324446747916, 
  1043.3204026107244, -8488.716189244788, 31385.716086581175, 
  -43134.90712526973}, {-56.266324446747916, 5330.347722042137, 
  -119763.2732184381, 1.0795391133274704*^6, -4.254449949602326*^6, 
  6.107173727703859*^6}, {1043.3204026107244, -119763.27321843809, 
  2.8728282262383117*^6, -2.6902252837724544*^7, 1.0879854265378186*^8, 
  -1.591533797517005*^8}, {-8488.716189244788, 1.0795391133274706*^6, 
  -2.6902252837724548*^7, 2.5819860717509508*^8, -1.0630037363136812*^9, 
  1.576335575094794*^9}, {31385.716086581175, -4.254449949602326*^6, 
  1.0879854265378189*^8, -1.0630037363136814*^9, 4.435956779236713*^9, 
  -6.648683751411004*^9}, {-43134.90712526973, 6.107173727703859*^6, 
  -1.591533797517005*^8, 1.5763355750947943*^9, -6.648683751411004*^9, 
  1.0051485244051785*^10}}, 141.21430917780788 + b0 + b1*S + b2*S^2 + 
   b3*S^3 + b4*S^4, {b0 -> 0.4129434204359544, b1 -> -5.78829604660991, 
   b2 -> -25.843953390615372, b3 -> -5.982264685217554, 
   b4 -> 8.723439793464774}, {{0.3600940756303063, 0.10000206962340526, 
  -1.767075138431456, -0.3421832322159806, 1.665756814985284}, 
  {0.10000206962340526, 1.5131274484205275, -2.092212330900599, 
  -2.840888171327359, 3.231505410034065}, {-1.7670751384314565, 
  -2.092212330900599, 12.769915473901907, 5.097008186293823, 
  -14.276443108873387}, {-0.3421832322159806, -2.8408881713273586, 
  5.097008186293823, 6.175850327775675, -7.76238811296411}, 
  {1.665756814985284, 3.2315054100340648, -14.276443108873387, 
  -7.7623881129641115, 17.776486939797714}}, {f12 -> 16. - 16.*f10 - 4.*f11, 
   f22 -> 16. - 16.*f20 - 4.*f21, f32 -> 16. - 16.*f30 - 4.*f31, 
   f42 -> 16. - 16.*f40 - 4.*f41}, {}}, 
 {{214.8861570945166 + 37.618586205935856*\[Eta] - 
    15090.74877118785*\[Eta]^2 + 146859.8048198116*\[Eta]^3 - 
    519439.0973630157*\[Eta]^4 + 608737.1033556702*\[Eta]^5, 
   {a0 -> 214.8861570945166, a1 -> 37.618586205935856, 
    a2 -> -15090.74877118785, a3 -> 146859.8048198116, 
    a4 -> -519439.0973630157, a5 -> 608737.1033556702}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 214.8861570945166, 0.9985988388615962, 
       215.18766969475655, 6.399428028933557*^-59}, {a1, 37.618586205935856, 
       73.0092303893291, 0.5152579475955429, 0.6094377540820817}, 
      {a2, -15090.74877118785, 1694.9419536486525, -8.903401522808748, 
       9.852964142559016*^-11}, {a3, 146859.8048198116, 16068.559586194871, 
       9.139574958914464, 5.024265962040654*^-11}, {a4, -519439.0973630157, 
       66602.9787564844, -7.799037025989526, 2.5116517019079564*^-9}, 
      {a5, 608737.1033556702, 100257.09572918907, 6.07176079586396, 
       5.020237543147145*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   107.65027185666403, 109.98360518999736, 119.97867266651897, 
   0.9999806514859126, ScientificForm[0.7150837978446335], 
   {0.9985988388615962, 73.0092303893291, 1694.9419536486525, 
   16068.559586194871, 66602.9787564844, 100257.09572918907}, 
   {{a1, 0.5152579475955429}, {a5, 6.07176079586396}, 
    {a4, -7.799037025989526}, {a2, -8.903401522808748}, 
    {a3, 9.139574958914464}, {a0, 215.18766969475655}}, 6, 
   0.7150837978446335, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 214.8861570945166, 0.9985988388615962, 
       {212.8628036536256, 216.90951053540758}}, {a1, 37.618586205935856, 
       73.0092303893291, {-110.31216614047824, 185.54933855234995}}, 
      {a2, -15090.74877118785, 1694.9419536486525, {-18525.027382942575, 
        -11656.470159433124}}, {a3, 146859.8048198116, 16068.559586194871, 
       {114301.81049452948, 179417.7991450937}}, {a4, -519439.0973630157, 
       66602.9787564844, {-654389.5509346919, -384488.6437913394}}, 
      {a5, 608737.1033556702, 100257.09572918907, {405596.9316239999, 
        811877.2750873405}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.9971996409757283, -56.266324446747916, 1043.3204026107244, 
   -8488.716189244788, 31385.716086581175, -43134.90712526973}, 
   {-56.266324446747916, 5330.347722042137, -119763.2732184381, 
   1.0795391133274704*^6, -4.254449949602326*^6, 6.107173727703859*^6}, 
   {1043.3204026107244, -119763.27321843809, 2.8728282262383117*^6, 
   -2.6902252837724544*^7, 1.0879854265378186*^8, -1.591533797517005*^8}, 
   {-8488.716189244788, 1.0795391133274706*^6, -2.6902252837724548*^7, 
   2.5819860717509508*^8, -1.0630037363136812*^9, 1.576335575094794*^9}, 
   {31385.716086581175, -4.254449949602326*^6, 1.0879854265378189*^8, 
   -1.0630037363136814*^9, 4.435956779236713*^9, -6.648683751411004*^9}, 
   {-43134.90712526973, 6.107173727703859*^6, -1.591533797517005*^8, 
   1.5763355750947943*^9, -6.648683751411004*^9, 1.0051485244051785*^10}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
   0.5942656224707, {}, {}, {-0.682829148410832, -1.8708917289766873, 
    0.2930707398694494, 0.1077581875582041, -0.5031828797706623, 
    -0.05543484157249168, -1.8390555014554764, 0.682258274992364, 
    1.788585096977954, -0.28456239097940284, 1.245498695396634, 
    1.9648765306972393, 0.5813680863695367, 0.048939563295675725, 
    -0.23827476883354848, -1.0300266236173172, -0.6705534886560542, 
    0.2192167936059377, -0.12377338000851523, -0.16348483206155606, 
    0.13155444112760506, -0.4026436518194032, -0.5225107129673461, 
    -0.39678014026560504, -0.19654131539084574, 0.7149082983455628, 
    0.041994479959157616, 0.6339020244417952, 0.07201536298271094, 
    0.03782348146705772, -0.00608641077133143, -0.16974107485441436, 
    -0.14175914890722652, -0.1216172633627366, -0.0886862412961591, 
    0.004244191366638006, 0.014733408429606243, 0.012423427134422127, 
    1.0831518498142145, -0.34460430795678576, 0.40760881232773727, 
    -0.07739877792550942, -0.15549311631340856}}, 
  {213.5003646736627 + 341.94640914061637*\[Eta] - 
    26304.629720055607*\[Eta]^2 + 310626.39906486194*\[Eta]^3 - 
    1.6534442023875676*^6*\[Eta]^4 + 4.334709343527525*^6*\[Eta]^5 - 
    4.676974521042768*^6*\[Eta]^6, {a0 -> 213.5003646736627, 
    a1 -> 341.94640914061637, a2 -> -26304.629720055607, 
    a3 -> 310626.39906486194, a4 -> -1.6534442023875676*^6, 
    a5 -> 4.334709343527525*^6, a6 -> -4.676974521042768*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 213.5003646736627, 1.1120646987809832, 
       191.9855606492107, 8.494135963424844*^-56}, {a1, 341.94640914061637, 
       146.74336979537281, 2.3302341333543426, 0.02551524415977411}, 
      {a2, -26304.629720055607, 5034.703946054927, -5.22466266177722, 
       7.549941921974821*^-6}, {a3, 310626.39906486194, 71345.69979321126, 
       4.353820902523671, 0.00010605347539466849}, 
      {a4, -1.6534442023875676*^6, 486816.68892213685, -3.39644108349791, 
       0.0016781936566844255}, {a5, 4.334709343527525*^6, 
       1.5889458602510996*^6, 2.728040930760545, 0.0097882818430962}, 
      {a6, -4.676974521042768*^6, 1.9909607440990855*^6, -2.349104338146612, 
       0.024425168724661387}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   103.69597658570055, 106.89597658570055, 117.78557751124904, 
   0.9999832231412432, ScientificForm[0.665868473612685], 
   {1.1120646987809832, 146.74336979537281, 5034.703946054927, 
   71345.69979321126, 486816.68892213685, 1.5889458602510996*^6, 
   1.9909607440990855*^6}, {{a1, 2.3302341333543426}, 
    {a6, -2.349104338146612}, {a5, 2.728040930760545}, 
    {a4, -3.39644108349791}, {a3, 4.353820902523671}, 
    {a2, -5.22466266177722}, {a0, 191.9855606492107}}, 7, 0.665868473612685, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 213.5003646736627, 1.1120646987809832, {211.24499292936284, 
        215.75573641796254}}, {a1, 341.94640914061637, 146.74336979537281, 
       {44.33706117496524, 639.5557571062675}}, {a2, -26304.629720055607, 
       5034.703946054927, {-36515.48258976219, -16093.776850349019}}, 
      {a3, 310626.39906486194, 71345.69979321126, {165930.61331849816, 
        455322.18481122574}}, {a4, -1.6534442023875676*^6, 
       486816.68892213685, {-2.6407542087677186*^6, -666134.1960074167}}, 
      {a5, 4.334709343527525*^6, 1.5889458602510996*^6, 
       {1.1121777764695515*^6, 7.557240910585498*^6}}, 
      {a6, -4.676974521042768*^6, 1.9909607440990855*^6, 
       {-8.714830062337693*^6, -639118.979747843}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.236687894274839, -126.56801735361304, 
   3745.888787832066, -48691.14735080772, 312749.5223622658, 
   -974133.2595517449, 1.1745150117801093*^6}, {-126.56801735361303, 
   21533.616578901532, -725163.3238901272, 9.993608128707044*^6, 
   -6.633061460379185*^7, 2.1092591210520303*^8, -2.5793011360158852*^8}, 
   {3745.888787832066, -725163.3238901272, 2.534824382442105*^7, 
   -3.5676946084586155*^8, 2.401403321096505*^9, -7.713490450867102*^9, 
   9.504216733009127*^9}, {-48691.14735080771, 9.993608128707044*^6, 
   -3.5676946084586155*^8, 5.090208878983025*^9, -3.460124501646952*^10, 
   1.1198064660893996*^11, -1.3879879877705026*^11}, {312749.5223622658, 
   -6.6330614603791855*^7, 2.4014033210965056*^9, -3.460124501646953*^10, 
   2.3699048861311258*^11, -7.716099042131859*^11, 9.611150986563643*^11}, 
   {-974133.2595517449, 2.10925912105203*^8, -7.713490450867102*^9, 
   1.1198064660893997*^11, -7.716099042131858*^11, 2.5247489468091074*^12, 
   -3.1579118659488604*^12}, {1.174515011780109*^6, -2.5793011360158852*^8, 
   9.504216733009127*^9, -1.3879879877705026*^11, 9.611150986563641*^11, 
   -3.15791186594886*^12, 3.9639246845435835*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.5295937621807038, {}, {}, {-0.2702808236536782, 
    -1.518771345272512, 0.6220650538967902, 0.40124788753144003, 
    -0.2850710592645669, 0.11243762546268954, -1.7191848258158018, 
    0.7446902624337497, 1.7788253367777997, -0.4387188909764177, 
    0.9043959029918938, 1.6217713025928333, 0.23299590163492212, 
    -0.29674255200086463, -0.5839568841300888, -1.2871504874868833, 
    -0.9276773525256203, 0.1516304320763311, -0.19135974153812185, 
    0.13581842494204466, 0.5203152980332106, -0.013882794913797625, 
    -0.1337498560617405, -0.008019283359999463, 0.19221954151475984, 
    0.5711305555810213, -0.10178326280538386, 0.49012428167725375, 
    -0.07176237978183053, -0.10595426129748375, -0.1498641535358729, 
    -0.5235537460280284, -0.19052201570320904, -0.1703801301587191, 
    -0.09274307995110576, 0.22476348966029036, 0.2352527067232586, 
    0.23294272542807448, 0.8078543356331807, -0.6199018221378196, 
    0.1323112981467034, -0.38099518623175754, -0.030766428086735687}}, 
  {208.44168592930868 + 1604.6877580228438*\[Eta] - 
    82778.27096356952*\[Eta]^2 + 1.3683170631050323*^6*\[Eta]^3 - 
    1.1770767646183232*^7*\[Eta]^4 + 5.63319117468643*^7*\[Eta]^5 - 
    1.413431559121317*^8*\[Eta]^6 + 1.441940912326784*^8*\[Eta]^7, 
   {a0 -> 208.44168592930868, a1 -> 1604.6877580228438, 
    a2 -> -82778.27096356952, a3 -> 1.3683170631050323*^6, 
    a4 -> -1.1770767646183232*^7, a5 -> 5.63319117468643*^7, 
    a6 -> -1.413431559121317*^8, a7 -> 1.441940912326784*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 208.44168592930868, 2.213657873669892, 
       94.16165361802074, 1.079615797218256*^-43}, {a1, 1604.6877580228438, 
       507.32104812938417, 3.1630616627078987, 0.003221289350314161}, 
      {a2, -82778.27096356952, 22349.055093429342, -3.7038823618053756, 
       0.0007283619023605916}, {a3, 1.3683170631050323*^6, 
       414633.12199795357, 3.3000669519879446, 0.002229382474741531}, 
      {a4, -1.1770767646183232*^7, 3.9411782311704042*^6, -2.986611352181271, 
       0.005124140391956625}, {a5, 5.63319117468643*^7, 
       2.0175585770798292*^7, 2.7920830843185676, 0.008428798086139399}, 
      {a6, -1.413431559121317*^8, 5.2918363091942176*^7, -2.670966138286577, 
       0.011398266691565741}, {a7, 1.441940912326784*^8, 
       5.5799093611280985*^7, 2.584165474751125, 0.014093425603382689}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 98.39852585415966, 102.63381997180672, 
   114.24932689540172, 0.9999859112407612, ScientificForm[0.610196205731024], 
   {2.213657873669892, 507.32104812938417, 22349.055093429342, 
   414633.12199795357, 3.9411782311704042*^6, 2.0175585770798292*^7, 
   5.2918363091942176*^7, 5.5799093611280985*^7}, 
   {{a7, 2.584165474751125}, {a6, -2.670966138286577}, 
    {a5, 2.7920830843185676}, {a4, -2.986611352181271}, 
    {a1, 3.1630616627078987}, {a3, 3.3000669519879446}, 
    {a2, -3.7038823618053756}, {a0, 94.16165361802074}}, 8, 
   0.610196205731024, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 208.44168592930868, 2.213657873669892, 
       {203.94772152953763, 212.93565032907972}}, {a1, 1604.6877580228438, 
       507.32104812938417, {574.7712760471088, 2634.604239998579}}, 
      {a2, -82778.27096356952, 22349.055093429342, {-128149.26489764407, 
        -37407.27702949497}}, {a3, 1.3683170631050323*^6, 414633.12199795357, 
       {526567.0748217964, 2.2100670513882684*^6}}, 
      {a4, -1.1770767646183232*^7, 3.9411782311704042*^6, 
       {-1.977178481992992*^7, -3.7697504724365436*^6}}, 
      {a5, 5.63319117468643*^7, 2.0175585770798292*^7, 
       {1.5373295116471939*^7, 9.729052837725666*^7}}, 
      {a6, -1.413431559121317*^8, 5.2918363091942176*^7, 
       {-2.4877314437511367*^8, -3.391316744914971*^7}}, 
      {a7, 1.441940912326784*^8, 5.5799093611280985*^7, 
       {3.0915908903234005*^7, 2.5747227356212282*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{4.9002811816607075, -1065.882280982113, 
   46015.719597955314, -843283.9809885212, 7.934259129555757*^6, 
   -4.023055857621028*^7, 1.045424347194452*^8, -1.0923050074195287*^8}, 
   {-1065.882280982113, 257374.64587509696, -1.1305100762052849*^7, 
   2.0863327032750657*^8, -1.970401786401293*^9, 1.001445955324039*^10, 
   -2.606530916798585*^10, 2.726598719069933*^10}, {46015.719597955314, 
   -1.1305100762052849*^7, 4.994802635691402*^8, -9.25282533622868*^9, 
   8.763425451450304*^10, -4.463916786313921*^11, 1.163965571562566*^12, 
   -1.2194180384767305*^12}, {-843283.9809885214, 2.086332703275066*^8, 
   -9.252825336228682*^9, 1.7192062585776984*^11, -1.6323343772870398*^12, 
   8.332377594974542*^12, -2.176596143075803*^13, 2.283839055635239*^13}, 
   {7.934259129555761*^6, -1.9704017864012935*^9, 8.763425451450304*^10, 
   -1.6323343772870396*^12, 1.5532885849851477*^13, -7.944449503094648*^13, 
   2.0788533772792544*^14, -2.1846026636149878*^14}, {-4.023055857621028*^7, 
   1.001445955324039*^10, -4.463916786313921*^11, 8.332377594974542*^12, 
   -7.944449503094648*^13, 4.0705426119483856*^14, -1.066871693519803*^15, 
   1.1227596656553466*^15}, {1.045424347194452*^8, -2.606530916798585*^10, 
   1.1639655715625657*^12, -2.1765961430758027*^13, 2.0788533772792544*^14, 
   -1.0668716935198029*^15, 2.8003531523306275*^15, -2.950990996299696*^15}, 
   {-1.0923050074195287*^8, 2.726598719069933*^10, -1.2194180384767305*^12, 
   2.2838390556352387*^13, -2.1846026636149875*^14, 1.1227596656553466*^15, 
   -2.950990996299696*^15, 3.1135388478404985*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.4574455602287753, {}, {}, 
   {0.37326233624099814, -1.1550255650585655, 0.9065864831699173, 
    0.5783253256369107, -0.2971642962260148, -0.003924571985862713, 
    -1.9217951081610636, 0.45450695011902553, 1.4017244025712898, 
    -0.9072343130840181, 0.6306203107903912, 1.3583388905053653, 
    0.20235326223428274, -0.30587836864788187, -0.5930927007771061, 
    -1.0151447789435224, -0.6556716439822594, 0.5931694464766224, 
    0.25017927286216946, 0.2895450306641578, 0.3906846386016696, 
    -0.1435134543453387, -0.26338051549328156, -0.13764994279154052, 
    0.06258888208321878, 0.4486302761697516, -0.2242835422166536, 
    0.367624002265984, -0.19426265919310026, -0.22845454070875348, 
    -0.27236443294714263, 0.17024003210508454, 0.0615521306044684, 
    0.08169401614895833, 0.07281525337793937, -0.08116010580033617, 
    -0.07067088873736793, -0.07298087003255205, 0.6964865023507514, 
    -0.7312696554202489, 0.02094346486427412, -0.1369471853813593, 
    -1.7700222372241114*^-6}}, 
  {214.88615709451707 + 37.61858620595668*\[Eta] - 
    15090.7487711885*\[Eta]^2 + 146859.8048198175*\[Eta]^3 - 
    519439.097363038*\[Eta]^4 + 608737.1033557004*\[Eta]^5, 
   {a0 -> 0.9994704981140328, a1 -> 1.0004943139882094, 
    a2 -> 0.9993873358402979, a3 -> 0.9990462912912753, 
    a4 -> 1.0008460450154872, a5 -> 0.9995683142129724}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9994704981140328, 0.004644645762146268, 
       215.18766969478904, 6.399428028897818*^-59}, {a1, 1.0004943139882094, 
       1.9417348507799868, 0.5152579475958394, 0.6094377540818778}, 
      {a2, 0.9993873358402979, 0.11224781149990906, 8.903401522809267, 
       9.852964142544342*^-11}, {a3, 0.9990462912912753, 0.10930992915778685, 
       9.139574958914945, 5.024265962033774*^-11}, {a4, 1.0008460450154872, 
       0.12832943883715525, 7.799037025989956, 2.5116517019047213*^-9}, 
      {a5, 0.9995683142129724, 0.16462577295433067, 6.071760795864361, 
       5.02023754314086*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   107.65027185666432, 109.98360518999765, 119.97867266651926, 
   0.9999806514859126, ScientificForm[0.7150837978446359], 
   {0.004644645762146268, 1.9417348507799868, 0.11224781149990906, 
   0.10930992915778685, 0.12832943883715525, 0.16462577295433067}, 
   {{a1, 0.5152579475958394}, {a5, 6.071760795864361}, 
    {a4, 7.799037025989956}, {a2, 8.903401522809267}, 
    {a3, 9.139574958914945}, {a0, 215.18766969478904}}, 6, 
   0.7150837978446359, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.9994704981140328, 0.004644645762146268, 
       {0.990059551877332, 1.0088814443507337}}, {a1, 1.0004943139882094, 
       1.9417348507799868, {-2.9338342058631435, 4.934822833839562}}, 
      {a2, 0.9993873358402979, 0.11224781149990906, {0.7719516661876705, 
        1.2268230054929254}}, {a3, 0.9990462912912753, 0.10930992915778685, 
       {0.7775633366975222, 1.2205292458850283}}, {a4, 1.0008460450154872, 
       0.12832943883715525, {0.7408259032588888, 1.2608661867720858}}, 
      {a5, 0.9995683142129724, 0.16462577295433067, {0.6660048138325669, 
        1.333131814593378}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.000021572734255823287, -0.006960208367977873, -0.00032136775068855903, 
   -0.00026858776108976384, -0.0002812718204648496, -0.000329437561578293}, 
   {-0.006960208367977872, 3.7703342307335785, 0.21093996269274617, 
   0.19531392266019534, 0.21801592411768592, 0.2667074436512417}, 
   {-0.00032136775068855903, 0.21093996269274617, 0.012599571186519118, 
   0.012119769715602913, 0.013882854528420521, 0.017306993306984098}, 
   {-0.00026858776108976384, 0.19531392266019537, 0.012119769715602914, 
   0.011948660612480382, 0.013933175210224458, 0.017608162987106626}, 
   {-0.00028127182046484953, 0.2180159241176859, 0.013882854528420521, 
   0.013933175210224458, 0.01646844487225917, 0.02103541214287551}, 
   {-0.00032943756157829295, 0.2667074436512417, 0.017306993306984098, 
   0.017608162987106626, 0.021035412142875513, 0.027101645120810838}}, 
   215.00000000000003*a0 + 37.60000000000001*a1*\[Eta] - 
    15100.000000000002*a2*\[Eta]^2 + 147000.00000000003*a3*\[Eta]^3 - 
    519000.0000000001*a4*\[Eta]^4 + 609000.0000000001*a5*\[Eta]^5, 
   0.5942656224707041, {}, {}, {-0.6828291484110025, -1.870891728976801, 
    0.2930707398693926, 0.10775818755809041, -0.5031828797706908, 
    -0.05543484157254852, -1.8390555014555048, 0.682258274992364, 
    1.7885850969779256, -0.28456239097940284, 1.2454986953966625, 
    1.9648765306973814, 0.5813680863696788, 0.04893956329573257, 
    -0.23827476883349163, -1.0300266236172035, -0.6705534886559406, 
    0.2192167936060514, -0.12377338000840155, -0.16348483206138553, 
    0.13155444112771875, -0.4026436518192895, -0.5225107129672324, 
    -0.39678014026549135, -0.19654131539073205, 0.7149082983459039, 
    0.041994479959498676, 0.6339020244421363, 0.072015362983052, 
    0.03782348146739878, -0.006086410770990369, -0.1697410748540733, 
    -0.1417591489065444, -0.12161726336205447, -0.08868624129570435, 
    0.0042441913669790665, 0.014733408429947303, 0.012423427134763187, 
    1.083151849813703, -0.34460430795729735, 0.4076088123272257, 
    -0.07739877792539573, -0.155493116313977}}}, 
 {{141.62725259824384 - 5.78829604660991*S - 25.843953390615372*S^2 - 
    5.982264685217554*S^3 + 8.723439793464774*S^4, 
   {b0 -> 0.4129434204359544, b1 -> -5.78829604660991, 
    b2 -> -25.843953390615372, b3 -> -5.982264685217554, 
    b4 -> 8.723439793464774}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.4129434204359544, 0.6000783912376002, 
       0.6881491259571952, 0.5012148764509267}, {b1, -5.78829604660991, 
       1.230092455232747, -4.70557804170476, 0.00023811282384520079}, 
      {b2, -25.843953390615372, 3.57350185027263, -7.232108579611812, 
       2.00149525019926*^-6}, {b3, -5.982264685217554, 2.4851258172928943, 
       -2.4072280942838438, 0.028506088916212233}, {b4, 8.723439793464774, 
       4.216217136225045, 2.069020525179885, 0.05509828926038829}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 70.50821704810838, 74.50821704810838, 76.77535167444891, 
   0.9999482601940245, ScientificForm[0.9580982153355302], 
   {0.6000783912376002, 1.230092455232747, 3.57350185027263, 
   2.4851258172928943, 4.216217136225045}, {{b0, 0.6881491259571952}, 
    {b4, 2.069020525179885}, {b3, -2.4072280942838438}, 
    {b1, -4.70557804170476}, {b2, -7.232108579611812}}, 5, 
   0.9580982153355302, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.4129434204359544, 0.6000783912376002, 
       {-0.8591659410967989, 1.6850527819687076}}, {b1, -5.78829604660991, 
       1.230092455232747, {-8.395975560989893, -3.180616532229927}}, 
      {b2, -25.843953390615372, 3.57350185027263, {-33.41943889978528, 
        -18.26846788144547}}, {b3, -5.982264685217554, 2.4851258172928943, 
       {-11.250496074528307, -0.7140332959067992}}, {b4, 8.723439793464774, 
       4.216217136225045, {-0.2145412562861555, 17.6614208432157}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.3600940756303063, 0.10000206962340526, 
   -1.767075138431456, -0.3421832322159806, 1.665756814985284}, 
   {0.10000206962340526, 1.5131274484205275, -2.092212330900599, 
   -2.840888171327359, 3.231505410034065}, {-1.7670751384314565, 
   -2.092212330900599, 12.769915473901907, 5.097008186293823, 
   -14.276443108873387}, {-0.3421832322159806, -2.8408881713273586, 
   5.097008186293823, 6.175850327775675, -7.76238811296411}, 
   {1.665756814985284, 3.2315054100340648, -14.276443108873387, 
   -7.7623881129641115, 17.776486939797714}}, 141.21430917780788 + b0 + 
    b1*S + b2*S^2 + b3*S^3 + b4*S^4, 1.2048122496757303, {}, {}, 
   {0.3012548124535783, 0.46190107725641383, -2.8516737188528793, 
    -0.27705169031648325, 1.4929958750304877, 1.705186984616489, 
    -0.40869922906932743, -0.4005199933015433, -0.3982100120063592, 
    -1.3877291973366823, 0.038844682574080025, 0.040685897220981815, 
    0.743863324709281, 0.7637727019873353, 0.7815177667434625, 
    0.854634966789007, -0.4989172016856003, -0.49394391061221654, 
    -0.4854389764794007, 0.06286452980255319, -0.04533868952326259}}, 
  {141.7200287542652 - 9.544037232468904*S - 27.732089087780405*S^2 + 
    12.899017481713447*S^3 + 13.4534838902625*S^4 - 18.206237118162104*S^5, 
   {b0 -> 0.5057195764573166, b1 -> -9.544037232468904, 
    b2 -> -27.732089087780405, b3 -> 12.899017481713447, 
    b4 -> 13.4534838902625, b5 -> -18.206237118162104}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.5057195764573166, 0.6021986058084415, 
       0.8397886869538606, 0.41421202553170333}, {b1, -9.544037232468904, 
       3.631291620878737, -2.6282761697225903, 0.018997752505455386}, 
      {b2, -27.732089087780405, 3.944926010114008, -7.029812223773228, 
       4.072566594872492*^-6}, {b3, 12.899017481713447, 17.366918676125444, 
       0.7427349504115497, 0.46911514986917324}, {b4, 13.4534838902625, 
       6.007979371165949, 2.2392693215342425, 0.04071817973056265}, 
      {b5, -18.206237118162104, 16.57588633736321, -1.0983567784923793, 
       0.28936679315042424}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 71.2390655212537, 
   77.2390655212537, 78.55072258531767, 0.9999521116544802, 
   ScientificForm[0.921748734044468], {0.6021986058084415, 3.631291620878737, 
   3.944926010114008, 17.366918676125444, 6.007979371165949, 
   16.57588633736321}, {{b3, 0.7427349504115497}, {b0, 0.8397886869538606}, 
    {b5, -1.0983567784923793}, {b4, 2.2392693215342425}, 
    {b1, -2.6282761697225903}, {b2, -7.029812223773228}}, 6, 
   0.921748734044468, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.5057195764573166, 0.6021986058084415, 
       {-0.7778363682298157, 1.7892755211444489}}, {b1, -9.544037232468904, 
       3.631291620878737, {-17.283952107585904, -1.804122357351904}}, 
      {b2, -27.732089087780405, 3.944926010114008, {-36.14049983930484, 
        -19.32367833625597}}, {b3, 12.899017481713447, 17.366918676125444, 
       {-24.117693438287684, 49.915728401714574}}, {b4, 13.4534838902625, 
       6.007979371165949, {0.6477789898583399, 26.259188790666663}}, 
      {b5, -18.206237118162104, 16.57588633736321, {-53.53690251918539, 
        17.124428282861185}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.36264316083763076, -0.19010335542095108, -1.8897768967388244, 
   1.114222505268093, 2.0083032709742343, -1.4001343162268953}, 
   {-0.19010335542095108, 13.186278835864123, 3.812599849400696, 
   -61.586156215489595, -11.535280816444626, 56.67988783644994}, 
   {-1.8897768967388247, 3.812599849400697, 15.562441225274025, 
   -24.519285374831785, -21.497697584761628, 28.49486006603882}, 
   {1.1142225052680927, -61.586156215489595, -24.519285374831785, 
   301.6098643031547, 66.36681557984976, -284.9474717425828}, 
   {2.0083032709742343, -11.535280816444626, -21.497697584761628, 
   66.36681557984974, 36.09581612435559, -71.38361127688768}, 
   {-1.4001343162268953, 56.67988783644994, 28.49486006603882, 
   -284.9474717425828, -71.38361127688768, 274.76000786918434}}, 
   141.21430917780788 + b0 + b1*S + b2*S^2 + b3*S^3 + b4*S^4 + b5*S^5, 
   1.189469020197611, {}, {}, {0.1762631824716152, 0.3369094472744507, 
    -2.468539500606397, 0.10608252792999906, 1.2364093877269795, 
    1.448600497312981, -0.5014753850906857, -0.49329614932290156, 
    -0.49098616802771744, -0.9404102369683187, 0.2091299267997897, 
    0.2109711414466915, 0.9141485689349906, 0.9340579462130449, 
    0.9518030109691722, 1.0249202110147166, -0.9341734599059635, 
    -0.9292001688325797, -0.9206952346997639, 0.07441136113678226, 
    0.05506909422288686}}}, 
 S*(-5.78829604660991*f10 - 5.78829604660991*f11*\[Eta] - 
    5.78829604660991*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(-25.843953390615372*f20 - 25.843953390615372*f21*\[Eta] - 
    25.843953390615372*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
  S^3*(-5.982264685217554*f30 - 5.982264685217554*f31*\[Eta] - 
    5.982264685217554*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
  S^4*(8.723439793464774*f40 + 8.723439793464774*f41*\[Eta] + 
    8.723439793464774*(16. - 16.*f40 - 4.*f41)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/32/3Dfit_p6_lm_32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 572.5076095394872*\[Eta] - 
      1519.9579815209986*\[Eta]^2) + S^2*(186.18755396615907 - 
      1582.9144970634259*\[Eta] + 3575.660058382156*\[Eta]^2) + 
    S^3*(245.51469777691742 - 2281.4564921725205*\[Eta] + 
      5438.947115977561*\[Eta]^2), {f11 -> 24.515280464689177, 
    f21 -> -113.57084656078952, f31 -> -151.24238357348955}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 24.515280464689177, 12.636320456863174, 
       1.9400647956323531, 0.05732492055446621}, {f21, -113.57084656078952, 
       10.1087902236519, -11.234860358963997, 4.4393509165833814*^-16}, 
      {f31, -151.24238357348955, 34.63808368258003, -4.366361169383958, 
       0.000053878146323491824}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 530.1097764970907, 
   530.5383479256622, 538.4871547459791, 0.9763268065587732, 
   ScientificForm[18.752547760471533], {12.636320456863174, 10.1087902236519, 
   34.63808368258003}, {{f11, 1.9400647956323531}, {f31, -4.366361169383958}, 
    {f21, -11.234860358963997}}, 3, 18.752547760471533, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 24.515280464689177, 12.636320456863174, {-0.7885147827117578, 
        49.81907571209011}}, {f21, -113.57084656078952, 10.1087902236519, 
       {-133.81334981887113, -93.32834330270792}}, {f31, -151.24238357348955, 
       34.63808368258003, {-220.6039497238877, -81.88081742309139}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{159.67659468853876, -1.68564437004059, 
   -410.4446509026923}, {-1.6856443700405896, 102.18763978580024, 
   15.093558948551443}, {-410.4446509026923, 15.093558948551443, 
   1199.7968412014172}}, 48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 23.35309238513931*f11*\[Eta] + 
      23.35309238513931*(32.975181356580606 - 3.9999999999999996*f11)*
       \[Eta]^2) + S^2*(186.18755396615907 + 13.937683349187337*f21*\[Eta] + 
      13.937683349187337*(-197.7371605326535 - 4.*f21)*\[Eta]^2) + 
    S^3*(245.51469777691742 + 15.08476948238486*f31*\[Eta] + 
      15.08476948238486*(-244.41068569313234 - 4.*f31)*\[Eta]^2), 
   370.16636579870084, {}, {}, {-31.918367586584736, -12.405118725202101, 
    -8.319251301670192, -8.827329408662536, 0.796326782480719, 
    0.21726539042310833, -0.6511591443977522, -1.7309393777036348, 
    -2.2044960372022615, 9.80212404096119, 6.456116014268446, 
    5.906339466780992, 10.153404814456735, 6.799033571347536, 
    6.394806308834632, 5.457118155938133, -3.3633339668767803, 
    -6.109386289105714, -6.982863401778559, -6.46124521646243, 
    -4.530389894122436, -1.1018085483274263, 5.1318871904791195, 
    18.305765846737643, 12.624255693099514, 7.756396864975443, 
    21.565592634283348, -13.24034411077082, -8.211879052325003, 
    18.406604013482138, 13.682890926964319, -7.170331787506257, 
    12.257282443634267, -12.89324956094606, -8.099773653740158, 
    -2.5156096756054467, 0.10547813516495808, -1.411399300784069, 
    -0.21548278298041623, -5.980654345528819, 3.8658450903503763, 
    9.077192075596031, 8.034762234513437, 8.294742337759544, 
    11.223106797928722, 17.98262738187441, 8.636101982227046, 
    7.448894520333397, 4.759067665208477, -4.926377123421389, 
    -7.325092564609804, -7.500696608830367, -5.7229811693378, 
    -125.43267471774197, -2.0430374154989295, -3.9928037723784655, 
    -5.993411518821631, 10.914450985160329, 1.6444788660323866, 
    -3.718905636796535}}}, 
 {{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 703.064864299324*\[Eta] - 
      2042.1870005603455*\[Eta]^2) + S^2*(186.18755396615907 - 
      1570.1592995132053*\[Eta] + 3524.6392681812736*\[Eta]^2) + 
    S^3*(245.51469777691742 - 2414.4781334522036*\[Eta] + 
      5971.033681096294*\[Eta]^2), {f11 -> 30.105857190318737, 
    f21 -> -112.65568747511806, f31 -> -160.06065828660454}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 30.105857190318737, 3.129309415656361, 
       9.620607358190608, 4.142100418746196*^-20}, {f21, -112.65568747511806, 
       3.3163322647741937, -33.969963948346624, 2.7811409096667213*^-128}, 
      {f31, -160.06065828660454, 9.962696361038763, -16.065997846984043, 
       1.4790698324473262*^-46}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3623.7742025357898, 3623.8257046817125, 3640.3851333146063, 
   0.9902012315345246, ScientificForm[11.331874852815703], 
   {3.129309415656361, 3.3163322647741937, 9.962696361038763}, 
   {{f11, 9.620607358190608}, {f31, -16.065997846984043}, 
    {f21, -33.969963948346624}}, 3, 11.331874852815703, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 30.105857190318737, 3.129309415656361, {23.95658656412902, 
        36.255127816508455}}, {f21, -112.65568747511806, 3.3163322647741937, 
       {-119.17246861552945, -106.13890633470666}}, 
      {f31, -160.06065828660454, 9.962696361038763, {-179.63792213404452, 
        -140.48339443916456}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{9.792577418915556, -1.2402062776068163, -28.375141738361332}, 
   {-1.2402062776068168, 10.998059690382332, 7.708627874825367}, 
   {-28.375141738361332, 7.708627874825367, 99.25531878225503}}, 
   48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 23.35309238513931*f11*\[Eta] + 
      23.35309238513931*(32.975181356580606 - 3.9999999999999996*f11)*
       \[Eta]^2) + S^2*(186.18755396615907 + 13.937683349187337*f21*\[Eta] + 
      13.937683349187337*(-197.7371605326535 - 4.*f21)*\[Eta]^2) + 
    S^3*(245.51469777691742 + 15.08476948238486*f31*\[Eta] + 
      15.08476948238486*(-244.41068569313234 - 4.*f31)*\[Eta]^2), 
   129.23630023456565, {}, {}, {-2.6056188338904462, -15.010343403378641, 
   -20.532590149953307, -20.33195653437801, -17.838783064616393, 
   -12.534836536682747, -8.146427443397727, -4.194514094307067, 
   0.5004248601387147, -1.9207431348337707, -8.609035233350113, 
   -16.130865023993067, -23.516119606838586, -27.036621346554284, 
   -20.193325867733904, 12.80625860173052, 6.974195561625407, 
   -6.8744141407785975, -11.627856931642313, -9.427710441437725, 
   -32.772166867132086, 20.206835173672943, 19.504801648770353, 
   14.307988773762474, 12.934284881297913, 9.1346831427457, 
   4.341638327761103, 1.9233733293415867, 2.6113194139218763, 
   2.4441060421931695, -0.5522483109452594, 3.5215808044813173, 
   -3.008733626669283, 5.960421059553823, 29.238863242891284, 
   5.456265543895711, 15.022608145763769, 4.999042555163953, 
   0.4491428529788095, 5.348776336826006, 4.704646995557255, 
   15.732401193692567, -11.154417328992395, -3.4174245970364154, 
   10.791688752732512, 8.293579682970062, -0.7758571505837608, 
   6.361449896604995, 1.3821004038773026, 9.203470518690438, 
   20.137106567691262, -3.1118777777538753, 17.79496369975095, 
   18.86772436987792, 6.994591602499213, -0.7078027399156781, 
   6.25280950570459, 14.998858151353716, 16.28763856122191, 
   18.896855750937448, -7.859081809596319, -6.025599934629554, 
   14.691257848398436, -20.24782145614563, -11.616949157377803, 
   -11.460958065737486, -11.483456631366607, -12.111488776040005, 
   -12.758921458018449, -6.217499930423401, -10.228994330754631, 
   -9.204327371786349, -5.455945507297201, 6.791177110524131, 
   3.2902885225062164, -5.42246520544677, -8.007869472403854, 
   10.451058741063662, 15.079168596451836, 10.218628410653764, 
   12.85494622105307, 4.224690482070855, 23.244518925012017, 
   16.57847265573082, 10.696922962371445, 15.58568809032613, 
   7.371446520636255, 15.199134144731033, -10.697865461070705, 
   7.824722612875121, 4.062543225145873, 5.486161487784102, 
   4.783697100866448, 4.783733126627794, -0.22758568277686209, 
   -0.7901876358810114, 2.284957745120664, 1.8046622143965578, 
   -30.97692715950552, -15.969007926180893, -19.262742494378926, 
   -17.70199523697056, -17.686324915140176, -17.675680404299328, 
   -17.58801935855945, -10.783414847441236, -10.295284011697277, 
   -13.060295186664916, -12.648845544613323, -16.763003673723233, 
   -16.476169074917834, -19.31053482378229, -19.307621575880603, 
   -21.019724115007193, -20.735924036827782, -5.968736645972058, 
   -3.8496173377607192, -6.696377043333541, -6.188298936341198, 
   -12.347030124908997, -11.934248329864658, -9.372090980005396, 
   -12.201415551786795, -0.43604427521995603, 0.08144984363843832, 
   -14.587441618217781, -13.594663822769235, -0.9018147849546949, 
   2.4101216731314707, -5.43015240288014, -4.675005467434858, 
   -8.601641813908373, -6.630386095423091, 7.889026430151716, 
   8.897548044400082, -13.289044832960826, -12.934289334868481, 
   3.8895150050962, 5.3426262768557535, 3.2189992485932635, 
   3.4621226403128276, -2.545650866066353, -2.027644151268305, 
   -6.128338440776588, -5.732446433209134, 1.7004180852995887, 
   2.4985265709851774, -7.70891058768575, -5.812891984120142, 
   -0.2945383495371061, 0.9421279971138574, -0.850881059360745, 
   -0.48786733061569976, -1.6159387348143355, -1.5041514795561852, 
   -1.2336465273210706, 0.00896043009697678, -4.118454807934995, 
   -2.842862878829692, -1.182474344075672, -4.202541171174289, 
   -3.498361378935897, -3.2672529662995657, -2.604851375488124, 
   -4.160722117596833, -3.080941884290951, -3.8413862511361003, 
   -7.259545441045702, -6.545488864187064, -7.012105191402497, 
   -5.41138414197485, -4.201565229045627, -1.873440471140384, 
   -3.9028351250467495, -3.750507217024733, -4.74481866802671, 
   -2.7558054138048647, -12.003749593521206, 7.996921553819902, 
   -1.282049236288458, -4.010592837989861, -14.852637655008493, 
   4.567990410160746, -17.939063049192555, 0.5870191181784321, 
   12.118835032424158, 22.709036351683153, -5.14584442022533, 
   13.370041887092611, -19.551437732493014, 3.012019532224258, 
   -9.139461263252542, -7.158069926969802, 5.97140370894158, 
   13.306319311428524, -9.612544448538301, -7.6623209323806805, 
   23.450450972829458, 24.078603939528875, 4.361651646996506, 
   6.951922570914576, 30.587586611312418, 32.422798051011796, 
   6.599638415924346, 21.236776817791906, 8.889171921523484, 
   9.149152024769592, 9.931601762606078, 12.078075801599425, 
   18.837596385545112, 9.748233105330655, 11.265535937560344, 
   13.240748349579917, 15.503348004533109, 16.306214293467747, 
   23.1467402149583, 14.78646945124001, 15.679726216430481, 
   8.572201747032068, 12.037758211859, 7.9222515030778595, 
   14.857455092247164, 7.424382852051167, 7.971899487110932, 
   8.212295382552838, 5.609727440930783, 6.307777931660439, 
   6.729573173952758, 7.469531337294939, 7.672950986840078, 
   7.724188792214591, 2.5572776339290613, 5.031598137530182, 
   -4.7959179006315935, -3.4669882801622407, 16.793436559652037, 
   16.21923958553498, -5.019426691782883, -3.668763041771399, 
   -3.4928094638121365, -1.8623711941136207, -1.5991563096331447, 
   -1.0847902421628532, -0.18738590392968035, 0.3532144084542779, 
   0.024547042229187355, -0.2967379152441936, 0.14486880286131054, 
   -0.6777964480784249, 11.465366052031186, -3.8144919668584407, 
   -3.2751750538932356, -5.902368403656965, -3.880586487035089, 
   -7.792981658181816, -7.533292174528924, -6.821742164680927, 
   -6.397659456013116, -5.833766344337619, -4.27072318779301, 
   -11.849769029727668, -12.546782009026629, -9.66596433990344, 
   -7.239815179330435, -15.760149840736176, -8.263537145957343, 
   -8.605981583506946, -7.274300537718773, -14.301335616922643, 
   -13.742163269796038, -13.130247101384612, -11.939133408293856, 
   -11.159975836095782, -11.003666340664495, -8.839745512698755, 
   -7.800294120330818, -5.202890508762721, -126.64202155278144, 
   -6.932328004377268, -5.629975024482064, -36.37974680416619, 
   -30.275429767137666, -2.9942553515998043, -2.053026484428301, 
   -18.695479554184203, -18.006420571346098, -4.913867778938311, 
   -11.018035118909665, 0.3099963361528353, -15.341632601118363, 
   -5.591885063630343, 9.982789789826711, 2.4006671652955447, 
   0.9438257984511438, 3.5501732488501148, 4.008651139905396, 
   20.112197516154538, -4.988507013793878, 15.813447750191244, 
   12.500802945140094, -3.6774114171194014, 13.553670345704177, 
   5.81332382711571, 14.937372881121973, -5.1516270672632345, 
   -1.6880960340849924, 1.8153373145682963, 1.9205360054725134, 
   12.212588054438129, -7.03196785860473, -1.5791430117828895, 
   -2.892624378192977, -4.123966215724522, -10.266479271806475, 
   -11.26239914779444, -5.4661718845127325, -11.627827779481777, 
   -6.581895395745505, 1.39224698293674, 20.705971361074717, 
   -5.390781996098212, -1.6940956507760347, 7.195121436392128, 
   -1.1703910687001553, -6.2578581690436295, -7.659087887254373, 
   17.52455136940307, -3.9209488772207806, -4.589053014802175, 
   2.282559613855028, 2.4141782671308647, -0.9220777765090133, 
   9.138667416822955, -4.513164344595225, 5.509412373197392, 
   -4.209869127919319, 2.746721434725714, 2.8766834007205944, 
   -5.649169762406473, -5.382700449900767, -3.2778874550676846, 
   -2.837349082592482, -4.216566964223148, -7.156791092789263, 
   -2.794677642307306, -7.414797901697057, -5.817994614246345, 
   4.92496223992066, 0.793850425302935, -2.5090002205056408, 
   -2.4557884206010385, 7.631669167681139, -4.046875760453531, 
   2.8760606953869683, -8.272301433331904, 1.4665569631615654, 
   -5.393499575124224, -0.3995977958225012, -2.5344453846878423, 
   2.2076603704172157, 1.1390596823011947, 3.7980253668893056, 
   3.329468849150544, -4.961785698382755, 2.2678362429451226, 
   -4.566626307705974, -1.515935336057737, 1.5494843423257407, 
   1.034326773198245, -4.176500966353615, -2.240152260807463, 
   -1.6928943628749948, -4.589015062708768, -4.371861645214267, 
   -3.3931493708482776, -1.67257208880892, -1.8309670475946405, 
   -2.7152680899494044, -2.0317881357618717, -1.9470725731057428, 
   -1.9469429746582136, -2.301196725039972, 8.81258349191603, 
   -0.7356994370911707, -7.216554290364456, 3.1605604370361107, 
   -2.1635611295341732, -0.2866692838142626, -6.364974965477813, 
   -21.83447717403351, -1.0868857796572229, 0.5552935859732315, 
   -3.4648295363917896, -0.17810111190965472, -3.872887189726498, 
   -1.303683948123762, -4.02711350970776, -4.050375352192077, 
   -3.553095302701422, -5.624563224001122, -3.5147203262954463, 
   -5.076396472304168, -3.487142664660496, -2.9547855027981313, 
   -3.017677197772173, -4.317713782105329, -2.422578753561993, 
   -1.4552980207695327, -5.4270417265774995, -3.2791677895074827, 
   -2.2559693820212487, -1.5051710174116124, -1.2769207894066312, 
   -0.9387337922253209, -5.026198986251984, -4.955800532376543, 
   -5.550438621420653, -1.8761781811117544, -5.800173411274955, 
   -5.745289317298557, -3.676473307607921, -3.5494081639217256, 
   -3.528709580508803, -1.8447343067073234, -1.6880217844995968, 
   -0.17755737436755226, -0.43537798518445925, -2.6775923520885954, 
   -0.4775261394311201, 0.15736110982652463, -1.2393056347568745, 
   -1.2043581529087533, 0.8423094961531206, -2.942935994497475, 
   -2.861280142103624, -2.2333982499985723, -1.2720771589883952, 
   -2.1079559014729057, -2.1036248176696972, -1.5880971391638923, 
   -3.3209765338137913, -2.1618170682927484, -0.699753419723038, 
   -0.5907338163883651, 0.08469749748201139, -2.3976284436548667, 
   -1.4476782530286982, 0.7440562109813982, -4.066918970305778, 
   -4.001485822805989, -3.752821886221227, -2.054834425001445, 
   -1.8369828509626132, -3.805191189645484, -1.5685801731378888, 
   -2.182303690657136, -4.004674995007008, -3.0342619721100164, 
   -3.1629100481536625, -3.0293522356514586, -2.9212326250035403, 
   -1.917076778298906, -1.8544796488777138, -2.334485298130403, 
   -3.465654823846762, -3.4584144061550433, -3.933384149640915, 
   -3.5576211248567233, -2.4736566420006056, -2.4287324959618672}}}, 
 {{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 822.1740862797805*\[Eta] - 
      2518.623888482171*\[Eta]^2) + S^2*(186.18755396615907 - 
      1574.3888735473167*\[Eta] + 3541.557564317719*\[Eta]^2) + 
    S^3*(245.51469777691742 - 2553.789676932162*\[Eta] + 
      6528.279855016127*\[Eta]^2) - 244.95830585517774*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> -244.95830585517774, 
    f11 -> 35.206219061719175, f21 -> -112.95915067830225, 
    f31 -> -169.29590338880107}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -244.95830585517774, 59.00122538197095, 
       -4.151749464004011, 0.00003924033605820282}, {f11, 35.206219061719175, 
       3.312509156372074, 10.62826316841875, 9.02477559476697*^-24}, 
      {f21, -112.95915067830225, 3.2609602176194485, -34.63984321794768, 
       5.333171868152517*^-131}, {f31, -169.29590338880107, 
       10.043323274587715, -16.856562191636787, 4.0000730843147016*^-50}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3608.710538902858, 3608.796560408234, 3629.4742023763783, 
   0.9905507527739027, ScientificForm[11.127936213950738], 
   {59.00122538197095, 3.312509156372074, 3.2609602176194485, 
   10.043323274587715}, {{d10, -4.151749464004011}, {f11, 10.62826316841875}, 
    {f31, -16.856562191636787}, {f21, -34.63984321794768}}, 4, 
   11.127936213950738, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -244.95830585517774, 59.00122538197095, 
       {-360.89970918679126, -129.0169025235642}}, {f11, 35.206219061719175, 
       3.312509156372074, {28.696914252332043, 41.715523871106306}}, 
      {f21, -112.95915067830225, 3.2609602176194485, {-119.36715833223977, 
        -106.55114302436473}}, {f31, -169.29590338880107, 10.043323274587715, 
       {-189.03171373901412, -149.560093038588}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3481.1445965741336, -72.48211938441278, 
   4.312567750401505, 131.2436558267015}, {-72.48211938441278, 
   10.972716911048828, -1.2883281497020003, -30.15439142273995}, 
   {4.312567750401505, -1.2883281497019996, 10.633861540896683, 
   7.612203221352722}, {131.2436558267015, -30.154391422739945, 
   7.61220322135272, 100.86834239787531}}, 48.460105733891275 + 
    3490.6705492125598*\[Eta] - 117183.75947754481*\[Eta]^2 + 
    1.9464435908970707*^6*\[Eta]^3 - 1.8300214618414816*^7*\[Eta]^4 + 
    9.85627669791169*^7*\[Eta]^5 - 2.783199904079779*^8*\[Eta]^6 + 
    3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 23.35309238513931*f11*\[Eta] + 
      23.35309238513931*(32.975181356580606 - 3.9999999999999996*f11)*
       \[Eta]^2) + S^2*(186.18755396615907 + 13.937683349187337*f21*\[Eta] + 
      13.937683349187337*(-197.7371605326535 - 4.*f21)*\[Eta]^2) + 
    S^3*(245.51469777691742 + 15.08476948238486*f31*\[Eta] + 
      15.08476948238486*(-244.41068569313234 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 124.89389111464688, 
   {}, {}, {-2.4797873084504687, -14.830021184213336, -20.326030881668544, 
   -20.123318415620346, -17.648128848073085, -12.37813352908168, 
   -8.035547505507509, -4.137233640936984, 0.4435588838779907, 
   -2.029965164286537, -8.762007946966932, -16.314887606786584, 
   -23.71439579786221, -27.228259438902057, -20.35333870854049, 
   12.706953611289748, 7.616578739049189, -5.521625975640873, 
   -12.926920530524313, -10.726774040319725, -33.1991249810161, 
   19.246114075004584, 20.624835379281905, 15.899713541570435, 
   11.750788627096767, 9.514051515739197, 7.169685335736943, 
   3.5654611151874462, 4.253407199767736, 3.5739549716270744, 
   -1.3855990720321358, 3.716864512701676, -5.945344844944032, 
   5.537951063673802, 29.345424444947326, 4.698064461210436, 
   16.024263195842195, 4.901541840897266, 3.006700025290286, 
   8.185151844154916, 6.042011515621482, 17.249343981214395, 
   -12.591385750862003, -4.854393018906023, 10.67276116447647, 
   9.385330626516634, 0.2998947478459968, 9.215085339209054, 
   3.479399041915258, 7.3964718497358035, 20.346135470555282, 
   -5.9703150865109365, 18.689825746752604, 18.452259961566483, 
   8.397525997049797, -2.5581472970836785, 4.40246494853659, 
   14.055320977857491, 15.002963151258427, 17.619489782578512, 
   -7.761110942209143, -2.168127225830176, 17.252474434693795, 
   -24.750277810166153, -10.084224628155425, -11.248485372023424, 
   -12.61494589084441, -14.60674007796979, -16.633626986098534, 
   -4.320213848725871, -6.388111357971411, -6.539853156860772, 
   -3.850926633387644, 10.11961975171198, 4.956770729186246, 
   -7.088677656041455, -11.335235785126315, 8.876492800199685, 
   17.643512335200285, 9.603489274918957, 10.270741301203088, 
   0.46728418673774286, 24.716764498987686, 16.89078537151454, 
   8.330526348481271, 13.962478406038827, 11.495853625292511, 
   15.280425827701947, -13.996769625343859, 7.538375417213501, 
   7.186914013160731, 5.901287922427855, 6.777014627143217, 
   6.777050652904563, -3.353775382186086, 0.3875293259843602, 
   0.6161911431963745, 3.5701969282044956, -30.10178463282, 
   -18.165384342156358, -24.034574691685066, -16.330993781150482, 
   -16.315323459320098, -16.30467894847925, -16.21701790273937, 
   -8.77262329514997, -8.28449245940601, -11.890625625265784, 
   -11.47917598321419, -17.30205905070079, -17.015224451895392, 
   -21.59153340809098, -21.588620160189294, -24.18336752641153, 
   -23.89956744823212, -3.9438275101701947, -1.824708201958856, 
   -4.6758622946758805, -4.167784187683537, -12.542443005269888, 
   -12.12966121022555, -9.567503860366287, -14.660238184948412, 
   2.321261790274093, 2.8387559091324874, -17.376848560988947, 
   -16.3840707655404, 0.6146859923846932, 3.926622450470859, 
   -5.328529870250804, -4.573382934805522, -9.924061728978359, 
   -7.952806010493077, 12.005039275509262, 13.013560889757628, 
   -17.266677947441167, -16.911922449348822, 6.807357535223218, 
   8.260468806982772, 4.678271027018582, 4.921394418738146, 
   -4.004565774182993, -3.4865590593849447, -9.044753489667073, 
   -8.648861482099619, 5.679210696892824, 6.477319182578412, 
   -11.787165390231166, -9.891146786665558, 1.0507212653174065, 
   2.28738761196837, -0.9235970969525624, -0.5605833682075172, 
   -3.09675248124222, -2.9849652259840695, 1.5914474463615988, 
   2.8340544037796462, -6.805814292838932, -5.530222363733628, 
   1.3397918995979126, -1.6848097674733253, -3.2226526790223033, 
   -2.991544266385972, -2.3291426755745306, -6.082145873121135, 
   -5.0023656398152525, -5.767164745512673, -4.004543230505078, 
   -3.2904866536464397, -4.631975965668516, -3.0312549162408686, 
   -3.5468838719125415, -1.2187591140072982, -4.9391144953438015, 
   -4.786786587321785, -6.612862096666504, -4.623848842444659, 
   -7.105971382919961, 7.408199175979007, -2.4496319785343985, 
   -2.173153475418985, -16.648907199650694, 8.022094464015936, 
   -22.005833567152877, -1.1510806825481268, 8.285968218694961, 
   23.440533562848486, -4.910130788266542, 11.710460647859236, 
   -14.088440083384285, 4.667150446167398, -11.666971244731485, 
   -8.133067197003584, 1.2540475284313288, 14.225055438811978, 
   -6.475483382776929, -9.018003716544627, 17.585769016969607, 
   18.213921983669024, 4.824790500993004, 7.415061424911073, 
   24.798884813218592, 26.63409625291797, 7.251701018960375, 
   15.836558230837909, 9.71003148982254, 9.970011593068648, 
   10.752461330905135, 12.895444769363621, 19.654965353309308, 
   10.808156829718428, 12.325459661948116, 13.510499936869564, 
   14.139613106914112, 14.94247939584875, 21.783005317339303, 
   10.859447836556683, 11.752704601747155, 9.639567098910902, 
   13.105123563737834, 8.985490479244618, 11.623987328546264, 
   8.398014008590508, 3.4157229289558018, 3.6561188243977085, 
   6.409101771956102, 7.107152262685759, 6.184490924939837, 
   6.924449088282017, 5.76633451021371, 5.817572315588222, 4.028600966725662, 
   2.8462885470603396, -1.1466046570999424, 0.1823249633694104, 
   20.712295150482532, 20.133529380255368, -1.3337414228340094, 
   -0.9003805838206063, -0.7244270058613438, -0.014917152961970714, 
   -0.21311360954223346, 0.301252457928058, -1.5726768753993383, 
   -1.03207656301538, -1.821570592486296, -3.062113458720887, 
   -2.620506740615383, -4.358136091293545, 7.552556379167527, 
   -7.448212671205511, -6.908895758240305, -3.7157191969768064, 
   -5.339872536439998, -5.879588793137373, -5.619899309484481, 
   -6.264617818088027, -5.840535109420216, -6.614329411374911, 
   -5.051286254830302, -7.290225679641935, -7.991821411545516, 
   -7.092429585409263, -8.180004088778333, -12.50785877588487, 
   -9.27456438543868, -9.62109342430631, -8.289412378518136, 
   -10.347208448581569, -9.788036101454964, -10.037510491718876, 
   -10.527230120340391, -9.748072548142318, -9.59176305271103, 
   -9.82442418113078, -8.784972788762843, -5.899197865246606, 
   -127.34518533948903, -7.63549179108486, -6.155106266420717, 
   -30.540751277002983, -27.717780344660696, -3.3063815585724114, 
   -2.3651526914009082, -12.772756011503589, -12.087722905194823, 
   -4.818401291392092, -9.199758120391834, -2.134457684463996, 
   -10.325311872214115, -5.613905761242222, 7.231275205709608, 
   3.1157655163829077, -0.18662357081484515, 1.2219608288742165, 
   3.21924686203738, 16.564081264451943, -3.5672798466735003, 
   11.293210004081175, 9.210007095165565, -1.5031336306628873, 
   9.757434596293479, 2.1414189083634483, 18.388652692301093, 
   -1.9011800446874076, -0.05671250845898612, 0.18536532917232762, 
   -1.324264856172249, 8.763684916456441, -3.3597531053155762, 
   -4.329115311408259, -5.470653827097976, -6.2620608914662625, 
   -6.967184856945551, -6.732659922947732, -6.8260153175288, 
   -8.042622614016182, -5.72544134624286, 6.795715451417891, 
   15.921974547984519, -2.328481266736617, 0.26906255645644706, 
   3.848139277962673, -2.1903596829297385, -5.06513053406934, 
   -7.148139910847476, 13.055667293382157, -4.671920196571136, 
   -5.65480946595153, 1.2168031627056735, 1.34842181598151, 
   -3.5289805414809052, 6.528631821026011, -2.4503100185925177, 
   2.5664933568400556, -1.6883558955619264, 1.48032987821216, 
   0.3600906896122069, -2.297971773374684, -2.772784819016124, 
   -2.2024004809391045, -1.7618621084639017, -4.610966399875451, 
   -3.3919655424883786, -3.7105375886189904, -4.406618569960301, 
   -3.95408924399635, 5.024012844527988, 1.153719482419092, 
   -2.9951025732102607, -2.4939289403996554, 4.477746614339594, 
   -3.8535547638598473, 1.460922225705417, -4.719045396792808, 
   -0.10046265934943222, -2.667243845286066, 0.1994215802656072, 
   -0.9572259543888322, 0.09258933706405514, -0.7494399556626377, 
   1.4897354957602147, 1.309478482805389, -3.838257372343378, 
   0.5391212186968914, -3.134287992636473, -0.7952233644609805, 
   0.829402656887396, -0.39549039726671253, -2.446850932773941, 
   -0.8623922768479133, -2.4834615931699773, -2.2806497061533264, 
   -2.4805075828162444, -2.843575953015261, -2.3623980231159294, 
   -0.6544674942206257, -1.3271687446581382, -0.8826383674527278, 
   -0.7979228047965989, -0.821415391566461, -0.9818472624588139, 
   7.080522183041921, -1.617921496528652, -6.040843696999673, 
   1.9867367343340447, -0.971650841113842, 1.0707791085806093, 
   -6.024886014592994, -19.526028527684957, -1.1039572738932293, 
   -1.3019237505950514, -2.6738385726389424, -0.2699260399972445, 
   -2.4369806225158754, -1.3714240529179733, -3.7161360182303724, 
   -4.050375352199353, -3.553095302708698, -5.624563224001122, 
   -3.5147203262954463, -5.076396472304168, -3.487142664667772, 
   -2.9547855028054073, -3.017677197772173, -4.317713782105329, 
   -2.422578753561993, -1.4552980207695327, -5.4270417265774995, 
   -3.2791677895074827, -2.2559693820285247, -1.5051710174116124, 
   -1.2769207894066312, -0.938733792218045, -5.026198986251984, 
   -4.955800532376543, -5.550438621420653, -1.8761781811117544, 
   -5.800173411274955, -5.745289317298557, -3.676473307607921, 
   -3.5494081639217256, -3.528709580508803, -1.8447343067073234, 
   -1.6880217844995968, -0.17755737436755226, -0.43537798518445925, 
   -2.6775923520958713, -0.47752613943839606, 0.15736110982652463, 
   -1.2393056347568745, -1.2043581529087533, 0.8423094961531206, 
   -2.942935994497475, -2.861280142103624, -2.2333982499985723, 
   -1.2720771589883952, -2.1079559014729057, -2.1036248176696972, 
   -1.5880971391638923, -3.3209765338137913, -2.1618170682927484, 
   -0.699753419723038, -0.5907338163810891, 0.08469749748201139, 
   -2.3976284436621427, -1.4476782530286982, 0.7440562109813982, 
   -4.066918970298502, -4.001485822798713, -3.752821886221227, 
   -2.054834425001445, -1.8369828509626132, -3.805191189645484, 
   -1.5685801731378888, -2.182303690664412, -4.004674995007008, 
   -3.0342619721100164, -3.1629100481536625, -3.0293522356514586, 
   -2.9212326250035403, -1.91707677829163, -1.8544796488704378, 
   -2.334485298137679, -3.465654823846762, -3.4584144061550433, 
   -3.933384149640915, -3.5576211248567233, -2.4736566419933297, 
   -2.4287324959545913}}}, 
 {{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 824.0459166677389*\[Eta] - 
      2526.1112100340047*\[Eta]^2) + S^2*(186.18755396615907 - 
      1561.24846751343*\[Eta] + 3488.9959401821716*\[Eta]^2) + 
    S^3*(245.51469777691742 - 2554.7514696267503*\[Eta] + 
      6532.127025794481*\[Eta]^2) - 245.9316348821291*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 215.34271636547427*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> -245.9316348821291, 
    d20 -> -215.34271636547427, f11 -> 35.286372488815175, 
    f21 -> -112.01635367935529, f31 -> -169.3596625795339}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -245.9316348821291, 59.007637650798316, 
       -4.167793266653539, 0.00003668467401571904}, 
      {d20, -215.34271636547427, 212.93854507867226, -1.0112904466681396, 
       0.3124033606741373}, {f11, 35.286372488815175, 3.313376548466234, 
       10.649671708803902, 7.586809449861369*^-24}, 
      {f21, -112.01635367935529, 3.3915296016919125, -33.028269493350244, 
       4.942244289317259*^-124}, {f31, -169.3596625795339, 
       10.043276469947886, -16.862989193447216, 3.927329199858674*^-50}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3609.6876361717277, 3609.816946516555, 
   3634.6040323399525, 0.9905714895835723, 
   ScientificForm[11.115719122415092], {59.007637650798316, 
   212.93854507867226, 3.313376548466234, 3.3915296016919125, 
   10.043276469947886}, {{d20, -1.0112904466681396}, 
    {d10, -4.167793266653539}, {f11, 10.649671708803902}, 
    {f31, -16.862989193447216}, {f21, -33.028269493350244}}, 5, 
   11.115719122415092, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -245.9316348821291, 59.007637650798316, 
       {-361.88628806989175, -129.97698169436643}}, 
      {d20, -215.34271636547427, 212.93854507867226, {-633.7837204101457, 
        203.09828767919723}}, {f11, 35.286372488815175, 3.313376548466234, 
       {28.775326735186866, 41.797418242443484}}, {f21, -112.01635367935529, 
       3.3915296016919125, {-118.68097633494293, -105.35173102376766}}, 
      {f31, -169.3596625795339, 10.043276469947886, {-189.0954914705905, 
        -149.6238336884773}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3481.9013011279108, 204.9453424233077, -72.55487085971244, 
   3.4150815953352156, 131.29794129336148}, {204.9453424233077, 
   45342.82398022174, -16.87720298864118, -198.516481513029, 
   13.42521266249746}, {-72.55487085971244, -16.87720298864118, 
   10.978464151926014, -1.2143748936300247, -30.15791910167087}, 
   {3.4150815953352156, -198.516481513029, -1.2143748936300247, 
   11.502473039152502, 7.5530550551580715}, {131.2979412933615, 
   13.42521266249746, -30.157919101670867, 7.5530550551580715, 
   100.86740225180885}}, 48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 23.35309238513931*f11*\[Eta] + 
      23.35309238513931*(32.975181356580606 - 3.9999999999999996*f11)*
       \[Eta]^2) + S^2*(186.18755396615907 + 13.937683349187337*f21*\[Eta] + 
      13.937683349187337*(-197.7371605326535 - 4.*f21)*\[Eta]^2) + 
    S^3*(245.51469777691742 + 15.08476948238486*f31*\[Eta] + 
      15.08476948238486*(-244.41068569313234 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 124.8878052816334, 
   {}, {}, {-2.516071109068747, -14.856769641257728, -20.344729078078075, 
   -20.135423159792566, -17.655068673864164, -12.381308695806368, 
   -8.036329997939163, -4.136967169307539, 0.4420052510994381, 
   -2.0343313164513717, -8.770417230584343, -16.3285423593815, 
   -23.734470082418085, -27.25589904386095, -20.389661147803167, 
   12.660859098364085, 7.336479940242441, -5.574742419309743, 
   -13.033055014192954, -10.832908523988365, -33.55598681403529, 
   18.812841528709953, 20.117309845656493, 15.457255443005167, 
   11.739796487685823, 9.300305827186875, 6.940703871331536, 
   3.4600515237090406, 4.14799760828933, 3.687519029553016, 
   -1.411214697262153, 3.812230532265488, -6.170986454250695, 
   5.414907234889483, 28.90752058786495, 4.070928405950895, 
   15.604264767651742, 5.009973022400729, 3.0572315344831225, 
   7.945547814327512, 5.889057377640739, 17.197030094324703, 
   -12.719872018201258, -4.982879286245279, 10.417808982113996, 
   9.110902663506636, 0.32416615888513434, 8.924806502723442, 
   3.6582594084082274, 7.558837230807228, 19.90619661554649, 
   -5.878078853769949, 18.955365842628282, 17.99381037849909, 
   7.941822911962589, -2.8037209942115737, 4.156891251408695, 
   13.921325810457574, 14.714452234036742, 17.060448920498516, 
   -8.069323902848396, -2.0656749002013157, 17.837679242810054, 
   -23.612636245990302, -10.510686305697277, -11.568339188606274, 
   -12.659763682593848, -14.208146077935908, -15.624980529575168, 
   -4.688471493942416, -6.392172927188085, -6.617698949062969, 
   -3.872143350948363, 10.472813345175382, 5.04954418533282, 
   -7.012936785071133, -11.016056160179346, 8.803098594316452, 
   18.306551846987304, 9.549237740802027, 10.109791628832909, 
   0.368756854944877, 25.07081361809685, 16.957114173598825, 
   8.094320693821032, 13.479237740259691, 12.442611114359352, 
   14.856967283338918, -13.591256295992025, 7.516136070072889, 
   7.67624542559156, 5.974374282800454, 7.235201055364314, 
   7.2352370811256606, -3.572454325083072, 0.5905645907419057, 
   0.20906789349055543, 3.9021156556673304, -30.499830413762083, 
   -17.980669003003186, -22.447942489608067, -16.57313263548167, 
   -16.557462313651286, -16.546817802810438, -16.45915675707056, 
   -8.951460568342554, -8.463329732598595, -12.030771400965932, 
   -11.619321758914339, -17.19614678060043, -16.90931218179503, 
   -21.014648597558335, -21.011735349656647, -23.28664810008877, 
   -23.002848021909358, -4.059581122731743, -1.940461814520404, 
   -4.791576110874303, -4.2834980038819594, -12.462916282441256, 
   -12.050134487396917, -9.487977137537655, -14.033941365417832, 
   2.27793030159728, 2.7954244204556744, -16.714540879898323, 
   -15.721763084449776, 0.5843552503811225, 3.896291708467288, 
   -5.291885631934292, -4.53673869648901, -9.693862374588207, 
   -7.722606656102926, 12.214973438483867, 13.223495052732233, 
   -16.4543934448252, -16.099637946732855, 7.076169636164195, 
   8.529280907923749, 4.749357795159995, 4.992481186879559, 
   -3.9490066740509064, -3.4309999592528584, -8.806982117517691, 
   -8.411090109950237, 6.50551130046324, 7.303619786148829, 
   -11.650549227213105, -9.754530623647497, 1.2605820784706339, 
   2.4972484251215974, -0.9222932077245787, -0.5592794789795335, 
   -3.1772939151483115, -3.0655066598901612, 2.2377630341534314, 
   3.4803699915714787, -6.923012451155046, -5.647420522049742, 
   1.9358844343514647, -1.0902090200288512, -3.19676793644976, 
   -2.9656595238134287, -2.303257933001987, -6.274285724857691, 
   -5.1945054915518085, -5.959389399370139, -3.141021986657961, 
   -2.4269654097993225, -4.097343597828058, -2.49662254840041, 
   -3.5010036318362836, -1.1728788739310403, -5.1566044571459315, 
   -5.004276549123915, -6.877513527116207, -4.888500272894362, 
   -5.551155290108909, 6.916398599368222, -2.8308982006251426, 
   -1.790541720260535, -16.22552335032151, 8.014097943282195, 
   -20.882064638022257, -0.8930346602064674, 8.724756174657614, 
   23.180064442692583, -4.892824651919909, 11.885392170459, 
   -12.23147679695785, 4.714437019576508, -11.767268704398248, 
   -8.411044718794074, 2.689267416453731, 14.168394003510912, 
   -5.792592077548306, -9.100808123313982, 19.822254782288837, 
   20.450407748988255, 4.614926469565944, 7.2051973934840134, 
   26.987037774262262, 28.82224921396164, 7.068307029996504, 
   17.774682346926056, 9.55190309565387, 9.811883198899977, 
   10.594332936736464, 12.737394160853455, 19.49691474479914, 
   10.71388854594079, 12.231191378170479, 13.458706945047197, 
   14.358354401976612, 15.16122069091125, 22.001746612401803, 
   11.948086506484287, 12.84134327167476, 9.57855132629038, 
   13.044107791117312, 8.924518677433298, 12.379757269290621, 
   8.363044178199743, 4.571228938961212, 4.811624834403119, 
   6.393113902407549, 7.0911643931372055, 6.242651838558686, 
   6.982610001900866, 6.037989248197846, 6.089227053572358, 
   4.055389987681792, 3.1218902408149916, -0.7375941989153034, 
   0.5913354215540494, 21.29481109612425, 20.71470249328786, 
   -0.8177353523956299, -0.6063228929328943, -0.43036931497363184, 
   0.11915065801349556, -0.1358034535032857, 0.37856261396700575, 
   -1.5105188980487583, -0.9699185856648, -1.707695055206841, 
   -2.798298616023203, -2.356691897917699, -3.8823687686922312, 
   8.092295563236348, -7.086606746609505, -6.5472898336442995, 
   -3.4282684085414985, -5.3410350698300135, -5.605081968364175, 
   -5.345392484711283, -6.218387424316916, -5.794304715649105, 
   -6.656784223013801, -5.0937410664691924, -6.107229195374657, 
   -6.810789470542204, -6.604907383325553, -8.248932358276761, 
   -11.74651326450794, -9.375802004754405, -9.722418432762424, 
   -8.390737386974251, -9.251200867456191, -8.692028520329586, 
   -9.302644191031959, -10.328406185839413, -9.549248613641339, 
   -9.392939118210052, -9.963926622102917, -8.92447522973498, 
   -6.106493345181661, -127.55270693507191, -7.843013386667735, 
   -6.387735302957026, -28.3417166326376, -27.309122915202806, 
   -3.565682384449701, -2.624453517278198, -10.522901463331436, 
   -9.84066889918904, -4.817499643035717, -8.993805595063805, 
   -1.9292218182799843, -8.625426813026024, -5.77767230767904, 
   7.816263988386709, 3.090081387567352, -0.1473408870970161, 
   1.6591068184789037, 3.2358899948008, 17.551562247613674, 
   -3.614287624012377, 12.692974073773712, 9.991819781749655, 
   -1.423195110773122, 10.561636801585792, 2.8530280485620096, 
   18.923254086038924, -1.4265729701123746, 0.06638454016592732, 
   0.29077605922020666, -0.8848408160524741, 9.26213201079645, 
   -2.6167427098544067, -4.113494085977891, -5.313611710570967, 
   -6.22151966361389, -6.170621520363511, -5.309002140069879, 
   -6.911490738440989, -7.049292868306111, -5.731541952869065, 
   8.868482513970775, 17.599615157165772, -1.763035481444149, 
   0.5957312689706669, 4.592535549707009, -2.0972430698702738, 
   -5.072163621216987, -7.2095945099740675, 14.751356441604457, 
   -4.629648638577692, -5.520849039832228, 1.3507635888249752, 
   1.4823822421008117, -2.9472776402667478, 7.111523400490569, 
   -2.2415206216214756, 3.1472734790345385, -1.3017007388975799, 
   1.5670001998446423, 0.7202343117792225, -1.4278420030154848, 
   -2.1754693104185208, -2.0689018452103483, -1.6283634727351455, 
   -4.650334008983464, -2.215932800264909, -3.7533859027994367, 
   -3.5662276883494997, -3.6111551940812205, 4.9010929806340755, 
   1.164762361745943, -3.0559624111888297, -2.5131436256438064, 
   5.421295488146825, -3.8877283711112796, 1.640088187351921, 
   -3.2321012923789567, 0.13430471040919656, -1.7380331020995072, 
   0.25261591550543017, -0.6515283384464965, 0.7123603268100851, 
   -0.2402909223410461, 2.1880695541503883, 1.820691869789698, 
   -3.7096952095857887, 0.8909074388520821, -2.9002347752816604, 
   -0.7349304488634516, 0.8826442051613412, -0.17540575916837042, 
   -2.079713083992374, -0.6025912933678228, -2.443475044293791, 
   -1.564433543403993, -1.9590910331107807, -2.80277560346849, 
   -2.336117312802344, -0.45263886349584936, -1.05220559306008, 
   -0.6845908291575142, -0.5998752665013853, -0.6276315363661524, 
   -0.7172523770727821, 7.580577570879996, -1.4776384055385279, 
   -5.845750622455398, 2.170647336033653, -0.7394638482937808, 
   1.3763589260997833, -6.010749324394055, -18.649002017278235, 
   -1.1083639911498722, -0.6653146498438218, -2.5328768827644126, 
   -0.2681307636089514, -1.9928185928774838, -1.3682623467602752, 
   -3.6467956799983767, -4.050375352195715, -3.55309530270506, 
   -5.624563223997484, -3.5147203262918083, -5.076396472304168, 
   -3.487142664664134, -2.9547855028017693, -3.017677197772173, 
   -4.317713782105329, -2.422578753561993, -1.4552980207695327, 
   -5.4270417265738615, -3.2791677895074827, -2.2559693820248867, 
   -1.5051710174152504, -1.2769207894066312, -0.938733792221683, 
   -5.026198986251984, -4.955800532376543, -5.550438621420653, 
   -1.8761781811081164, -5.800173411274955, -5.745289317298557, 
   -3.676473307607921, -3.5494081639217256, -3.528709580508803, 
   -1.8447343067073234, -1.6880217844959589, -0.17755737436391428, 
   -0.43537798518445925, -2.6775923520922333, -0.4775261394347581, 
   0.15736110982652463, -1.2393056347532365, -1.2043581529051153, 
   0.8423094961567585, -2.942935994497475, -2.861280142103624, 
   -2.2333982499985723, -1.2720771589883952, -2.1079559014729057, 
   -2.1036248176696972, -1.5880971391638923, -3.3209765338101533, 
   -2.1618170682963864, -0.699753419723038, -0.5907338163847271, 
   0.08469749748564936, -2.3976284436585047, -1.4476782530286982, 
   0.7440562109813982, -4.06691897030214, -4.001485822802351, 
   -3.752821886221227, -2.054834425001445, -1.8369828509626132, 
   -3.805191189649122, -1.5685801731378888, -2.182303690664412, 
   -4.004674995007008, -3.0342619721100164, -3.1629100481536625, 
   -3.0293522356514586, -2.9212326250035403, -1.917076778295268, 
   -1.8544796488740758, -2.334485298137679, -3.465654823843124, 
   -3.4584144061514053, -3.933384149640915, -3.5576211248567233, 
   -2.4736566419969677, -2.4287324959582293}}}, 
 {{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 828.5137388615975*\[Eta] - 
      2543.982498809439*\[Eta]^2) + S^2*(186.18755396615907 - 
      1533.2175146668112*\[Eta] + 3376.872128795697*\[Eta]^2) + 
    S^3*(245.51469777691742 - 2563.308976397311*\[Eta] + 
      6566.357052876724*\[Eta]^2) - 247.6109306114186*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1387.659290753074*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> -247.6109306114186, 
    d30 -> -1387.659290753074, f11 -> 35.47768857321956, 
    f21 -> -110.00519069449288, f31 -> -169.92695708015944}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -247.6109306114186, 58.81109185969497, 
       -4.210276034360007, 0.000030631001353055965}, 
      {d30, -1387.659290753074, 673.6708664569085, -2.0598475603543647, 
       0.03996911178946799}, {f11, 35.47768857321956, 3.3036725866956393, 
       10.738863383766683, 3.505409160157038*^-24}, 
      {f21, -110.00519069449288, 3.5520302807819477, -30.969665796395244, 
       4.330952649026472*^-115}, {f31, -169.92695708015944, 
       10.013245733028358, -16.970217411089894, 1.2727679971371548*^-50}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3606.4510587862665, 3606.580369131094, 3631.367454954491, 
   0.9906361944182762, ScientificForm[11.077511655456842], 
   {58.81109185969497, 673.6708664569085, 3.3036725866956393, 
   3.5520302807819477, 10.013245733028358}, {{d30, -2.0598475603543647}, 
    {d10, -4.210276034360007}, {f11, 10.738863383766683}, 
    {f31, -16.970217411089894}, {f21, -30.969665796395244}}, 5, 
   11.077511655456842, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -247.6109306114186, 58.81109185969497, 
       {-363.1793558471698, -132.04250537566742}}, {d30, -1387.659290753074, 
       673.6708664569085, {-2711.4755761124247, -63.84300539372316}}, 
      {f11, 35.47768857321956, 3.3036725866956393, {28.98571186838652, 
        41.9696652780526}}, {f21, -110.00519069449288, 3.5520302807819477, 
       {-116.98520981943966, -103.0251715695461}}, {f31, -169.92695708015944, 
       10.013245733028358, {-189.6037732090871, -150.25014095123177}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3458.7445257294794, 867.5379927705521, 
   -72.1509077731523, 2.4360041176800498, 130.73114414284058}, 
   {867.5379927705521, 453832.4363128018, -88.7838034955281, 
   -966.0893456745381, 206.385411824083}, {-72.15090777315231, 
   -88.7838034955281, 10.914252560084254, -1.0904271618222725, 
   -29.98636768663475}, {2.4360041176800498, -966.0893456745381, 
   -1.090427161822272, 12.616919115591879, 7.120254725907206}, 
   {130.73114414284058, 206.38541182408298, -29.986367686634747, 
   7.120254725907206, 100.26509011001062}}, 48.460105733891275 + 
    3490.6705492125598*\[Eta] - 117183.75947754481*\[Eta]^2 + 
    1.9464435908970707*^6*\[Eta]^3 - 1.8300214618414816*^7*\[Eta]^4 + 
    9.85627669791169*^7*\[Eta]^5 - 2.783199904079779*^8*\[Eta]^6 + 
    3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 23.35309238513931*f11*\[Eta] + 
      23.35309238513931*(32.975181356580606 - 3.9999999999999996*f11)*
       \[Eta]^2) + S^2*(186.18755396615907 + 13.937683349187337*f21*\[Eta] + 
      13.937683349187337*(-197.7371605326535 - 4.*f21)*\[Eta]^2) + 
    S^3*(245.51469777691742 + 15.08476948238486*f31*\[Eta] + 
      15.08476948238486*(-244.41068569313234 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   124.03074043889812, {}, {}, {-2.607866114930559, -14.923083799109946, 
   -20.3900673800359, -20.16403902652462, -17.67096395459238, 
   -12.3882336683061, -8.037783368539124, -4.136196072889788, 
   0.4384901626928652, -2.0438539138067, -8.788188185983998, 
   -16.3565509504744, -23.774454015406548, -27.30934445350067, 
   -20.457802597403145, 12.577038616941309, 6.67341457217924, 
   -5.6840053315804795, -13.238295488629788, -11.0381489984252, 
   -34.150842889974285, 18.066089523995302, 18.820039713471132, 
   14.337914944922815, 11.558469014683993, 8.97995570091797, 
   6.277893266840309, 3.333961778546623, 4.021907863126913, 
   3.614034750292575, -1.4668592958748832, 3.759093323686841, 
   -6.78955250182716, 5.2723980903286645, 28.470586183064484, 
   2.946012052615629, 14.762187355112957, 5.032112608102409, 
   2.8501598325833015, 7.262316988111877, 5.742925694233065, 
   17.18184854636374, -12.875078337287604, -5.138085605331625, 
   10.178835454600303, 8.768954402808731, 0.2965129270555167, 
   8.043829505417023, 3.4903946574671494, 7.872048020028856, 
   19.682711028391452, -6.284766702473945, 19.10618685836073, 
   17.66604040851118, 6.947632601545649, -2.603451846934149, 
   4.357160398686119, 13.958041351467955, 14.553457093806003, 
   16.04969390624558, -8.069614479607367, -2.8224451654708673, 
   17.99396215483, -21.76037609278353, -11.58761903991649, 
   -11.608502586023178, -11.896869168381727, -12.878760759741908, 
   -13.966163004986697, -5.611611861922825, -7.260348802294516, 
   -6.953323790603122, -3.9164198976981197, 10.03597423593601, 
   4.948243432994104, -7.146970307599304, -11.51820227849737, 
   8.645552280570541, 18.681432006208524, 9.689013941403232, 
   9.626020563286488, -0.6651496617527073, 25.686464178964457, 
   17.400794758373422, 7.623615742394577, 12.585972363779206, 
   14.16844455529315, 14.89929825072079, -14.007688193191598, 
   7.7723693879190705, 9.372534302131953, 6.1917984937515484, 
   8.103956525396597, 8.103992551157944, -4.745620426991081, 
   1.4600037953100582, -0.7476273255310844, 4.3195971029922475, 
   -31.513344830992082, -16.332909480351645, -20.512825688361318, 
   -16.880446447404665, -16.86477612557428, -16.854131614733433, 
   -16.766470568993554, -9.385470154478753, -8.897339318734794, 
   -11.933339388721834, -11.52188974667024, -16.32074640284145, 
   -16.03391180403605, -19.74103793334507, -19.73812468544338, 
   -21.956293436319356, -21.672493358139945, -4.333495909968406, 
   -2.214376601757067, -5.063094274039486, -4.5550161670471425, 
   -11.83444142060307, -11.421659625558732, -8.85950227569947, 
   -13.095907323311621, 1.6977232601079777, 2.215217378966372, 
   -16.147989673310803, -15.155211877862257, 0.5180978231537665, 
   3.830034281239932, -5.041294927314539, -4.286147991869257, 
   -9.339452605490806, -7.368196887005524, 11.0398672369829, 
   12.048388851231266, -16.70291604028671, -16.348160542194364, 
   6.681471632943158, 8.134582904702711, 4.658263392965182, 
   4.901386784684746, -4.070356487120989, -3.552349772322941, 
   -9.262060975356235, -8.86616896778878, 6.272204751873687, 
   7.070313237559276, -12.971520964268166, -11.075502360702558, 
   1.5609790212702137, 2.7976453679211772, -0.7512919234518449, 
   -0.3882781947067997, -3.3475476525645718, -3.2357603973064215, 
   2.759355671035337, 4.001962628453384, -7.631509236971851, 
   -6.355917307866548, 2.8167579252940413, -0.20942560776893515, 
   -2.654153940254673, -2.423045527618342, -1.7606439368069005, 
   -6.6549090052553765, -5.575128771949494, -6.3424500694759445, 
   -1.852149802835811, -1.1380932259771726, -2.8738410760006445, 
   -1.2731200265729967, -2.6900360540280417, -0.3619112961227984, 
   -5.133770954125339, -4.981443046103323, -7.389548599553564, 
   -5.400535345331718, -3.6116259871591865, 6.039473420647482, 
   -3.3799652713018986, -1.0374152478971155, -15.126544705167817, 
   6.885885516525377, -18.55011796976669, 0.6769895279931006, 
   7.793713092161397, 22.77592138307, -4.752312360897122, 13.475239994524145, 
   -9.980163478321174, 4.47615088947623, -12.979733875954935, 
   -9.071644791935796, 3.45203093328837, 14.218998151963206, 
   -5.347379079727489, -9.465373619737875, 21.880186600553316, 
   22.508339567252733, 4.078499587073566, 6.668770510991635, 
   28.912354432247866, 30.747565871947245, 6.608007216998885, 
   19.489459357979285, 9.147823296515526, 9.407803399761633, 
   10.19025313759812, 12.337356605200057, 19.096877189145744, 
   10.485114431372494, 12.002417263602183, 13.797726283341945, 
   15.390363828983027, 16.193230117917665, 23.033756039408217, 
   12.91430519111509, 13.807561956305562, 9.434166006428768, 
   12.8997224712557, 8.782790222114272, 13.05279877673047, 8.282852187966455, 
   4.1521010428205045, 4.392496938262411, 6.35818844285086, 
   7.0562389335805165, 6.5126798626192794, 7.25263802596146, 
   6.282422392108856, 6.333660197483368, 3.7694358471112537, 
   3.0698334742141924, -2.1527229605594584, -0.8237933400901056, 
   20.01057707595828, 19.433535754506465, -1.950216047282538, 
   -1.2357642040719838, -1.0598106261127214, -0.15391812793222925, 
   -0.2856607119911132, 0.22870535547917825, -1.6901147961161769, 
   -1.1495144837322187, -2.0203207698100414, -3.486669931117831, 
   -3.0450632130123267, -5.092666075997386, 6.72552618970667, 
   -8.593291545143984, -8.053974632178779, -3.464606008116334, 
   -5.685188691507847, -5.364756751787354, -5.105067268134462, 
   -5.978917716622618, -5.554835007954807, -6.746527973552929, 
   -5.1834848170083205, -6.485997256182145, -7.187123579200033, 
   -6.175469638008508, -8.390374519322904, -11.073003770595733, 
   -9.575027126405075, -9.924336474272422, -8.59265542848425, 
   -8.278386110139309, -7.719213763012704, -8.173188615525305, 
   -9.322424685826263, -8.54326711362819, -8.386957618196902, 
   -10.233829347908795, -9.194377955540858, -6.489676897472236, 
   -127.94388467635872, -8.234191127954546, -6.811059144356932, 
   -26.37719202890503, -25.249122611617622, -4.030072216321514, 
   -3.088843349150011, -8.424268681121248, -7.740415411473805, 
   -4.7069810523194064, -7.38181415290228, -2.5125821403144073, 
   -7.65051384443268, -5.621850765559884, 8.437452092897729, 
   3.031183149153094, -0.32901452961777977, 3.4792425766208908, 
   4.194760788600888, 19.21117677151733, -4.44123205347978, 
   12.894944483632116, 10.341589824258335, -2.564698423419941, 
   9.715625419789376, 1.87983203877684, 17.57792048535839, 
   -2.616171772374855, -0.22218290430919296, -0.03227691889742346, 
   -2.141723704155538, 7.842327304243554, -3.533818387685642, 
   -5.447426477489444, -6.62945748957236, -7.422834318184414, 
   -5.802353916193624, -5.072740503385376, -7.767490550286311, 
   -5.370579109098799, -4.762718462153771, 10.136562815917387, 
   18.582175838301282, -2.4496189817486993, 0.8868102263541005, 
   3.9235561552900435, -1.084306318470226, -5.8377153213664315, 
   -7.547524181038625, 15.109728581505351, -3.8135694209681787, 
   -5.036144069737475, 1.8354685589197288, 1.9670872121955654, 
   -2.824853161853298, 7.232318348528224, -3.3576040902485147, 
   2.11173877365718, -2.429754952465828, 1.265920481923331, 
   -0.45743771869047123, -2.121886967008777, -2.029741374056357, 
   -1.5877303772558662, -1.1471920047806634, -4.728784834221642, 
   -2.4613808693679857, -4.411037925291112, -2.4789759800341926, 
   -2.3691552288782987, 4.691685806782061, 1.151967645476816, 
   -3.4167559276725115, -2.410605775145541, 4.923702072213018, 
   -4.031696023742825, 1.1777741923974645, -3.2850413211494924, 
   -0.7604811961064115, -2.0714709816729737, 0.34174083542848166, 
   -0.9747516378879482, 0.9623969917793147, 0.1469738407731711, 
   1.6409873203656389, 1.0961694507086577, -4.450778890656238, 
   0.07116963735643367, -3.7074947052956304, -0.9332991436567681, 
   0.6710871801442408, -1.0078487083851542, -2.871813562818261, 
   -0.7462708898260644, -3.0526558575561467, -2.0810662921717267, 
   -1.5516327516388628, -2.294263617834531, -2.8463803750701118, 
   -0.6372808745372822, -1.387320573802299, -0.8361019195176596, 
   -0.7513863568615307, -0.7759897610681037, -0.9355840300790987, 
   7.733522538994748, -1.078002065218243, -6.541760030661408, 
   1.4546639400596177, -0.9017660514027739, 1.2599263461743249, 
   -5.668841352982781, -18.995714411659264, -1.0897790822432398, 
   -0.8677358796458066, -2.121240611439589, -0.26169537591022163, 
   -2.1888804925411023, -1.3604583491096491, -3.826491377390539, 
   -4.050375352199353, -3.553095302708698, -5.624563223997484, 
   -3.5147203262918083, -5.07639647230053, -3.487142664667772, 
   -2.9547855028054073, -3.017677197772173, -4.317713782105329, 
   -2.422578753561993, -1.4552980207695327, -5.4270417265774995, 
   -3.2791677895074827, -2.2559693820285247, -1.5051710174152504, 
   -1.2769207894102692, -0.938733792221683, -5.026198986251984, 
   -4.955800532376543, -5.550438621420653, -1.8761781811081164, 
   -5.800173411274955, -5.745289317298557, -3.676473307607921, 
   -3.5494081639217256, -3.528709580508803, -1.8447343067109614, 
   -1.6880217844959589, -0.17755737436391428, -0.4353779851880972, 
   -2.6775923520958713, -0.47752613943839606, 0.15736110982652463, 
   -1.2393056347532365, -1.2043581529051153, 0.8423094961567585, 
   -2.942935994501113, -2.861280142107262, -2.2333982499985723, 
   -1.2720771589847573, -2.1079559014765437, -2.103624817673335, 
   -1.5880971391638923, -3.3209765338101533, -2.1618170682963864, 
   -0.6997534197266759, -0.5907338163810891, 0.08469749748564936, 
   -2.3976284436585047, -1.4476782530286982, 0.7440562109813982, 
   -4.06691897030214, -4.001485822802351, -3.752821886221227, 
   -2.054834425001445, -1.8369828509626132, -3.805191189645484, 
   -1.5685801731378888, -2.182303690664412, -4.00467499500337, 
   -3.0342619721100164, -3.1629100481536625, -3.0293522356514586, 
   -2.9212326250035403, -1.91707677829163, -1.8544796488704378, 
   -2.334485298137679, -3.465654823843124, -3.4584144061514053, 
   -3.933384149640915, -3.5576211248567233, -2.4736566419933297, 
   -2.4287324959545913}}}, 
 {{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 829.7021383226455*\[Eta] - 
      2548.7360966536307*\[Eta]^2) + S^2*(186.18755396615907 - 
      1527.3021489979426*\[Eta] + 3353.2106661202224*\[Eta]^2) + 
    S^3*(245.51469777691742 - 2568.4791301179343*\[Eta] + 
      6587.037667759217*\[Eta]^2) - 247.7600180869377*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 2398.077569427493*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) + 394.34663877045125*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> -247.7600180869377, 
    d20 -> 394.34663877045125, d30 -> -2398.077569427493, 
    f11 -> 35.52857688563013, f21 -> -109.5807754225522, 
    f31 -> -170.2696970687725}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -247.7600180869377, 58.79833654528286, 
       -4.213724956251579, 0.000030195426732271225}, 
      {d20, 394.34663877045125, 359.35128744256815, 1.0973847946307305, 
       0.27304237908649287}, {d30, -2398.077569427493, 1140.7961258470798, 
       -2.1021087949845896, 0.03608210958007044}, {f11, 35.52857688563013, 
       3.3032727595971294, 10.755568634896271, 3.067872046887623*^-24}, 
      {f21, -109.5807754225522, 3.5722480697420287, -30.675578314600532, 
       1.0639835557951405*^-113}, {f31, -170.2696970687725, 
       10.015918032945702, -16.999909195412595, 9.796331820749281*^-51}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3607.2446544545023, 3607.4260799404633, 
   3636.313783317431, 0.9906604340818421, ScientificForm[11.063164435627218], 
   {58.79833654528286, 359.35128744256815, 1140.7961258470798, 
   3.3032727595971294, 3.5722480697420287, 10.015918032945702}, 
   {{d20, 1.0973847946307305}, {d30, -2.1021087949845896}, 
    {d10, -4.213724956251579}, {f11, 10.755568634896271}, 
    {f31, -16.999909195412595}, {f21, -30.675578314600532}}, 6, 
   11.063164435627218, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -247.7600180869377, 58.79833654528286, 
       {-363.30402793231065, -132.21600824156477}}, {d20, 394.34663877045125, 
       359.35128744256815, {-311.8109012857151, 1100.5041788266176}}, 
      {d30, -2398.077569427493, 1140.7961258470798, {-4639.8443700056805, 
        -156.31076884930553}}, {f11, 35.52857688563013, 3.3032727595971294, 
       {29.03734936658456, 42.019804404675696}}, {f21, -109.5807754225522, 
       3.5722480697420287, {-116.60056357289402, -102.56098727221037}}, 
      {f31, -170.2696970687725, 10.015918032945702, {-189.95187516777128, 
        -150.58751896977373}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3457.244380492345, -48.82041060810707, 992.2476332269179, 
   -72.12552908163876, 2.3823916314614957, 130.7161765681235}, 
   {-48.82041060810707, 129133.34778663119, -330873.1003688928, 
   16.663963880286676, 138.97966796000838, -112.23415593939092}, 
   {992.2476332269179, -330873.1003688928, 1.3014158007477059*^6, 
   -131.44221564972676, -1321.7670970157733, 493.8677875223536}, 
   {-72.12552908163877, 16.66396388028667, -131.44221564972673, 
   10.911610924296435, -1.0720138184468622, -29.98768503403504}, 
   {2.3823916314614966, 138.9796679600084, -1321.7670970157733, 
   -1.0720138184468613, 12.76095627177565, 6.9963365689944155}, 
   {130.7161765681235, -112.23415593939092, 493.8677875223535, 
   -29.98768503403504, 6.9963365689944155, 100.31861404268687}}, 
   48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7 + 
    S*(-24.776436154670087 + 23.35309238513931*f11*\[Eta] + 
      23.35309238513931*(32.975181356580606 - 3.9999999999999996*f11)*
       \[Eta]^2) + S^2*(186.18755396615907 + 13.937683349187337*f21*\[Eta] + 
      13.937683349187337*(-197.7371605326535 - 4.*f21)*\[Eta]^2) + 
    S^3*(245.51469777691742 + 15.08476948238486*f31*\[Eta] + 
      15.08476948238486*(-244.41068569313234 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   123.97628328657682, {}, {}, {-2.6346814007617354, -14.941863802987285, 
   -20.40245418979913, -20.171522739125734, -17.67488267609565, 
   -12.389773513888073, -8.037978462488581, -4.1359285486078505, 
   0.43764448678529533, -2.045971426359756, -8.791851705032684, 
   -16.361882654981187, -23.781424093446162, -27.31777110226008, 
   -20.46735202318166, 12.566852198732306, 6.499584851024025, 
   -5.70497161808693, -13.270662939450602, -11.070516449246014, 
   -34.19032857289713, 18.000290540875426, 18.435292152569275, 
   14.010949850436816, 11.43856166751064, 8.982478158200493, 
   6.047861235524351, 3.3584279658908542, 4.046374050471144, 
   3.4352543389176873, -1.4791199381076865, 3.615202903370019, 
   -6.991052257724633, 5.304360986039512, 28.63548840743644, 
   2.818706201218504, 14.612334823717802, 4.928622416445322, 
   2.6436398552526157, 7.029133869048991, 5.805245081533627, 
   17.22850190491411, -12.84635725166163, -5.10936451970565, 
   10.286067052091013, 8.822689222936404, 0.24960341437768818, 
   7.722558003599204, 3.1708627821713122, 7.921004986738211, 
   20.005279929470532, -6.682641049819665, 18.923087793880427, 
   17.933094361476435, 6.726405708178589, -2.1867330015193147, 
   4.773879244100954, 14.132586430881474, 14.75448715277804, 
   15.930397968554644, -7.72983463496098, -3.4864999813954682, 
   17.462216229549426, -21.666599370596032, -11.901350840214604, 
   -11.284914875332106, -11.291931980424465, -12.350465682091226, 
   -13.87094550063648, -5.877565588287894, -7.888027076299863, 
   -7.111835482685137, -3.9252554002155193, 9.328281862548351, 
   4.772142801863538, -7.328116428523799, -12.235926678601686, 
   8.611797150272082, 18.22299685401083, 9.850636562514978, 9.45130917230506, 
   -1.3092982988730455, 25.744193998985224, 17.650691241309346, 
   7.541433679073293, 12.468610394801544, 14.380729480757736, 
   15.397240836352466, -14.758235331861215, 7.983476948293401, 
   10.067895720247407, 6.269493049256198, 8.231109177491817, 
   8.231145203253163, -5.3586304367906905, 1.8691129698659097, 
   -0.9951410116696024, 4.257443073922786, -31.812244583586562, 
   -15.336860826760585, -20.854001309976866, -16.837110993937586, 
   -16.8214406721072, -16.810796161266353, -16.723135115526475, 
   -9.504216021719913, -9.016085185975953, -11.707799095898281, 
   -11.296349453846688, -15.800159710826847, -15.513325112021448, 
   -19.45002851775007, -19.447115269848382, -21.976777455175124, 
   -21.692977376995714, -4.405257358488598, -2.286138050277259, 
   -5.13315453040741, -4.6250764234150665, -11.464546461316331, 
   -11.051764666271993, -8.48960731641273, -13.103753275570853, 
   1.3230471476786079, 1.8405412665370022, -16.46605307167374, 
   -15.473275276225195, 0.5033107658568952, 3.815247223943061, 
   -4.899250821853457, -4.144103886408175, -9.335324807109828, 
   -7.364069088624547, 9.952639056724365, 10.961160670972731, 
   -17.779912264861196, -17.42515676676885, 6.097545821300173, 
   7.550657093059726, 4.513517178643269, 4.756640570362833, 
   -4.220004394943771, -3.7019976801457233, -9.855711652292484, 
   -9.45981964472503, 5.190826789130824, 5.988935274816413, 
   -14.084083028470559, -12.188064424904951, 1.5482131649368966, 
   2.78487951158786, -0.628216384659936, -0.2652026559148908, 
   -3.382671493098769, -3.270884237840619, 2.426196845996401, 
   3.6688038034144483, -8.018116254287634, -6.74252432518233, 
   2.8006092721302593, -0.22399425249022897, -2.2876054432827004, 
   -2.0564970306463692, -1.3940954398349277, -6.720107710218599, 
   -5.6403274769127165, -6.409330003819832, -1.8662180157898547, 
   -1.1521614389312163, -2.572708789668468, -0.9719877402408201, 
   -2.1501441690297725, 0.17798058887547086, -4.877230451364994, 
   -4.724902543342978, -7.470446323636224, -5.481433069414379, 
   -3.914492137560046, 5.943451983103387, -3.359189265560417, 
   -0.9110905231841571, -14.79336509813038, 6.073203387512422, 
   -18.0917565476243, 1.5355440411358359, 6.6317485571785255, 
   22.76897124483594, -4.669089421939134, 14.439913070579223, 
   -10.389305654112377, 4.250481764150209, -13.751946609046627, 
   -9.246019411402813, 2.4242349600326634, 14.31834889356469, 
   -5.7765002946684945, -9.639488452760816, 20.91158114614609, 
   21.539734112845508, 3.9194047852115546, 6.509675709129624, 
   27.900501990970497, 29.735713430669875, 6.47514477004006, 
   18.60011156399196, 9.028026598495671, 9.288006701741779, 
   10.070456439578265, 12.220417443988936, 18.979938027934622, 
   10.422521388489258, 11.939824220718947, 14.101714925874148, 
   15.900522418367473, 16.70338870730211, 23.543914628792663, 
   12.416969907503699, 13.31022667269417, 9.396339280086522, 
   12.861895744913454, 8.746849576069508, 12.709177106065454, 
   8.263036141334851, 2.572269736752787, 2.812665632194694, 6.35039392391036, 
   7.0484444146400165, 6.645142006613696, 7.3851001699558765, 
   6.1607415095604665, 6.211979314934979, 3.5316684241920484, 
   2.727910801002963, -3.6343247246563806, -2.3053951041870278, 
   18.43289090172766, 17.859564294426036, -3.3440362633596123, 
   -2.0184659188184924, -1.8425123408592299, -0.5006429625200326, 
   -0.4800599068048541, 0.034306160665437346, -1.8894536039315426, 
   -1.3488532915475844, -2.373574606557213, -4.278920226876835, 
   -3.837313508771331, -6.498760545265668, 5.134929527932854, 
   -10.089267248585202, -9.549950335619997, -3.8081536380182115, 
   -5.934500307238977, -5.492574957102988, -5.2328854734500965, 
   -5.855545859589711, -5.4314631509219, -6.765042369951971, 
   -5.201999213407362, -8.066765612507425, -8.76395256492242, 
   -6.4005647951271385, -8.417329877741395, -11.422435121774015, 
   -9.60841628162325, -9.959590068319812, -8.62790902253164, 
   -8.779047177982193, -8.219874830855588, -8.16141538002239, 
   -8.809247271110507, -8.030089698912434, -7.873780203481147, 
   -10.276471966387362, -9.237020574019425, -6.540021596103543, 
   -127.99980088066513, -8.290107332260959, -6.862686238905098, 
   -27.372499014568803, -24.19993432878391, -4.082179540388552, 
   -3.1409506732170485, -9.377985078270285, -8.689862405128224, 
   -4.627502018426185, -6.435236734641421, -3.1637503289512097, 
   -8.815787705008006, -5.327738178777963, 8.244463227874803, 
   3.016628949470487, -0.5046323749957082, 4.322348610354311, 
   4.8745993938096035, 19.330322358658577, -4.991513623234368, 
   11.497920877088745, 9.733851498056538, -3.4840598863092964, 
   8.212485874372305, 0.3862234650141545, 16.008599716485605, 
   -4.005914836181091, -0.5680911131357789, -0.3837857479088598, 
   -3.541648791692296, 6.258662720973916, -5.021202076565714, 
   -6.6565767104316365, -7.760819091613939, -8.342287786812904, 
   -6.412894844498169, -6.471152384862307, -8.296494803522364, 
   -5.243978296482055, -4.050544097422517, 8.773429309897438, 
   17.44700860367493, -3.573298253962548, 0.7384080762667509, 
   2.615293964332068, -0.4494581339376964, -6.387390335904001, 
   -7.72579534107399, 13.50015164120532, -3.2659747597131172, 
   -4.830980672800706, 2.0406319558564974, 2.172250609132334, 
   -3.377389990278516, 6.677283746838384, -4.400592317968858, 
   0.7170567564148769, -3.677664334134988, 0.9510840384396033, 
   -1.7122310843310515, -3.5870978669759097, -2.58253224137934, 
   -1.3846304815015174, -0.9440921090263146, -4.742481844775739, 
   -3.9373910917342982, -4.842638267515667, -2.6143380636776783, 
   -1.8430906288449478, 4.674800437358954, 1.1304697651626157, 
   -3.612331384946174, -2.3147474444890577, 3.520547520684886, 
   -4.098828368998056, 0.6435032342628801, -4.963845671889885, 
   -1.6709889802441467, -3.339279898073073, 0.3479578048422809, 
   -1.547322060708666, 0.4607873208278761, -0.13268607355985296, 
   0.47229551757391164, 0.004689173775659583, -5.132213492438041, 
   -0.9137763277340127, -4.553483032139866, -1.144249924505857, 
   0.4583117745060008, -1.8567651274975105, -3.853569994305417, 
   -1.1374784902277497, -3.5403376895715155, -3.2473122789847366, 
   -1.8301212058586316, -1.9689998452781765, -3.24691667600473, 
   -0.9943654609351142, -1.9346465162348068, -1.1648914212851196, 
   -1.0801758586289907, -1.0977802244938175, -1.386437391412528, 
   7.293274901829591, -0.9417556001153571, -7.26376460808433, 
   0.7304508352517587, -1.2760724782447141, 0.8380596604838502, 
   -5.435476762415419, -20.215624393509188, -1.0713854847031143, 
   -1.7173750781630588, -1.9770050132324286, -0.258989854763513, 
   -2.8215997396882813, -1.358263596629513, -4.033825755790076, 
   -4.050375352199353, -3.553095302708698, -5.624563223997484, 
   -3.5147203262918083, -5.07639647230053, -3.487142664667772, 
   -2.9547855028054073, -3.017677197772173, -4.317713782105329, 
   -2.422578753561993, -1.4552980207695327, -5.4270417265774995, 
   -3.2791677895074827, -2.2559693820285247, -1.5051710174152504, 
   -1.2769207894102692, -0.938733792221683, -5.026198986251984, 
   -4.955800532376543, -5.550438621420653, -1.8761781811081164, 
   -5.800173411274955, -5.745289317298557, -3.676473307607921, 
   -3.5494081639217256, -3.528709580508803, -1.8447343067109614, 
   -1.6880217844959589, -0.17755737436391428, -0.4353779851880972, 
   -2.6775923520958713, -0.47752613943839606, 0.15736110982652463, 
   -1.2393056347532365, -1.2043581529051153, 0.8423094961567585, 
   -2.942935994501113, -2.861280142107262, -2.2333982499985723, 
   -1.2720771589847573, -2.1079559014765437, -2.103624817673335, 
   -1.5880971391638923, -3.3209765338101533, -2.1618170682963864, 
   -0.6997534197266759, -0.5907338163810891, 0.08469749748564936, 
   -2.3976284436585047, -1.4476782530286982, 0.7440562109813982, 
   -4.06691897030214, -4.001485822802351, -3.752821886221227, 
   -2.054834425001445, -1.8369828509626132, -3.805191189645484, 
   -1.5685801731378888, -2.182303690664412, -4.00467499500337, 
   -3.0342619721100164, -3.1629100481536625, -3.0293522356514586, 
   -2.9212326250035403, -1.91707677829163, -1.8544796488704378, 
   -2.334485298137679, -3.465654823843124, -3.4584144061514053, 
   -3.933384149640915, -3.5576211248567233, -2.4736566419933297, 
   -2.4287324959545913}}}, {48.460105733891275 + b1*S + b2*S^2 + b3*S^3 + 
   3490.6705492125598*\[Eta] - 117183.75947754481*\[Eta]^2 + 
   1.9464435908970707*^6*\[Eta]^3 - 1.8300214618414816*^7*\[Eta]^4 + 
   9.85627669791169*^7*\[Eta]^5 - 2.783199904079779*^8*\[Eta]^6 + 
   3.1586641575325894*^8*\[Eta]^7, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
   a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 
  {a0 -> 48.460105733891275, a1 -> 3490.6705492125598, 
   a2 -> -117183.75947754481, a3 -> 1.9464435908970707*^6, 
   a4 -> -1.8300214618414816*^7, a5 -> 9.85627669791169*^7, 
   a6 -> -2.783199904079779*^8, a7 -> 3.1586641575325894*^8}, 
  {{7.565545736711247, -1645.616006056901, 71043.68470301294, 
  -1.3019464170916092*^6, 1.2249705293692898*^7, -6.211197268859784*^7, 
  1.6140309953174344*^8, -1.6864100621406645*^8}, {-1645.616006056901, 
  397360.800871024, -1.745394880472024*^7, 3.2210897504609394*^8, 
  -3.042103969565372*^9, 1.5461327415666445*^10, -4.0242239443305855*^10, 
  4.209596663959388*^10}, {71043.68470301294, -1.745394880472024*^7, 
  7.711477440844054*^8, -1.428544009617725*^10, 1.3529855452241121*^11, 
  -6.891842602445463*^11, 1.7970468308166494*^12, -1.8826599128215479*^12}, 
  {-1.3019464170916094*^6, 3.22108975046094*^8, -1.4285440096177254*^10, 
  2.6542831110972723*^11, -2.5201615848472437*^12, 1.2864360524096299*^13, 
  -3.3604475050161438*^13, 3.526019873177999*^13}, {1.2249705293692902*^7, 
  -3.0421039695653725*^9, 1.3529855452241121*^11, -2.520161584847243*^12, 
  2.3981227599747754*^13, -1.2265438214769178*^14, 3.2095424165828644*^14, 
  -3.372808774724057*^14}, {-6.211197268859784*^7, 1.5461327415666445*^10, 
  -6.891842602445463*^11, 1.2864360524096299*^13, -1.2265438214769178*^14, 
  6.284512084567939*^14, -1.6471435604010035*^15, 1.7334290190611948*^15}, 
  {1.6140309953174344*^8, -4.0242239443305855*^10, 1.7970468308166492*^12, 
  -3.3604475050161434*^13, 3.2095424165828644*^14, -1.6471435604010032*^15, 
  4.32346615785849*^15, -4.556035974972807*^15}, {-1.6864100621406645*^8, 
  4.209596663959388*^10, -1.8826599128215479*^12, 3.5260198731779984*^13, 
  -3.372808774724057*^14, 1.7334290190611948*^15, -4.556035974972807*^15, 
  4.806993656715332*^15}}, 107.55228974808415 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -2.079323548032425, b1 -> 23.35309238513931, 
   b2 -> 13.937683349187337, b3 -> 15.08476948238486}, {{0.5667450019130237, 
  -0.5343891188585181, -1.1729273820938595, 1.1305193705747647}, 
  {-0.5343891188585181, 2.2073720350557275, 1.3499565989061375, 
  -3.452005672681137}, {-1.1729273820938595, 1.3499565989061375, 
  3.336904447338559, -3.487952594268997}, {1.1305193705747647, 
  -3.4520056726811363, -3.487952594268996, 6.706497501605656}}, 
  {f12 -> 15.999999999999998 - 15.999999999999998*f10 - 
     3.9999999999999996*f11, f22 -> 16. - 16.*f20 - 4.*f21, 
   f32 -> 16. - 16.*f30 - 4.*f31}, {}}, 
 {{48.460105733891275 + 3490.6705492125598*\[Eta] - 
    117183.75947754481*\[Eta]^2 + 1.9464435908970707*^6*\[Eta]^3 - 
    1.8300214618414816*^7*\[Eta]^4 + 9.85627669791169*^7*\[Eta]^5 - 
    2.783199904079779*^8*\[Eta]^6 + 3.1586641575325894*^8*\[Eta]^7, 
   {a0 -> 48.460105733891275, a1 -> 3490.6705492125598, 
    a2 -> -117183.75947754481, a3 -> 1.9464435908970707*^6, 
    a4 -> -1.8300214618414816*^7, a5 -> 9.85627669791169*^7, 
    a6 -> -2.783199904079779*^8, a7 -> 3.1586641575325894*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 48.460105733891275, 2.750553714565714, 
       17.61830917072007, 5.612212405579939*^-19}, {a1, 3490.6705492125598, 
       630.3656088898124, 5.537533298112916, 3.1444451044162507*^-6}, 
      {a2, -117183.75947754481, 27769.5470630042, -4.2198657115895895, 
       0.00016451063760166893}, {a3, 1.9464435908970707*^6, 
       515197.3516136581, 3.7780543413132515, 0.0005902227791000866}, 
      {a4, -1.8300214618414816*^7, 4.89706316068598*^6, -3.7369774532071434, 
       0.0006632362948390249}, {a5, 9.85627669791169*^7, 
       2.506892914459638*^7, 3.931670412031228, 0.0003802601745535873}, 
      {a6, -2.783199904079779*^8, 6.575306956985728*^7, -4.232806045842249, 
       0.0001583806294136845}, {a7, 3.1586641575325894*^8, 
       6.933248630126669*^7, 4.555821269422559, 0.00006088686983293101}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 117.07393741828149, 121.30923153592855, 
   132.92473845952355, 0.9999422208007459, 
   ScientificForm[0.7581918869445214], {2.750553714565714, 630.3656088898124, 
   27769.5470630042, 515197.3516136581, 4.89706316068598*^6, 
   2.506892914459638*^7, 6.575306956985728*^7, 6.933248630126669*^7}, 
   {{a4, -3.7369774532071434}, {a3, 3.7780543413132515}, 
    {a5, 3.931670412031228}, {a2, -4.2198657115895895}, 
    {a6, -4.232806045842249}, {a7, 4.555821269422559}, 
    {a1, 5.537533298112916}, {a0, 17.61830917072007}}, 8, 0.7581918869445214, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 48.460105733891275, 2.750553714565714, {42.876184830872994, 
        54.04402663690956}}, {a1, 3490.6705492125598, 630.3656088898124, 
       {2210.9603289089987, 4770.380769516121}}, {a2, -117183.75947754481, 
       27769.5470630042, {-173558.93713407058, -60808.58182101904}}, 
      {a3, 1.9464435908970707*^6, 515197.3516136581, {900537.3627726055, 
        2.992349819021536*^6}}, {a4, -1.8300214618414816*^7, 
       4.89706316068598*^6, {-2.824178136606609*^7, -8.35864787076354*^6}}, 
      {a5, 9.85627669791169*^7, 2.506892914459638*^7, {4.767013516992579*^7, 
        1.4945539878830802*^8}}, {a6, -2.783199904079779*^8, 
       6.575306956985728*^7, {-4.118058182485413*^8, 
        -1.4483416256741446*^8}}, {a7, 3.1586641575325894*^8, 
       6.933248630126669*^7, {1.7511398562774935*^8, 
        4.5661884587876856*^8}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{7.565545736711247, -1645.616006056901, 71043.68470301294, 
   -1.3019464170916092*^6, 1.2249705293692898*^7, -6.211197268859784*^7, 
   1.6140309953174344*^8, -1.6864100621406645*^8}, {-1645.616006056901, 
   397360.800871024, -1.745394880472024*^7, 3.2210897504609394*^8, 
   -3.042103969565372*^9, 1.5461327415666445*^10, -4.0242239443305855*^10, 
   4.209596663959388*^10}, {71043.68470301294, -1.745394880472024*^7, 
   7.711477440844054*^8, -1.428544009617725*^10, 1.3529855452241121*^11, 
   -6.891842602445463*^11, 1.7970468308166494*^12, -1.8826599128215479*^12}, 
   {-1.3019464170916094*^6, 3.22108975046094*^8, -1.4285440096177254*^10, 
   2.6542831110972723*^11, -2.5201615848472437*^12, 1.2864360524096299*^13, 
   -3.3604475050161438*^13, 3.526019873177999*^13}, {1.2249705293692902*^7, 
   -3.0421039695653725*^9, 1.3529855452241121*^11, -2.520161584847243*^12, 
   2.3981227599747754*^13, -1.2265438214769178*^14, 3.2095424165828644*^14, 
   -3.372808774724057*^14}, {-6.211197268859784*^7, 1.5461327415666445*^10, 
   -6.891842602445463*^11, 1.2864360524096299*^13, -1.2265438214769178*^14, 
   6.284512084567939*^14, -1.6471435604010035*^15, 1.7334290190611948*^15}, 
   {1.6140309953174344*^8, -4.0242239443305855*^10, 1.7970468308166492*^12, 
   -3.3604475050161434*^13, 3.2095424165828644*^14, -1.6471435604010032*^15, 
   4.32346615785849*^15, -4.556035974972807*^15}, {-1.6864100621406645*^8, 
   4.209596663959388*^10, -1.8826599128215479*^12, 3.5260198731779984*^13, 
   -3.372808774724057*^14, 1.7334290190611948*^15, -4.556035974972807*^15, 
   4.806993656715332*^15}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 0.706250351697864, 
   {}, {}, {0.5349787140949047, -0.899032272192926, -0.40159071007599323, 
    -0.8817048611340397, -0.7389636081554727, 0.8670358880472122, 
    -0.47878235733924157, 0.9133748618728532, 1.1238183921477685, 
    0.7433205964093759, 0.6421081403964308, -0.22675791250321709, 
    0.33709601132204625, -0.6011412366292461, -0.8813237745148399, 
    0.03345457298155452, 0.3400924340317033, -0.9355127945955246, 
    -1.5623332535442387, 1.3415600326329695, 0.3989845274027175, 
    0.44526669283186493, 0.49492712277788087, 0.5980590937861052, 
    -0.21832458660128395, -0.8159179397625849, -0.4435238281880629, 
    -0.8078650265042597, -0.17847513523884118, -0.24312096308131004, 
    -0.2984423620450798, 1.5062795631097288, 0.6268402830446576, 
    0.5868297900783546, 0.4489373494011488, -0.6336353707720264, 
    -0.6290613643068355, -0.6259909149316627, 1.227167674176897, 
    0.5293743016062109, -1.5934265414177133, 0.3684089400362609, 
    -0.012988168802692712}}, 
  {(57.47986868687669 + 1073.8376788544072*\[Eta] - 
     18621.052381255562*\[Eta]^2 + 44427.88382610191*\[Eta]^3 + 
     756158.509217724*\[Eta]^4 - 4.867334329106854*^6*\[Eta]^5 + 
     8.090861802536871*^6*\[Eta]^6)/(1 - 2.802958357077615*\[Eta]), 
   {a0 -> 1.1851519316881791, a1 -> 0.3024894870012414, 
    a2 -> 0.1647880741704032, a3 -> 0.024545792169117075, 
    a4 -> -0.04696636703215676, a5 -> -0.06256213790625775, 
    a6 -> -0.04874013134058355, a8 -> -2.4804941213076237}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.1851519316881791, 0.03175576818429461, 
       37.320839628572344, 8.834272181441799*^-30}, {a1, 0.3024894870012414, 
       0.05436073689381387, 5.5644846682654885, 2.8972322033248075*^-6}, 
      {a2, 0.1647880741704032, 0.07987997008249934, 2.062946117784114, 
       0.04659837028877477}, {a3, 0.024545792169117075, 0.0771523731332281, 
       0.31814694963084234, 0.7522640793634087}, {a4, -0.04696636703215676, 
       0.06268629723421663, -0.7492286050438576, 0.4587257052700654}, 
      {a5, -0.06256213790625775, 0.04311717346852069, -1.4509795720244414, 
       0.15568992084281597}, {a6, -0.04874013134058355, 0.024988321937262577, 
       -1.9505163837313255, 0.05915846841157125}, {a8, -2.4804941213076237, 
       0.616657131746455, -4.02248509521415, 0.0002925241094831628}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 130.0798770752136, 134.31517119286067, 
   145.93067811645568, 0.9999218138478521, 
   ScientificForm[0.8819790995624871], {0.03175576818429461, 
   0.05436073689381387, 0.07987997008249934, 0.0771523731332281, 
   0.06268629723421663, 0.04311717346852069, 0.024988321937262577, 
   0.616657131746455}, {{a3, 0.31814694963084234}, {a4, -0.7492286050438576}, 
    {a5, -1.4509795720244414}, {a6, -1.9505163837313255}, 
    {a2, 2.062946117784114}, {a8, -4.02248509521415}, 
    {a1, 5.5644846682654885}, {a0, 37.320839628572344}}, 8, 
   0.8819790995624871, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 1.1851519316881791, 0.03175576818429461, 
       {1.1206842949295628, 1.2496195684467954}}, {a1, 0.3024894870012414, 
       0.05436073689381387, {0.1921313240475791, 0.4128476499549037}}, 
      {a2, 0.1647880741704032, 0.07987997008249934, {0.002623113597521348, 
        0.3269530347432851}}, {a3, 0.024545792169117075, 0.0771523731332281, 
       {-0.13208185221197782, 0.18117343655021195}}, 
      {a4, -0.04696636703215676, 0.06268629723421663, {-0.1742263160399973, 
        0.08029358197568379}}, {a5, -0.06256213790625775, 
       0.04311717346852069, {-0.15009465360844682, 0.024970377795931295}}, 
      {a6, -0.04874013134058355, 0.024988321937262577, 
       {-0.0994691218190922, 0.0019888591379250975}}, 
      {a8, -2.4804941213076237, 0.616657131746455, {-3.7323746534782165, 
        -1.2286135891370311}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0010084288129746579, -0.0014040456323302416, -0.0017250397310641318, 
   -0.0015481756182624136, -0.001203420558041095, -0.0008061326308868003, 
   -0.0004598583783877645, 0.009101942971430497}, {-0.0014040456323302416, 
   0.002955089715638457, 0.004096113940130431, 0.0038076942806712557, 
   0.0030075809957839017, 0.002032002403775371, 0.0011654586193498438, 
   -0.022656752099392805}, {-0.0017250397310641318, 0.004096113940130431, 
   0.006380809620380989, 0.006134277035634505, 0.004947218452871147, 
   0.0033824427977287783, 0.0019521929342377837, -0.042769208617109394}, 
   {-0.0015481756182624139, 0.0038076942806712557, 0.006134277035634506, 
   0.005952488680088858, 0.004827886447868022, 0.0033117586614322568, 
   0.0019149969157643185, -0.042953149879387774}, {-0.001203420558041095, 
   0.0030075809957839012, 0.004947218452871146, 0.004827886447868021, 
   0.003929571860936555, 0.002701148349178622, 0.0015637908302992606, 
   -0.035606227681209496}, {-0.0008061326308868003, 0.002032002403775371, 
   0.003382442797728778, 0.0033117586614322568, 0.002701148349178622, 
   0.0018590906479145043, 0.0010771331047381835, -0.02470666353712554}, 
   {-0.0004598583783877645, 0.0011654586193498438, 0.0019521929342377832, 
   0.0019149969157643185, 0.0015637908302992606, 0.0010771331047381835, 
   0.0006244162332402781, -0.014352952307278054}, {0.009101942971430497, 
   -0.022656752099392805, -0.04276920861710939, -0.04295314987938777, 
   -0.035606227681209496, -0.02470666353712554, -0.014352952307278052, 
   0.38026601813376487}}, (48.50000000000001*a0 + 3550.000000000001*a1*
      \[Eta] - 113000.00000000001*a2*\[Eta]^2 + 1.8100000000000002*^6*a3*
      \[Eta]^3 - 1.6100000000000004*^7*a4*\[Eta]^4 + 
     7.780000000000001*^7*a5*\[Eta]^5 - 1.6600000000000003*^8*a6*\[Eta]^6)/
    (1 + 1.1300000000000001*a8*\[Eta]), 0.9556899051084966, {}, {}, 
   {-0.5325413545025128, -1.500336405563786, -0.8720032102175992, 
    -1.1753801065103886, -0.7237898046153362, 1.0509968087225587, 
    -0.15616316187755785, 1.3756402651841029, 1.7229890920412174, 
    1.4808444994080645, 1.0618120448898338, 0.17675844364565307, 
    0.3827085821858418, -0.5880186331473283, -0.868201171032922, 
    -0.36792242381477536, -0.06128456276462657, -1.566634432188664, 
    -2.193454891137378, 1.1444799170968452, 0.5832862539275396, 
    0.6295684193566871, 0.679228849302703, 0.7823608203109274, 
    -0.034022860076461825, -0.6963596205064277, -0.3239655089319058, 
    -0.6883067072481026, -0.058916815982684057, -0.12356264382515292, 
    -0.17888404278892267, 0.8381860662014589, 0.4129831603245009, 
    0.3729726673581979, 0.3133968912541718, -0.3633359125782363, 
    -0.35876190611304537, -0.3556914567378726, 1.4266742934775039, 
    0.7288809209068177, -1.3939199221171066, 0.09098832982270721, 
    -0.07329877111514804}}}, 
 {{105.47296620005173 + 23.35309238513931*S + 13.937683349187337*S^2 + 
    15.08476948238486*S^3, {b0 -> -2.079323548032425, 
    b1 -> 23.35309238513931, b2 -> 13.937683349187337, 
    b3 -> 15.08476948238486}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -2.079323548032425, 0.7528246820562033, 
       -2.7620289259819852, 0.009569909686618722}, {b1, 23.35309238513931, 
       1.4857227315538142, 15.71833821288844, 2.5621124107826163*^-16}, 
      {b2, 13.937683349187337, 1.8267195864003207, 7.6298975786713505, 
       1.3273658362117369*^-8}, {b3, 15.08476948238486, 2.5896906188974884, 
       5.824931122006734, 2.021065826245201*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 149.39420432364773, 150.72753765698107, 
   157.17094463109478, 0.9998116991196723, 
   ScientificForm[1.7662694579500735], {0.7528246820562033, 
   1.4857227315538142, 1.8267195864003207, 2.5896906188974884}, 
   {{b0, -2.7620289259819852}, {b3, 5.824931122006734}, 
    {b2, 7.6298975786713505}, {b1, 15.71833821288844}}, 4, 
   1.7662694579500735, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -2.079323548032425, 0.7528246820562033, 
       {-3.6147196098651513, -0.5439274861996986}}, {b1, 23.35309238513931, 
       1.4857227315538142, {20.322940896518507, 26.38324387376011}}, 
      {b2, 13.937683349187337, 1.8267195864003207, {10.212064189928201, 
        17.663302508446474}}, {b3, 15.08476948238486, 2.5896906188974884, 
       {9.803060643136801, 20.36647832163292}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.5667450019130237, -0.5343891188585181, 
   -1.1729273820938595, 1.1305193705747647}, {-0.5343891188585181, 
   2.2073720350557275, 1.3499565989061375, -3.452005672681137}, 
   {-1.1729273820938595, 1.3499565989061375, 3.336904447338559, 
   -3.487952594268997}, {1.1305193705747647, -3.4520056726811363, 
   -3.487952594268996, 6.706497501605656}}, 107.55228974808415 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 3.5222507397759237, {}, {}, 
   {0.9810692588772696, 1.0995079788155095, -3.448593515980363, 
    -2.100458295535489, 5.605160778206184, -3.0654613320102015, 
    -2.7449484738375958, 1.4456881772603936, 1.4502621837255845, 
    1.4533326331007572, 0.2557655254368001, 0.7946472363082506, 
    0.8173093353657208, 1.1435010814607125, 1.2221609377101998, 
    1.2284786530044443, 1.2957372404057281, -1.1705294495521343, 
    -1.1585008303903237, -1.0922047319662056, -1.847717970880666, 
    -1.814192439189327, -1.794067445646732, -1.7343167933745178, 
    -1.721694222458126, -1.3801555964169836, 0.5372307120086646, 
    -0.6041536896407536, 0.5682099665530984, 0.742885538757406, 
    0.5975979071085362, 0.783429970713712, 1.0950124503220025, 
    1.172576893269195, 1.387430328468895}}, 
  {107.18807299106427 + 27.446448480424426*S - 0.15157975148307606*S^2 + 
    5.9491481502934*S^3 + 18.611856642060214*S^4, 
   {b0 -> -0.3642167570198769, b1 -> 27.446448480424426, 
    b2 -> -0.15157975148307606, b3 -> 5.9491481502934, 
    b4 -> 18.611856642060214}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.3642167570198769, 0.7518953286692606, 
       -0.484398217587659, 0.63162111516485}, {b1, 27.446448480424426, 
       1.5914230429070493, 17.246481759047583, 4.0652610136822516*^-17}, 
      {b2, -0.15157975148307606, 3.8258574996325785, -0.03961981111362178, 
       0.9686587280952549}, {b3, 5.9491481502934, 3.118717061657581, 
       1.9075626395975338, 0.06606143235168377}, {b4, 18.611856642060214, 
       4.649734045192127, 4.002778752755777, 0.0003789404167736132}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 136.56439166977032, 138.63335718701168, 
   145.89648003870678, 0.9998772544168469, 
   ScientificForm[1.4260466108356362], {0.7518953286692606, 
   1.5914230429070493, 3.8258574996325785, 3.118717061657581, 
   4.649734045192127}, {{b2, -0.03961981111362178}, {b0, -0.484398217587659}, 
    {b3, 1.9075626395975338}, {b4, 4.002778752755777}, 
    {b1, 17.246481759047583}}, 5, 1.4260466108356362, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.3642167570198769, 0.7518953286692606, {-1.8997918767826727, 
        1.171358362742919}}, {b1, 27.446448480424426, 1.5914230429070493, 
       {24.19632903357226, 30.696567927276593}}, {b2, -0.15157975148307606, 
       3.8258574996325785, {-7.9650231447162065, 7.661863641750055}}, 
      {b3, 5.9491481502934, 3.118717061657581, {-0.4201218037266008, 
        12.318418104313402}}, {b4, 18.611856642060214, 4.649734045192127, 
       {9.115832872438206, 28.107880411682224}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.5653465852746555, 0.07821714257900993, 
   -2.298259873430947, -0.21642259051792356, 1.9923135726202386}, 
   {0.07821714257900993, 2.532627301495532, -2.690206589992834, 
   -4.659193137075177, 4.754951090473937}, {-2.298259873430947, 
   -2.6902065899928336, 14.637185607494846, 5.684029432681901, 
   -16.36646198987493}, {-0.21642259051792342, -4.659193137075177, 
   5.6840294326819025, 9.726396110674095, -10.61218022668986}, 
   {1.9923135726202386, 4.754951090473937, -16.36646198987493, 
   -10.61218022668986, 21.62002669101874}}, 107.55228974808415 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 2.372543758988438, {}, {}, 
   {-0.7430788740968097, -0.6246401541585698, -2.0209427621232408, 
    -0.6728075416783668, 7.032811532063306, -1.7373755673428093, 
    -1.4168627091702035, -0.26941861375215126, -0.26484460728696035, 
    -0.2617741579117876, -0.466638663747176, 0.5338897992034219, 
    0.5565518982608921, 0.8827436443558838, 0.9614035006053712, 
    0.9677212158996156, 1.0349798033008994, -0.7083175945736286, 
    -0.696288975411818, -0.6299928769876999, -0.7663596122493175, 
    -0.7328340805579785, -0.7127090870153836, -0.6529584347431694, 
    -0.6403358638267775, -0.5002145188762768, 1.4171717895493714, 
    -0.14234904662791337, 0.35315461391459735, 0.3575184305712753, 
    0.029415417147475864, 0.039712169252482, 0.14368215282419783, 
    0.1123619352384253, 0.23762583995033992}}}, 
 S*(23.35309238513931*f10 + 23.35309238513931*f11*\[Eta] + 
    23.35309238513931*(15.999999999999998 - 15.999999999999998*f10 - 
      3.9999999999999996*f11)*\[Eta]^2) + 
  S^2*(13.937683349187337*f20 + 13.937683349187337*f21*\[Eta] + 
    13.937683349187337*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
  S^3*(15.08476948238486*f30 + 15.08476948238486*f31*\[Eta] + 
    15.08476948238486*(16. - 16.*f30 - 4.*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/32/Lambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S^3*(0.40218061798997906 + 
      54.4132981108995*\[Eta] - 130.17465165145506*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 133.2917016916967*\[Eta] + 
      330.4288288898059*\[Eta]^2) + 
    S*(-5.122708178962234 - 19.406706514605503*\[Eta] + 
      350.8490121993012*\[Eta]^2), {f11 -> -1.6234924327200209, 
    f21 -> 10.217926083786468, f31 -> 9.270375530642399}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -1.6234924327200209, 14.78728099079114, 
       -0.10978978716445975, 0.9134191260250734}, {f21, 10.217926083786468, 
       7.72720285748969, 1.3223318026241038, 0.1975728993635919}, 
      {f31, 9.270375530642399, 53.57486430523265, 0.17303591247242717, 
       0.863963241982534}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   220.42313818925206, 221.38313818925207, 225.89232150919796, 
   -0.788241081518695, ScientificForm[9.39947520590637], {14.78728099079114, 
   7.72720285748969, 53.57486430523265}, {{f11, -0.10978978716445975}, 
    {f31, 0.17303591247242717}, {f21, 1.3223318026241038}}, 3, 
   9.39947520590637, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -1.6234924327200209, 14.78728099079114, 
       {-32.01918382677536, 28.77219896133532}}, {f21, 10.217926083786468, 
       7.72720285748969, {-5.66556686814892, 26.101419035721854}}, 
      {f31, 9.270375530642399, 53.57486430523265, {-100.85433522006058, 
        119.39508628134537}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{218.66367910061305, -2.8146772480527305, -723.2372682127312}, 
   {-2.8146772480527305, 59.70966400079684, 27.160400516899227}, 
   {-723.2372682127312, 27.160400516899227, 2870.2660853240914}}, 
   9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S*(-5.122708178962234 + 
      11.953678454842716*f11*\[Eta] + 11.953678454842716*
       (22.85674549244634 - 4.*f11)*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 13.044888032924842*f21*\[Eta] - 
      13.044888032924842*(15.541565198971222 - 4.*f21)*\[Eta]^2) + 
    S^3*(0.40218061798997906 + 5.869589417498913*f31*\[Eta] + 
      5.869589417498913*(14.90368994658205 - 4.*f31)*\[Eta]^2), 
   98.54438039411576, {}, {}, {-26.57240824355547, -3.621038364670373, 
    5.495343821949501, -18.504807835710196, 1.9811483852908225, 
    -13.64020628035113, -2.8749023340157582, 21.262997226491848, 
    11.643518929553679, 8.324445116062524, 8.411614152168411, 
    -6.293386426776229, 4.566722629185578, -0.9265572889898217, 
    -4.590901562235469, -0.621261509138888, -0.25723316544851915, 
    0.8192229971259453, -5.496158863353797, 16.183828596112683, 
    10.403498269477575, 6.570578920301414, 3.5082776567466185, 
    -0.8019379233866939, -0.8851402954048778, -0.6469588287498376, 
    -0.03787728799179585, -1.5718657354889352, -0.8151078500551708}}}, 
 {{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S^3*(0.40218061798997906 + 
      187.99618347652745*\[Eta] - 664.5061931139668*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 133.06094242719425*\[Eta] + 
      329.50579183179616*\[Eta]^2) + 
    S*(-5.122708178962234 - 170.8635572785181*\[Eta] + 
      956.6764152549516*\[Eta]^2), {f11 -> -14.293805703741116, 
    f21 -> 10.200236452114659, f31 -> 32.028847352773504}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -14.293805703741116, 4.877573394864994, 
       -2.930515759904163, 0.003827797402672718}, {f21, 10.200236452114659, 
       3.3186683538205064, 3.073593189982957, 0.002447932034654182}, 
      {f31, 32.028847352773504, 20.744107204466896, 1.5439973886114813, 
       0.12436494758384609}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 1212.662115902148, 
   1212.7977091224868, 1225.4561040272113, 0.3437132946307868, 
   ScientificForm[6.744908469275316], {4.877573394864994, 3.3186683538205064, 
   20.744107204466896}, {{f31, 1.5439973886114813}, 
    {f11, -2.930515759904163}, {f21, 3.073593189982957}}, 3, 
   6.744908469275316, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -14.293805703741116, 4.877573394864994, 
       {-23.919115823661734, -4.668495583820498}}, {f21, 10.200236452114659, 
       3.3186683538205064, {3.651239747253599, 16.74923315697572}}, 
      {f31, 32.028847352773504, 20.744107204466896, {-8.907177354528734, 
        72.96487206007575}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{23.790722222294818, 1.4667907883344191, -88.86623374656054}, 
   {1.4667907883344187, 11.01355964264971, -9.385057416572462}, 
   {-88.86623374656054, -9.38505741657246, 430.31798371041543}}, 
   9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S*(-5.122708178962234 + 
      11.953678454842716*f11*\[Eta] + 11.953678454842716*
       (22.85674549244634 - 4.*f11)*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 13.044888032924842*f21*\[Eta] - 
      13.044888032924842*(15.541565198971222 - 4.*f21)*\[Eta]^2) + 
    S^3*(0.40218061798997906 + 5.869589417498913*f31*\[Eta] + 
      5.869589417498913*(14.90368994658205 - 4.*f31)*\[Eta]^2), 
   46.260539532928306, {}, {}, {0.285981488849572, 0.03414291534326175, 
   -0.09403130364097656, -0.19832127713959125, -0.1618886349346429, 
   -0.19512941430318342, -0.2053714469518546, -0.14689001951116332, 
   -0.07116659897099176, 0.10235009866374511, 0.19833965678150633, 
   0.2878607915346194, 0.3538813911197414, 0.4005234847162269, 
   0.41542088685986656, 0.40922334328440346, 0.39057507866826313, 
   -10.279438081934119, -10.097971966795818, -6.8672636793973805, 
   11.30331128459316, -29.372997286069236, 1.6618285119241758, 
   3.9086873276494227, -1.6054186214690511, -0.8406290489247383, 
   2.789684437039277, -0.0014839083223652239, 0.6996531879670531, 
   3.4004064442512068, 3.8141261138376708, 14.264254349075578, 
   2.6770391146710093, 3.2794063691109487, -22.94165982595753, 
   -21.90829129648719, -15.526087120022217, -15.701791067874613, 
   -8.217150743491175, -0.8149790131966914, -3.674636494820474, 
   -0.20608602080202842, 5.377985979250147, 8.784739060395886, 
   -0.013850704440155903, 0.7506241732930536, 19.06539302265943, 
   -20.997559243648904, -5.153527944485587, 9.197200657104023, 
   8.732427653557139, 8.23450441097894, 7.468058990267364, 6.877761852308455, 
   6.622547620150072, -8.265920794324659, 5.554924687243343, 
   5.64209372334923, 4.451592164217961, 5.383176834357429, 5.602997979432341, 
   10.599252155053913, -21.18491485706957, 3.2054177046042938, 
   3.2291396669394903, -8.255156066999998, 2.60495298896181, 
   1.0730929149319888, 0.8280862317025317, 1.1335776227982883, 
   1.7325767120118716, -0.9541322542363915, -0.5820873778066917, 
   0.2972128369987197, 0.9190823811632685, -1.9491673916969003, 
   2.001828712175857, -0.4153197397034867, 0.08474382923854051, 
   -2.6310789533059418, 1.0332653199397064, -0.8599387060058642, 
   2.0157785791400693, -7.228064954769955, 0.9366073574448313, 
   0.9957870627613536, 1.018648535555929, 2.1428526625702844, 
   -0.2531199075856024, 0.29541031435866166, 1.4044274964644174, 
   2.2546370805138807, 2.646069985371061, -0.6050568867028501, 
   -2.9313597978360737, 3.001200543911275, -8.271173255288259, 
   11.605372641108328, 15.025772758745873, -1.0645291977895326, 
   -0.998213971819629, 8.869010667435136, 7.9272708020619405, 
   6.489642885042588, 5.1108430876266615, -14.657801608124572, 
   3.5474068703369794, 2.4741942476112877, 2.529504546620079, 
   2.1865750830063972, -0.5769624634693149, -21.074263451000842, 
   -1.1495721114981143, -0.8439080094602158, 0.6515239201865435, 
   1.1591332935942076, -1.1733760687890262, 1.443639703445652, 
   -1.825503286687955, -0.8516091555633761, 0.2311191711818505, 
   -3.846077261866428, -8.680550431806697, 0.5717469426222047, 
   0.6420316854935667, -2.8422921348328987, -0.7243048555500171, 
   -0.6754086341468182, 0.8834235150254528, -0.16081568749438513, 
   -14.585331895713598, -2.026526351076901, 1.1119395241027605, 
   -3.722863007841732, -11.582319374751275, -9.266566239687997, 
   -1.2708352522956181, -2.538707634216292, -0.505064474909231, 
   -10.422817828423705, -2.246159937080838, -6.563174983670837, 
   1.6617863521233485, 3.4290870289433597, 3.4347262458919143, 
   4.0515383189137095, -12.092861912805407, -3.3937246766304465, 
   -1.2492777636206234, -0.07617149586582461, -13.06914853504931, 
   -4.630634130613006, -2.0871030303860287, -1.5026431159596836, 
   -4.470745321920348, -0.124594164091274, -4.0438766363720084, 
   0.18543966170804893, -0.31988903811713687, -0.1077854117894006, 
   -0.7666708559525954, 0.15996910577256784, 0.26312151505986847, 
   -0.5150027182763486, -0.24259167737036913, -0.5103409127898617, 
   -3.217417499527511, -0.37842331739158963, -0.40065616813023697, 
   -12.121669349528364, -0.30691610564218497, -3.3047620317237048, 
   -12.81585231820793, 0.5359555537171845, -0.07619129118859758, 
   -0.5965394231776919, -0.5906165904495175, -0.5330661189978834, 
   -0.17683307254237102, -0.7902804893656112, -0.6418142645872793}}}, 
 {{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S^3*(0.40218061798997906 + 
      142.61959765596708*\[Eta] - 482.9998498317254*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 135.88887370179694*\[Eta] + 
      340.8175169302069*\[Eta]^2) + 
    S*(-5.122708178962234 - 126.68139719012328*\[Eta] + 
      779.9477749013723*\[Eta]^2) - 81.68728531835411*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> -81.68728531835411, 
    f11 -> -10.597691553163843, f21 -> 10.417021085870433, 
    f31 -> 24.298053494300223}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -81.68728531835411, 53.578653034523015, 
       -1.524623720303672, 0.12913774558399005}, {f11, -10.597691553163843, 
       5.430666364516374, -1.9514532548728238, 0.05258143810530622}, 
      {f21, 10.417021085870433, 3.309445873716246, 3.1476632292441575, 
       0.0019316841528162073}, {f31, 24.298053494300223, 21.280294072491756, 
       1.1418100432037455, 0.2550753072160362}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1212.3203017335707, 1212.5475744608434, 
   1228.3127868898998, 0.3522203523063823, ScientificForm[6.701050744078731], 
   {53.578653034523015, 5.430666364516374, 3.309445873716246, 
   21.280294072491756}, {{f31, 1.1418100432037455}, 
    {d10, -1.524623720303672}, {f11, -1.9514532548728238}, 
    {f21, 3.1476632292441575}}, 4, 6.701050744078731, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -81.68728531835411, 53.578653034523015, {-187.42246400102553, 
        24.047893364317304}}, {f11, -10.597691553163843, 5.430666364516374, 
       {-21.314879199671545, 0.11949609334385869}}, {f21, 10.417021085870433, 
       3.309445873716246, {3.8859712931004387, 16.948070878640426}}, 
      {f31, 24.298053494300223, 21.280294072491756, {-17.697696095091086, 
        66.29380308369153}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2870.6720609938025, -129.88963441440245, -7.618291989385894, 
   271.67721209405045}, {-129.88963441440245, 29.492137162689488, 
   1.800662927200231, -100.50248482017108}, {-7.618291989385894, 
   1.800662927200231, 10.952431991057487, -10.036726751679415}, 
   {271.67721209405045, -100.50248482017106, -10.036726751679415, 
   452.8509158117279}}, 9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S*(-5.122708178962234 + 
      11.953678454842716*f11*\[Eta] + 11.953678454842716*
       (22.85674549244634 - 4.*f11)*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 13.044888032924842*f21*\[Eta] - 
      13.044888032924842*(15.541565198971222 - 4.*f21)*\[Eta]^2) + 
    S^3*(0.40218061798997906 + 5.869589417498913*f31*\[Eta] + 
      5.869589417498913*(14.90368994658205 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 45.91886256793208, 
   {}, {}, {0.32814654124790543, 0.10075111223455302, -0.013374595419996638, 
   -0.11267672121596917, -0.07898292539920249, -0.12135527571052407, 
   -0.1457876343203548, -0.10522131832297354, -0.0498038251720434, 
   0.08126444799131427, 0.1577794480993866, 0.23077108704177363, 
   0.28454122255135506, 0.32454585334371355, 0.3397527634908588, 
   0.3421456682627584, 0.34170276187406046, -10.777445563158313, 
   -10.595979448020012, -7.137658821246722, 11.330643404896664, 
   -28.672013087042096, 2.368919800751206, 3.2835045036905433, 
   -1.7589054659154528, -1.2985675648867034, 3.4407582032912014, 
   0.6294041820815863, 1.3305412783710047, 2.822989934666147, 
   3.236709604252611, 13.994312529961654, 3.1919886292717203, 
   2.84515070774314, -24.178194327797925, -20.921834293495177, 
   -15.850788405886572, -15.096226337251665, -9.411572931207878, 
   -1.4001826386425016, -3.286526922937348, -0.20869036821945375, 
   4.472973396966692, 8.070345753313976, 1.198912390238841, 
   1.3233151721028757, 19.614084735340498, -21.50842458716162, 
   -6.628809247503126, 7.757080445125128, 9.56333431486899, 8.77810938537961, 
   7.428598363757783, 6.24463330422542, 5.688864484326848, 
   -7.463140030170999, 6.356208678763334, 6.4433777148692215, 
   4.498622824036465, 5.430207494175933, 5.650028639250845, 
   10.646282814872418, -21.90732894055102, 4.228232090037197, 
   2.3690425745814307, -7.679343847121361, 3.180765208840446, 
   1.1692978747803107, 0.44182133218466246, 2.5834359469776573, 
   0.43294316894385787, 0.03169343382539047, -0.08912154790216098, 
   -0.195514386204517, -0.0657888800933355, -0.6471594967075034, 
   0.5787531608361145, -0.013784011302762966, 0.007866012195080874, 
   -3.1830305030551167, 0.48131377019053145, 0.02401905648165481, 
   1.0397311071609092, -6.463231902169461, 0.9432632054176151, 
   1.0024429107341375, 1.0253043835287128, 1.4078218010942822, 
   0.7416465437690413, 0.9948185016902005, 1.5211966941934512, 
   1.800217988685996, 1.910606004577053, 0.9206607056981895, 
   -1.3474859338737901, 2.6440119211548705, -9.566550366133653, 
   9.72138576356114, 15.315632795781745, -2.926036683127747, 
   -2.8597214571578435, 9.306996236884883, 7.5364545692278995, 
   5.2255761941153684, 5.532593919110002, -15.699116491794193, 
   2.0426516394859204, 2.777715033714375, 2.3765855846962958, 
   1.5719115973403555, 0.6732608500914061, -19.7490716963889, 
   -0.21261341133247624, -0.374954477466777, 0.18307300071467586, 
   0.22418504351485735, -2.496071922557082, 0.20384170194736528, 
   -1.2063090467256132, -0.6906387387902136, -0.059824234475633065, 
   -2.3406197141162712, -7.626650119536238, 0.1849053483050226, 
   0.253808940856196, -1.5601024267204766, -0.301282803318456, 
   -0.2523865819152571, 0.4957474673581215, -0.46726858754814393, 
   -12.688854984980468, -1.2407967355891913, 0.9230479023107507, 
   -1.8014306361267813, -13.337277160813018, -10.343717409427438, 
   -2.5367927144218854, -3.704019181156679, -1.3923661521241584, 
   -9.33998444169558, -0.47434804369024697, -5.810935442540425, 
   1.3232732441355592, 3.0905739209555705, 3.096213137904125, 
   3.191033638906556, -12.95442645840765, -2.5312055673493177, 
   -0.9042587403691313, 0.2688475273856674, -11.589926310900307, 
   -3.450782700228551, -1.623752257361133, -1.1196642640535615, 
   -4.864989185641683, -0.12459416409127044, -4.043876636372005, 
   0.18543966170805248, -0.31988903811713687, -0.10778541178939882, 
   -0.7666708559525972, 0.15996910577256784, 0.263121515059872, 
   -0.5150027182763433, -0.24259167737036913, -0.5103409127898635, 
   -3.21741749952751, -0.37842331739158874, -0.4006561681302361, 
   -12.121669349528364, -0.3069161056421841, -3.3047620317237048, 
   -12.81585231820793, 0.5359555537171845, -0.07619129118859758, 
   -0.5965394231776919, -0.5906165904495175, -0.5330661189978816, 
   -0.17683307254237102, -0.7902804893656112, -0.6418142645872775}}}, 
 {{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S^3*(0.40218061798997906 + 
      145.21315555325137*\[Eta] - 493.3740814208625*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 83.44036763988144*\[Eta] + 
      131.0234926825449*\[Eta]^2) + 
    S*(-5.122708178962234 - 126.02525566172008*\[Eta] + 
      777.3232087877594*\[Eta]^2) - 85.18162048292677*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 584.0010146852874*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> -85.18162048292677, 
    d20 -> -584.0010146852874, f11 -> -10.542801208665963, 
    f21 -> 6.396403512953187, f31 -> 24.739917092042198}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -85.18162048292677, 52.02449899188378, 
       -1.6373366804784752, 0.10334686572892537}, {d20, -584.0010146852874, 
       169.97360786538042, -3.4358334921490745, 0.0007369474940824306}, 
      {f11, -10.542801208665963, 5.272155731138426, -1.9997135415401392, 
       0.04706939702431167}, {f21, 6.396403512953187, 3.419309739747806, 
       1.8706709832683832, 0.06305077560701966}, {f31, 24.739917092042198, 
       20.659468936614093, 1.1975098279606047, 0.2327182182844506}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1202.5952913183423, 1202.9381484611995, 
   1221.7862735059373, 0.392938168509393, ScientificForm[6.487027232365773], 
   {52.02449899188378, 169.97360786538042, 5.272155731138426, 
   3.419309739747806, 20.659468936614093}, {{f31, 1.1975098279606047}, 
    {d10, -1.6373366804784752}, {f21, 1.8706709832683832}, 
    {f11, -1.9997135415401392}, {d20, -3.4358334921490745}}, 5, 
   6.487027232365773, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -85.18162048292677, 52.02449899188378, 
       {-187.85375824658942, 17.490517280735872}}, {d20, -584.0010146852874, 
       169.97360786538042, {-919.4497748100833, -248.5522545604914}}, 
      {f11, -10.542801208665963, 5.272155731138426, {-20.94758184140931, 
        -0.13802057592261896}}, {f21, 6.396403512953187, 3.419309739747806, 
       {-0.3517218406574161, 13.144528866563789}}, {f31, 24.739917092042198, 
       20.659468936614093, {-16.03225528611116, 65.51208947019555}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2706.5484953565165, 172.8677354040873, 
   -122.43296304055463, -5.989863583203057, 255.9160569554579}, 
   {172.86773540408734, 28891.027370774107, -2.7154720718004133, 
   198.90337418191837, -21.85936834953633}, {-122.43296304055461, 
   -2.7154720718004133, 27.795626053375745, 1.6783707209977148, 
   -94.71823712034876}, {-5.989863583203057, 198.90337418191837, 
   1.6783707209977148, 11.691679096334203, -9.60977854581729}, 
   {255.9160569554579, -21.85936834953633, -94.71823712034876, 
   -9.60977854581729, 426.8136567429226}}, 9.923848991260856 + 
    31.571277471465866*\[Eta] - 663.8785669033999*\[Eta]^2 + 
    3238.8788430103527*\[Eta]^3 - 8227.832469492027*\[Eta]^4 + 
    S*(-5.122708178962234 + 11.953678454842716*f11*\[Eta] + 
      11.953678454842716*(22.85674549244634 - 4.*f11)*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 13.044888032924842*f21*\[Eta] - 
      13.044888032924842*(15.541565198971222 - 4.*f21)*\[Eta]^2) + 
    S^3*(0.40218061798997906 + 5.869589417498913*f31*\[Eta] + 
      5.869589417498913*(14.90368994658205 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   43.277020106451026, {}, {}, {0.1321269935861764, -0.054663716227064896, 
   -0.13271299258951963, -0.20054321976868472, -0.14005830277766407, 
   -0.16039655412456, -0.16762808074706115, -0.1147704445067177, 
   -0.05204738762446226, 0.07836976439755361, 0.14677559009841978, 
   0.2063673190528803, 0.24137056422654712, 0.2571650795677325, 
   0.2426424043811748, 0.20971000916957205, 0.16826984338030293, 
   -11.114067172441228, -10.932601057302929, -8.495623310781077, 
   9.343164334558688, -30.807842145790584, 1.743391389246236, 
   2.608917677306838, -3.508452823337882, -3.6916252362391657, 
   2.56887518352681, 0.2381879519065624, 0.9393250481959807, 
   2.4059911232683717, 2.8197107928548357, 12.513246648692608, 
   2.719304663251325, 2.342885958712075, -21.724477968715142, 
   -21.639522287908306, -15.027722902002703, -15.273258318958, 
   -8.427326770132321, -1.600779900581958, -2.4151186646345995, 
   -0.13560668063466508, 3.6801444167966517, 6.279645385976891, 
   3.3794086871788513, 2.488142944362429, 17.938934522206804, 
   -21.530793890925207, -2.7550362936944754, 11.704701840435824, 
   8.722979529270507, 8.057328758762099, 7.403521379255294, 
   7.523961490673594, 7.848643740800547, -8.047196015207724, 
   5.77232683064433, 5.859495866750217, 4.476180675593073, 5.407765345732542, 
   5.627586490807453, 10.623840666429025, -20.417225237181075, 
   3.905750487595637, 4.023669073074544, -7.888101520113148, 
   2.972007535848659, 1.1555742733375771, 0.9653491587884879, 
   3.0179880402511, 2.5826706943391375, 0.7544996138865132, 
   0.10125164320077751, -0.043847474282491916, 0.5795653519453952, 
   1.6230700581059856, 0.9154424347595231, 0.5653280122548177, 
   0.009602300744848247, -3.416807099960742, 0.24753717328490632, 
   1.7764743516904362, 0.6488301831475134, -4.890447132868832, 
   0.9324072624916562, 0.9915869678081786, 1.0144484406027539, 
   0.7629372935770604, 2.992426687940967, 2.3358445180151866, 
   1.4983244271240752, 1.0208884979198174, 0.9808237105858879, 
   4.975101149746769, 2.6197356023542286, 0.7674350550119549, 
   -8.378068824239998, 15.608329276290963, 14.432458123755861, 
   2.837529626144537, 2.9038448521144407, 8.864030394332769, 
   7.9872856456213075, 8.07383582745096, 5.22491846906109, 
   -13.730282486791667, 5.1388666445103235, 2.6676751790116153, 
   2.481723152357492, 2.2678025680218084, 1.7344259786080793, 
   -18.190912895076796, 0.5744486685978081, -0.1690869296302453, 
   0.35244950469158093, 0.9380991708383202, -1.0383706904325138, 
   1.1705788555042942, -0.4479668805468764, -0.5605376027687036, 
   -0.18305200564077745, 0.8863673895436759, -5.55594763326046, 
   -0.1548625359133503, -0.08629046630679839, 1.4085704873846887, 
   0.1888409350189606, 0.23773715642215953, 0.005642806438619155, 
   -1.2354243292911893, -6.770701172217452, -0.2788558327652306, 
   -0.06639808888070425, 4.23999800890791, -7.8728111927829225, 
   -8.270590674979388, -0.3690620860083853, -2.360455231017758, 
   -0.993563532983633, -7.1663983629699, 5.139866500992868, 
   -4.731285623535457, 1.64968918558872, 3.416989862408731, 
   3.4226290793572858, 4.7449482776950545, -11.397267552319441, 
   -0.8996443611047074, -0.5440142776827286, 0.6290919900720702, 
   -6.911909568946048, 0.5938512228857977, -0.8737724121642003, 
   -0.5783222336653928, -4.371199436984305, -0.12459416409127044, 
   -4.0438766363720084, 0.18543966170805248, -0.31988903811713687, 
   -0.1077854117894006, -0.766670855952599, 0.15996910577256607, 
   0.26312151505986847, -0.5150027182763441, -0.24259167737036824, 
   -0.5103409127898613, -3.2174174995275084, -0.37842331739158697, 
   -0.4006561681302325, -12.121669349528364, -0.3069161056421805, 
   -3.304762031723702, -12.81585231820793, 0.5359555537171845, 
   -0.07619129118859402, -0.5965394231776919, -0.5906165904495175, 
   -0.5330661189978798, -0.1768330725423657, -0.7902804893656112, 
   -0.6418142645872758}}}, 
 {{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S^3*(0.40218061798997906 + 
      142.82583122830462*\[Eta] - 483.82478412107554*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 80.30345452800775*\[Eta] + 
      118.4758402350501*\[Eta]^2) + 
    S*(-5.122708178962234 - 128.5561250398534*\[Eta] + 
      787.4466863002929*\[Eta]^2) - 78.59265290585458*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1351.5110310578448*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> -78.59265290585458, 
    d30 -> -1351.5110310578448, f11 -> -10.754524268449961, 
    f21 -> 6.155932831721103, f31 -> 24.33318943953733}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -78.59265290585458, 52.84419077122381, 
       -1.487252463494096, 0.13873749233901744}, {d30, -1351.5110310578448, 
       549.1324248974306, -2.461175064120983, 0.01481253782948027}, 
      {f11, -10.754524268449961, 5.355084867623956, -2.008282694728184, 
       0.046142351027772525}, {f21, 6.155932831721103, 3.694003523090176, 
       1.6664664213886369, 0.09739922028572412}, {f31, 24.33318943953733, 
       20.9826439589114, 1.1596817582754122, 0.24774922567095592}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1208.2211345563103, 1208.5639916991674, 
   1227.4121167439052, 0.37377316807694366, 
   ScientificForm[6.588629601216823], {52.84419077122381, 549.1324248974306, 
   5.355084867623956, 3.694003523090176, 20.9826439589114}, 
   {{f31, 1.1596817582754122}, {d10, -1.487252463494096}, 
    {f21, 1.6664664213886369}, {f11, -2.008282694728184}, 
    {d30, -2.461175064120983}}, 5, 6.588629601216823, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -78.59265290585458, 52.84419077122381, {-182.88248058336475, 
        25.697174771655597}}, {d30, -1351.5110310578448, 549.1324248974306, 
       {-2435.242754997347, -267.7793071183421}}, {f11, -10.754524268449961, 
       5.355084867623956, {-21.32296840379027, -0.18608013310965177}}, 
      {f21, 6.155932831721103, 3.694003523090176, {-1.13431014940475, 
        13.446175812846956}}, {f31, 24.33318943953733, 20.9826439589114, 
       {-17.076779958367446, 65.74315883744211}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2792.5084982654957, -690.4681530443054, 
   -126.3615463017612, -9.583593622659988, 264.14822537311903}, 
   {-690.4681530443054, 301546.42007373227, 34.99219966261777, 
   950.725431853337, -7.839461357555187}, {-126.36154630176118, 
   34.99219966261777, 28.676933939455086, 1.860966759727225, 
   -97.71153011901959}, {-9.583593622659988, 950.7254318533369, 
   1.860966759727225, 13.645662028602633, -9.782632442024218}, 
   {264.14822537311903, -7.839461357555187, -97.71153011901959, 
   -9.782632442024218, 440.27134750644103}}, 9.923848991260856 + 
    31.571277471465866*\[Eta] - 663.8785669033999*\[Eta]^2 + 
    3238.8788430103527*\[Eta]^3 - 8227.832469492027*\[Eta]^4 + 
    S*(-5.122708178962234 + 11.953678454842716*f11*\[Eta] + 
      11.953678454842716*(22.85674549244634 - 4.*f11)*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 13.044888032924842*f21*\[Eta] - 
      13.044888032924842*(15.541565198971222 - 4.*f21)*\[Eta]^2) + 
    S^3*(0.40218061798997906 + 5.869589417498913*f31*\[Eta] + 
      5.869589417498913*(14.90368994658205 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 44.6432797953837, 
   {}, {}, {0.10021295037389422, -0.08021895386200129, -0.15277638275762406, 
   -0.2159115386162469, -0.1514581444867531, -0.1684843309130244, 
   -0.17299002286852527, -0.11792260025058532, -0.05343562331591478, 
   0.07945249769226947, 0.1487057362553319, 0.20897973960369676, 
   0.24457030266719304, 0.26092736135835537, 0.24701263694614717, 
   0.2148037818974844, 0.17427292762396984, -11.079929794653758, 
   -10.898463679515457, -8.403763196640956, 9.461352984843211, 
   -31.159422604179937, 1.7715119239144936, 2.769961433551564, 
   -3.1175008193993254, -3.6125218015907996, 2.677957232169158, 
   0.2786311806076398, 0.9797682768970581, 2.5388975150516266, 
   2.9526171846380906, 13.249194449750716, 2.945000419480592, 
   2.6668014599683625, -21.736958947080858, -21.774771609949138, 
   -15.007691164283619, -15.323144317098315, -9.515235910770054, 
   -1.5734796768471333, -2.445256590888312, 0.1991905983980874, 
   3.7250506412155238, 6.345354939383744, 3.3531401266957834, 
   2.5070468185255432, 17.6670934445003, -20.153426065019485, 
   -3.101370666573123, 10.974005135916434, 8.574691760457554, 
   8.380108795998176, 8.09876161668289, 7.832130522282193, 7.678466320945033, 
   -8.157262195253976, 5.66463628110779, 5.751805317213678, 
   4.961780100056044, 5.893364770195513, 6.113185915270424, 
   11.109440090891997, -20.52257695723287, 3.347364887020388, 
   3.4991700054544053, -7.9399471802826245, 2.9201618756791827, 
   1.332944571671832, 0.9448621584423926, 1.4000468604919223, 
   1.0334040314983595, -0.17595584228720584, -0.15051197127041194, 
   -0.2189939582985505, -0.19761958582987837, -0.1428095656542534, 
   -0.48656131404061265, 0.4658935104129833, 0.18594749761315943, 
   -3.3914291441726996, 0.27291512907294857, 1.097555508646372, 
   0.25300800054254813, -5.118210696672397, 1.4293508802580355, 
   1.4885305855745579, 1.5113920583691332, 0.8015855502644738, 
   2.682918099044762, 2.5589811172753048, 2.2179461705067434, 
   1.478624219036446, 1.023240661873102, 4.060549890640206, 
   2.113294848563155, 0.8344170880259734, -9.942871977221602, 
   13.888027356265212, 14.287078064075121, 1.069417379790739, 
   1.1357326057606425, 8.78586529361805, 8.65296200606404, 
   7.2287795624994615, 5.169514978394625, -14.301855652735721, 
   2.8430669927799292, 2.640346416287563, 2.6577252657599146, 
   2.0837975705613663, -0.4521481413559707, -20.553987465472826, 
   -0.624307768409452, -0.486910753037215, 0.10724087575779179, 
   -0.11527420151745527, -3.200394180291491, -0.8230002202673932, 
   -0.7389420797032438, -0.4179731592501029, -0.16967483713938641, 
   -1.6523198024899775, -6.303763902363098, -0.1332444484288341, 
   -0.06702706816573513, 0.353705965868953, 0.7974308022603216, 
   0.8463270236635205, 0.028001530262692823, -1.2072369386715558, 
   -8.82190340320632, 0.9687078877110316, -0.03301832726521797, 
   2.236032146290344, -10.10071330611821, -9.201268379612355, 
   -2.489503078708526, -4.514971433780039, -2.473002484616162, 
   -8.276958396671079, 2.6355152486885944, -3.7346499829003164, 
   1.917740119560987, 3.6850407963809984, 3.690680013329553, 
   3.9224160816015887, -12.22336969783617, -1.8641473042830707, 
   -0.333146536520291, 0.8399597312345077, -9.625030247390436, 
   -2.1358125097594742, -1.715106039940621, -1.100716841093277, 
   -5.356276809038929, -0.12459416409127044, -4.043876636372005, 
   0.18543966170805248, -0.31988903811713687, -0.10778541178939705, 
   -0.7666708559525954, 0.15996910577256784, 0.263121515059872, 
   -0.5150027182763433, -0.24259167737036913, -0.510340912789863, 
   -3.21741749952751, -0.37842331739158874, -0.4006561681302352, 
   -12.121669349528364, -0.3069161056421832, -3.3047620317237043, 
   -12.81585231820793, 0.5359555537171845, -0.0761912911885958, 
   -0.5965394231776919, -0.5906165904495175, -0.5330661189978811, 
   -0.17683307254236924, -0.7902804893656112, -0.6418142645872771}}}, 
 {{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S^3*(0.40218061798997906 + 
      146.58298078461354*\[Eta] - 498.85338234631126*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 104.11239170197766*\[Eta] + 
      213.71158893092976*\[Eta]^2) + 
    S*(-5.122708178962234 - 123.86578563529632*\[Eta] + 
      768.6853286820644*\[Eta]^2) - 90.20020267358704*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1271.5642324625271*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 936.1409999026149*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> -90.20020267358704, 
    d20 -> -936.1409999026149, d30 -> 1271.5642324625271, 
    f11 -> -10.362148028594108, f21 -> 7.981087414411041, 
    f31 -> 24.973293761844406}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -90.20020267358704, 52.18378648485023, 
       -1.7285101129979055, 0.0856605762246377}, {d20, -936.1409999026149, 
       358.86757418900095, -2.6085973412844137, 0.009877665300120483}, 
      {d30, 1271.5642324625271, 1141.5118982639362, 1.1139298980557106, 
       0.26683685349132347}, {f11, -10.362148028594108, 5.271047663250852, 
       -1.965861189387042, 0.05089667703466551}, {f21, 7.981087414411041, 
       3.701285073422462, 2.1563017319903923, 0.03242514129813583}, 
      {f31, 24.973293761844406, 20.646411141496824, 1.2095706895834824, 
       0.22807514498222903}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   1203.3477787707673, 1203.830537391457, 1225.737257989628, 
   0.3972122430834148, ScientificForm[6.464150639570396], {52.18378648485023, 
   358.86757418900095, 1141.5118982639362, 5.271047663250852, 
   3.701285073422462, 20.646411141496824}, {{d30, 1.1139298980557106}, 
    {f31, 1.2095706895834824}, {d10, -1.7285101129979055}, 
    {f11, -1.965861189387042}, {f21, 2.1563017319903923}, 
    {d20, -2.6085973412844137}}, 6, 6.464150639570396, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -90.20020267358704, 52.18378648485023, {-193.19077399205096, 
        12.790368644876878}}, {d20, -936.1409999026149, 358.86757418900095, 
       {-1644.4065165133443, -227.87548329188564}}, {d30, 1271.5642324625271, 
       1141.5118982639362, {-981.3378754203111, 3524.466340345365}}, 
      {f11, -10.362148028594108, 5.271047663250852, {-20.765153384341197, 
        0.040857327152979295}}, {f21, 7.981087414411041, 3.701285073422462, 
       {0.6761850682589543, 15.285989760563128}}, {f31, 24.973293761844406, 
       20.646411141496824, {-15.774720561646273, 65.72130808533508}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2723.147571896437, 1596.863249647037, 
   -5142.847223198643, -122.99630632954099, -12.390939330929994, 
   254.62244493549957}, {1596.8632496470368, 128785.9358042981, 
   -360859.3177018408, -53.979626191373576, -251.08850156527396, 
   -88.05984800307682}, {-5142.847223198643, -360859.3177018408, 
   1.3030494138781347*^6, 185.1263305446593, 1623.9222339389703, 
   239.15530575324271}, {-122.99630632954097, -53.97962619137358, 
   185.1263305446593, 27.78394346826226, 1.9067904127936708, 
   -94.55482386326368}, {-12.390939330929994, -251.08850156527396, 
   1623.9222339389705, 1.9067904127936708, 13.699511194739916, 
   -9.298599686369295}, {254.62244493549963, -88.05984800307682, 
   239.15530575324271, -94.55482386326368, -9.298599686369295, 
   426.2742930237241}}, 9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4 + S*(-5.122708178962234 + 
      11.953678454842716*f11*\[Eta] + 11.953678454842716*
       (22.85674549244634 - 4.*f11)*\[Eta]^2) + 
    S^2*(-0.37376441561353607 - 13.044888032924842*f21*\[Eta] - 
      13.044888032924842*(15.541565198971222 - 4.*f21)*\[Eta]^2) + 
    S^3*(0.40218061798997906 + 5.869589417498913*f31*\[Eta] + 
      5.869589417498913*(14.90368994658205 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 43.21788041075179, 
   {}, {}, {0.22838193349300795, 0.0218895301623796, -0.07351580184884021, 
   -0.15639671658815146, -0.10869738884867708, -0.13959640091852066, 
   -0.15520412951538454, -0.10857840628082904, -0.049983243215796946, 
   0.0783290996174344, 0.14867747038671553, 0.21215468447811858, 
   0.25294608507724536, 0.27639115635239886, 0.27134116782830553, 
   0.24966332022765592, 0.22121929321781764, -11.032451536970726, 
   -10.850985421832425, -8.123236846068497, 9.90347251153239, 
   -29.755430702562663, 1.9282803072534005, 2.6853215338161966, 
   -3.285162561622393, -2.9575118539052423, 2.760827089696969, 
   0.3323165247706328, 1.0334536210600511, 2.4218371744524045, 
   2.8355568440388685, 12.321237576941053, 2.666664409453203, 
   2.2078304148365966, -22.541767474733945, -21.269789662987307, 
   -15.3246571684773, -15.166509821245725, -7.736316678444567, 
   -1.5586898250471397, -2.6811844542076573, -0.4752921194275118, 
   3.9057660848640268, 6.822843107325203, 2.6674034880092634, 
   2.076799297044377, 18.760674828594247, -22.819127523200326, 
   -3.7380127018686853, 11.058400308713237, 9.14642451027909, 
   7.9971710301742025, 6.757879843464767, 6.801777749622403, 
   7.279034292580335, -7.7463068347707145, 6.0709220724778135, 
   6.158091108583701, 4.026888708602109, 4.958473378741577, 
   5.178294523816489, 10.174548699438061, -20.82156378281861, 
   4.5400617542252295, 3.9580967987941635, -7.768790186296153, 
   3.0913188696656544, 0.9933328394827741, 0.8077409893610872, 
   4.393400870155702, 3.3139684969280876, 1.3857021780705077, 
   0.2738015176845767, 0.06969506433975381, 1.0927324401855811, 
   2.5174535990144555, 2.1207560320797567, 0.46321719181727383, 
   -0.15689807192689775, -3.361698230753801, 0.3026460424918471, 
   1.8231341429404009, 1.1533109478578556, -5.207550225745033, 
   0.46852754468665014, 0.5277072500031725, 0.5505687227977478, 
   0.9444610477110089, 2.5231601767013996, 1.6728175101857539, 
   0.828998736808406, 0.8535399919974382, 1.2550595416730497, 
   4.465687770064654, 1.7558214159332777, 1.338450487712838, 
   -7.307379333006114, 15.237859362383043, 14.867634865734328, 
   2.5537270901525595, 2.620042316122463, 9.08723571903779, 
   7.208665080773175, 7.906568209264678, 5.380998324239906, 
   -13.857725922509399, 6.25274947884769, 2.7305662893093006, 
   2.2806095872407375, 2.2058037235103085, 3.4331225595151493, 
   -16.494074756217387, 1.4363712225898388, 0.06038040488625884, 
   0.5259262531607146, 1.6879529487888387, 0.5032506673185315, 
   2.7196009409440203, -0.43042345954583494, -0.7386258483368647, 
   -0.15400314782656083, 2.184586377004948, -5.551991485071776, 
   -0.06040514619030869, 0.010494335298692023, 1.398016411529151, 
   -0.5493457428725708, -0.5004495214693718, 0.15019735418120184, 
   -1.0024091045409158, -6.840389694445493, -1.7776306460137206, 
   0.2364988020391497, 4.084216702963388, -7.622965678576133, 
   -8.095409086837517, 0.8935403330289748, -0.7873337441200627, 
   0.2636185825025299, -6.855917136205793, 5.599212931933932, 
   -6.0337457402482535, 1.2872089456955003, 3.0545096225155115, 
   3.060148839464066, 4.993806699716641, -11.146146490420096, 
   -0.5434475675099453, -0.8641234929619501, 0.30898277479284864, 
   -5.939831923356476, 1.795493114179668, -0.33560090705954604, 
   -0.26973130755385544, -3.611228723129649, -0.12459416409127044, 
   -4.043876636372005, 0.18543966170805248, -0.31988903811713687, 
   -0.10778541178939882, -0.7666708559525972, 0.15996910577256784, 
   0.263121515059872, -0.5150027182763433, -0.24259167737036913, 
   -0.510340912789863, -3.21741749952751, -0.37842331739158874, 
   -0.4006561681302352, -12.121669349528364, -0.3069161056421832, 
   -3.3047620317237043, -12.81585231820793, 0.5359555537171845, 
   -0.0761912911885958, -0.5965394231776919, -0.5906165904495175, 
   -0.5330661189978816, -0.17683307254236968, -0.7902804893656112, 
   -0.6418142645872775}}}, {9.923848991260856 + b1*S + b2*S^2 + b3*S^3 + 
   31.571277471465866*\[Eta] - 663.8785669033999*\[Eta]^2 + 
   3238.8788430103527*\[Eta]^3 - 8227.832469492027*\[Eta]^4, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
  {a0 -> 9.923848991260856, a1 -> 31.571277471465866, 
   a2 -> -663.8785669033999, a3 -> 3238.8788430103527, 
   a4 -> -8227.832469492027}, {{0.03301252167857483, -1.1454227729273494, 
  13.451167935765694, -64.33883287284031, 107.40976354667184}, 
  {-1.1454227729273496, 83.71382040999978, -1308.5848234795317, 
  7281.832597498763, -13328.765917630935}, {13.451167935765694, 
  -1308.5848234795317, 21823.97994980956, -125320.52098176937, 
  233856.02602007124}, {-64.33883287284031, 7281.832597498765, 
  -125320.52098176938, 732183.0456737368, -1.3826057134928792*^6}, 
  {107.40976354667185, -13328.765917630937, 233856.0260200713, 
  -1.3826057134928792*^6, 2.6339757817853573*^6}}, 
  -5.208230734251639 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -0.16079532903960195, b1 -> 11.953678454842716, 
   b2 -> -13.044888032924842, b3 -> 5.869589417498913}, {{0.4367334827617212, 
  -0.18327552914075781, -0.7245638310293958, 0.4111212526514519}, 
  {-0.18327552914075781, 2.2603787858975553, 0.5074071525948525, 
  -3.0112741216084076}, {-0.7245638310293958, 0.5074071525948524, 
  1.900496313526633, -1.54620727833338}, {0.4111212526514519, 
  -3.0112741216084076, -1.5462072783333798, 4.90522302180269}}, 
  {f12 -> 16. - 16.*f10 - 4.*f11, f22 -> 16. - 16.*f20 - 4.*f21, 
   f32 -> 16. - 16.*f30 - 4.*f31}, {}}, 
 {{9.923848991260856 + 31.571277471465866*\[Eta] - 
    663.8785669033999*\[Eta]^2 + 3238.8788430103527*\[Eta]^3 - 
    8227.832469492027*\[Eta]^4, {a0 -> 9.923848991260856, 
    a1 -> 31.571277471465866, a2 -> -663.8785669033999, 
    a3 -> 3238.8788430103527, a4 -> -8227.832469492027}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 9.923848991260856, 0.18169348276307226, 
       54.618629355030436, 3.41057243875553*^-39}, {a1, 31.571277471465866, 
       9.149525693171192, 3.4505917060847526, 0.0013331791122877155}, 
      {a2, -663.8785669033999, 147.7294146397716, -4.4938820648699105, 
       0.00005844878265833515}, {a3, 3238.8788430103527, 855.6769517018306, 
       3.785165460596598, 0.0005048081737166024}, {a4, -8227.832469492027, 
       1622.952797152572, -5.069668374784246, 9.480233543570697*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -32.99838990400213, -31.45992836554059, 
   -22.158414965380214, 0.999559459864584, 
   ScientificForm[0.1462765010504577], {0.18169348276307226, 
   9.149525693171192, 147.7294146397716, 855.6769517018306, 
   1622.952797152572}, {{a1, 3.4505917060847526}, {a3, 3.785165460596598}, 
    {a2, -4.4938820648699105}, {a4, -5.069668374784246}, 
    {a0, 54.618629355030436}}, 5, 0.1462765010504577, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 9.923848991260856, 0.18169348276307226, {9.556632764669374, 
        10.291065217852339}}, {a1, 31.571277471465866, 9.149525693171192, 
       {13.07939626002264, 50.06315868290909}}, {a2, -663.8785669033999, 
       147.7294146397716, {-962.4508512561933, -365.30628255060657}}, 
      {a3, 3238.8788430103527, 855.6769517018306, {1509.4912138734949, 
        4968.26647214721}}, {a4, -8227.832469492027, 1622.952797152572, 
       {-11507.942427445816, -4947.722511538237}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.03301252167857483, -1.1454227729273494, 
   13.451167935765694, -64.33883287284031, 107.40976354667184}, 
   {-1.1454227729273496, 83.71382040999978, -1308.5848234795317, 
   7281.832597498763, -13328.765917630935}, {13.451167935765694, 
   -1308.5848234795317, 21823.97994980956, -125320.52098176937, 
   233856.02602007124}, {-64.33883287284031, 7281.832597498765, 
   -125320.52098176938, 732183.0456737368, -1.3826057134928792*^6}, 
   {107.40976354667185, -13328.765917630937, 233856.0260200713, 
   -1.3826057134928792*^6, 2.6339757817853573*^6}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.02407141660451012, {}, {}, {0.0033147836604445757, 0.047622152611699775, 
    -0.08796964845726585, 0.04109814839257275, -0.13631525609160278, 
    0.17678382634288248, -0.30124076623915563, -0.018218293042364664, 
    0.28341282544653623, 0.0076192358363389445, 0.033338342122352316, 
    -0.029766290670171003, 0.028018169607817, 0.08676524109344008, 
    -0.20969637020815313, 0.01851746946751831, 0.05209507715143502, 
    -0.022085991343745448, 0.11924357302432398, 0.07291191793601826, 
    0.07354496261998822, 0.11947348838523908, -0.005042759113623063, 
    -0.0681531242266793, -0.398541039632601, -0.07061008827779691, 
    0.11726137403866144, 0.022270079107666874, 0.02300044020603753, 
    0.052045481792205806, -0.11304055097510002, 0.18113013664527422, 
    -0.06596309518960508, 0.049203860504672736, 0.020954927134117618, 
    0.16473387885137214, -0.5425967597882071, 0.17138299690120107, 
    0.08590288098842114, 0.08978178623708849, 0.02745411822745858, 
    -0.1577533002035656, 0.04087342993782617, 0.01908011676641852, 
    -0.00184138757737351}}, {9.966675013127533 + 22.434783492492915*\[Eta] - 
    438.0224978168237*\[Eta]^2 + 1130.2726137797142*\[Eta]^3 + 
    271.34771193204585*\[Eta]^4 - 12435.60371667987*\[Eta]^5, 
   {a0 -> 9.966675013127533, a1 -> 22.434783492492915, 
    a2 -> -438.0224978168237, a3 -> 1130.2726137797142, 
    a4 -> 271.34771193204585, a5 -> -12435.60371667987}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 9.966675013127533, 0.22837511733733115, 
       43.64168535228745, 1.0133253142823857*^-34}, {a1, 22.434783492492915, 
       30.36946124235621, 0.7387283993435874, 0.4644947548150915}, 
      {a2, -438.0224978168237, 730.4805793221335, -0.5996360618146712, 
       0.5522168904230003}, {a3, 1130.2726137797142, 6731.482395230566, 
       0.16790842602225958, 0.8675230319561059}, {a4, 271.34771193204585, 
       26957.487139117802, 0.010065764309993688, 0.9920201328218815}, 
      {a5, -12435.60371667987, 39369.741908206306, -0.3158670368140709, 
       0.753787693438208}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -30.974063061301692, -28.76353674551222, -18.327425632909453, 
   0.9995605840032051, ScientificForm[0.14608975291631188], 
   {0.22837511733733115, 30.36946124235621, 730.4805793221335, 
   6731.482395230566, 26957.487139117802, 39369.741908206306}, 
   {{a4, 0.010065764309993688}, {a3, 0.16790842602225958}, 
    {a5, -0.3158670368140709}, {a2, -0.5996360618146712}, 
    {a1, 0.7387283993435874}, {a0, 43.64168535228745}}, 6, 
   0.14608975291631188, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 9.966675013127533, 0.22837511733733115, {9.504742736926984, 
        10.428607289328083}}, {a1, 22.434783492492915, 30.36946124235621, 
       {-38.99325000882928, 83.8628169938151}}, {a2, -438.0224978168237, 
       730.4805793221335, {-1915.5589328748952, 1039.5139372412477}}, 
      {a3, 1130.2726137797142, 6731.482395230566, {-12485.435705440448, 
        14745.980932999877}}, {a4, 271.34771193204585, 26957.487139117802, 
       {-54255.31675136925, 54798.01217523334}}, {a5, -12435.60371667987, 
       39369.741908206306, {-92068.42319859946, 67197.2157652397}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.05215519421883978, -5.093533901156997, 
   110.7070873735397, -970.9160814759675, 3758.0619125135377, 
   -5337.845458176218}, {-5.093533901156997, 922.3041761509759, 
   -22021.198841995007, 200542.4507513605, -791937.3763251676, 
   1.1387747627168715*^6}, {110.70708737353966, -22021.198841995003, 
   533601.8767667996, -4.9015048663186375*^6, 1.9479024162427656*^7, 
   -2.815075367796052*^7}, {-970.9160814759673, 200542.45075136048, 
   -4.901504866318637*^6, 4.531285523729904*^7, -1.8103825071752283*^8, 
   2.628171773419641*^8}, {3758.0619125135377, -791937.3763251676, 
   1.9479024162427656*^7, -1.8103825071752283*^8, 7.267061128557018*^8, 
   -1.0593398207960713*^9}, {-5337.845458176219, 1.1387747627168715*^6, 
   -2.8150753677960522*^7, 2.6281717734196413*^8, -1.0593398207960713*^9, 
   1.549976577918776*^9}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.024625633739018136, {}, {}, 
   {0.0007831326137690553, 0.059012883719711695, -0.07670674777795305, 
    0.04952673298875432, -0.12928301059132785, 0.18109464318499313, 
    -0.29824276380701065, -0.017279483493959802, 0.2826588327315651, 
    0.005272594872444358, 0.029342323742008958, -0.035044852270448956, 
    0.021516445527984374, 0.07914473208523098, -0.21779990299287277, 
    0.009975445630368895, 0.0435754346360131, -0.029656645807770055, 
    0.11167291856029937, 0.06766753421752725, 0.0684558236685815, 
    0.11790292123138268, -0.0062798068107747795, -0.06939017192383101, 
    -0.39977808732975273, -0.0671043847141286, 0.12076707760232974, 
    0.030163676773054426, 0.030894037871425084, 0.06192625024556442, 
    -0.10316077020258163, 0.19036188325241543, -0.05924562008500578, 
    0.05592133560927204, 0.02767240223871692, 0.1619373981523191, 
    -0.545600982164494, 0.16390373450172202, 0.07233031086165143, 
    0.07620921611031878, 0.020391363623339487, -0.16399421144827375, 
    0.03463251869311801, 0.029208066474954997, 0.014645769999303226}}, 
  {10.25936822654051 - 10.064205190796097*\[Eta] + 
    66.62481030309065*\[Eta]^2 - 1080.009834952786*\[Eta]^3, 
   {a0 -> 10.25936822654051, a1 -> -10.064205190796097, 
    a2 -> 66.62481030309065, a3 -> -1080.009834952786}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 10.25936822654051, 0.21420298173212368, 
       47.89554348674096, 1.284751400265222*^-37}, {a1, -10.064205190796097, 
       5.1054713053787335, -1.971258790582805, 0.0554691138785406}, 
      {a2, 66.62481030309065, 41.237839770176436, 1.6156231915735386, 
       0.11384599398129291}, {a3, -1080.009834952786, 101.56033670206185, 
       -10.634169499862045, 2.3411839412134356*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -12.778628236498307, -11.778628236498307, 
   -3.7453157876467102, 0.9992763958950859, 
   ScientificForm[0.18747023935910748], {0.21420298173212368, 
   5.1054713053787335, 41.237839770176436, 101.56033670206185}, 
   {{a2, 1.6156231915735386}, {a1, -1.971258790582805}, 
    {a3, -10.634169499862045}, {a0, 47.89554348674096}}, 4, 
   0.18747023935910748, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 10.25936822654051, 0.21420298173212368, {9.82677652894178, 
        10.691959924139239}}, {a1, -10.064205190796097, 5.1054713053787335, 
       {-20.374913665421253, 0.24650328382906217}}, {a2, 66.62481030309065, 
       41.237839770176436, {-16.65669664527738, 149.9063172514587}}, 
      {a3, -1080.009834952786, 101.56033670206185, {-1285.1150958944206, 
        -874.9045740111512}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.04588291738293251, -0.9645222385726516, 6.273461317844983, 
   -12.752748832916332}, {-0.9645222385726516, 26.065837250045632, 
   -200.62685829165846, 457.35051632096}, {6.273461317844985, 
   -200.62685829165846, 1700.5594289107453, -4113.024094985649}, 
   {-12.752748832916334, 457.35051632096, -4113.024094985649, 
   10314.501991036172}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
   0.03857387997661579, {}, {}, {-0.1417549040486108, 0.21809131716248764, 
    0.08158045059600738, 0.18954755113962563, 0.0011772956678584023, 
    0.2916478388634065, -0.19800215937604904, 0.06563079508253189, 
    0.3500059121679602, 0.05654155834767138, 0.061912024096930196, 
    -0.019168586561670864, 0.018528425024340933, 0.05370263022815891, 
    -0.2569018413418682, -0.05782385270490664, -0.029824978719428685, 
    -0.1325738328169308, 0.008755731551138624, -0.056522883826453096, 
    -0.05654341096806714, -0.015666751953196112, -0.13990382170825466, 
    -0.2030141868213109, -0.5334021022272326, -0.18959599634465274, 
    -0.001724534028194391, -0.05448264896551169, -0.053752287867141035, 
    0.04692255379410959, -0.11753891146848172, 0.21764138589803927, 
    0.02336063708052416, 0.13852759277480198, 0.11027865940424686, 
    0.33774216478474006, -0.3685676655954522, 0.36055832499464024, 
    0.2589555355800005, 0.26283444082866786, 0.024234437326168035, 
    -0.17140759345364387, 0.02721913668774789, -0.16493742480848628, 
    -0.24228602347638528}}, {(11.357864161396334 - 51.410307682692526*\[Eta])/
    (1 - 2.9027407611415597*\[Eta]), {a0 -> 1.144945984011727, 
    a1 -> -0.21420961534455216, a3 -> -0.13822575053055042}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.144945984011727, 0.011883625810663257, 
       96.34651934129054, 6.525536527517893*^-51}, {a1, -0.21420961534455216, 
       0.0025101522162309505, -85.3373010447122, 1.0396232009640156*^-48}, 
      {a3, -0.13822575053055042, 0.001900623004864721, -72.7265481774955, 
       8.210403567468061*^-46}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   11.048370207983076, 11.633736061641613, 18.275020167064355, 
   0.9987130207888238, ScientificForm[0.2500158769025748], 
   {0.011883625810663257, 0.0025101522162309505, 0.001900623004864721}, 
   {{a3, -72.7265481774955}, {a1, -85.3373010447122}, 
    {a0, 96.34651934129054}}, 3, 0.2500158769025748, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.144945984011727, 0.011883625810663257, {1.1209638562000865, 
        1.1689281118233676}}, {a1, -0.21420961534455216, 
       0.0025101522162309505, {-0.219275307603417, -0.2091439230856873}}, 
      {a3, -0.13822575053055042, 0.001900623004864721, 
       {-0.14206136304062372, -0.1343901380204771}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.000141220562407862, -0.00002942856941505996, 
   0.000018778838252875145}, {-0.00002942856941505996, 6.300864148649152*^-6, 
   -3.9411639677152625*^-6}, {0.00001877883825287514, 
   -3.9411639677152625*^-6, 3.612367806621001*^-6}}, 
   (9.920000000000002*a0 + 240.00000000000003*a1*\[Eta])/
    (1 + 21.000000000000007*a3*\[Eta]), 0.0669727914678894, {}, {}, 
   {-1.195476411427565, 0.13787691078928788, 0.0024396753569249086, 
    0.13465484878663148, -0.04141229188286211, 0.27389031297184196, 
    -0.20328823869849977, 0.08073643692907417, 0.3828454853791392, 
    0.10714884003532177, 0.13249329374615648, 0.0686204308418592, 
    0.12504186053369182, 0.181450885077437, -0.11684780796959693, 
    0.10627462998422565, 0.13861923301808865, 0.05591751067065953, 
    0.19724707503872896, 0.1401144273986512, 0.140121760965358, 
    0.17262739081692313, 0.046851031064080395, -0.016259334048975838, 
    -0.34664724945489755, -0.03822050472491956, 0.1496509575915388, 
    0.028018178845980124, 0.02874853994435078, 0.019841018312826364, 
    -0.14557580181275398, 0.12635093354145077, -0.1519087787893616, 
    -0.03674182309508378, -0.0649907564656389, 0.015546978757370766, 
    -0.6928233370143624, 0.001649764242691587, -0.09237227565088074, 
    -0.08849337040221339, -0.012580482146758776, -0.18723100322322095, 
    0.011395726918170812, 0.18587185250716853, 0.2388234767420503}}, 
  {8.924054687001535 + 37.82400657906283*\[Eta] - 
    364.04130211248696*\[Eta]^2, {a0 -> 8.924054687001535, 
    a1 -> 37.82400657906283, a2 -> -364.04130211248696}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 8.924054687001535, 0.3323928581716831, 
       26.847913448225178, 4.5387967302050015*^-28}, 
      {a1, 37.82400657906283, 4.607557288412191, 8.209123449032004, 
       2.8621621572129117*^-10}, {a2, -364.04130211248696, 
       14.891390133952033, -24.44642836147856, 1.8430965160819546*^-26}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 44.714100683438055, 45.29946653709659, 51.94075064251933, 
   0.9972805623313967, ScientificForm[0.3634305048740135], 
   {0.3323928581716831, 4.607557288412191, 14.891390133952033}, 
   {{a1, 8.209123449032004}, {a2, -24.44642836147856}, 
    {a0, 26.847913448225178}}, 3, 0.3634305048740135, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 8.924054687001535, 0.3323928581716831, {8.253258741777735, 
        9.594850632225334}}, {a1, 37.82400657906283, 4.607557288412191, 
       {28.525579520630426, 47.122433637495234}}, {a2, -364.04130211248696, 
       14.891390133952033, {-394.0933440713467, -333.98926015362724}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.11048501216354062, -1.464027659535459, 
   4.359002642590513}, {-1.4640276595354589, 21.2295841660003, 
   -66.96550229927271}, {4.359002642590513, -66.96550229927271, 
   221.7535001215639}}, a0 + a1*\[Eta] + a2*\[Eta]^2, 0.14151614129247897, 
   {}, {}, {0.9647492282220895, -0.0724802270101339, -0.20887427563020822, 
    -0.0973352874472404, -0.28318485258369286, 0.013924365706305508, 
    -0.47155933823878016, -0.19981242774684382, 0.09304908471516349, 
    -0.19042531343055913, -0.17180252173443122, -0.23946812264161288, 
    -0.18463704993522612, -0.12594545842656224, -0.4202901442385123, 
    -0.18079843899842984, -0.1436463821248104, -0.18712793050152143, 
    -0.045798366133452006, -0.04306649057121614, -0.03935564346255305, 
    0.07618923693828528, -0.041570524776070705, -0.10468088988912694, 
    -0.43506880529504866, -0.0027308565284522857, 0.18514060578800606, 
    0.22004920126821137, 0.22077956236658203, 0.3941607832964742, 
    0.23011834825107336, 0.5864448749989659, 0.40103452937005857, 
    0.5162014850643364, 0.48795255169378127, 0.6589343199140778, 
    -0.04947266292255392, 0.6237254817484974, 0.36831293395656706, 
    0.3721918392052344, -0.2407588902435318, -0.4529527619308551, 
    -0.25432603178946334, -0.6882416667071878, -0.8375470715658206}}, 
  {8.924054687001528 + 37.82400657906294*\[Eta] - 
    364.04130211248736*\[Eta]^2, {a0 -> 0.8996022869961217, 
    a1 -> 1.1969622335146497, a2 -> 0.5482549730609748}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.8996022869961217, 0.033507344573758424, 
       26.847913448225114, 4.538796730205421*^-28}, {a1, 1.1969622335146497, 
       0.14580877494975322, 8.209123449032006, 2.8621621572128915*^-10}, 
      {a2, 0.5482549730609748, 0.022426792370409752, 24.446428361478507, 
       1.8430965160821118*^-26}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   44.714100683438154, 45.29946653709669, 51.94075064251943, 
   0.9972805623313967, ScientificForm[0.3634305048740139], 
   {0.033507344573758424, 0.14580877494975322, 0.022426792370409752}, 
   {{a1, 8.209123449032006}, {a2, 24.446428361478507}, 
    {a0, 26.847913448225114}}, 3, 0.3634305048740139, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.8996022869961217, 0.033507344573758424, {0.8319817280017869, 
        0.9672228459904564}}, {a1, 1.1969622335146497, 0.14580877494975322, 
       {0.9027082126781805, 1.491216254351119}}, {a2, 0.5482549730609748, 
       0.022426792370409752, {0.5029958737253426, 0.593514072396607}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0011227421403845782, -0.004670361817117524, 
   -0.0006617704653175}, {-0.004670361817117524, 0.021260198852347784, 
   0.0031915082306729968}, {-0.0006617704653175, 0.0031915082306729968, 
   0.0005029610160254693}}, 9.920000000000002*a0 + 
    31.600000000000005*a1*\[Eta] - 664.0000000000001*a2*\[Eta]^2, 
   0.14151614129247925, {}, {}, {0.9647492282220966, -0.0724802270101339, 
    -0.20887427563020644, -0.09733528744723863, -0.2831848525836911, 
    0.013924365706305508, -0.47155933823878016, -0.19981242774684382, 
    0.09304908471516349, -0.19042531343055913, -0.17180252173443122, 
    -0.23946812264161288, -0.18463704993522612, -0.12594545842656224, 
    -0.4202901442385123, -0.18079843899842984, -0.1436463821248104, 
    -0.18712793050152143, -0.045798366133452006, -0.043066490571215255, 
    -0.03935564346255305, 0.0761892369382835, -0.04157052477606982, 
    -0.10468088988912605, -0.43506880529504777, -0.0027308565284505093, 
    0.18514060578800784, 0.22004920126821137, 0.22077956236658203, 
    0.3941607832964724, 0.23011834825107513, 0.5864448749989677, 
    0.40103452937005857, 0.5162014850643364, 0.48795255169378127, 
    0.6589343199140796, -0.049472662922552146, 0.623725481748501, 
    0.36831293395657416, 0.3721918392052415, -0.2407588902435318, 
    -0.45295276193085154, -0.2543260317894598, -0.6882416667071842, 
    -0.8375470715658171}}}, 
 {{-5.369026063291241 + 11.953678454842716*S - 13.044888032924842*S^2 + 
    5.869589417498913*S^3, {b0 -> -0.16079532903960195, 
    b1 -> 11.953678454842716, b2 -> -13.044888032924842, 
    b3 -> 5.869589417498913}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.16079532903960195, 0.660858141178363, 
       -0.24331292757155268, 0.8106747066224078}, {b1, 11.953678454842716, 
       1.5034556148744647, 7.950802362623006, 3.9693297537963846*^-7}, 
      {b2, -13.044888032924842, 1.3785848952917745, -9.462520645247544, 
       3.457925177134007*^-8}, {b3, 5.869589417498913, 2.2147738082708783, 
       2.65019813561974, 0.016833700882388575}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 81.55689657084821, 84.05689657084821, 86.77950875946533, 
   0.9817753917684668, ScientificForm[1.3157155312057527], 
   {0.660858141178363, 1.5034556148744647, 1.3785848952917745, 
   2.2147738082708783}, {{b0, -0.24331292757155268}, {b3, 2.65019813561974}, 
    {b1, 7.950802362623006}, {b2, -9.462520645247544}}, 4, 
   1.3157155312057527, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.16079532903960195, 0.660858141178363, 
       {-1.5550841300356817, 1.2334934719564776}}, {b1, 11.953678454842716, 
       1.5034556148744647, {8.781664377999602, 15.12569253168583}}, 
      {b2, -13.044888032924842, 1.3785848952917745, {-15.95344792037714, 
        -10.136328145472543}}, {b3, 5.869589417498913, 2.2147738082708783, 
       {1.1968251354317943, 10.542353699566032}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.4367334827617212, -0.18327552914075781, 
   -0.7245638310293958, 0.4111212526514519}, {-0.18327552914075781, 
   2.2603787858975553, 0.5074071525948525, -3.0112741216084076}, 
   {-0.7245638310293958, 0.5074071525948524, 1.900496313526633, 
   -1.54620727833338}, {0.4111212526514519, -3.0112741216084076, 
   -1.5462072783333798, 4.90522302180269}}, -5.208230734251639 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 2.138426737657456, {}, {}, {0.32809525882609947, 
    -4.460263767515929, 3.550540731500403, 0.11304331696402414, 
    0.6359543321035499, 0.15895394146222852, -0.14332028768197835, 
    -0.2831337846359223, 0.008906275567000632, 0.01006639535915932, 
    0.14990290731103673, 0.1813343218313085, 0.18473840606179914, 
    0.20051478954505453, -1.697371722386023, 0.2007096224438749, 
    0.19758846087808646, 0.1678366745260762, 0.15538876135616997, 
    0.19829830868481296, 0.1422170577992019}}, 
  {-5.208230734251639 + 15.66910551452034*S - 12.160111745944835*S^2, 
   {b1 -> 1.3057587928766947, b2 -> 0.9353932112265255}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.3057587928766947, 0.06054955555083371, 
       21.565125969924903, 8.060607964038458*^-15}, {b2, 0.9353932112265255, 
       0.0645336008392542, 14.494669428976739, 1.0041574470374002*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 85.38942916349608, 86.05609583016275, 88.52299647666635, 
   0.9731104411658241, ScientificForm[1.598176495557988], 
   {0.06054955555083371, 0.0645336008392542}, {{b2, 14.494669428976739}, 
    {b1, 21.565125969924903}}, 2, 1.598176495557988, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.3057587928766947, 0.06054955555083371, {1.1790271166250677, 
        1.4324904691283218}}, {b2, 0.9353932112265255, 0.0645336008392542, 
       {0.8003228323523822, 1.0704635901006687}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0036662486774034966, 0.0028737145296129124}, 
   {0.002873714529612913, 0.00416458563728019}}, 
   -5.208230734251639 + 12.000000000000002*b1*S - 13.000000000000004*b2*S^2, 
   2.8230279121070656, {}, {}, {-1.4844151943141561, -3.978153638241526, 
    4.032650860774806, 0.9166580837155607, 1.1358966481802817, 
    -0.00184138757737351, -1.0356353647963141, -1.7466980769203873, 
    -1.4318334384122136, -1.4306733186200549, -0.8189163424056825, 
    -0.5128296968581519, -0.5094256126276613, -0.15298280654206198, 
    -1.6397895122325816, 0.25829183259731625, 0.7410660529734177, 
    0.8178586049955001, 1.0167008643510083, 1.175543166283356, 
    1.1786658637671725}}, {-5.860973716465425 + 15.556968792268659*S - 
    11.194696545641541*S^2, {b0 -> -0.6527429822137855, 
    b1 -> 15.556968792268659, b2 -> -11.194696545641541}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.6527429822137855, 0.7327309015053447, 
       -0.8908358865072707, 0.3847702247063871}, {b1, 15.556968792268659, 
       0.7413389960961299, 20.98495947763603, 4.1938237209380273*^-14}, 
      {b2, -11.194696545641541, 1.3733136919592883, -8.151594651088214, 
       1.8738719640942103*^-7}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 86.61881637715442, 
   88.03058108303676, 90.79690612804811, 0.9742458947081818, 
   ScientificForm[1.5640698131936006], {0.7327309015053447, 
   0.7413389960961299, 1.3733136919592883}, {{b0, -0.8908358865072707}, 
    {b2, -8.151594651088214}, {b1, 20.98495947763603}}, 3, 
   1.5640698131936006, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.6527429822137855, 0.7327309015053447, 
       {-2.1921534827520492, 0.8866675183244782}}, {b1, 15.556968792268659, 
       0.7413389960961299, {13.999473356080134, 17.114464228457184}}, 
      {b2, -11.194696545641541, 1.3733136919592883, {-14.0799215492436, 
        -8.309471542039482}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.5368945740208351, 0.09223476830222307, -0.7940739262521974}, 
   {0.09223476830222305, 0.5495835071328177, -0.5896395733310337}, 
   {-0.7940739262521974, -0.5896395733310337, 1.8859904965228511}}, 
   -5.208230734251639 + b0 + b1*S + b2*S^2, 2.8540334439673747, {}, {}, 
   {-1.7145815743725485, -3.7402421614879344, 4.270562337528398, 
    1.3350760678961233, 1.727595677931598, 0.6509015946364123, 
    -0.3990816461443236, -1.2293157224693374, -1.0593578949566036, 
    -1.058197775164445, -0.6251168686737387, -0.3882430650371299, 
    -0.38483898080663925, -0.10243609263347753, -1.6681097922379542, 
    0.22997155259194368, 0.6290517030525766, 0.6885261919713841, 
    0.853932187655301, 0.9948964856681959, 0.9890077750522637}}, 
  {-5.208230734251639 + (9.4868240405861*S)/(1 + 0.7578637555553374*S), 
   {b1 -> 0.8039681390327204, b3 -> 0.6952878491333369}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.8039681390327204, 0.06498492015176618, 
       12.37161078531955, 1.545271828075259*^-10}, {b3, 0.6952878491333369, 
       0.03420431981988792, 20.32748649277526, 2.370048228894471*^-14}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 90.94357831740648, 91.61024498407315, 94.07714563057675, 
   0.964969421311368, ScientificForm[1.8241332369363008], 
   {0.06498492015176618, 0.03420431981988792}, {{b1, 12.37161078531955}, 
    {b3, 20.32748649277526}}, 2, 1.8241332369363008, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.8039681390327204, 0.06498492015176618, {0.6679531379812704, 
        0.9399831400841703}}, {b3, 0.6952878491333369, 0.03420431981988792, 
       {0.6236973849856365, 0.7668783132810372}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.004223039847131426, -0.0016776727696339408}, 
   {-0.0016776727696339408, 0.0011699354943411776}}, 
   -5.208230734251639 + (11.8*b1*S)/(1 + 1.0900000000000003*b3*S), 
   3.6777212309478857, {}, {}, {1.4197362990406042, -7.318443737952014, 
    0.6923607610643181, -2.059370421844596, -0.24799715822341106, 
    -0.00184138757737351, -0.03584786005614227, -0.33582446335463656, 
    -0.32086043165425493, -0.31970031186209624, -0.4437019223477361, 
    -0.4848513509758877, -0.48144726674539706, -0.524362465774322, 
    -2.4632356338155916, -0.5651542889856938, -0.5876898267463968, 
    -0.6183921840489486, -0.6297250945272537, -0.5846317096196556, 
    -0.6391945637662455}}}, 
 S*(11.953678454842716*f10 + 11.953678454842716*f11*\[Eta] + 
    11.953678454842716*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(-13.044888032924842*f20 - 13.044888032924842*f21*\[Eta] - 
    13.044888032924842*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
  S^3*(5.869589417498913*f30 + 5.869589417498913*f31*\[Eta] + 
    5.869589417498913*(16. - 16.*f30 - 4.*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/32/deltaPhiS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-1.2985547810045444 - 428.1198658825042*\[Eta]^2 + 
  13442.64862884998*\[Eta]^3 - 142888.7278161952*\[Eta]^4 + 
  636707.5645170014*\[Eta]^5 - 996748.791851156*\[Eta]^6 + 
  S*(0.4936924192713203 - 9.914116434251216*\[Eta] + 
    169.5013542820467*\[Eta]^2 - 530.1717573803628*\[Eta]^3) + 
  S^2*(-0.5078684457794266 + 20.41643651531135*\[Eta] - 
    34.23514979896381*\[Eta]^2 - 164.3835614153519*\[Eta]^3) + 
  S^4*(1.5276575498978686 + 48.05716169088652*\[Eta] - 
    624.2021132936136*\[Eta]^2 + 1610.0532058576669*\[Eta]^3) + 
  S^3*(0.5897873058761964 + 72.78541774024623*\[Eta] - 
    748.3162793405884*\[Eta]^2 + 1763.7397712348*\[Eta]^3) + 
  60.03625318565433*(1 - 4*\[Eta])^0.5*\[Eta]^2.5*(\[Chi]1 - \[Chi]2), 
 {d10 -> 60.03625318565433, f11 -> -30.49894477495778, 
  f12 -> 521.4395531677192, f21 -> -182.37212454334173, 
  f22 -> 305.80934132233284, f31 -> -171.18255586643383, 
  f32 -> 1759.9499634821884, f41 -> -153.24214832596235, 
  f42 -> 1990.4228519775183}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {d10, 60.03625318565433, 5.450535695153956, 
     11.01474360383187, 2.5738161800164225*^-22}, {f11, -30.49894477495778, 
     34.559476576419506, -0.8825059808853617, 0.37857339850900684}, 
    {f12, 521.4395531677192, 344.3957857456652, 1.5140706557681285, 
     0.13160256043534135}, {f21, -182.37212454334173, 211.31430637251535, 
     -0.8630372816398295, 0.38916113203529956}, {f22, 305.80934132233284, 
     2074.418530754492, 0.14741930656158675, 0.8829510730615299}, 
    {f31, -171.18255586643383, 47.49370959502426, -3.604320600056223, 
     0.0003959634375472223}, {f32, 1759.9499634821884, 487.242937541238, 
     3.6120584371389364, 0.00038504381516384436}, {f41, -153.24214832596235, 
     118.7831346432285, -1.2901002216032886, 0.19852052941551535}, 
    {f42, 1990.4228519775183, 1197.9833384144665, 1.6614779088763014, 
     0.09820000026479014}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   ItemSize -> {Automatic, Automatic}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"], 120.57121577291174, 121.48492135666808, 153.89840370556544, 
 0.9620365428563082, 0.3083562088294051}


==> anc/ParspaceFits/PhaseFits/32/deltadPhiS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{11.851438981981772 + 167.95086712701223*\[Eta] - 
  4565.033758777737*\[Eta]^2 + 61559.132976189896*\[Eta]^3 - 
  364129.24735853914*\[Eta]^4 + 739270.8814129328*\[Eta]^5 + 
  S^4*(15.585154698977842 - 2292.778112523392*\[Eta] + 
    24793.809334683185*\[Eta]^2 - 65993.84497923202*\[Eta]^3) + 
  S^3*(3.4881615575084797 - 2244.4613237912527*\[Eta] + 
    24145.932943269272*\[Eta]^2 - 60929.87465551446*\[Eta]^3) + 
  S^2*(-5.949655484033632 - 307.67253970367034*\[Eta] + 
    1334.1062451631644*\[Eta]^2 + 3575.347142399199*\[Eta]^3) + 
  S*(9.506768471271634 + 434.31707030999445*\[Eta] - 
    8046.364492927503*\[Eta]^2 + 26929.677144312944*\[Eta]^3) + 
  465.7904934097202*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
 {d10 -> 465.7904934097202, f11 -> 12.076284832702983, 
  f12 -> -223.7309931543443, f21 -> -5.457252791463262, 
  f22 -> 23.663324122254764, f31 -> 4190.148872502053, 
  f32 -> -45077.65521521624, f41 -> 58.563760226136196, 
  f42 -> -633.3010146240697}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {d10, 465.7904934097202, 96.97850315859677, 
     4.80302828192734, 3.108988459742807*^-6}, {f11, 12.076284832702983, 
     12.087210290217444, 0.9990961142189027, 0.3189862969141677}, 
    {f12, -223.7309931543443, 119.94853801128586, -1.8652248444519903, 
     0.06365207372801344}, {f21, -5.457252791463262, 16.298873265851565, 
     -0.3348239293876206, 0.7381177893839664}, {f22, 23.663324122254764, 
     159.7164463421132, 0.14815834351565674, 0.8823708972800228}, 
    {f31, 4190.148872502053, 1529.9360349862982, 2.7387738942560294, 
     0.006738340297835094}, {f32, -45077.65521521624, 15435.662881102078, 
     -2.9203575876488554, 0.003908260191548483}, {f41, 58.563760226136196, 
     37.926800966477984, 1.544126019958773, 0.12417910317514302}, 
    {f42, -633.3010146240697, 378.54871511006627, -1.6729709792831606, 
     0.09593652052941204}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   ItemSize -> {Automatic, Automatic}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"], 1605.5387610815928, 1606.4665961331393, 1638.719961020035, 
 0.7698582260251503, 11.78331428471491}


==> anc/ParspaceFits/PhaseFits/32/dphiS_fring32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{3064.689378902289 + 67.27820968023886*\[Eta] - 340.65499218757446*\[Eta]^2 + 
  S^2*(86.32937405207333 - 2119.179085503391*\[Eta] + 
    13660.804173755761*\[Eta]^2 - 25583.314298758105*\[Eta]^3) + 
  S*(43.58652832653278 - 704.4454291401064*\[Eta] + 
    1403.3768617890412*\[Eta]^2 + 2472.6476419567534*\[Eta]^3) + 
  S^3*(-143.9230418566328 + 1922.2284594500547*\[Eta] - 
    9811.222294727015*\[Eta]^2 + 16259.911572457446*\[Eta]^3) + 
  S^4*(-215.7449874927435 + 4676.057579480619*\[Eta] - 
    33159.79299552468*\[Eta]^2 + 69666.01833764123*\[Eta]^3) + 
  402.63197312684605*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
 {d10 -> 402.63197312684605, f10 -> -7.054370805818657, 
  f11 -> 114.01273421891891, f12 -> -227.13304187017678, 
  f20 -> 8.147679830735438, f21 -> -200.00599891130184, 
  f22 -> 1289.2930113335296, f30 -> 6.394816915341885, 
  f31 -> -85.40883314492204, f32 -> 435.93415954200293, 
  f40 -> 7.0307031101928885, f41 -> -152.38348269204258, 
  f42 -> 1080.612172993494}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {d10, 402.63197312684605, 134.79940580321576, 
     2.9868972398485223, 0.003232550405491279}, {f10, -7.054370805818657, 
     2.3782520319680227, -2.966199843832829, 0.003446642567951448}, 
    {f11, 114.01273421891891, 122.89249168022037, 0.927743694184283, 
     0.3548481741156547}, {f12, -227.13304187017678, 1165.076742924624, 
     -0.19495114227412863, 0.8456626309676196}, {f20, 8.147679830735438, 
     2.447318311780553, 3.329227665855845, 0.0010666401808082505}, 
    {f21, -200.00599891130184, 152.75496864059193, -1.3093256519981622, 
     0.19218063988277578}, {f22, 1289.2930113335296, 1453.5514853554878, 
     0.8869950767641462, 0.376327346041053}, {f30, 6.394816915341885, 
     0.9134318082020465, 7.000869531715917, 5.552540341795446*^-11}, 
    {f31, -85.40883314492204, 62.64321968952104, -1.363417039676989, 
     0.17454344241469}, {f32, 435.93415954200293, 634.5009575040223, 
     0.6870504360732024, 0.49298165379896675}, {f40, 7.0307031101928885, 
     1.056024845589505, 6.657706151097361, 3.6342137188001824*^-10}, 
    {f41, -152.38348269204258, 87.13067427481602, -1.748907419348263, 
     0.08210132740260853}, {f42, 1080.612172993494, 871.9594780353299, 
     1.239291733405196, 0.2169356977044501}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   ItemSize -> {Automatic, Automatic}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"], 1549.1188211566327, 1551.259997627221, 1594.1279217631586, 
 0.9999756766886108, 15.07784594735358}


==> anc/ParspaceFits/PhaseFits/32/dphiS_p1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{3169.372056189274 + 426.8372805022653*\[Eta] - 12569.748101922158*\[Eta]^2 + 
  149846.7281073725*\[Eta]^3 - 817182.2896823225*\[Eta]^4 + 
  1.5674053633767858*^6*\[Eta]^5 + 
  S^5*(-61.01931672442576 - 14949.978871519907*\[Eta] + 
    141578.00190209807*\[Eta]^2 - 324588.1758876472*\[Eta]^3) + 
  S^2*(-42.88446003698396 - 1946.8401658264224*\[Eta] + 
    24075.31985882056*\[Eta]^2 - 61728.62378428906*\[Eta]^3) + 
  S^4*(-24.72321125342808 - 1246.4743873422667*\[Eta] + 
    8851.873422260202*\[Eta]^2 - 17627.229389471784*\[Eta]^3) + 
  S*(19.23408352151287 - 1403.9117194979838*\[Eta] + 
    4164.09550826528*\[Eta]^2 + 5239.455637618375*\[Eta]^3) + 
  S^3*(13.918237996338371 + 8258.408022796391*\[Eta] - 
    69558.07335097509*\[Eta]^2 + 142974.2777470088*\[Eta]^3) + 
  551.0586141675731*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
 {d10 -> 551.0586141675731, f11 -> -135.2696303846034, 
  f12 -> 401.2187180050395, f21 -> -183.60799201361087, 
  f22 -> 2270.561915639854, f31 -> -236.72386110426862, 
  f32 -> 1993.8534944221803, f41 -> 21.29808778450486, 
  f42 -> -151.24897801277945, f51 -> 692.7969449536978, 
  f52 -> -6560.865940571757}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {d10, 551.0586141675731, 182.77729217506777, 
     3.014918361082612, 0.0029874572333278933}, {f11, -135.2696303846034, 
     187.7984707010823, -0.7202914373030825, 0.4723900171779768}, 
    {f12, 401.2187180050395, 1799.838816606094, 0.2229192493812343, 
     0.8238809212440579}, {f21, -183.60799201361087, 196.98748586901914, 
     -0.9320794729858902, 0.3526910829292341}, {f22, 2270.561915639854, 
     1929.474995441574, 1.1767770616380648, 0.24102137623450626}, 
    {f31, -236.72386110426862, 328.9060969200198, -0.7197308390480607, 
     0.47273423043186313}, {f32, 1993.8534944221803, 3155.704375119841, 
     0.6318251830374516, 0.5283972405648756}, {f41, 21.29808778450486, 
     58.75947883709153, 0.36246216280360516, 0.7174820499217069}, 
    {f42, -151.24897801277945, 588.8387511385324, -0.25685975612225975, 
     0.797614993604528}, {f51, 692.7969449536978, 618.5146024287754, 
     1.1200979608779347, 0.2643401462421987}, {f52, -6560.865940571757, 
     5992.864097150345, -1.0947796970219135, 0.2752482650445124}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, ItemSize -> {Automatic, Automatic}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 1553.667167103825, 
 1555.317167103825, 1591.4371008255864, 0.9999571201593344, 
 ScientificForm[20.629045040825584]}


==> anc/ParspaceFits/PhaseFits/32/dphiS_p4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{3077.0657367004565 + 64.99844502520415*\[Eta] - 
  357.38692756785395*\[Eta]^2 + 
  S^2*(57.38106384558743 - 1644.6690499868596*\[Eta] + 
    11008.881935880598*\[Eta]^2 - 19906.416384606226*\[Eta]^3) + 
  S*(34.793450080444714 - 986.7751755509875*\[Eta] + 
    5700.682624203565*\[Eta]^2 - 9490.641676924794*\[Eta]^3) + 
  S^3*(-126.02362949830213 + 3169.3397351803583*\[Eta] - 
    26766.730897942085*\[Eta]^2 + 62863.79877094988*\[Eta]^3) + 
  S^4*(-169.30909412804587 + 4900.706039920717*\[Eta] - 
    41414.05689348732*\[Eta]^2 + 95314.99988114933*\[Eta]^3) + 
  390.5443469721231*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
 {d10 -> 390.5443469721231, f11 -> 253.08702545742904, 
  f12 -> -1462.1048889185215, f21 -> -70.79580191915785, 
  f22 -> 473.8841683013521, f31 -> -130.0907952618134, 
  f32 -> 1098.6847734940231, f41 -> -113.404817376016, 
  f42 -> 958.3422308026962}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {d10, 390.5443469721231, 156.3601816605682, 
     2.497722520046245, 0.01342251191149316}, {f11, 253.08702545742904, 
     198.72009168559157, 1.2735854905796595, 0.204499352132836}, 
    {f12, -1462.1048889185215, 1982.3387681502168, -0.737565603018932, 
     0.4617662686556989}, {f21, -70.79580191915785, 72.97115356649292, 
     -0.9701888823046653, 0.3332913538731329}, {f22, 473.8841683013521, 
     716.9326181012465, 0.6609884336918667, 0.5094889683576135}, 
    {f31, -130.0907952618134, 59.64248576987431, -2.1811766156722268, 
     0.030504222818995747}, {f32, 1098.6847734940231, 609.9316420107318, 
     1.8013244400176434, 0.07337329513504937}, {f41, -113.404817376016, 
     64.84199526667685, -1.7489408971703286, 0.0820545058627456}, 
    {f42, 958.3422308026962, 650.6332872042875, 1.472937597337828, 
     0.14256417966592072}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   ItemSize -> {Automatic, Automatic}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"], 1590.1473279585948, 1591.1818107172155, 1622.2966855346847, 
 0.9999684306321338, 17.238543746916097}


==> anc/ParspaceFits/PhaseFits/33/3Dfit_p1_lm_33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 264.69022097541*\[Eta] + 146.11633414603656*
       \[Eta]^2) + S^2*(9.997837297421023 - 48.37016933171186*\[Eta] + 
      308.9821522046684*\[Eta]^2), {f11 -> 5.665728315096688, 
    f21 -> -3.334652106283108}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 5.665728315096688, 0.2214139360777956, 
       25.58885143122151, 1.880127371509221*^-21}, {f21, -3.334652106283108, 
       0.949433815118308, -3.5122533589848812, 0.0014761065823261903}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 110.76438374399882, 111.19295517257025, 
   115.06634535745425, 0.9991821711703863, ScientificForm[1.309600290587882], 
   {0.2214139360777956, 0.949433815118308}, {{f21, -3.5122533589848812}, 
    {f11, 25.58885143122151}}, 2, 1.309600290587882, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 5.665728315096688, 0.2214139360777956, {5.212885969849105, 
        6.118570660344271}}, {f21, -3.334652106283108, 0.949433815118308, 
       {-5.276462288206212, -1.3928419243600034}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.04902413108946215, -0.01845342721866666}, 
   {-0.01845342721866666, 0.9014245692901056}}, 
   3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 46.71777505993825*f11*\[Eta] - 
      46.71777505993825*(22.370688274733517 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(9.997837297421023 + 14.505312035571391*f21*\[Eta] + 
      14.505312035571391*(6.293875046259508 - 4.5004500450045*f21)*\[Eta]^2), 
   1.8333324329084073, {}, {}, {0.3738523473161024, -1.2060902674572276, 
    -0.294754963915949, 0.1836984380840363, 0.03115729917931276, 
    0.15148140025385715, 0.0017873897176059472, -0.03440813236582585, 
    -0.005432953938139917, 0.8083449413246342, -1.4220306782067187, 
    -1.0404395992710533, 0.9569481953131458, -2.063171529808244, 
    -0.04079430129923978, 0.5127638801205876, 0.2136768152986832, 
    0.06794696417252233, 1.5313084834536212, 0.7162521165493452, 
    1.6062772654319062, 0.6145505644953637, -0.3992307808718749, 
    0.006874346941131648, -0.18479293542552, 0.058612640961484885, 
    -0.03998391845374272, 0.22978434103137602, -2.857758818245756, 
    -3.221013829077023, -4.191921855395492}}}, 
 {{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 176.28975294045637*\[Eta] - 
      251.72555620028942*\[Eta]^2) + 
    S^2*(9.997837297421023 - 103.36285093152463*\[Eta] + 
      556.473968585464*\[Eta]^2), {f11 -> 3.773504896461338, 
    f21 -> -7.125861937891981}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 3.773504896461338, 0.5045879561732879, 
       7.478388753229424, 3.972793264634761*^-13}, {f21, -7.125861937891981, 
       2.4214233804931555, -2.9428401473684884, 0.0034202562384260705}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3117.797447377219, 3117.824173435126, 3130.138493916716, 
   0.9715103064301186, ScientificForm[7.56332093695439], {0.5045879561732879, 
   2.4214233804931555}, {{f21, -2.9428401473684884}, 
    {f11, 7.478388753229424}}, 2, 7.56332093695439, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 3.773504896461338, 0.5045879561732879, {2.781863584761724, 
        4.765146208160952}}, {f21, -7.125861937891981, 2.4214233804931555, 
       {-11.884563424591201, -2.3671604511927615}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.25460900551513593, -0.23597887889644764}, 
   {-0.23597887889644764, 5.863291187598901}}, 3.4845963792706716 + 
    563.1328192071531*\[Eta] - 6330.310694310805*\[Eta]^2 + 
    43999.89007734047*\[Eta]^3 - 147011.49484776487*\[Eta]^4 + 
    189156.48682633752*\[Eta]^5 + S*(4.882213653619051 - 
      46.71777505993825*f11*\[Eta] - 46.71777505993825*
       (22.370688274733517 - 4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(9.997837297421023 + 14.505312035571391*f21*\[Eta] + 
      14.505312035571391*(6.293875046259508 - 4.5004500450045*f21)*\[Eta]^2), 
   57.45806281135206, {}, {}, {-4.9239422992188215, -3.7531992328836052, 
   -2.7721384262558315, -1.9526873981626744, -1.2895660108334708, 
   -0.7768513482182238, -0.4070320157955898, -0.17052822653718724, 
   -0.055366590065697, -0.1304390662667929, -0.28910915332106324, 
   -0.5085967645620668, -0.7780954543641361, -1.095495398288577, 
   -1.4711933480366426, -1.927626919250642, -2.472653999770243, 
   3.2480893651386857, 1.09574840863894, -2.752002967135411, 
   -2.625759368891913, -3.550139030959226, 3.476701669662681, 
   5.262520233280306, 6.768300639582655, -1.177435864631164, 
   1.3808200834285387, 5.668357334158635, 1.1837371127441756, 
   1.3652663329480248, 1.2303691509065473, 2.9389420486117004, 
   -0.8426603916508313, 2.335203498084379, -3.820179150810553, 
   0.3083998478453118, -1.9160887577849124, -4.0059791479213445, 
   5.305481055051239, -2.1648786172325316, 4.167239143266343, 
   5.619912913351179, 1.7728102224449458, 0.6448052363373407, 
   1.7054520088590408, -3.5732503531566984, -1.4353129005942904, 
   0.0028963949749645224, -1.6864293214516124, 1.5913270093859637, 
   2.671364725842139, 1.811986784204521, 1.3483924720773004, 
   6.344278079194034, 4.468611885563483, -3.4757262359490824, 
   -0.004706476840041773, -4.020473302390631, -2.992104099905397, 
   4.407371358139773, -0.5444712420264786, 5.716951334400058, 
   -0.148966669443638, 2.470880568416831, -0.20160747148819524, 
   0.9114924953930945, -0.23308167154332082, -7.236914112839564, 
   -1.75191525213803, 1.044167247709666, 6.320679019212577, 
   7.167206108464761, -15.194527271141041, 5.256101842345728, 
   1.15765530226372, -3.192179644082799, -7.423171209372896, 
   -11.213521552732715, 4.5686278729433525, 4.126729368972356, 
   -6.765174269955644, 5.8985533029755075, 1.9122927476084186, 
   -1.6820076613600463, -8.610129215109787, 2.750047798402413, 
   6.928827229980264, 3.2885830680390455, -3.1104282056671444, 
   -5.773909194941879, -7.512095851400925, -0.22134014889743625, 
   7.621091051936567, 1.3525501883887152, -0.8276004536195458, 
   -3.653816677612024, 6.41332634360317, 3.283946399226771, 
   -0.6476494906585479, -1.5160857172727713, 0.19734392701247216, 
   0.909417281612388, -6.643256224216955, 1.9218650570044815, 
   6.696493187068015, 2.694065619775749, 6.827853860977825, 
   6.828106459046857, -2.4690554410407586, 4.580391827212534, 
   -1.2237667868238677, -14.689815874688726, 5.58753122502965, 
   3.736910778239036, -14.26865980384187, -16.178051464007495, 
   -15.333966179255896, 1.4943579462363914, 1.498237729499266, 
   1.5103245188982442, 1.5251147740841589, 0.92667271890015, 
   1.7335322054855027, -1.0381653370181994, -0.5470351444085964, 
   -5.90167527143177, -5.153453731397349, -9.34268113978267, 
   -8.644996338604145, -11.328379896468562, -10.736449314453608, 
   -1.1609685111309744, 1.7036646540559133, 1.4016154890583152, 
   1.8800688910583006, -5.125142681087183, -4.9869003275701544, 
   -4.653955302799929, -9.61181806439538, 3.490735747324706, 
   3.956421011458829, -9.762516333039969, -9.286103624531847, 
   0.7366666310236951, 0.9526168656285279, -2.6236050962367727, 
   -2.0576279666548345, -5.567551201993041, -4.72039119408052, 
   7.261928289958206, 8.057685705526552, -10.456412942140702, 
   -9.635284918448093, 5.160181623473079, 5.663026558634442, 
   2.742217113397686, 2.758262166251228, -2.904737690660909, 
   -2.7457472540604613, -5.187005328008894, -4.6564830194345745, 
   9.153584929648844, 9.42317338590982, -4.841203792283295, 
   -4.570248917608808, 4.13140552920936, 4.532077754386108, 
   1.7319827699043344, 1.9004315043375755, -0.5730030720287687, 
   -0.4801343127363964, 7.747740050630767, 8.077411702886764, 
   -2.1292709119795745, -1.5890118642274729, 7.2748476993049564, 
   6.952362243816992, 2.7224612039252065, 2.8079564751782584, 
   8.757764522107351, -0.9259787866975273, -0.8897832646140955, 
   -0.9316524104047517, 8.017914346889057, 8.4775113986895, 
   6.145141101663114, 6.792882434436706, 3.4370031649188775, 
   4.014268857665201, 0.2553526865500544, 0.4348681430495276, 
   -0.9788205264596854, -0.7436032314901695, -0.1784744830431464, 
   -0.17180059877858866, -0.16095489483311098, 11.061842943737787, 
   -0.2284588944044117, -0.58021966601396, 5.467159700902126, 
   -8.143227634430858, 4.966610898358297, -13.924209728919728, 
   -12.038087437355301, -3.3241481740267673, 0.3325084616419218, 
   1.9425017828612, -7.435462504716355, 12.136046792935936, 2.2628016051925, 
   -1.7998089106898405, -0.3126849077202092, -14.011482407161083, 
   -0.8587162611089809, 9.355525795447718, -0.6253844650010478, 
   -18.73231174661347, -17.653570985401437, -22.37681877870223, 
   -33.57801558098495, -33.38210787747299, -17.142787378856745, 
   -8.473619752324126, -7.057850466053132, -6.786461042367364, 
   -12.900971381832669, -12.135728005927355, -10.990143246690259, 
   -11.632454325603987, -11.105996041852023, -3.0529208121629736, 
   -2.8628326415738883, -5.624164758744833, -5.409236207850263, 
   1.7827280903948264, -5.417739846722554, 6.476874879014922, 
   7.017258132744367, 17.43018577620157, 19.101676620387337, 
   7.78553464928391, 5.459245643892466, 5.7256681622894945, 
   3.6628731780260324, 1.557831689896119, 2.8549050403211353, 
   -2.4127684419675433, -2.350234627489243, -3.389958754499453, 
   -4.549982341106322, -4.172222717477169, -6.232713158992905, 
   2.2117534496828952, -6.195767756754833, -5.125774592871366, 
   5.248251615837361, -1.4362109597046455, 5.038938564588413, 
   6.248526585554558, 2.479602509004039, 2.735316712034617, 
   10.749531981175885, 9.911240697655778, 6.653152474373293, 
   4.508224392503621, 9.539211764018745, 10.200739783015017, 
   7.7339613252843264, 3.8624647629879334, 4.349669544369242, 
   4.4936093155113, 20.951336545520064, 13.1419952631068, 13.547087320694963, 
   1.4850187736509781, 4.328564586453773, -4.181896180744602, 
   11.887944383337057, 0.6656720398357905, -14.015101422380354, 
   -3.591740893525568, -1.6939105264322691, 18.388423339024868, 
   -0.7396020245527382, -5.462405294374918, -12.671984407946312, 
   0.6503377873640659, -12.386171130347094, -12.950653471661305, 
   -12.76797139818311, -7.513432227379347, 6.992679788634547, 
   3.25254659431436, -2.790107910934971, -5.111507836075912, 
   -3.2295890482601557, 8.167716438877392, -3.3443220526569135, 
   -11.672884762412426, -1.9240448025292984, 8.8288779590969, 
   10.89479699081214, -0.8256963789168843, 8.053137692532978, 
   2.331132116255361, 44.79488107260322, 22.087954276276022, 
   -14.640798352707854, 6.846523547401141, 5.344194552583055, 
   -7.465282668597425, -6.2371638412051595, 0.07173138978139093, 
   -1.911877988316789, -19.633625653543092, -5.552874936641487, 
   -9.212622915519944, -5.785374665237043, -3.3603370718713705, 
   -20.3798859928781, -10.121960580454228, 3.372545984940416, 
   -5.687194932195567, 5.284312656192341, -2.1951649991913342, 
   -3.842674428085868, 7.622444316256903, 6.853722066050032, 
   2.9010183771861335, 6.659943471831589, -3.60645283751046, 
   9.042247578295495, -0.6502174542898835, 6.9529313566801605, 
   4.24732887495508, 2.045270976746558, -0.7615338415061874, 
   0.8323184478672161, -0.1620315661858207, -0.43954675966020673, 
   -7.62086063403747, -2.9689689735542686, -2.521751727306608, 
   7.8343469143715225, -1.9768764553258684, 6.723734102521533, 
   1.809173298519049, 3.5054942588534743, -6.658346013458974, 
   -5.136256694054168, -5.960929508541923, -2.0538917283752482, 
   -4.716494582446813, -4.553557241765134, -2.8499712900103873, 
   2.132325698813915, 1.2389974762280502, -1.0541603384729044, 
   -1.811411020754825, 3.8077531064880006, 3.3076258747733647, 
   -0.44978601243866123, 5.0861512531414235, 4.66392772374526, 
   1.3935665580671959, -0.25904829013182606, 3.0265518836405434, 
   3.12377864116754, 2.689634122634132, 2.8843529378202106, 
   2.954724795973263, 3.480188150975124, -16.61729712471673, 
   -45.35452103326425, 22.512797292623183, 3.3565203472210996, 
   4.935232665147311, -19.169147591966816, -13.662515718993294, 
   0.4979884105141963, -1.9015810216813733, 1.9866251316067576, 
   -0.7287183212499997, 3.6797661834482653, 0.9327740877374282, 
   0.020916996671061838, -2.2423330402072565, -0.33014827543905767, 
   1.2118074461062633, 12.525040932471029, -0.5560105813974587, 
   -7.31272190777571, 0.0543210559727072, -1.0845332934169392, 
   -1.8928645889317295, -0.17555274861882708, 21.901204295467153, 
   1.4003938309151636, -1.496771645156855, 0.646713719844854, 
   -1.3836814811895124, 2.6728080036612027, 2.45639156349705, 
   -11.684112376180622, 0.1370064022158317, -5.761841529094795, 
   -1.1800214653097783, -0.7212992419280226, 6.668992325675276, 
   -1.7147988115237354, 2.6567833309284197, -1.4130974651315569, 
   1.418536909447937, 2.848345907277519, 1.6154130284162989, 
   4.687481052556052, 1.255016095673966, 5.509564355534565, 
   1.0021383164348094, 31.013879270138318, 1.4637623256964503, 
   5.6572330992304956, 0.8195631494971849, 0.735069738202526, 
   -1.7331108061038663, 2.6069297445337725, 1.66930427646804, 
   -0.1025673221103034, 1.1505481954422976, 5.228410616244105, 
   0.5519644544385756, 0.903278820549076, 0.8279602695081962, 
   0.3229987884186585, 1.6030285909953363, 1.1139515205208, 
   1.9035520255429788, 0.7436620486710126, 0.537095032539014, 
   -1.1494088551522736, -1.378361366991271, -0.7863606604167899, 
   0.36177798075482315, -1.5488651321551856, 1.4749611611420619, 
   1.3675127790907027, -1.2964122093982837, 0.7002363704917229, 
   -1.5248411907542732, 2.035270994531402, 0.07373980353571596, 
   2.862969238906487}}}, {{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 291.04600595622696*\[Eta] + 
      264.7292278490832*\[Eta]^2) + S^2*(9.997837297421023 - 
      89.19035783660534*\[Eta] + 492.6913713986085*\[Eta]^2) + 
    583.8671832722375*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 583.8671832722375, f11 -> 6.229877291519535, 
    f21 -> -6.148806562580918}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 583.8671832722375, 22.701068082011425, 
       25.71981111914731, 2.4948294335723388*^-90}, {f11, 6.229877291519535, 
       0.3351026774676485, 18.5909505068666, 1.2536823527593081*^-57}, 
      {f21, -6.148806562580918, 1.5418703705352497, -3.9878881390310412, 
       0.00007781110453184092}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2710.49414941624, 
   2710.5477208448115, 2726.948878135569, 0.9884810694440066, 
   ScientificForm[4.809220839560615], {22.701068082011425, 
   0.3351026774676485, 1.5418703705352497}, {{f21, -3.9878881390310412}, 
    {f11, 18.5909505068666}, {d10, 25.71981111914731}}, 3, 4.809220839560615, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 583.8671832722375, 22.701068082011425, {539.2536488861671, 
        628.480717658308}}, {f11, 6.229877291519535, 0.3351026774676485, 
       {5.571312911638492, 6.888441671400578}}, {f21, -6.148806562580918, 
       1.5418703705352497, {-9.178984990583876, -3.118628134577961}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{515.3384920641178, 2.1680671260247912, 
   0.8623780513815298}, {2.1680671260247912, 0.11229380444598686, 
   -0.0919952032069387}, {0.8623780513815297, -0.09199520320693871, 
   2.3773642395345083}}, 3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 46.71777505993825*f11*\[Eta] - 
      46.71777505993825*(22.370688274733517 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(9.997837297421023 + 14.505312035571391*f21*\[Eta] + 
      14.505312035571391*(6.293875046259508 - 4.5004500450045*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   23.283139193354508, {}, {}, {-5.471811488109053, -4.2346529181099895, 
   -3.188561895154046, -2.305465938068399, -1.5800849090823794, 
   -1.0064958921459954, -0.5771874927379024, -0.28257992382971775, 
   -0.1106997950441242, -0.07649114862404449, -0.1825986053712425, 
   -0.35090887364085166, -0.5706155078072044, -0.8396086834316083, 
   -1.1682851522153133, -1.579082529800628, -2.0798587040272203, 
   0.3984823169426157, -0.24185306681284757, -1.5888055889761183, 
   -1.4625619907326204, -1.399460036750522, 1.2755242318797642, 
   -0.6514082187125183, 1.2379040874317297, 0.5601398703697029, 
   0.6100186463927386, 0.9090512189170425, 0.11163442751424668, 
   0.2931636477180959, 0.41211814152380555, -0.4412212066120347, 
   -0.14173697604055846, -0.6202777919064921, 0.23786174686345163, 
   -1.0644246147773835, -0.984747540705353, 0.7932884938355915, 
   1.3278308614378176, 0.2969180881197886, 0.13715119811879362, 
   0.8460556780893498, 0.8975666450857034, 0.12178233074904199, 
   1.1824291032707421, -3.2921186981731836, -1.1541812456107756, 
   0.3338846584734334, 0.5293447127302144, 1.0400654472629327, 
   0.8350349848167937, -0.10102597035304939, -0.5643683655041656, 
   0.9837629772893308, -0.4057649632029694, 0.2621817179970094, 
   0.41009492703825856, 1.1909992523566437, 1.69196526904957, 
   -0.9591673024357945, 0.6271123169732498, 0.9872886960040006, 
   0.88571532892324, 3.505562566783709, 0.5096756655555268, 
   -0.14094015319484754, 0.2683428515889297, 0.41189422933685194, 
   2.198464116548955, 0.45788146247486594, 0.055124426778192515, 
   -1.448559603715303, -4.151134323663577, 0.7473764920255519, 
   0.3713607159146761, -0.24741604080598023, -0.7480522697930496, 
   -0.8180733850099102, 0.35675438574681095, 1.3981592617417746, 
   -0.18806306946075324, 0.029874568540826374, -1.1752357168346421, 
   -0.11966063439618324, 0.3897343248059073, 1.4254355202373503, 
   -0.479735339219836, -0.41998381525547757, 0.597435824304501, 
   1.6318489851071831, 0.37554188546325307, 1.0239265783671705, 
   -1.5072858026798883, -0.3897272892260908, 2.050785218941421, 
   1.9964397450622577, -0.4108817282080004, -0.7691816324592935, 
   1.7635384129702274, 1.9816778118197238, -10.849213312956003, 
   0.9303045993721355, 1.3006679753170474, -0.6056763744001863, 
   -1.9272203432850432, -0.793401228863658, -1.0909757582519504, 
   -1.0907231601829181, 2.152375917141253, -1.3116136828012586, 
   1.9103273270497194, -1.3752494700370406, -1.1108993585128815, 
   0.5915972421106517, -8.358263638316544, -2.0130430578299894, 
   -1.1689577730783896, 0.004585454139402145, 0.00846523740227667, 
   0.020552026801254897, 0.0353422819871696, -1.2388324325934974, 
   -0.43197294600814473, -1.0740150852044223, -0.5828848925948193, 
   -1.6792101782582023, -0.9309886382237806, -0.8632291589227279, 
   -0.16554435774420284, -0.7209324543929796, -0.1290018723780264, 
   -2.9448068612283436, -0.08017369604145586, -0.37158205791178034, 
   0.10687134408820498, -1.5896148564298471, -1.4513725029128182, 
   -1.1184274781425927, -0.7589989925980802, -0.04640301937752156, 
   0.4192822447566016, -0.544629880764262, -0.06821717225614066, 
   -0.308737247657902, -0.09278701305306924, -0.48212010502714975, 
   0.0838570245547885, -0.23992431483350174, 0.6072356930790193, 
   0.16606576305792942, 0.9618231786262754, 0.21896918807264854, 
   1.0400972117652572, -1.2008975593071796, -0.6980526241458165, 
   -0.4379489910217913, -0.4219039381682492, 0.27468143981727167, 
   0.4336718764177192, 1.1710859590061489, 1.7016082675804682, 
   -1.5237443192989915, -1.2541558630380152, 2.1764829251723583, 
   2.4474377998468455, -1.2440276901936755, -0.843355465016927, 
   -0.47000711055096644, -0.3015583761177254, 0.3977034125223611, 
   0.49057217181473334, -1.5448437957754066, -1.2151721435194105, 
   1.2614609622269732, 1.8017200099790749, -1.7107667398353712, 
   -2.022686089590195, -0.9811357575256565, -0.8956404862726046, 
   5.054167560656488, 0.6398089876039563, 0.6760045096873881, 
   0.6446931782191321, -2.780758424160503, -2.3211613723600593, 
   -2.5418036406703095, -1.8940623078967178, -1.0274814852373737, 
   -0.4502157924910506, 0.012000174897544014, 0.19151563139701722, 
   0.887895048512128, 1.123112343481644, 0.9161487941037265, 
   0.9228226783682842, 0.9336683823137619, -3.3650221640511404, 
   2.317341647843655, 1.1815146911753729, -1.8412926417660351, 
   -0.8261120471623116, -0.24617068022770638, -1.825402938269626, 
   -5.553818103939463, 4.900565983382641, -0.5022558162670094, 
   -0.22654540186441352, -1.4600710853686394, -3.4868066890414937, 
   -0.39085308819229425, 1.6732128873497558, 0.7911775130681011, 
   -0.4996038546920687, -0.4076913741529751, 0.24932207416760832, 
   0.2200855965334938, -2.1885053462362336, -1.1097645850242017, 
   -14.205851062072, -17.22646724452845, -17.030559541016487, 
   -1.7525293620037914, -2.705877834702804, -1.2901085484318102, 
   -1.0187191247460419, -1.3654875465900105, -0.6002441706846966, 
   -1.3772400506547129, 0.10490047675543224, 0.6313587605073963, 
   -0.16904985335234102, 0.02103831723674432, 0.14357715887648936, 
   0.3585057097710589, -0.13985254881231413, 0.35000207089875346, 
   -0.4540283253267674, 0.08635492840267744, 9.249605156375267, 
   10.930708903757079, 0.09521209245540518, -0.3084962737289274, 
   -0.04207375533189861, -0.1822881003882202, -1.3260392689145988, 
   -0.02896591848958252, 0.47110251684311777, 0.5336363313214179, 
   0.4552025239147426, 1.2177595765149718, 1.5955192001441247, 
   1.4576093978355296, 10.392334069509126, 0.7351354475867993, 
   1.8051286114702663, -0.5194903017840318, 0.48636967950242393, 
   -0.7288033530329798, 0.48078466793316466, -0.40426844980665066, 
   -0.14855424677607232, -0.9878228211835633, -1.8165012015076698, 
   -1.0371700824551837, -5.104678803531996, -1.9962720712239843, 
   -1.3347440522277125, -1.8789418707512766, -1.905277154633417, 
   -1.4180723732521088, -1.2741326021100505, 4.609401112259505, 
   -3.4018111372704922, -2.9871061764863, -0.12664251525664838, 
   -2.160424049068787, 0.8413105897684545, -2.120566605844104, 
   -0.969598455503494, -5.743393276720781, -3.187339679158626, 
   0.43154407951501383, 26.397180175144527, 14.26537095467981, 
   -1.2036984056621804, -1.8494256203059507, -0.2841477202678391, 
   -0.15782791775561122, -3.7231429061365375, -3.720331052312094, 
   0.963752219574026, 0.39234291568280355, -0.04893792651353834, 
   0.514008778597109, 1.499357711692216, 3.803076174284225, 
   -0.30889024433597, 1.4063982516818712, -7.488280122653496, 
   0.9727039141360017, -0.3827849132403003, -1.3158283456567261, 
   0.22325440583076173, -2.7002595679738235, -1.7844148002270686, 
   29.848721302417843, 14.190709097246739, -1.233192700988944, 
   -0.23232629385686465, -0.4197639469144505, 0.6420016550547842, 
   -1.3204824772722077, -0.31438471237545684, -0.5898102471027613, 
   -7.442767313904355, -1.2440662997525322, -5.053181354612747, 
   -1.625933104329846, 0.7991044890358268, -13.225386695446659, 
   -2.9614462648840316, 0.22573853377448927, 0.8045141510438469, 
   0.46299064078478125, 0.22787849774205426, 1.0116675586006387, 
   -0.516563651771591, -0.28055889659248834, -1.1931249006743911, 
   2.5658001939710644, -4.641480442444305, -0.7399317781122434, 
   -0.6452904055373061, -2.0182906838366748, -2.27195719375937, 
   -10.08135040923134, -2.617807969059209, 0.036872382443142726, 
   -1.2016749818548682, -2.159273646415759, 0.37991335809310556, 
   -0.6119911449619053, 0.2652943911387098, -1.7350354701853092, 
   0.5629668525992706, -0.3665625506236694, -0.23385587674307118, 
   -0.1887885476467659, -0.4356933669168015, -1.3612720467529869, 
   -0.11636437483370798, -0.532354970497039, 1.0034271998585496, 
   -0.009889857074455222, 0.52902033957551, -0.01783696346156205, 
   0.15444966325090093, 0.04932043818326548, 0.4144834962363362, 
   0.4568479225145765, -0.18557048307438606, -0.4953497931071773, 
   -0.6315030466979579, -1.0948942693507462, -2.0587787421692347, 
   -0.5211710427858485, 0.21159326690366953, -0.029506335964363473, 
   -0.13281090637944715, 0.06190790880663144, 0.1892966353033927, 
   0.2675677627809421, -13.215890474615165, -46.86494946144846, 
   24.110283210623116, 0.3838276031772736, 1.3509685373333298, 
   -22.197767098199574, -19.751770144322112, -0.9014661962778376, 
   3.187710714536003, -1.5288153104764035, -0.2691783173702902, 
   -0.16589438552682623, 1.531171329886675, 0.247313864515732, 
   -1.5067293283606489, 0.40545543640755, 3.5250079537537147, 
   14.83824144011848, 0.9506599663315853, -6.577118195929103, 
   0.7899247678193149, -1.0845332934169107, 0.5526716902131454, 
   2.554211410501267, 24.630968454587247, 1.400393830915192, 
   -0.3800674058735183, 1.3823174316914617, -1.0203125157706836, 
   2.3183048192514093, 2.209072188367543, -10.028918753618001, 
   0.7712330098084692, -4.6451372898114585, -0.06331722602644163, 
   0.395404997355314, 7.5940380786141475, -1.1664206955171323, 
   2.3022801465186262, -1.9415275738679156, 0.8901068007115782, 
   1.9787112856448061, 0.5785008182137688, 3.650568842353522, 
   -0.27043020872457646, 3.984118051136022, -0.4288053978572748, 
   29.730206511929026, -0.06168397870209219, 4.131786794831953, 
   -0.53716530775975, 1.4932894666708592, -1.3697418406850375, 
   2.252426560123979, 0.9691636886573747, -1.7864254340696846, 
   1.150548195442326, 5.228410616244133, -1.7433764352417427, 
   -1.3920620691312422, -1.3374009170510135, 0.3229987884186869, 
   1.6030285909953648, -1.1068934115401419, 1.4149288431746356, 
   -0.7226101288808309, -1.9420615141952169, -1.147614063955416, 
   -1.3783613669912427, -0.7863606604167614, 0.36177798075485157, 
   -2.249005719965851, 0.7748205733313966, 0.002694727505257788, 
   -3.290444600722651, -1.2937960208326444, -1.5248411907542447, 
   2.0352709945314302, -0.6264007842749493, 2.162828651095822}}}, 
 {{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 291.20163050543044*\[Eta] + 
      265.4296083585499*\[Eta]^2) + S^2*(9.997837297421023 - 
      80.24669831193991*\[Eta] + 452.440878488323*\[Eta]^2) + 
    580.4728600849534*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    212.09255761386078*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 580.4728600849534, d20 -> -212.09255761386078, 
    f11 -> 6.23320845506497, f21 -> -5.532228339187109}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 580.4728600849534, 22.609513450659552, 
       25.673832448969403, 4.703533392241294*^-90}, 
      {d20, -212.09255761386078, 84.66587939364736, -2.5050535012782786, 
       0.012597271342274048}, {f11, 6.23320845506497, 0.33315395196270814, 
       18.7096938767897, 3.8458394561536404*^-58}, {f21, -5.532228339187109, 
       1.5525265896021425, -3.5633710728296273, 0.00040541592221468245}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2706.2145639252512, 2706.3040493838644, 
   2726.7829748244126, 0.9886401902808697, ScientificForm[4.775888387082333], 
   {22.609513450659552, 84.66587939364736, 0.33315395196270814, 
   1.5525265896021425}, {{d20, -2.5050535012782786}, 
    {f21, -3.5633710728296273}, {f11, 18.7096938767897}, 
    {d10, 25.673832448969403}}, 4, 4.775888387082333, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 580.4728600849534, 22.609513450659552, {536.0389864254696, 
        624.9067337444371}}, {d20, -212.09255761386078, 84.66587939364736, 
       {-378.48415186272666, -45.70096336499492}}, {f11, 6.23320845506497, 
       0.33315395196270814, {5.578469880394896, 6.887947029735044}}, 
      {f21, -5.532228339187109, 1.5525265896021425, {-8.583367430964357, 
        -2.481089247409862}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{511.1900984755552, 114.72144505137257, 2.1410885098455097, 
   0.5188547969901017}, {114.72144505137257, 7168.311133499641, 
   -0.11258677342994232, -20.839130769852634}, {2.1410885098455097, 
   -0.11258677342994232, 0.11099155570837045, -0.09059960151032331}, 
   {0.5188547969901021, -20.839130769852634, -0.09059960151032331, 
   2.41033881142166}}, 3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 46.71777505993825*f11*\[Eta] - 
      46.71777505993825*(22.370688274733517 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(9.997837297421023 + 14.505312035571391*f21*\[Eta] + 
      14.505312035571391*(6.293875046259508 - 4.5004500450045*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   23.012762652705995, {}, {}, {-5.507955310993817, -4.263286075859921, 
   -3.2105580589727216, -2.3216987791593926, -1.591428098649268, 
   -1.0138231013923544, -0.5813723928673085, -0.2844961860457458, 
   -0.1112210905503499, -0.07684352432139363, -0.1841770279695183, 
   -0.3545870143436298, -0.5772670378180589, -0.8501072739541158, 
   -1.1835044744530485, -1.5998962549571676, -2.1071405033061446, 
   0.18260153953299607, -0.2985361907557369, -1.6346369945570665, 
   -1.5083933963135685, -1.5935903870398498, 0.988272688721004, 
   -1.0132193498125446, 0.9169918087626385, 0.6240070416056227, 
   0.46514346440905285, 0.7307922346708935, 0.01538209083297204, 
   0.19691131103682125, 0.3484634501840773, -0.30470974509035287, 
   -0.14777520241163344, -0.45617697004907143, 0.12941779933639097, 
   -1.0130888503376205, -1.1600694426202338, 0.4459173060504291, 
   1.0207291014747781, 0.4163058742190415, 0.1861087478396044, 
   0.6613696179552662, 0.7774496481007276, 0.06320558396685527, 
   1.1238523564885554, -3.3195469562221867, -1.1816095036597787, 
   0.2604903945882384, 0.6028559248180301, 0.8826738375323302, 
   0.6358601491693818, -0.07681016271330066, -0.5033534408038491, 
   0.7714996892303674, -0.21088012394797317, 0.49909915265343585, 
   0.25583985796324527, 1.2883129796449175, 1.4835498867125274, 
   -0.5778832130953937, 0.44091114868094294, 0.673490706366799, 
   0.7975556256346721, 3.417402863495141, 0.4710329944829681, 
   -0.1281348367861277, 0.17574510416162425, 0.9672426247784145, 
   1.9303638717838627, 0.2805296869209144, 0.17484046159128752, 
   -0.7820096388294857, -2.962180685839826, 0.48542017711653784, 
   0.18698399810256205, -0.18787383414639436, -0.27823830532575755, 
   0.22671618793419412, 0.1262044863123748, 1.2945309419658884, 
   0.19999753385663865, 0.058873528471124814, -1.2336293000460046, 
   -0.11651447873066445, 1.0319907710165026, 1.3986571669396, 
   -0.10653120912170522, -0.31611668132079274, 0.6599215237058402, 
   1.922393699724978, 0.7080001602746044, 1.000633318484521, 
   -0.7366266070853627, -0.3396235495630684, 1.9876224265608897, 
   1.9900816584576084, 0.08760264827293796, -0.5584090556831001, 
   1.6668802800245395, 1.7615831926305976, -9.624343244324823, 
   0.7984616150216901, 1.6659854644457681, -0.5154198436328983, 
   -1.1622088418850147, -0.6517249395880853, -0.49146200897892456, 
   -0.49120941090989234, 2.0847916561383073, -0.9541567130490769, 
   1.7512503806326496, 0.07443587023995946, -0.6991339356193578, 
   0.39850179138778685, -8.060671009003954, -0.4486561338458941, 
   0.39542915090570574, -0.12221595952945563, -0.1183361762665811, 
   -0.10624938686760288, -0.09145913168168818, -1.3358432600264365, 
   -0.5289837734410838, -1.1487261593489109, -0.6575959667393079, 
   -1.5421817302538585, -0.7939601902194369, -0.2916078346735489, 
   0.40607696650497616, 0.151555315764611, 0.7434858977795642, 
   -3.0125552289475763, -0.14792206376068862, -0.43936275138952396, 
   0.03909065061046135, -1.4997701288904892, -1.3615277753734603, 
   -1.0285827506032348, -0.16335280402515195, -0.054617899381469215, 
   0.41106736475265393, 0.06980357674246562, 0.546216285250587, 
   -0.33367348211959325, -0.11772324751476049, -0.45742804346065213, 
   0.10854908612128611, -0.04024894555982428, 0.8069110623526967, 
   0.4063348686681323, 1.2020922842364783, 0.9668204987077686, 
   1.7879485224003773, -0.9146614446246986, -0.4118165094633355, 
   -0.3575084395200463, -0.3414633866665042, 0.31959589999451765, 
   0.4785863365949652, 1.3862698910396105, 1.9167921996139299, 
   -0.647351660127029, -0.3777632038660528, 2.3512550804344485, 
   2.6222099551089357, -0.9705660278571457, -0.5698938026803972, 
   -0.4070548472461297, -0.23860611281288868, 0.3755012884744957, 
   0.46837004776686797, -0.808344553301886, -0.4786729010458899, 
   1.2332075018917834, 1.773466549643885, -0.992143396157708, 
   -1.3055402810880494, -0.8275240270890762, -0.7420287558360243, 
   5.207779291093068, 0.5767035651203116, 0.6128990872037434, 
   0.5815016611895985, -1.760698067877243, -1.3011010160767995, 
   -1.8462937911784536, -1.198552458404862, -0.8139326337563624, 
   -0.23666694101003927, -0.03355861753630052, 0.14595683896317269, 
   0.7963524419068371, 1.031569736876353, 0.8075690018419408, 
   0.8142428861064985, 0.8250885900519762, -1.6090494933414945, 
   2.132111263597679, 1.0462141609701199, -1.3450823564274792, 
   -0.40718568826997625, -0.19500036838570622, -0.6785379317468667, 
   -5.228458227323614, 5.310623436046768, -0.5901298651996569, 
   -0.17205244126378716, -1.190444179052136, -1.4558532235536106, 
   -0.33548383405767623, 1.6947165565299542, 0.7430458116074394, 
   0.8744646561167286, -0.4213791870858614, 0.9912196983980266, 
   0.21818173275231345, 0.013431755474719864, 1.0921725166867517, 
   -13.692759924910533, -15.076515560646513, -14.88060785713455, 
   0.14680612352382383, -2.4600819904151194, -1.0443127041441258, 
   -0.7729232804583575, -0.31524241056614954, 0.45000096533916434, 
   -0.6572172838149655, 1.1934199485569792, 1.7198782323089432, 
   -0.11598361213955144, 0.0741045584495339, 0.389373003164188, 
   0.6043015540587575, -0.09763928636411379, 0.5957979151864521, 
   -0.010386820238515782, 0.5299964334909291, 9.859076155508916, 
   11.538804199322044, 0.6365007738805346, 0.004361329431851857, 
   0.27078384782888065, -0.035788970219755356, -1.2394421482652689, 
   0.057631202159747374, 0.5241687580559073, 0.5867025725342074, 
   0.5569938148344917, 1.4635554208026704, 1.8413150444318234, 
   1.9094824007632134, 10.906689140641113, 1.0981910724292447, 
   2.1681842363127117, -0.2066326986232525, 0.5062290223262735, 
   -0.41594574987220057, 0.7936422710939439, -0.31767132915730656, 
   -0.06195712612672821, 0.23716732992469503, -0.5934609255668235, 
   -0.4958814010300401, -4.272886438570438, -0.8119034174539479, 
   -0.1503753984576761, -1.0471495057897187, -1.5924195514726378, 
   -1.1052147700913295, -0.9612749989492713, 6.946778136115938, 
   -1.007518557191922, -0.5955393791410657, -0.0955428190917047, 
   -1.768498200326711, 1.0320758408124249, -0.3309832475152774, 
   -0.920636009207989, -5.183837206525851, -3.1748035585147676, 
   0.46675430981219534, 26.90907437887695, 16.271637922155378, 
   -1.065003583496548, -0.8541397970883366, -0.20847527231535423, 
   1.1836786701610293, -2.9795572899649088, -2.966006594973809, 
   1.6310968744538243, 0.8943751188613192, 0.0865586031627501, 
   0.6095513927468303, 1.9214820838176543, 4.283446381011355, 
   0.4577427889366561, 1.6445427968955997, -7.294061808429451, 
   1.0881090882807278, 0.4641887051295299, 0.1637277153320582, 
   0.27716066474915024, -1.5874976398709109, -1.608768101662207, 
   32.01988794915637, 14.784970627172868, 0.40238558935028124, 
   0.3538664966374867, -0.05763814021170077, 1.3412059687737354, 
   -1.1235749634705314, -0.2046339896718763, -0.4905746442078538, 
   -5.79328882519566, -1.0850671975868096, -4.904495090203454, 
   -1.4772468399205536, 0.9477907534451191, -12.672273116186986, 
   -2.40722087364189, 0.48688894205270117, 1.3534770473261943, 
   0.8807198159459659, 0.3082968557166481, 1.3653595715865983, 
   0.3748368473834631, 0.3495290633970214, -1.0074074354420617, 
   2.751517659203394, -4.599988928784342, 0.46856127815376425, 
   -0.5563834619845629, -1.0963423599953543, -1.8142954591595881, 
   -8.302799118157544, -2.465525321691098, 0.051080293700984214, 
   -1.1031686274721615, -2.10854919352764, 1.27956714238276, 
   -0.46971700723000254, 0.434818129175639, -0.2109291640312705, 
   0.807903418770092, 0.5829507192097054, -0.1677457133919873, 
   0.12794575247025364, 0.17640130182400782, -1.2090611389328103, 
   0.3963313235698678, -0.3977953145833055, 1.6688312126270546, 
   0.47517829639971865, 0.869496800693895, 0.25332328832062956, 
   0.2271811407065769, 0.10228625759842913, 0.6461124319375031, 
   0.8450300401300908, 0.08505185635461032, -0.37418340742464906, 
   0.0979553033999423, -0.5297355512422399, -1.8936361307250955, 
   -0.41521094616552645, 0.4220853486686522, 0.25541107516433925, 
   0.07386784610089592, 0.2685866612869745, 0.39153279555610254, 
   0.5414215300919238, -13.074326326514537, -46.63119683753972, 
   24.310525965859107, 0.6247531836448488, 1.6679378169895074, 
   -22.050776181726274, -18.85799691452488, -0.8598770174985617, 
   3.804494993420242, -1.3206364074263206, -0.2671171154715637, 
   0.2894016654098266, 1.5381538697757406, 0.3388631125186663, 
   -1.494566162423439, 0.4176186023447599, 3.628635273739718, 
   14.941868760104484, 0.9973655722641581, -6.564955029991893, 
   0.8020879337565248, -1.0845332934169107, 0.6674832810803082, 
   2.694691815285779, 24.77144885937176, 1.400393830915192, 
   -0.35343042919589607, 1.3944805976286716, -1.0170283420593478, 
   2.3206154640545833, 2.210085105678445, -9.973244997566582, 
   0.780447478480113, -4.618500313133836, -0.036680249348819416, 
   0.4220419740329362, 7.61273879760725, -1.159396378007159, 
   2.3045907913218002, -1.9359635497202135, 0.8956708248592804, 
   1.994978182367504, 0.6022172081669055, 3.6742852323066586, 
   -0.21597311130832963, 4.038575148552269, -0.3813883819644843, 
   29.767719712906512, -0.007226881285845366, 4.1862438922482, 
   -0.4948993818191525, 1.5061632873703843, -1.3664576669737016, 
   2.254737204927153, 0.9793797967782893, -1.718924024908489, 
   1.150548195442326, 5.228410616244133, -1.6097107328143068, 
   -1.2583963667038063, -1.2200303546961209, 0.3229987884186869, 
   1.6030285909953648, -0.9827221123210563, 1.419620734778249, 
   -0.6726249251221077, -1.783129970559429, -1.1476115601979018, 
   -1.3783613669912427, -0.7863606604167614, 0.36177798075485157, 
   -2.238789611844936, 0.7850366814523113, 0.04550621780518327, 
   -3.1926584541855902, -1.1960098742955836, -1.5248411907542447, 
   2.0352709945314302, -0.6161846761540346, 2.1730447592167366}}}, 
 {{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 291.67508848647844*\[Eta] + 
      267.56038235066507*\[Eta]^2) + 
    S^2*(9.997837297421023 - 66.8370326847034*\[Eta] + 
      392.0913482127312*\[Eta]^2) + 578.7914375130766*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 875.4725880334938*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 578.7914375130766, 
    d30 -> -875.4725880334938, f11 -> 6.243342884207636, 
    f21 -> -4.6077624887212965}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 578.7914375130766, 22.497691453138433, 
       25.726703502831402, 2.7137512454430195*^-90}, 
      {d30, -875.4725880334938, 261.1887114438209, -3.3518775876414524, 
       0.0008706802989887325}, {f11, 6.243342884207636, 0.3313717311362937, 
       18.84090372705854, 9.650673458316835*^-59}, {f21, -4.6077624887212965, 
       1.592405238931085, -2.893586617320033, 0.003994476266205569}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2701.3063607774725, 2701.3958462360856, 
   2721.874771676634, 0.9887628774977298, ScientificForm[4.75002830994655], 
   {22.497691453138433, 261.1887114438209, 0.3313717311362937, 
   1.592405238931085}, {{f21, -2.893586617320033}, 
    {d30, -3.3518775876414524}, {f11, 18.84090372705854}, 
    {d10, 25.726703502831402}}, 4, 4.75002830994655, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 578.7914375130766, 22.497691453138433, {534.5773246423886, 
        623.0055503837647}}, {d30, -875.4725880334938, 261.1887114438209, 
       {-1388.7797952365554, -362.16538083043235}}, {f11, 6.243342884207636, 
       0.3313717311362937, {5.5921068605856865, 6.894578907829586}}, 
      {f21, -4.6077624887212965, 1.592405238931085, {-7.737274026232948, 
        -1.478250951209645}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{506.14612072061817, 395.5178731286697, 2.1136634523892996, 
   0.14695064580756334}, {395.5178731286697, 68219.54298568354, 
   -1.049280801901635, -120.08294020448747}, {2.1136634523892996, 
   -1.049280801901635, 0.10980722419626411, -0.0880978951832041}, 
   {0.14695064580756326, -120.08294020448747, -0.0880978951832041, 
   2.5357544449751654}}, 3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 46.71777505993825*f11*\[Eta] - 
      46.71777505993825*(22.370688274733517 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(9.997837297421023 + 14.505312035571391*f21*\[Eta] + 
      14.505312035571391*(6.293875046259508 - 4.5004500450045*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   22.764222239448085, {}, {}, {-5.563093197741895, -4.307061197947582, 
   -3.2442794995998474, -2.346675621525863, -1.608969425954963, 
   -1.0252379968371512, -0.5879699396510869, -0.28758546736838664, 
   -0.11211118961173039, -0.07726250845989302, -0.1863240794463943, 
   -0.3597712163587632, -0.5867974735713286, -0.8652930266454, 
   -1.2056546272822288, -1.6303198911241221, -2.1471467060107514, 
   -0.11803633097400024, -0.3780974835615929, -1.6965909866464983, 
   -1.5703473884030004, -1.8589677870474723, 0.7708259923846938, 
   -1.5668994680813668, 0.42584307112478825, 0.5484800908484644, 
   0.35635047557011035, 0.384075695608189, -0.06025164182447185, 
   0.12127757837937736, 0.2975506147931526, -0.3748694379352706, 
   -0.1544563719929819, -0.4771004236422911, -0.1322333441407011, 
   -1.0062250307390066, -1.2739394055211832, -0.06478002210065803, 
   0.6918178301870057, 0.3666119580079368, 0.014150681718035685, 
   0.309344560543785, 0.7237583413952748, 0.03389480880137086, 
   1.094541581323071, -3.316169898275973, -1.1782324457135651, 
   0.25583083755032376, 0.6076631646152038, 0.872309790070517, 
   0.5388194257565502, -0.10933841023641122, -0.36833220289891244, 
   0.3336622776488909, -0.37390518627504576, 0.6845381264270785, 
   0.2982925375144774, 1.0159622313843286, 1.0639393479434531, 
   -0.5088147921709698, 0.4355878083309257, 0.29552172516882536, 
   1.145040026408708, 3.764887264269177, 0.5682077083176935, 
   0.014370888089633382, 0.24670027571199427, 1.0802177899056176, 
   1.5420388554254032, 0.4904900312357512, -0.35385420719633487, 
   -0.8331069575380994, -2.1233116201771907, 0.08582529762325919, 
   0.3829346014599935, 0.3974134222167933, 0.4884242272821595, 
   0.967118387118731, -0.22753628124753789, 1.1337785792554484, 
   0.4758966394202133, -0.4940250517060605, -1.431136918467395, 
   0.02065038869800162, 1.0287571413318943, 1.3558183934157952, 
   -0.5017759684769132, -0.4102656614848641, 0.5461091271088812, 
   1.4878712660450653, 0.21643996038249824, 0.9683972763454882, 
   -0.6632600241127591, -0.16583089548587893, 1.8021633242469122, 
   1.4331004697381573, 0.43386575768828095, -0.22141429557520098, 
   1.5273333800836362, 1.4396506192249898, -8.771962314380865, 
   1.0480043752432842, 1.245470421101917, -0.2749717491839476, 
   -0.1616219283441751, -0.49017526447290294, -0.01795938958835208, 
   -0.017706791519319864, 1.505955926951394, -0.385039661887582, 
   1.3922820640389748, 1.028823696771866, -0.4958089133268757, 
   0.10551918528696547, -6.95496450102759, 0.23404550895309484, 
   1.0781307937046947, -0.1295705594792338, -0.12569077621635927, 
   -0.11360398681738104, -0.09881373163146634, -1.485514956286167, 
   -0.6786554697008143, -0.988012368285041, -0.496882175675438, 
   -0.9986590991161464, -0.2504375590817247, 0.3174407904401164, 
   1.0151255916186415, 0.674385870579556, 1.2663164525945092, 
   -3.1176491859295794, -0.2530160207426917, -0.5430038705211189, 
   -0.06455046852113355, -1.125826629734064, -0.987584276217035, 
   -0.6546392514468096, 0.1938737042417742, -0.39413335611112643, 
   0.07155190802299671, 0.16735498553553185, 0.6437676940436532, 
   -0.37317090842745415, -0.1572206738226214, -0.32785237611680174, 
   0.2381247534651365, 0.0799282145056992, 0.9270882224182202, 
   -0.4054549489364234, 0.3903024666319226, 0.49371864999123716, 
   1.3148466736838458, -1.254702693694206, -0.751857758532843, 
   -0.4382932635897703, -0.4222482107362282, 0.2219091231341963, 
   0.38089955973464384, 1.0124247363889296, 1.542947044963249, 
   -1.0517154749154827, -0.7821270186545064, 1.5122700081190885, 
   1.7832248827935757, -0.8082669532387428, -0.40759472806199426, 
   -0.25225921813997587, -0.08381048370673483, 0.344321871138348, 
   0.43719063043072026, -0.6433626232445633, -0.31369097098856713, 
   0.8935147552640217, 1.4337738030161233, -0.5647136969692852, 
   -0.8776387248223543, -0.41154725832880246, -0.32605198707575056, 
   5.623756059853342, 0.4869821341175715, 0.5231776562010033, 
   0.49027105249380654, -1.1536236839564822, -0.6940266321560387, 
   -1.1642693054860445, -0.5165279727124528, -0.21997007909403266, 
   0.35729561365229046, 0.1550591599980855, 0.3345746164975587, 
   0.6633167635905508, 0.8985340585600667, 0.8252570737563971, 
   0.8319309580209548, 0.8427766619664325, -0.816067037397147, 
   1.8627526894260313, 0.9442390043396074, -0.9279780131298203, 
   0.1433104976964117, -0.8709580313458645, 0.4645180046534776, 
   -4.237375751943219, 4.566800341635222, -0.5618671360962963, 
   -0.058783790606227626, -0.1224740870376877, -0.5641103644453196, 
   -0.5028441491720415, 1.0646569389940552, 0.5794687464845953, 
   0.8398321307213905, -0.3247653364260117, 1.076915696004832, 
   0.09274398404663486, 0.5722977606044353, 1.6510385218164672, 
   -12.425455000055976, -14.590373092334488, -14.394465388822525, 
   0.5798405064905907, -1.8335073798630361, -0.4177380935920425, 
   -0.14634866990627415, -0.08172565589985226, 0.6835177200054616, 
   -0.4996667490532687, 0.49918546808660835, 1.0256437518385724, 
   0.036507550117569565, 0.2265957207066549, 0.4394472110689591, 
   0.6543757619635286, -0.27686008124662465, 0.45370532220879056, 
   -1.024490606453206, -0.48410735272376115, 8.857052878954946, 
   10.539162121200846, -0.2476925809216297, -0.4888449422634622, 
   -0.2224224238664334, -0.25130065507909194, -1.3585912258081976, 
   -0.06151787538318132, 0.38840971898936516, 0.45094353346766525, 
   0.31933551461032295, 0.9371292260601436, 1.3148888496892965, 
   0.9809958152314415, 9.857548939898528, 0.04416801201948317, 
   1.1141611759029502, -0.31550536855371547, 0.31593491976133947, 
   -0.3326516189202451, 0.8769364020458994, -0.14857020537658627, 
   0.10714399765399207, -0.3894646071445962, -1.2178519399983045, 
   -0.35518515112590165, -4.059969365396739, -0.5119468166932819, 
   0.14958120230298988, -0.5139544311453079, -0.9326250178733702, 
   -0.44542023649206186, -0.3014804653500036, 7.529165387232794, 
   -0.35336673945511876, 0.060668127429572394, 0.0009084392522709095, 
   -0.6723899099609625, 0.5935003002678059, -0.23706913573461463, 
   -0.5757150856791426, -4.9919047593569985, -3.1552011827416067, 
   0.3409009598427204, 28.037566058411173, 16.3526429366664, 
   -0.29028446461327917, -0.08899621102672484, -0.5593272802103684, 
   0.8119599924291521, -3.0365307671672284, -3.7994214113818465, 
   0.7533217798299532, -0.004933961251651908, -0.13313380787025864, 
   0.36931954573280024, 0.9810941317425979, 3.220730032230602, 
   -0.3704981805891805, 0.7684855546992893, -8.12523482741948, 
   0.40332612329305206, 0.45659508524111914, -0.14154633102982928, 
   -0.08940445569994537, -0.767993605284353, -0.8232783044734902, 
   32.18292665391347, 15.949397132534983, 0.45530154160832836, 
   -0.2680689951315074, 0.03934088319423523, 0.6420276728902223, 
   -0.35545943635816, -0.5291776062519062, -0.45714636013444476, 
   -6.147665196539847, -0.4069412226948117, -4.6078018828904135, 
   -1.1805536326075128, 1.24448396075816, -12.799766091757519, 
   -2.536217299932545, -0.22953010317226585, 0.48905334891482255, 
   0.06213235478715262, 0.09034750533426461, 0.5112988168473329, 
   -0.3569892584656458, 0.25723069669083287, -0.6976460861355491, 
   3.0612790085099064, -4.540086963697178, -0.07433505645185079, 
   -0.7971590113527434, -0.6223700771257015, -1.0275791130918677, 
   -8.59472539878292, -2.2393268241000417, 0.040417448765175834, 
   -1.115055825236528, -1.9520980686310772, 0.6231849584897731, 
   -0.28876651960950994, 0.0820606013648586, -0.7266747976703272, 
   0.19133197323334272, 0.06268816126943477, -0.11897250578093832, 
   -0.17781515286822014, 0.14258741422981558, -0.7315238543256726, 
   0.5001911289918581, -0.430704631792139, 1.0688129930590549, 
   -0.16932170258220935, 0.23463593189924836, -0.2914068063596602, 
   0.09429495882723415, -0.04378529144391763, 0.07501160293120535, 
   0.23793483882823097, -0.09127333685613337, -0.6554014280508476, 
   -0.471507382341656, -0.4071106459899596, -1.4237044806137042, 
   -0.6322083250163324, 0.238773290715109, -0.0469899004896277, 
   -0.08725710454324087, 0.10746171064283772, 0.23380552676196942, 
   0.31521253930785065, -12.669898587654487, -47.08758202839205, 
   23.830102032733684, 0.4450648422357162, 1.4943133470621603, 
   -21.65905427455702, -19.369573188289568, -0.7838198230440554, 
   3.4579117234284595, -1.0221259867444417, -0.261676104648501, 
   0.01829188812533289, 1.5494093187694915, 0.2343635122153529, 
   -1.4748272171578094, 0.4373575476103895, 3.7885151260363727, 
   15.101748612401138, 1.070397801628701, -6.545216084726263, 
   0.8218268790221543, -1.0845332934169107, 0.8443725956898049, 
   2.910578356110932, 24.987335400196912, 1.400393830915192, 
   -0.3112391342349383, 1.4142195428943012, -1.0113531617806757, 
   2.323328868484225, 2.211081836635259, -9.886484735805567, 
   0.795562512176275, -4.5763090181728785, 0.005511045612138332, 
   0.46423326899389394, 7.642655344632033, -1.1477378883235474, 
   2.307304195751442, -1.9287477238101474, 0.9028866507693465, 
   2.0174902897696825, 0.6355231755807154, 3.7075911997204685, 
   -0.13770268679704145, 4.116845573063557, -0.3134519334236643, 
   29.82114861941986, 0.07104354322544282, 4.264514316759488, 
   -0.4345134706907743, 1.527012815528991, -1.3607824866950295, 
   2.2574506093567948, 0.9931951903458582, -1.6214711556772272, 
   1.150548195442326, 5.228410616244133, -1.4145566229324231, 
   -1.0632422568219226, -1.0489816340331402, 0.3229987884186869, 
   1.6030285909953648, -0.8016156604254547, 1.4256153014538597, 
   -0.6009204834586228, -1.5505629620806758, -1.1476040509009806, 
   -1.3783613669912427, -0.7863606604167614, 0.36177798075485157, 
   -2.2249742182773673, 0.7988520750198802, 0.10669134377354794, 
   -3.0505492569831745, -1.0539006770931678, -1.5248411907542447, 
   2.0352709945314302, -0.6023692825864657, 2.1868601527843055}}}, 
 {{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5 + 
    S*(4.882213653619051 - 291.76282857928874*\[Eta] + 
      267.95525225530196*\[Eta]^2) + 
    S^2*(9.997837297421023 - 64.97226499494775*\[Eta] + 
      383.6990543794475*\[Eta]^2) + 578.8684290431943*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 1077.0644255658328*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) + 77.84097657878806*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 578.8684290431943, 
    d20 -> 77.84097657878806, d30 -> -1077.0644255658328, 
    f11 -> 6.245220972209425, f21 -> -4.479204917179045}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 578.8684290431943, 22.516845795626093, 
       25.7082379253865, 3.84366468743828*^-90}, {d20, 77.84097657878806, 
       153.140800951759, 0.5082967837115389, 0.6114959756847576}, 
      {d30, -1077.0644255658328, 475.0013721326105, -2.2674975037022396, 
       0.02383649512714369}, {f11, 6.245220972209425, 0.33166693571218164, 
       18.829796701920827, 1.1650155577363595*^-58}, 
      {f21, -4.479204917179045, 1.6136687575163327, -2.77578957658769, 
       0.0057378994437261585}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2703.0552369213087, 2703.1897660692907, 2727.7373300003023, 
   0.9887693687930286, ScientificForm[4.748656148584675], 
   {22.516845795626093, 153.140800951759, 475.0013721326105, 
   0.33166693571218164, 1.6136687575163327}, {{d20, 0.5082967837115389}, 
    {d30, -2.2674975037022396}, {f21, -2.77578957658769}, 
    {f11, 18.829796701920827}, {d10, 25.7082379253865}}, 5, 
   4.748656148584675, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 578.8684290431943, 22.516845795626093, 
       {534.6164044925779, 623.1204535938107}}, {d20, 77.84097657878806, 
       153.140800951759, {-223.12437820170652, 378.80633135928264}}, 
      {d30, -1077.0644255658328, 475.0013721326105, {-2010.5776081836152, 
        -143.55124294805034}}, {f11, 6.245220972209425, 0.33166693571218164, 
       {5.593400840962882, 6.897041103455967}}, {f21, -4.479204917179045, 
       1.6136687575163327, {-7.650524298335283, -1.3078855360228068}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{507.0083445840043, 23.196181771067906, 
   336.10045659751705, 2.1177279443716226, 0.185503763662961}, 
   {23.196181771067916, 23452.104916146265, -60736.04330055768, 
   0.5658345873291717, 38.7321149872463}, {336.10045659751705, 
   -60736.04330055768, 225626.30352786274, -2.516413851431371, 
   -220.59013054016944}, {2.1177279443716226, 0.5658345873291718, 
   -2.516413851431371, 0.11000295624470845, -0.0873094781802984}, 
   {0.185503763662961, 38.7321149872463, -220.59013054016944, 
   -0.08730947818029842, 2.6039268589843045}}, 3.4845963792706716 + 
    563.1328192071531*\[Eta] - 6330.310694310805*\[Eta]^2 + 
    43999.89007734047*\[Eta]^3 - 147011.49484776487*\[Eta]^4 + 
    189156.48682633752*\[Eta]^5 + S*(4.882213653619051 - 
      46.71777505993825*f11*\[Eta] - 46.71777505993825*
       (22.370688274733517 - 4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(9.997837297421023 + 14.505312035571391*f21*\[Eta] + 
      14.505312035571391*(6.293875046259508 - 4.5004500450045*f21)*
       \[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   22.801969392183324, {}, {}, {-5.570847004090097, -4.313225609985783, 
   -3.2490364823958737, -2.3502071401475426, -1.6114574454701236, 
   -1.0268644823136235, -0.5889168561566986, -0.2880347799709648, 
   -0.11224486337910555, -0.0773107997603466, -0.1866026271151311, 
   -0.3604619854636093, -0.5880824291801137, -0.8673541338259554, 
   -1.208673851102379, -1.6344791966516965, -2.152628058313578, 
   -0.15774186426301284, -0.3886664715370607, -1.704589556009097, 
   -1.578345957765599, -1.8935283468472832, 0.760036384083385, 
   -1.64491643848649, 0.35663213938281757, 0.5223550788876707, 
   0.3511104897406909, 0.3286150972250681, -0.06450523917527562, 
   0.11702398102857359, 0.29453174828172024, -0.40969250377379396, 
   -0.1551691055809563, -0.5043588290937251, -0.17765330634377818, 
   -1.0116645812017673, -1.2761849230728224, -0.13487413587068886, 
   0.6580761611491965, 0.33884309719565664, -0.03214030771668064, 
   0.25354047824553305, 0.7278207870282429, 0.035155770726269964, 
   1.09580254324797, -3.311641519545862, -1.1737040669834542, 
   0.26479440839113266, 0.5987176077190952, 0.891446267757857, 
   0.5437109530537398, -0.12014002988637884, -0.34558502287817916, 
   0.26186962906711386, -0.4380944530780013, 0.6948405172514001, 
   0.3291620124686645, 0.9399415853799447, 0.995817541065696, 
   -0.5450504521395843, 0.45982463700729426, 0.25139941375945796, 
   1.2371096275662765, 3.8569568654267457, 0.5958680738199007, 
   0.04543405488405128, 0.2757014062886789, 1.0302894492270127, 
   1.489282828444228, 0.5630893027219912, -0.49196568846927136, 
   -0.9360222413554311, -2.092735227110161, 0.029634031537398187, 
   0.4532685476137104, 0.5240430854136875, 0.6007147129124704, 
   0.994735308637388, -0.2774636510944646, 1.1109336795527653, 
   0.4863604429549966, -0.6253045107490109, -1.4686310692961726, 
   0.0518046057171091, 0.9401853394259234, 1.3496159503287615, 
   -0.6438223913182597, -0.44614860934586176, 0.511357180360136, 
   1.34808401792543, 0.05778724621792364, 0.9641597059039242, 
   -0.7517521815938082, -0.1326638833462752, 1.7680957199289438, 
   1.305715924588334, 0.4454318037333813, -0.17263846007950434, 
   1.508418225671896, 1.3956178673144688, -8.74318608994589, 
   1.1234949127502496, 1.0986835847676382, -0.2319470440821263, 
   -0.03583417665860722, -0.4723497496685489, 0.009090075891290184, 
   0.0093426739603224, 1.381911566939408, -0.30287266366915944, 
   1.3313771911575163, 1.0503456610484605, -0.5052980595169103, 
   0.06446055637591996, -6.74105271005385, 0.17732210158045092, 
   1.0214073863320507, -0.11392425182410193, -0.1100444685612274, 
   -0.09795767916224918, -0.08316742397633448, -1.5067132799074017, 
   -0.699853793322049, -0.9407888167067497, -0.44965862409714674, 
   -0.8922425008821477, -0.1440209608477261, 0.37951616367203655, 
   1.0772009648505616, 0.6754652794387681, 1.2673958614537213, 
   -3.1325843375262963, -0.26795117233940857, -0.5576000620361299, 
   -0.07914666003614457, -1.0520061179058757, -0.9137637643888468, 
   -0.5808187396186213, 0.194677580029591, -0.47118895824492313, 
   -0.005503694110799984, 0.1057953166441905, 0.5822080251523118, 
   -0.37885585768032115, -0.1629056230754884, -0.3013920530600487, 
   0.26458507652188956, 0.08029578206456023, 0.9274557899770812, 
   -0.6252390805274857, 0.17051833504086034, 0.2825121560851471, 
   1.1036401797777557, -1.3721449166924486, -0.8692999815310856, 
   -0.46789536118514263, -0.45185030833160056, 0.19327319292206369, 
   0.3522636295225112, 0.8969148481571523, 1.4274371567314716, 
   -1.2646716723778937, -0.9950832161169174, 1.2951802946809359, 
   1.566135169355423, -0.8082902470561066, -0.40761802187935814, 
   -0.2252235890762293, -0.05677485464298826, 0.34017839527571425, 
   0.4330471545680865, -0.7060875522263714, -0.3764158999703753, 
   0.8191585625726887, 1.3594176103247904, -0.5645612568085241, 
   -0.8771755820767098, -0.3367679031556108, -0.2512726319025589, 
   5.698535415026534, 0.47495184436166227, 0.5111473664450941, 
   0.47790502321413086, -1.1533259978497554, -0.6937289460493119, 
   -1.1023315434177796, -0.4545902106441879, -0.11240286884604345, 
   0.46486282390027966, 0.20472154676800258, 0.3842370032674758, 
   0.6452013867497719, 0.8804186817192878, 0.844178096860972, 
   0.8508519811255297, 0.8616976850710074, -0.873595433729534, 
   1.82605834789603, 0.9392596222272367, -0.899788640815455, 
   0.21278392959241188, -1.0336057359350121, 0.5708939153259323, 
   -4.053655125499404, 4.339448460107235, -0.5433425922156658, 
   -0.040153633715178216, 0.0865725321553299, -0.6365006078007127, 
   -0.548953218444268, 0.9166348581303225, 0.54838436822285, 
   0.6439564744372959, -0.3006466427029011, 0.9951956711110839, 
   0.06412024653959136, 0.3998755448595759, 1.4786163060716078, 
   -12.20380150240807, -14.772432192593442, -14.576524489081478, 
   0.41982363691870006, -1.72284041985138, -0.3070711335803864, 
   -0.03568170989461805, -0.1715734091649992, 0.5936699667403147, 
   -0.5618497548923784, 0.1904739322293807, 0.7169322159813447, 
   0.06436443065599207, 0.2544526012450774, 0.4173655538236787, 
   0.6322941047182482, -0.32390116542265446, 0.38737412587786224, 
   -1.3186715719518602, -0.7782883182224154, 8.5429768164041, 
   10.22582249295671, -0.5253125955896181, -0.6451963410497186, 
   -0.3787738226526898, -0.3209591794601039, -1.397869216040263, 
   -0.10079586561524678, 0.3498922908993123, 0.4124261053776124, 
   0.2506910730853562, 0.7822989515579266, 1.1600585751870796, 
   0.7054039662754796, 9.545630338623862, -0.2481850691311962, 
   0.8218080947522708, -0.3833576891686761, 0.26940087701333937, 
   -0.3562544004495365, 0.853333620516608, -0.12147388698019057, 
   0.13424031605038778, -0.701271630919841, -1.5288763135081922, 
   -0.39680762400377745, -4.124687578375905, -0.6048368185264508, 
   0.05669120046982101, -0.5049234123150512, -0.8234791821457357, 
   -0.3362744007644274, -0.19233462962236914, 7.343638199971338, 
   -0.5301520466880021, -0.11527107892852939, 0.01886509662774216, 
   -0.4735881326382838, 0.4664243880889103, -0.4601656064658215, 
   -0.5029869298926108, -5.024227289079491, -3.1524017040054417, 
   0.3071062497711381, 28.227419221150498, 16.09694291213279, 
   -0.13085897866403684, -0.048912649071297665, -0.6504647221493656, 
   0.5429175273992257, -3.151333594104834, -4.094481029893149, 
   0.45994178737515057, -0.2806663780411398, -0.20225043035105017, 
   0.30093699638571536, 0.7068298612205375, 2.9103326595986907, 
   -0.6660496081352889, 0.5341933298733927, -8.343184909175086, 
   0.229862267926773, 0.33902468568493305, -0.41416680879881085, 
   -0.18118361784319958, -0.7314572717581846, -0.6664257849080535, 
   31.923566542906784, 16.136261317772778, 0.24382444239306977, 
   -0.49144040246883947, 0.01215194900602512, 0.3854157645458258, 
   -0.20551499711794463, -0.6189172438930228, -0.46301921078189423, 
   -6.454828816586257, -0.2725344502498359, -4.559815965572753, 
   -1.1325677152898521, 1.2924698780758206, -12.904760536173235, 
   -2.641709976318566, -0.43020903327381177, 0.21493618737045495, 
   -0.18348433294919175, 0.029164074074955693, 0.26627077091035645, 
   -0.6474012778180764, 0.14981430159549092, -0.6517149541750769, 
   3.1072101404703787, -4.531967435999544, -0.36460464978552665, 
   -0.8647593431605287, -0.6393047077366987, -0.9090091183016291, 
   -8.905159299014414, -2.2080652608134006, 0.036019253155579634, 
   -1.1312635812367802, -1.9230091075464237, 0.3490165130166858, 
   -0.26655540591295335, -0.02234958234027573, -1.0538519415193193, 
   0.015861789421819594, -0.1869546997970346, -0.11678210403767508, 
   -0.2915343299300588, 0.05109856840069682, -0.6423776271458337, 
   0.4539964939173089, -0.456683286017352, 0.8396564284612538, 
   -0.3840603761140642, 0.0418894323145409, -0.4539203811519883, 
   0.053749873624667543, -0.08466361062845351, -0.08816843982500089, 
   0.04505818960942065, -0.16888211805689224, -0.7367257085063343, 
   -0.7023873317696925, -0.456158517474762, -1.338077957807993, 
   -0.6966653278612718, 0.16777835511025785, -0.15558450691600711, 
   -0.15262163225401082, 0.04209718293206777, 0.16983088575324246, 
   0.22567530948103354, -12.596131103601238, -47.224637334938066, 
   23.692093817262215, 0.37074261008995535, 1.4109886057181171, 
   -21.588954614470353, -19.609593558622098, -0.7719936458795793, 
   3.293761333521495, -0.9818571184917779, -0.26070508817866767, 
   -0.10639632708581814, 1.5510462219040093, 0.197781610064375, 
   -1.4719452903046886, 0.4402394744635103, 3.8111592527095866, 
   15.124392739074352, 1.0808277707061933, -6.542334157873142, 
   0.8247088058752752, -1.0845332934169107, 0.86940400308481, 
   2.9410793548462664, 25.017836398932246, 1.400393830915192, 
   -0.3051664506910612, 1.417101469747422, -1.0104954627755305, 
   2.3236376983219102, 2.211172835896747, -9.874120038935672, 
   0.7977829360929576, -4.570236334629001, 0.011583729156015465, 
   0.4703059525377711, 7.646986833725165, -1.1460138914997842, 
   2.307613025589127, -1.9278470307375386, 0.9037873438419552, 
   2.0204496059442008, 0.6399492516222764, 3.7120172757620296, 
   -0.12712653789018447, 4.127421721970414, -0.3042926347671546, 
   29.82832164565701, 0.0816196921322998, 4.275090465666345, 
   -0.42638840576247716, 1.5300532916701641, -1.3599247876898843, 
   2.25775943919448, 0.9949793788640662, -1.6082617180605183, 
   1.150548195442326, 5.228410616244133, -1.3878977083692412, 
   -1.0365833422587407, -1.025645052542309, 0.3229987884186869, 
   1.6030285909953648, -0.7768931086649324, 1.4263540419501552, 
   -0.591244737190614, -1.5187441677803228, -1.1476026641464543, 
   -1.3783613669912427, -0.7863606604167614, 0.36177798075485157, 
   -2.2231900297591594, 0.8006362635380881, 0.11492583618126773, 
   -3.0311983453146425, -1.0345497654246358, -1.5248411907542447, 
   2.0352709945314302, -0.6005850940682578, 2.1886443413025134}}}, 
 {3.4845963792706716 + b1*S + b2*S^2 + 563.1328192071531*\[Eta] - 
   6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
   147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
  {a0 -> 3.4845963792706716, a1 -> 563.1328192071531, 
   a2 -> -6330.310694310805, a3 -> 43999.89007734047, 
   a4 -> -147011.49484776487, a5 -> 189156.48682633752}, 
  {{0.26699246577773655, -14.859185978801088, 274.53409836069807, 
  -2238.2420904086457, 8324.942983190516, -11542.167223682249}, 
  {-14.859185978801088, 1376.3029447312733, -30641.195081423113, 
  275755.97316156066, -1.0907339652807694*^6, 1.577293495414472*^6}, 
  {274.53409836069807, -30641.195081423113, 723602.4831822518, 
  -6.738016946405741*^6, 2.7284943287863784*^7, -4.015280765933317*^7}, 
  {-2238.242090408646, 275755.97316156066, -6.738016946405741*^6, 
  6.41633317420978*^7, -2.6421150107291403*^8, 3.939782129758809*^8}, 
  {8324.942983190516, -1.0907339652807696*^6, 2.7284943287863784*^7, 
  -2.6421150107291403*^8, 1.102404300256544*^9, -1.661586284661032*^9}, 
  {-11542.167223682249, 1.5772934954144722*^6, -4.015280765933317*^7, 
  3.939782129758809*^8, -1.661586284661032*^9, 2.52691107037913*^9}}, 
  42.86485073387212 + b0 + b1*S + b2*S^2, {b0 -> -0.23357216698548558, 
   b1 -> -46.71777505993825, b2 -> 14.505312035571391}, 
  {{0.15164492639230967, -0.004632503206888413, -0.2877784023921575}, 
  {-0.004632503206888411, 0.16713153890724267, 0.02774689113454833}, 
  {-0.28777840239215746, 0.02774689113454833, 0.8624404501271989}}, 
  {f12 -> 20.25405060758101 - 20.25405060758101*f10 - 4.5004500450045*f11, 
   f22 -> 20.254050607581007 - 20.254050607581007*f20 - 4.5004500450045*f21}, 
  {}}, {{3.4845963792706716 + 563.1328192071531*\[Eta] - 
    6330.310694310805*\[Eta]^2 + 43999.89007734047*\[Eta]^3 - 
    147011.49484776487*\[Eta]^4 + 189156.48682633752*\[Eta]^5, 
   {a0 -> 3.4845963792706716, a1 -> 563.1328192071531, 
    a2 -> -6330.310694310805, a3 -> 43999.89007734047, 
    a4 -> -147011.49484776487, a5 -> 189156.48682633752}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.4845963792706716, 0.5167131368348753, 
       6.743773538670907, 1.073638985074535*^-8}, {a1, 563.1328192071531, 
       37.09855717856522, 15.17937251566537, 3.941271170569996*^-21}, 
      {a2, -6330.310694310805, 850.6482723089796, -7.441748723156704, 
       7.899593565273982*^-10}, {a3, 43999.89007734047, 8010.201729176225, 
       5.492981520936732, 1.0928273470487232*^-6}, {a4, -147011.49484776487, 
       33202.47430925208, -4.427727086797239, 0.00004676235828092234}, 
      {a5, 189156.48682633752, 50268.39036988482, 3.762931047413423, 
       0.0004154757816411707}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 68.48767814340154, 
   70.0725838037789, 83.14809007895624, 0.9998811011181963, 
   ScientificForm[0.3800111036696795], {0.5167131368348753, 
   37.09855717856522, 850.6482723089796, 8010.201729176225, 
   33202.47430925208, 50268.39036988482}, {{a5, 3.762931047413423}, 
    {a4, -4.427727086797239}, {a3, 5.492981520936732}, 
    {a0, 6.743773538670907}, {a2, -7.441748723156704}, 
    {a1, 15.17937251566537}}, 6, 0.3800111036696795, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.4845963792706716, 0.5167131368348753, {2.4486489132957514, 
        4.520543845245592}}, {a1, 563.1328192071531, 37.09855717856522, 
       {488.75469029818754, 637.5109481161187}}, {a2, -6330.310694310805, 
       850.6482723089796, {-8035.757796996028, -4624.863591625582}}, 
      {a3, 43999.89007734047, 8010.201729176225, {27940.402536306934, 
        60059.377618374}}, {a4, -147011.49484776487, 33202.47430925208, 
       {-213578.44790698026, -80444.54178854948}}, {a5, 189156.48682633752, 
       50268.39036988482, {88374.43212320372, 289938.54152947135}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.26699246577773655, -14.859185978801088, 
   274.53409836069807, -2238.2420904086457, 8324.942983190516, 
   -11542.167223682249}, {-14.859185978801088, 1376.3029447312733, 
   -30641.195081423113, 275755.97316156066, -1.0907339652807694*^6, 
   1.577293495414472*^6}, {274.53409836069807, -30641.195081423113, 
   723602.4831822518, -6.738016946405741*^6, 2.7284943287863784*^7, 
   -4.015280765933317*^7}, {-2238.242090408646, 275755.97316156066, 
   -6.738016946405741*^6, 6.41633317420978*^7, -2.6421150107291403*^8, 
   3.939782129758809*^8}, {8324.942983190516, -1.0907339652807696*^6, 
   2.7284943287863784*^7, -2.6421150107291403*^8, 1.102404300256544*^9, 
   -1.661586284661032*^9}, {-11542.167223682249, 1.5772934954144722*^6, 
   -4.015280765933317*^7, 3.939782129758809*^8, -1.661586284661032*^9, 
   2.52691107037913*^9}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.1604538210136088, {}, {}, 
   {-0.2409961402561258, -0.22981835172588916, 0.036860808596454575, 
    0.002451635124572249, -0.11447070981156315, -0.15005950612360053, 
    -0.007034126972303767, -0.08388409233182159, -0.2571090129860707, 
    0.04009582989163363, -0.08849481128470416, 0.020362529790851625, 
    0.17020431017484938, -0.008155872110719997, -0.14703346522083294, 
    0.2396205120833237, 0.3133646626864959, 0.2895055425882447, 
    -0.48610038602210537, -0.00521815130552028, 0.094646438434836, 
    0.08426447234143097, 0.22559434867402928, 0.1744764213802199, 
    0.3526201808587004, 0.3945249930634205, 0.2470609189855324, 
    -0.22732089964843283, 0.17001792817402617, -0.14477753169044405, 
    -0.5864406869507874, -0.46743121326179704, -0.12480159153574277, 
    -0.29311120788506173, -0.19773667234221648, -0.18239862978538213, 
    -0.03776409492411403, -0.24940112949104787, 0.12809468428675785, 
    2.1362108022945776, 0.2877612386563655, -0.7309908396370659, 
    -0.35363654410429035, -0.696664896861499, 0.15021804525412108, 
    -0.09961566784745202, 0.5799289701058399, -0.19165642894447643, 
    0.1631078579951506, 0.04208600906115123, 0.07612261613611082, 
    0.28876090686642897, -0.12545626404597954, -0.21120906679639262, 
    0.08798610781307659, 0.017388703568293806, 0.2747113585356473, 
    -0.30128820506189413, -0.0006951207290555317, -0.04727751572899752}}, 
  {3.220976118191855 + 619.0230834323289*\[Eta] - 
    8352.971663506381*\[Eta]^2 + 73424.65077395845*\[Eta]^3 - 
    351495.55651488074*\[Eta]^4 + 866278.363302864*\[Eta]^5 - 
    858781.7342948653*\[Eta]^6, {a0 -> 3.220976118191855, 
    a1 -> 619.0230834323289, a2 -> -8352.971663506381, 
    a3 -> 73424.65077395845, a4 -> -351495.55651488074, 
    a5 -> 866278.363302864, a6 -> -858781.7342948653}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.220976118191855, 0.5991269016480252, 
       5.376116661314788, 1.7433388139422286*^-6}, {a1, 619.0230834323289, 
       73.9150244169227, 8.374793735312691, 2.832629764267743*^-11}, 
      {a2, -8352.971663506381, 2464.108606019133, -3.3898553185125007, 
       0.0013271050703950263}, {a3, 73424.65077395845, 34577.84223346287, 
       2.123459592365813, 0.03840155938846822}, {a4, -351495.55651488074, 
       236085.98481601442, -1.4888455017302564, 0.14245473592349345}, 
      {a5, 866278.363302864, 775601.3909965984, 1.116911822695098, 
       0.26906991947360825}, {a6, -858781.7342948653, 981604.3244933761, 
       -0.8748756631019309, 0.38558906201790644}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 69.74890439432279, 71.90275054816895, 86.50366089209959, 
   0.9998827937695016, ScientificForm[0.37729647770395613], 
   {0.5991269016480252, 73.9150244169227, 2464.108606019133, 
   34577.84223346287, 236085.98481601442, 775601.3909965984, 
   981604.3244933761}, {{a6, -0.8748756631019309}, {a5, 1.116911822695098}, 
    {a4, -1.4888455017302564}, {a3, 2.123459592365813}, 
    {a2, -3.3898553185125007}, {a0, 5.376116661314788}, 
    {a1, 8.374793735312691}}, 7, 0.37729647770395613, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.220976118191855, 0.5991269016480252, {2.0192797345241287, 
        4.422672501859581}}, {a1, 619.0230834323289, 73.9150244169227, 
       {470.76831921426407, 767.2778476503938}}, {a2, -8352.971663506381, 
       2464.108606019133, {-13295.347632057541, -3410.595694955222}}, 
      {a3, 73424.65077395845, 34577.84223346287, {4070.2821874574, 
        142779.0193604595}}, {a4, -351495.55651488074, 236085.98481601442, 
       {-825024.0751102756, 122032.96208051417}}, {a5, 866278.363302864, 
       775601.3909965984, {-689381.0206515278, 2.421937747257256*^6}}, 
      {a6, -858781.7342948653, 981604.3244933761, {-2.827630677134151*^6, 
        1.1100672085444205*^6}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.3589530442783624, -34.17364566937068, 972.3732477055395, 
   -12382.4317492151, 78789.30286404045, -244805.63826942968, 
   295780.07391477225}, {-34.173645669370686, 5463.43083455428, 
   -178470.16010304535, 2.4255634212169754*^6, -1.6026976474691173*^7, 
   5.102780436556501*^7, -6.2708482329925686*^7}, {972.3732477055396, 
   -178470.16010304535, 6.071831222257554*^6, -8.452510882824819*^7, 
   5.677723218557584*^8, -1.8296861226909947*^9, 2.2694113439010353*^9}, 
   {-12382.4317492151, 2.4255634212169754*^6, -8.452510882824819*^7, 
   1.1956271735222483*^9, -8.126399346918089*^9, 2.642647314623095*^10, 
   -3.3014374002102562*^10}, {78789.30286404047, -1.6026976474691173*^7, 
   5.677723218557584*^8, -8.126399346918089*^9, 5.573659222654738*^10, 
   -1.8256678267776962*^11, 2.2942967519606702*^11}, {-244805.63826942974, 
   5.102780436556501*^7, -1.8296861226909945*^9, 2.642647314623095*^10, 
   -1.8256678267776962*^11, 6.015575177158583*^11, -7.597259704331298*^11}, 
   {295780.07391477225, -6.270848232992568*^7, 2.269411343901035*^9, 
   -3.3014374002102562*^10, 2.2942967519606702*^11, -7.597259704331298*^11, 
   9.635470498640973*^11}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 0.16115392311827761, {}, {}, 
   {-0.18846266853340055, -0.1772848800031639, 0.08930785841375055, 
    0.05230297534382089, -0.06641073523586627, -0.1059877058398726, 
    0.03642822574664706, -0.04323016764053733, -0.22177342594973481, 
    0.07006636135736599, -0.06459837017967374, 0.036582709380216016, 
    0.17907745314414925, -0.008070595701074268, -0.15795824410171022, 
    0.2217759483787738, 0.28070722592809005, 0.25395788966434907, 
    -0.536291046842198, -0.06365557414343925, 0.03601863755185519, 
    0.02753911651760177, 0.16954749151116033, 0.11842956421735096, 
    0.29657332369583145, 0.35605911342231167, 0.20859503934442358, 
    -0.23257548408268747, 0.16476334373977153, -0.1500321161246987, 
    -0.5502651524445312, -0.43096720617975137, -0.07233588453028972, 
    -0.22983343965856307, -0.13445890411571781, -0.11912086155888346, 
    0.025513673302384632, -0.1861233612645492, 0.16873154630871312, 
    2.1758620989509083, 0.30206600657313487, -0.7697464764282884, 
    -0.39239218089551287, -0.7354205336527215, 0.11146240846289857, 
    -0.13837130463867453, 0.5411733333146174, -0.23041206573569895, 
    0.12853979982767072, 0.007517950893671355, 0.041554557968630945, 
    0.34342923295838546, -0.07078793795402305, -0.14487870001406833, 
    0.014654632100295828, -0.05594277214448695, 0.20137988282286656, 
    -0.30654278949614877, -0.05959236907101939, -0.01609444668210447}}, 
  {1.648799451480924 + 1009.0053600834833*\[Eta] - 
    25810.35304696261*\[Eta]^2 + 402406.62664122804*\[Eta]^3 - 
    3.52568625161212*^6*\[Eta]^4 + 1.7342168627800994*^7*\[Eta]^5 - 
    4.46253845073354*^7*\[Eta]^6 + 4.6691828239494085*^7*\[Eta]^7, 
   {a0 -> 1.648799451480924, a1 -> 1009.0053600834833, 
    a2 -> -25810.35304696261, a3 -> 402406.62664122804, 
    a4 -> -3.52568625161212*^6, a5 -> 1.7342168627800994*^7, 
    a6 -> -4.46253845073354*^7, a7 -> 4.6691828239494085*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.648799451480924, 0.9908811415031995, 
       1.663972985679837, 0.10213353514516021}, {a1, 1009.0053600834833, 
       211.28081553745164, 4.775660097282363, 0.000015018252037693517}, 
      {a2, -25810.35304696261, 9210.035993126305, -2.802416088951831, 
       0.0071099108755475395}, {a3, 402406.62664122804, 170915.67009898898, 
       2.35441622414239, 0.02236335099971098}, {a4, -3.52568625161212*^6, 
       1.6330184014694036*^6, -2.158999707804687, 0.03548561431227516}, 
      {a5, 1.7342168627800994*^7, 8.425780113604745*^6, 2.0582270595691594, 
       0.044595814986439886}, {a6, -4.46253845073354*^7, 
       2.2312602715972897*^7, -2.000008025750823, 0.050735040554650224}, 
      {a7, 4.6691828239494085*^7, 2.3782040741859592*^7, 1.9633230279229226, 
       0.05496684273816549}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 67.6012659903845, 
   70.42479540214921, 86.4503670503834, 0.9998908823997574, 
   ScientificForm[0.3640447770253242], {0.9908811415031995, 
   211.28081553745164, 9210.035993126305, 170915.67009898898, 
   1.6330184014694036*^6, 8.425780113604745*^6, 2.2312602715972897*^7, 
   2.3782040741859592*^7}, {{a0, 1.663972985679837}, 
    {a7, 1.9633230279229226}, {a6, -2.000008025750823}, 
    {a5, 2.0582270595691594}, {a4, -2.158999707804687}, 
    {a3, 2.35441622414239}, {a2, -2.802416088951831}, 
    {a1, 4.775660097282363}}, 8, 0.3640447770253242, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.648799451480924, 0.9908811415031995, {-0.33954902531234765, 
        3.637147928274196}}, {a1, 1009.0053600834833, 211.28081553745164, 
       {585.0393866144285, 1432.971333552538}}, {a2, -25810.35304696261, 
       9210.035993126305, {-44291.642347072644, -7329.063746852578}}, 
      {a3, 402406.62664122804, 170915.67009898898, {59439.24330211466, 
        745374.0099803414}}, {a4, -3.52568625161212*^6, 
       1.6330184014694036*^6, {-6.802577409527641*^6, -248795.0936965989}}, 
      {a5, 1.7342168627800994*^7, 8.425780113604745*^6, 
       {434603.8826837428, 3.424973337291825*^7}}, {a6, -4.46253845073354*^7, 
       2.2312602715972897*^7, {-8.939889745995311*^7, 148128.44528231025}}, 
      {a7, 4.6691828239494085*^7, 2.3782040741859592*^7, 
       {-1.0303278330053166*^6, 9.441398431199348*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.9818454365866839, -191.48771675936294, 
   8042.9544643195295, -145930.24830799084, 1.369407934316368*^6, 
   -6.95225446803657*^6, 1.813158568028845*^7, -1.9044023326473583*^7}, 
   {-191.48771675936294, 44639.583014170676, -1.935551161048226*^6, 
   3.558543909513881*^7, -3.363478352468515*^8, 1.715322520127524*^9, 
   -4.487468630528764*^9, 4.723916675968287*^9}, {8042.9544643195295, 
   -1.935551161048226*^6, 8.482476299468204*^7, -1.5701414109951942*^9, 
   1.4914440920700846*^10, -7.635432257910236*^10, 2.0036929244010876*^11, 
   -2.1146400740111163*^11}, {-145930.24830799084, 3.558543909513881*^7, 
   -1.570141410995194*^9, 2.921216628538644*^10, -2.78618927808271*^11, 
   1.4312447146730186*^12, -3.7666780954002573*^12, 3.9850104349303447*^12}, 
   {1.369407934316368*^6, -3.363478352468515*^8, 1.4914440920700846*^10, 
   -2.78618927808271*^11, 2.6667490995376865*^12, -1.3740690917322297*^13, 
   3.6258330309894984*^13, -3.844947130940988*^13}, {-6.95225446803657*^6, 
   1.715322520127524*^9, -7.635432257910234*^10, 1.4312447146730186*^12, 
   -1.3740690917322297*^13, 7.09937705228172*^13, -1.877926468583532*^14, 
   1.9957505105168775*^14}, {1.813158568028845*^7, -4.487468630528763*^9, 
   2.0036929244010873*^11, -3.7666780954002573*^12, 3.6258330309894984*^13, 
   -1.877926468583532*^14, 4.978522399608411*^14, -5.301517455241977*^14}, 
   {-1.9044023326473583*^7, 4.723916675968287*^9, -2.1146400740111163*^11, 
   3.9850104349303447*^12, -3.844947130940988*^13, 1.9957505105168775*^14, 
   -5.301517455241977*^14, 5.655854618474696*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.15291761501471307, {}, {}, 
   {-0.03862590686665257, -0.027448118336415916, 0.23782284798437914, 
    0.16956846275223825, 0.034092516960594565, -0.03652385097202071, 
    0.10165992024555592, 0.003748955796410769, -0.20506494032488476, 
    0.06036851317821146, -0.10041849238841749, -0.027627415132297273, 
    0.09182696929416423, -0.1180962272695183, -0.2894779171293713, 
    0.08084080738729327, 0.13172480684549726, 0.10571324907852642, 
    -0.6622413487859937, -0.13758559782023383, -0.034521237065256116, 
    0.030438410356737222, 0.17900915445843424, 0.12789122716462487, 
    0.30603498664310536, 0.4478222819079818, 0.3003582078300937, 
    -0.09914361704828423, 0.29819521077417477, -0.01660024909029545, 
    -0.46426941568484636, -0.3457202779188364, -0.04393973660926065, 
    -0.2878003518552248, -0.19242581631237954, -0.17708777375554519, 
    -0.03245323889427709, -0.24409027346121093, 0.0029490295154843693, 
    2.01002081992862, 0.15886817600479475, -0.7629978982374226, 
    -0.38564360270464704, -0.7286719554618557, 0.1182109866537644, 
    -0.1316227264478087, 0.5479219115054832, -0.22366348754483312, 
    0.2949795784466218, 0.17395772951262245, 0.20799433658758204, 
    0.2365298635033355, -0.17768730740907301, -0.29471398072750077, 
    -0.05799251763919244, -0.12858992188397522, 0.1287327330833783, 
    -0.17311092246174553, 0.05515874321935854, 0.0034156866087791116}}, 
  {3.4845963792706374 + 563.1328192071477*\[Eta] - 
    6330.310694310679*\[Eta]^2 + 43999.890077339376*\[Eta]^3 - 
    147011.494847761*\[Eta]^4 + 189156.4868263333*\[Eta]^5, 
   {a0 -> 1.0013207986409876, a1 -> 1.0002359133341876, 
    a2 -> 1.000049082829491, a3 -> 0.9999975017577127, 
    a4 -> 1.0000781962432719, a5 -> 1.000827972626102}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.0013207986409876, 0.14848078644679757, 
       6.743773538671097, 1.0736389850737791*^-8}, {a1, 1.0002359133341876, 
       0.06589441772391723, 15.179372515665149, 3.941271170572512*^-21}, 
      {a2, 1.000049082829491, 0.13438361331895443, 7.441748723156537, 
       7.899593565278932*^-10}, {a3, 0.9999975017577127, 0.18205003929945915, 
       5.492981520936611, 1.0928273470492068*^-6}, {a4, 1.0000781962432719, 
       0.22586717217178193, 4.427727086797139, 0.000046762358280938104}, 
      {a5, 1.000827972626102, 0.265970319417379, 3.7629310474133533, 
       0.0004154757816412615}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 68.48767814339976, 
   70.07258380377712, 83.14809007895447, 0.9998811011181963, 
   ScientificForm[0.3800111036696739], {0.14848078644679757, 
   0.06589441772391723, 0.13438361331895443, 0.18205003929945915, 
   0.22586717217178193, 0.265970319417379}, {{a5, 3.7629310474133533}, 
    {a4, 4.427727086797139}, {a3, 5.492981520936611}, 
    {a0, 6.743773538671097}, {a2, 7.441748723156537}, 
    {a1, 15.179372515665149}}, 6, 0.3800111036696739, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.0013207986409876, 0.14848078644679757, {0.7036347451999299, 
        1.2990068520820452}}, {a1, 1.0002359133341876, 0.06589441772391723, 
       {0.8681255600322942, 1.1323462666360808}}, {a2, 1.000049082829491, 
       0.13438361331895443, {0.7306261598144472, 1.2694720058445348}}, 
      {a3, 0.9999975017577127, 0.18205003929945915, {0.6350091485524062, 
        1.3649858549630194}}, {a4, 1.0000781962432719, 0.22586717217178193, 
       {0.5472417808744616, 1.4529146116120821}}, {a5, 1.000827972626102, 
       0.265970319417379, {0.4675895879534384, 1.5340663572987656}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.022046543943859506, -0.007584158132132842, 
   -0.012462734395628845, -0.014617568511026474, -0.016273639422920847, 
   -0.01754875512935681}, {-0.007584158132132842, 0.004342074287174096, 
   0.008597923862355345, 0.011131760582979246, 0.013179323174934744, 
   0.014823211775677168}, {-0.012462734395628845, 0.008597923862355345, 
   0.018058955528658265, 0.024192219396832318, 0.02932256857837504, 
   0.033562198700513336}, {-0.014617568511026474, 0.011131760582979246, 
   0.024192219396832318, 0.03314221680893462, 0.040849026139906035, 
   0.04737592748627684}, {-0.016273639422920847, 0.013179323174934744, 
   0.029322568578375036, 0.04084902613990604, 0.05101597946487738, 
   0.05980586274560048}, {-0.01754875512935681, 0.014823211775677168, 
   0.033562198700513336, 0.04737592748627686, 0.059805862745600485, 
   0.07074021081098258}}, 3.480000000000001*a0 + 563.0000000000001*a1*
     \[Eta] - 6330.000000000001*a2*\[Eta]^2 + 44000.000000000015*a3*
     \[Eta]^3 - 147000.00000000003*a4*\[Eta]^4 + 189000.00000000003*a5*
     \[Eta]^5, 0.16045382101360403, {}, {}, {-0.2409961402560583, 
    -0.22981835172582166, 0.03686080859653984, 0.0024516351246504087, 
    -0.11447070981149565, -0.15005950612352947, -0.007034126972232713, 
    -0.08388409233175764, -0.2571090129860032, 0.04009582989170468, 
    -0.08849481128463665, 0.02036252979092268, 0.17020431017490623, 
    -0.008155872110641837, -0.1470334652207761, 0.23962051208339474, 
    0.3133646626865385, 0.2895055425882873, -0.4861003860220485, 
    -0.0052181513054634365, 0.09464643843489995, 0.08426447234148782, 
    0.22559434867410033, 0.17447642138029096, 0.35262018085877145, 
    0.3945249930634489, 0.24706091898556082, -0.2273208996483902, 
    0.1700179281740688, -0.14477753169040142, -0.5864406869508016, 
    -0.4674312132617686, -0.12480159153572856, -0.29311120788506173, 
    -0.19773667234221648, -0.18239862978538213, -0.03776409492411403, 
    -0.24940112949104787, 0.1280946842866726, 2.1362108022945208, 
    0.2877612386562802, -0.7309908396371512, -0.3536365441043756, 
    -0.6966648968615843, 0.15021804525403581, -0.09961566784753728, 
    0.5799289701057546, -0.1916564289445617, 0.1631078579947811, 
    0.04208600906078175, 0.07612261613574134, 0.28876090686586053, 
    -0.12545626404654797, -0.2112090667967621, 0.08798610781317606, 
    0.017388703568393282, 0.2747113585357468, -0.3012882050618515, 
    -0.0006951207293113271, -0.04727751572893801}}}, 
 {{42.63127856688663 - 46.71777505993825*S + 14.505312035571391*S^2, 
   {b0 -> -0.23357216698548558, b1 -> -46.71777505993825, 
    b2 -> 14.505312035571391}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.23357216698548558, 0.38941613524905416, 
       -0.5998009477344914, 0.5527354650145058}, {b1, -46.71777505993825, 
       0.4088172438966373, -114.27545133529168, 1.8401684932780805*^-44}, 
      {b2, 14.505312035571391, 0.9286767199231384, 15.619334182051983, 
       8.332672562524643*^-17}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   132.07471739933422, 132.82471739933422, 138.40879315315865, 
   0.9994165317668398, ScientificForm[1.3532138716192965], 
   {0.38941613524905416, 0.4088172438966373, 0.9286767199231384}, 
   {{b0, -0.5998009477344914}, {b2, 15.619334182051983}, 
    {b1, -114.27545133529168}}, 3, 1.3532138716192965, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.23357216698548558, 0.38941613524905416, {-1.0258452512232867, 
        0.5587009172523155}}, {b1, -46.71777505993825, 0.4088172438966373, 
       {-47.54951999650703, -45.886030123369466}}, {b2, 14.505312035571391, 
       0.9286767199231384, {12.615905042502693, 16.39471902864009}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.15164492639230967, -0.004632503206888413, 
   -0.2877784023921575}, {-0.004632503206888411, 0.16713153890724267, 
   0.02774689113454833}, {-0.28777840239215746, 0.02774689113454833, 
   0.8624404501271989}}, 42.86485073387212 + b0 + b1*S + b2*S^2, 
   1.9976593989195122, {}, {}, {0.21630196768668952, 0.45570053541953826, 
    -0.18202396485030192, 0.7221388383064351, 1.2876487007052333, 
    1.9265024121856698, -1.348336156716968, -1.0709423936113893, 
    -0.02477664079428621, 1.4399275188732332, -3.4353237764716624, 
    -0.6026559865749306, -0.14380457632400834, -1.189161112636107, 
    -0.13684838507289498, -0.4974186726515768, -0.4630927298760099, 
    -0.12006437711880125, 0.04191573804101267, 0.1339564991380371, 
    0.3837902122396102, 0.813501137091329, 0.3275286054267603, 
    1.4981693091326278, 0.4609968833254463, 0.41378457707178384, 
    0.2622044429788417, 0.29530922674666016, 0.37132752884800624, 
    0.9539074276255128, 1.3216952747278725, -5.675275598869703, 
    1.326783214842811, 0.061126285731095464, -0.14424925909300157, 
    0.3197572945176077}}, {42.612354460360365 - 44.812831724657634*S + 
    14.503888368286527*S^2 - 3.611571303969624*S^3, 
   {b0 -> -0.25249627351174986, b1 -> -44.812831724657634, 
    b2 -> 14.503888368286527, b3 -> -3.611571303969624}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.25249627351174986, 0.38048991103251456, 
       -0.6636083275547691, 0.5116940052071761}, {b1, -44.812831724657634, 
       1.247158504914833, -35.931945737496974, 1.940283329437034*^-27}, 
      {b2, 14.503888368286527, 0.9069581066587806, 15.99179527896677, 
       8.099248569520748*^-17}, {b3, -3.611571303969624, 2.2400445629149752, 
       -1.6122765429585373, 0.11672229340983731}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 131.37084424658133, 132.66116682722648, 
   139.28843893886187, 0.9994603673987787, 
   ScientificForm[1.3013883740410366], {0.38048991103251456, 
   1.247158504914833, 0.9069581066587806, 2.2400445629149752}, 
   {{b0, -0.6636083275547691}, {b3, -1.6122765429585373}, 
    {b2, 15.99179527896677}, {b1, -35.931945737496974}}, 4, 
   1.3013883740410366, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.25249627351174986, 
       0.38048991103251456, {-1.0275288601440447, 0.522536313120545}}, 
      {b1, -44.812831724657634, 1.247158504914833, {-47.3532104678985, 
        -42.27245298141677}}, {b2, 14.503888368286527, 0.9069581066587806, 
       {12.656475159711817, 16.351301576861236}}, {b3, -3.611571303969624, 
       2.2400445629149752, {-8.174392765007637, 0.9512501570683898}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.14477257239753089, -0.018286500501528493, 
   -0.27446484306295116, 0.026292537789069342}, {-0.018286500501528493, 
   1.5554043363814014, 0.025420924054220653, -2.6466662803555296}, 
   {-0.27446484306295116, 0.02542092405422065, 0.82257300723408, 
   0.0019779969973846754}, {0.026292537789069342, -2.64666628035553, 
   0.0019779969973846754, 5.017799643844943}}, 42.86485073387212 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 1.9053131626003197, {}, {}, 
   {-0.36249971823555427, -0.12310115050270554, -0.4913861793055929, 
    0.6452641409863134, 1.2107740033851115, 1.849627714865548, 
    -1.4243727921316918, -1.146979029026113, 0.35752658546546456, 
    1.822230745132984, -2.9150184984800944, -0.08235070858336258, 
    0.40618408762603053, -0.6961383006772053, 0.35617442688600676, 
    -0.47849456612531327, -0.4441686233497464, -0.10114027059253772, 
    0.0608398445672762, 0.15288060566430062, 0.4027143187658737, 
    0.8324252436175925, -0.12738973336833936, 1.0432509703375281, 
    -0.0506879940408993, -0.06812139220268065, -0.2195407883177829, 
    -0.18643600454996445, 0.02789755608588962, 0.6104774548633962, 
    1.4363443365036002, -5.558949354765458, 1.4431094589470561, 
    0.40613137872762906, 0.4744578391084051, 0.9384643927190144}}, 
  {42.86485073387212 - (44.52736546320688*S)/(1 + 0.29789134000485407*S), 
   {b1 -> 0.9514394329745058, b3 -> 0.960939806467271}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9514394329745058, 0.009631280363349669, 
       98.78639153679502, 2.106116111289294*^-43}, {b3, 0.960939806467271, 
       0.03715665553926696, 25.861848773007967, 6.050558465467075*^-24}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 127.53903797330616, 127.90267433694252, 
   132.2895947886745, 0.9994550850899532, ScientificForm[1.3077423215138113], 
   {0.009631280363349669, 0.03715665553926696}, {{b3, 25.861848773007967}, 
    {b1, 98.78639153679502}}, 2, 1.3077423215138113, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9514394329745058, 0.009631280363349669, {0.9318663163383889, 
        0.9710125496106228}}, {b3, 0.960939806467271, 0.03715665553926696, 
       {0.885428397262986, 1.036451215671556}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0000927615614374449, -0.00022063758921790925}, 
   {-0.0002206375892179093, 0.0013806170508637381}}, 
   42.86485073387212 - (46.800000000000004*b1*S)/
     (1 + 0.31000000000000005*b3*S), 1.8107893900358816, {}, {}, 
   {-0.508176555063315, -0.2687779873304663, -0.5305501105699335, 
    0.680746989064005, 1.2462568514628032, 1.8851105629432396, 
    -1.388655329795128, -1.1112615666895493, 0.4634219370845756, 
    1.928126096752095, -2.8437996200945435, -0.01113183019781161, 
    0.41025245151380574, -0.7710764824225791, 0.28123624514063295, 
    -0.7309908396370659, -0.696664896861499, -0.35363654410429035, 
    -0.19165642894447643, -0.09961566784745202, 0.15021804525412108, 
    0.5799289701058399, -0.35354315221594135, 0.8170975514899261, 
    -0.22421967598529235, -0.17516085850866503, -0.32643767975264026, 
    -0.2933328959848218, -0.005662282724497203, 0.5769176160530094, 
    1.5059228917314975, -5.489131938750054, 1.51292687496246, 
    0.5032009747191744, 0.5932668292143486, 1.0572733828249579}}}, 
 S*(-46.71777505993825*f10 - 46.71777505993825*f11*\[Eta] - 
    46.71777505993825*(20.25405060758101 - 20.25405060758101*f10 - 
      4.5004500450045*f11)*\[Eta]^2) + 
  S^2*(14.505312035571391*f20 + 14.505312035571391*f21*\[Eta] + 
    14.505312035571391*(20.254050607581007 - 20.254050607581007*f20 - 
      4.5004500450045*f21)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/33/3Dfit_p2_lm_33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S^2*(1.8769165701644421 + 4.423647377221832*\[Eta] - 
      63.73726929993851*\[Eta]^2) + 
    S*(9.442208125070376 - 198.9998545433253*\[Eta] + 
      207.40640888447663*\[Eta]^2), {f10 -> -0.38484151096082675, 
    f11 -> 8.110751604817782, f20 -> -6.538890844709558, 
    f21 -> -15.41131225273642}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -0.38484151096082675, 0.07426893488650611, 
       -5.1817292324027715, 0.000018694866933920218}, 
      {f11, 8.110751604817782, 0.8924923814112248, 9.087754443340925, 
       1.0605611539199951*^-9}, {f20, -6.538890844709558, 8.209332710396367, 
       -0.7965191660984396, 0.43267869503638345}, {f21, -15.41131225273642, 
       101.8105172878759, -0.15137249729475324, 0.8808072343964621}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 50.07253513220986, 51.6109966706714, 57.24247115463559, 
   0.9998520360038223, ScientificForm[0.45970681030688093], 
   {0.07426893488650611, 0.8924923814112248, 8.209332710396367, 
   101.8105172878759}, {{f21, -0.15137249729475324}, 
    {f20, -0.7965191660984396}, {f10, -5.1817292324027715}, 
    {f11, 9.087754443340925}}, 4, 0.45970681030688093, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, -0.38484151096082675, 0.07426893488650611, 
       {-0.5372287779874472, -0.23245424393420633}}, {f11, 8.110751604817782, 
       0.8924923814112248, {6.27950850091207, 9.941994708723493}}, 
      {f20, -6.538890844709558, 8.209332710396367, {-23.383050219840626, 
        10.305268530421513}}, {f21, -15.41131225273642, 101.8105172878759, 
       {-224.3092385226437, 193.48661401717087}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.005515874689176086, -0.06527239235564032, 
   0.07366553227177458, -0.6645660410111471}, {-0.06527239235564032, 
   0.796542650877079, -0.6697194339720125, 5.6227380354388385}, 
   {0.07366553227177458, -0.6697194339720126, 67.39314354998376, 
   -823.0057419944125}, {-0.664566041011147, 5.6227380354388385, 
   -823.0057419944125, 10365.381430424875}}, 0.7866836424968715 + 
    475.2260703744564*\[Eta] - 4193.115068966735*\[Eta]^2 + 
    26892.103234554656*\[Eta]^3 - 86713.26078917665*\[Eta]^4 + 
    108239.27939052392*\[Eta]^5 + S*(-24.535316113628667*f10 - 
      24.535316113628667*f11*\[Eta] - 24.535316113628667*
       (20.254050607581007 - 20.254050607581007*f10 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*
       \[Eta] - 0.2870389817996435*(20.254050607581007 - 
        20.254050607581007*f20 - 4.5004500450045*f21)*\[Eta]^2), 
   0.2426385516562342, {}, {}, {-0.4221757104796495, -0.21041600898904278, 
    -0.006234150736744937, -0.2849557223178323, -0.21532826731692012, 
    -0.08157354781970128, -0.257801562241184, -0.19935927733428116, 
    -0.07366646288313916, -0.2620985780613836, -0.9842333386958231, 
    -0.12190608957347138, 0.056788236920965574, 0.13084840131008235, 
    -0.11795044252637865, -0.5049743401507882, 0.20576698358770074, 
    0.12805097759715167, 1.3943937013420609, 0.09550420231865431, 
    0.44026837255703555, 0.21273459865421884, -0.2549496863978362, 
    -0.2807453153351105, -0.04537412475613678, -0.1613613016298956, 
    -0.1940176326214953, -0.3011344821359643, 0.9762199699192422, 
    1.1104266993286203, 0.06113048274333721}}}, 
 {{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S*(5.911661907371424 - 113.81224159513955*\[Eta] - 
      104.46832587633361*\[Eta]^2) + 
    S^2*(5.496797017006257 - 38.43591728232638*\[Eta] + 
      55.83281863727149*\[Eta]^2), {f10 -> -0.24094500678096684, 
    f11 -> 4.638711034659142, f20 -> -19.150001796073415, 
    f21 -> 133.9048690925022}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -0.24094500678096684, 0.0635258241037987, 
       -3.792867076974431, 0.00016943709824001216}, {f11, 4.638711034659142, 
       0.8836034652644573, 5.249765553229019, 2.3612165642038433*^-7}, 
      {f20, -19.150001796073415, 7.7945350232889, -2.4568497978206634, 
       0.014396017820102426}, {f21, 133.9048690925022, 112.10217302688115, 
       1.1944895043238186, 0.2329213974109242}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2408.2686289375174, 2408.358516577967, 2428.814866851339, 
   0.992144385961292, ScientificForm[3.4756604444293613], 
   {0.0635258241037987, 0.8836034652644573, 7.7945350232889, 
   112.10217302688115}, {{f21, 1.1944895043238186}, 
    {f20, -2.4568497978206634}, {f10, -3.792867076974431}, 
    {f11, 5.249765553229019}}, 4, 3.4756604444293613, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, -0.24094500678096684, 0.0635258241037987, {-0.3657921308025286, 
        -0.11609788275940507}}, {f11, 4.638711034659142, 0.8836034652644573, 
       {2.9021676214874765, 6.375254447830807}}, {f20, -19.150001796073415, 
       7.7945350232889, {-34.46857962597937, -3.831423966167458}}, 
      {f21, 133.9048690925022, 112.10217302688115, {-86.4092172876334, 
        354.2189554726378}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.004035530328066773, -0.04843963783774805, 0.08901149244408062, 
   -0.8966456060237155}, {-0.04843963783774805, 0.780755083827357, 
   -0.9125598804624189, 13.619227992267714}, {0.08901149244408062, 
   -0.9125598804624189, 60.754776229277304, -752.8491566791096}, 
   {-0.8966456060237155, 13.619227992267714, -752.8491566791096, 
   12566.897197348802}}, 0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S*(-24.535316113628667*f10 - 24.535316113628667*f11*\[Eta] - 
      24.535316113628667*(20.254050607581007 - 20.254050607581007*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*\[Eta] - 
      0.2870389817996435*(20.254050607581007 - 20.254050607581007*f20 - 
        4.5004500450045*f21)*\[Eta]^2), 12.188558265105177, {}, {}, 
   {-0.2926162000154222, 0.09295642830495288, 0.3753837100651951, 
   0.5634328956392876, 0.6592527475540557, 0.66667617595432, 
   0.5909449628518111, 0.4392960385710132, 0.2218991543929989, 
   -0.3457017405371863, -0.6449535137295146, -0.9015196982684506, 
   -1.0539533413482376, -1.015431231158896, -0.6646450280427754, 
   0.16492635745419726, 1.701248558570418, -0.044781667821169435, 
   0.2655162293902009, -1.1757659599813763, -0.9895685903120643, 
   -0.5418215788247771, -0.1722826577727261, 1.0442866749518274, 
   1.1764679495835537, -1.4304889219918273, -0.31439267388251224, 
   1.506194228385958, 0.146426821904317, 0.2253690917583029, 
   0.22289380745388598, 1.5492204547433417, -0.33712543870219847, 
   1.4352101971030038, 0.5992722635405698, -0.16797726575405392, 
   -1.833838310335608, 0.5598567662468028, -1.383340478562662, 
   1.733383238564027, 1.4057982359772652, -0.14050487115044064, 
   -0.9198235664392591, 0.04338263556964961, 0.06054921167747196, 
   0.19471167670199918, -0.5983943722809144, -1.1254487929413628, 
   -0.4147573874026875, 0.20114964181525608, 1.0105881758930764, 
   1.1124228827214147, 1.6534795298532785, 2.4444501073736866, 
   -1.9720318679629045, 0.10644750648015133, -2.365598510579204, 
   -2.36601443983977, 2.623731220692843, -0.4086334156356237, 
   1.2944137695714488, -0.9876729328793346, -0.8982031204526777, 
   -0.4197396396385997, 0.5711524550952909, -0.23156033817636512, 
   -3.4613580296144804, -1.8036589840052386, -0.19641662192817932, 
   2.663750813431143, 4.163432091379768, -0.44156555294694755, 
   1.3003271238292982, -0.09932384042792819, -1.5519143488708096, 
   -3.063039196745194, -4.583224280607567, 1.891744768403214, 
   2.496296935282409, -2.580889083610245, 2.4017447787218273, 
   1.3126571713327309, -0.6952289760229746, -4.098599374146239, 
   0.9801790115588744, 3.40535207923773, 1.6729101499445846, 
   -1.6483598142950484, -3.4891060627054387, -0.7520762486176338, 
   -0.30509408441095687, 4.427629393604811, 0.8058017890586839, 
   -1.7829252381927922, -2.8427236969503866, 3.135751211358034, 
   2.4412352106383146, -0.9180712078750268, -1.3591892037883788, 
   6.761241368321194, 0.12183388068974565, -3.6747783317871807, 
   1.1927943756981385, 4.400578157111429, 1.656680601400545, 
   3.5568277576701135, 3.5569379318897134, -2.395489146407101, 
   2.739852193276363, -1.6491141000776324, -5.831342854964191, 
   3.0853782978255495, 0.9873987549840706, -0.6628900057077658, 
   -6.316179835765368, -6.019319434173369, 0.23288103299658758, 
   0.23600925043309928, 0.2394363718151311, 0.24233115210823541, 
   0.7082760814939775, 0.7528097589027709, -0.16179491736744467, 
   -0.10936453479078523, -1.8753186711537353, -1.7042705449787263, 
   -4.238877500703808, -3.9511901946454486, -5.165315696897096, 
   -4.913324688650135, 0.5113102234356859, 1.7682755086900386, 
   0.5069307748705967, 0.785652346451684, -2.0407353147364944, 
   -1.5157058616263868, -1.4506796476024277, -3.4373972616105277, 
   1.3326093247517434, 1.454373823724083, -4.4208956958911045, 
   -4.262740631290072, 0.24714593457871104, 0.4171000771394944, 
   -1.04219698713581, -0.9014144337315031, -2.5448195394993576, 
   -2.4074110976174126, 2.7805727387620323, 2.8591856615436484, 
   -4.925451829296506, -4.874392445005711, 2.9244626225151507, 
   3.220858196464704, 1.430499362693098, 1.457051486686396, 
   -1.7166107813372662, -1.55029500039538, -3.0971958468153957, 
   -3.0586282289732765, 5.014035827997546, 5.204420224234369, 
   -3.5503399069308443, -3.287073752422117, 2.4802380406879507, 
   2.597964765206129, 1.0485577035647111, 1.0843671650031013, 
   -0.5855581394249612, -0.5057703856147668, 4.416068017063452, 
   4.482944575251338, -1.7738529167350237, -1.7108641791046182, 
   3.906786060659215, 4.364601306183729, -2.6333854310524885, 
   1.730716160215394, 1.7616061921553978, -0.9434045741906658, 
   -0.884962289283763, -0.879747160001827, 5.238125002982699, 
   5.411353092555046, 4.186034353250832, 4.344498003383265, 
   2.102306620307246, 2.135796566132285, -0.15099284170618432, 
   -0.010834832609262435, -1.1112507936255014, -0.8837827743726763, 
   -0.637257671974794, -0.6342585409962851, -0.6338968237083975, 
   7.038153955437011, -1.3644631680413681, -0.9749409517992298, 
   3.5226346799459236, -3.4551712905765086, 2.0221724846258198, 
   -5.3649142139536465, 0.9520320526184207, -5.96210880467957, 
   -0.14547239292019754, 0.9583886587677952, -2.7243483475859875, 
   7.763681710878473, 1.2381335313958033, -1.994916952871339, 
   -0.8022972288542114, -6.3289009894710375, -0.3359615760789296, 
   4.047535979500822, -1.1536246869597946, -8.145498052119954, 
   -7.7503811186163745, -11.187349993608983, -10.53912722022087, 
   -7.14625038498054, -1.1987815902060035, -2.683403616522874, 
   -2.5820521394702283, -2.5184143867689954, -5.4104734877304566, 
   -4.819509325698469, -3.570319989098884, -6.041537748858495, 
   -5.744982262287834, -1.5011229325364894, -1.2819556709385722, 
   -3.133186896773985, -2.7704588899952327, 0.7741186098567425, 
   -2.8875643655956225, 2.6987128605324386, 3.003326111118561, 
   8.030848864900321, 6.6785289680850255, 3.3292187677656315, 
   2.1362543796142575, 2.6195791989111896, 1.8150270989343156, 
   1.3263939657717927, 1.3294441380723043, -1.4596822110493903, 
   -1.3740327651065982, -1.8639521389594265, -2.964047279292238, 
   -2.6097754032544884, -3.868255156824169, -8.3218889764917, 
   -3.588560160579984, -3.543049043630134, 2.781104878868234, 
   -1.1301353461633141, 2.7456993059920336, 2.894066647523772, 
   1.3142773811726443, 1.4046969311489121, 5.678740753117445, 
   5.756287476625481, 3.7742291371171106, 4.989064972472576, 
   5.523612638132867, 5.697550313406914, 4.760724693577714, 
   2.7239234021797927, 2.811608615191041, 2.851197647053475, 
   1.8335165296159737, 8.345740708261594, 8.363547671576498, 
   0.7366563056116746, 3.1963726246145576, -2.5888249451908365, 
   6.912699201048149, 0.44945472078321913, -1.986196974942537, 
   0.9146203300768079, -1.081412978493347, -17.290797808513297, 
   -2.1875595537693684, -5.036282346548695, -6.075626679008629, 
   -1.7942612195322027, 0.9039760810838473, -11.201785105991334, 
   -4.309334057316683, -0.7775205497446791, 2.8729126531764066, 
   1.558735833391168, -1.6963429279899742, -3.5222799989508573, 
   -12.181862970673219, 4.046588244976974, -2.6020137870357267, 
   -5.420411900634541, -1.8061053581141593, 3.286334472594241, 
   6.074873751521302, -0.8519290922545828, 5.510217904077017, 
   1.9399336598983083, 4.7217058259673195, 2.945169987198927, 
   -6.542163884585342, 3.399286180284932, 5.201144374127473, 
   -4.696186573132842, -1.2832921333137932, -2.813079626416105, 
   -2.667670640745854, -0.7099305088188999, -1.9633173698389825, 
   -3.1377358520403646, 1.1545573519142067, -3.6083079711609756, 
   2.174575956583155, -1.3502710030490448, -2.8631229518838737, 
   4.149722519672942, 3.606393436127611, 1.9928807471706875, 
   3.8978162065220516, 0.5306769004884728, 4.890236183565641, 
   -0.4297656887852739, 4.587823418646252, 3.304639708077932, 
   19.565688508092016, -0.18669039652869657, 0.3108525682627814, 
   0.05953051768707596, -1.132699086025326, -4.842742126374404, 
   -1.8394620693918426, -1.8578585355203643, 5.013613511036638, 
   -2.162888484788617, 3.7761507209241927, 1.0891516455346988, 
   2.1496834203241164, -4.756879184835817, -4.211431384857235, 
   -5.087025161578644, -3.8200411621573807, 0.10768202681168759, 
   -2.8985258109283123, 1.0119989880476226, 0.5173671627288527, 
   -0.9152482086371876, -2.109147424326025, 1.6281069938832857, 
   1.9562374126425368, -0.7012404891797175, 3.245897105800573, 
   3.1674412411880226, 1.5194243130743352, -0.5246951247917906, 
   1.6751300837411662, 1.7822946940126059, 1.4831363837362872, 
   1.7115565582787298, 1.5029912645993235, 1.8915997092368713, 
   -17.383287592394296, -4.784141961959023, -1.7615833960338207, 
   7.134759439430702, 1.7024885649334394, 3.0622350698409306, 
   -0.892233448576512, -6.691058988822789, 0.49614474572237555, 
   -7.603289888111732, 1.8966253313114052, -0.4234985908897073, 
   2.363221827907253, -3.372983357311824, 0.35085673451857957, 
   -0.3488238803894035, 0.5610563974136369, -1.9166708237922307, 
   -0.1458373373946813, -0.05192646136853796, 1.3925321537769264, 
   -5.6209296190536975, -1.7447989728896687, 0.9685944354277467, 
   -1.7559913197067942, -0.012918345496302663, -0.12545515311998656, 
   0.10076975469911531, 0.9177356159310648, 1.1388832127713613, 
   0.8138822003757582, -2.094481801034931, -0.3612675918749346, 
   -0.06743145593742383, 0.5864765984245537, 0.08166924224059358, 
   0.6694385806719652, 0.7034750047779994, -3.5813975174378925, 
   -4.682538986053544, 1.0872849613284075, 0.9470312551461575, 
   0.774719774155443, 1.11089374114718, -2.1934145599126396, 
   0.8444115180176368, 2.0708125256558105, 0.6948614182592507, 
   1.324292545176462, 0.4874906007848381, 0.7099495090061225, 
   1.2046831017831607, 0.4303055296387015, -0.3211275054056557, 
   0.04737893681709693, 0.9663617260069941, 0.5029608149131093, 
   17.022326467815816, 0.8345880955357359, 0.9511708485939039, 
   2.9151102362757797, 6.437682586203948, 0.5312188404809604, 
   2.7256874249386556, 0.8149257395373866, -0.05047796780701219, 
   0.9240155389545066, 0.9470074378225206, 0.5105610075066522, 
   0.47484956116463195, 0.5188170531154128, 1.382766041348816, 
   0.44552096916885375, 0.6192483185406559, 1.3573236179976789, 
   0.8791350727674683, 1.2089041876184012, 0.5973620319632005, 
   -0.7481959309350827, 0.7720113483149476, 0.3501180801604846, 
   0.4826299896411115, 0.4599442458089982, 1.235786007024359}}}, 
 {{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S^2*(4.803844326474759 - 21.101841438881006*\[Eta] - 
      8.14322490978932*\[Eta]^2) + S*(6.781240579699608 - 
      184.1341852672375*\[Eta] + 194.39957825095547*\[Eta]^2) + 
    292.87431301532934*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 292.87431301532934, f10 -> -0.27638692520993535, 
    f11 -> 7.504862966283782, f20 -> -16.735860392049112, 
    f21 -> 73.51559466445688}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 292.87431301532934, 9.282407194414803, 
       31.551547662286453, 1.4067263217929222*^-115}, 
      {f10, -0.27638692520993535, 0.03536553760024571, -7.815148417481291, 
       3.998253311331235*^-14}, {f11, 7.504862966283782, 0.4999851967562527, 
       15.01017033098776, 1.6858464075626684*^-41}, 
      {f20, -16.735860392049112, 4.337790358037015, -3.8581533478309007, 
       0.00013113463551033474}, {f21, 73.51559466445688, 62.40640382061871, 
       1.1780136358404898, 0.2394207515632525}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1881.6766078635978, 1881.811742998733, 1906.332093360184, 
   0.9975732399450042, ScientificForm[1.9317934598452544], 
   {9.282407194414803, 0.03536553760024571, 0.4999851967562527, 
   4.337790358037015, 62.40640382061871}, {{f21, 1.1780136358404898}, 
    {f20, -3.8581533478309007}, {f10, -7.815148417481291}, 
    {f11, 15.01017033098776}, {d10, 31.551547662286453}}, 5, 
   1.9317934598452544, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 292.87431301532934, 9.282407194414803, 
       {274.6315126334919, 311.11711339716675}}, {f10, -0.27638692520993535, 
       0.03536553760024571, {-0.3458911420930131, -0.20688270832685762}}, 
      {f11, 7.504862966283782, 0.4999851967562527, {6.522237452528452, 
        8.487488480039111}}, {f20, -16.735860392049112, 4.337790358037015, 
       {-25.26095974855468, -8.210761035543545}}, {f21, 73.51559466445688, 
       62.40640382061871, {-49.132285740196664, 196.16347506911043}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{86.16308332292371, -0.010426947106698998, 
   0.8432166179346887, 0.7102359534595586, -17.766413280778966}, 
   {-0.010426947106698998, 0.0012507212497543927, -0.01509966419307805, 
   0.0274733164364289, -0.275464658512533}, {0.8432166179346886, 
   -0.01509966419307805, 0.24998519697538868, -0.27559136536366163, 
   4.0428457438869705}, {0.7102359534595587, 0.0274733164364289, 
   -0.27559136536366163, 18.816425190278903, -233.2396000384753}, 
   {-17.766413280778966, -0.275464658512533, 4.0428457438869705, 
   -233.2396000384753, 3894.5592378221354}}, 0.7866836424968715 + 
    475.2260703744564*\[Eta] - 4193.115068966735*\[Eta]^2 + 
    26892.103234554656*\[Eta]^3 - 86713.26078917665*\[Eta]^4 + 
    108239.27939052392*\[Eta]^5 + S*(-24.535316113628667*f10 - 
      24.535316113628667*f11*\[Eta] - 24.535316113628667*
       (20.254050607581007 - 20.254050607581007*f10 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*
       \[Eta] - 0.2870389817996435*(20.254050607581007 - 
        20.254050607581007*f20 - 4.5004500450045*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 3.7737566003941674, 
   {}, {}, {0.6791508337822907, 0.9081212911723544, 1.0461034160182596, 
   1.1018644586939887, 1.0775531817263695, 0.9770024952602214, 
   0.8054541813072746, 0.5701451701920139, 0.28124521319551166, 
   -0.3928907853237247, -0.7271745892866153, -1.006615790580141, 
   -1.1697674363985415, -1.1298063149318374, -0.7654240865223816, 
   0.08990033828390409, 1.6641325927254123, -1.0424922785697177, 
   -0.23131692633839052, -0.6829771035441539, -0.49677973387484187, 
   0.43905362254625047, -1.2825526710596478, -1.927934323868854, 
   -1.6028285698908888, -0.5638325925248928, -0.7054354369459794, 
   -0.8844611907271833, -0.39377385782361785, -0.31483158796963195, 
   -0.1892776634546678, -0.14617200354471294, 0.014686641084850294, 
   -0.04701028273406749, -0.0896600909794607, 0.29794065134478487, 
   0.5719059985121113, -1.4430426918864967, -0.15908448572170641, 
   -0.29169815858909587, -1.0172474838388652, -0.6236510806068338, 
   -1.2082919640366185, -0.24508576202770982, 0.21450130778055154, 
   0.34866377280507876, -0.4179098411866562, -0.04755029599482796, 
   -0.7789288161981958, -0.796941721294381, 0.046628864594403296, 
   0.17438046996403855, -1.1121836479041889, -0.0015157992373531215, 
   -0.20964686086318807, 0.3403193768105801, 0.26149711976643175, 
   0.01431424828779626, -0.03988660679554812, 0.2106491070969554, 
   -1.2312272400747801, -0.6677220229588556, -0.5782522105321988, 
   -0.1531506854590603, 0.08246737924534031, 0.061236535083089905, 
   0.2893282385595839, 0.21965062283891967, -0.6826755473543145, 
   -0.5391454147993215, -0.1279944809905018, 4.913455373741385, 
   -1.1630393417687372, -0.6872928528703568, -0.2602752521092384, 
   0.10771780827408861, 0.46146447367416954, -0.4054666191668943, 
   1.0201617681042094, 0.6266772426501035, -0.6290286918890047, 
   -0.3185602706389403, 0.013336293482481665, 0.35202508064718785, 
   0.2697809735707182, -0.31831983863523305, -0.19101152897824392, 
   0.215071663681492, 0.23260995032809362, 3.2117862844856333, 
   0.3499648623753302, -0.11443241377963886, -0.028254922696120843, 
   -0.29757321530049907, 0.03390591602044424, -0.2441513850811603, 
   0.45205872821309256, 0.33670759449566745, 0.4399703629648535, 
   1.266053376425596, 0.17597406262616389, 0.30886532005652967, 
   -0.034499234416792035, 0.11971214595966373, -0.06252675170168942, 
   -0.37545715120169376, -0.37534697698209385, -0.03530566753514108, 
   -0.17623464606762695, -0.037847349094420224, 0.7142381729472902, 
   -0.24655662933083988, -0.7671749620524793, 2.14913403655283, 
   0.6857847606235481, 0.9826451622155474, -0.6469639242161946, 
   -0.6438357067796829, -0.6404085853976511, -0.6375138051045468, 
   -0.4878408752338501, -0.4433071978250567, -0.2848319186862014, 
   -0.23240153610954195, 0.147064969347646, 0.318113095522655, 
   -0.07205891037958878, 0.21562839567877035, 0.07335073383953272, 
   0.32534174208649347, -0.4700524697126838, 0.7869128155416689, 
   -0.46907206609849084, -0.1903504945174035, -0.34294044997756146, 
   0.18208900313254617, 0.2471152171565052, 0.938015017309894, 
   -0.5110218282155188, -0.38925732924317913, 0.15694969664225056, 
   0.31510476124328335, -0.3231899563605225, -0.15323581379973916, 
   -0.008549871071110715, 0.1322326823331963, 0.09225613182076842, 
   0.22966457370271343, -0.8297581126021925, -0.7511451898205763, 
   0.41278896227842665, 0.4638483465692218, -0.27407771176829954, 
   0.022317862181253645, -0.16849357857437042, -0.14194145458107243, 
   -0.11817229181828282, 0.048143489123603445, 0.09912668047409312, 
   0.13769429831621238, -0.32818867065796553, -0.13780427442114274, 
   -0.0005745635809795147, 0.26269159092774785, -0.19232254253574865, 
   -0.07459581801757054, -0.030000004127956004, 0.005809457310434141, 
   -0.07066742333508103, 0.009120330475113292, -0.2172225503192493, 
   -0.15034599213136346, -0.03889430647249981, 0.02409443115790566, 
   -0.5671954179934033, -0.10407576546445796, -4.455931939222488, 
   -0.09183034795460543, -0.06094031601460159, -0.1213545082138694, 
   -0.06291222330696655, -0.05239884143502138, -0.1424810753683019, 
   0.030747014204045797, -0.13479861165494356, 0.02366503847748902, 
   -0.09971938670607727, -0.06622944088103822, -0.23519758282437664, 
   -0.09503957372745475, -0.13691453629512296, 0.09055348295770216, 
   -0.05071768971514956, -0.04771855873664066, -0.04735684144875307, 
   -0.16071583392086097, -0.0548862699314121, -0.05481934683385603, 
   -0.11096993228303376, 0.1400242953380726, -0.6704097006225567, 
   0.6164769863451767, 4.129542659257169, -1.8290979392783377, 
   -0.655652763682177, -0.1189598787132411, 0.20880049143350732, 
   -0.05547412494476589, -0.10275735483131854, -0.23917140470108578, 
   -0.2360169934612415, 0.43223246991365727, -0.13189934390133828, 
   -0.5188856173992917, -0.7275817225444854, 0.15306037518237048, 
   0.5481773086859505, -2.985230362672773, -2.33700758928466, 
   0.573675264125221, -0.2343936265450779, 0.2097602744599314, 
   0.311111751512577, 0.3747495042138098, 0.3758542942351184, 
   0.9668184562671058, 1.2516198292057794, -0.15394923070850552, 
   0.14260625586215525, -0.054540987045093914, 0.1646262745528233, 
   -0.24002300579117986, 0.12270500098757253, -0.19026935380418308, 
   0.005599525387189885, -0.7779057484652157, -0.47329249787909333, 
   3.927378079523052, 2.579880122526056, -0.5283330868780851, 
   -0.7569095113685478, -0.2735846920716156, -0.11374882838753564, 
   -0.12018797971959572, -0.11713780741908408, -0.013100265558009028, 
   0.07254918038478309, 0.06482378836243896, -0.07088338830943997, 
   0.2833884877283097, -0.010703302180445462, -4.2184181911144165, 
   -0.11194155158232277, -0.06643043463247267, -0.11205901211457814, 
   -0.1657473825023672, -0.14746458499077164, 0.0009027565409667204, 
   -0.13230456431876547, -0.041885014342497584, -0.20884776503256575, 
   -0.12647910170619525, -0.08332271752660603, 0.16712515416790552, 
   -0.26271514383272176, -0.08877746855867485, -0.06121512472694235, 
   -0.16924048880299125, -0.08155527579174304, -0.041966243929309144, 
   -6.363781161501937, 0.04718228095927657, 0.06981118409250087, 
   -0.07238114488920644, -0.06010623032414841, -0.0701627369684914, 
   -0.11916109092203442, -0.37904869673535657, 2.1748184559460313, 
   1.1400006155048814, -0.019079949787339956, -13.22610530477241, 
   0.002318671804211192, 0.4270652303015865, 0.07326755705798149, 
   2.8484350837727135, -0.481136844011111, -6.663394199212405, 
   -0.05924792445846805, -4.283151655669059, -0.42676535598632626, 
   -0.09214516200817968, -0.04337795095462127, -0.2142660632441462, 
   -8.662680500043376, -0.20304045176698082, -0.23118414551207778, 
   -3.334450715047197, -0.3675721078050813, -1.3438146480303672, 
   -0.059992611479692926, -0.3408043301916699, 0.10162796956173281, 
   -0.139277515385956, -2.789154158924461, -1.0312347691742154, 
   0.21275398943877377, -0.14881929692016627, 2.297084147179099, 
   -0.6274703527510255, -0.5043783283855277, -0.6821833852249242, 
   -0.5367743995546732, 1.4209657323722809, 1.6478078319359568, 
   0.4763660502405287, -0.37330119917696436, -0.36186574156987916, 
   -0.21422400229887728, -0.14597361236265272, -0.4479298963474818, 
   0.06409256742414726, 0.011428892391016632, -0.08582211440615595, 
   1.8191133449452082, -0.018426184785937494, -0.031282354259111855, 
   -0.4582145109831899, 0.05956031207922763, 0.0037679517698343545, 
   13.458685584774706, -1.140008869668712, -0.08674110171580907, 
   -0.4951661210442104, -2.0297783022672036, -0.8150753848732819, 
   -0.48667746562237824, -0.4765008294036761, 0.1842136718465639, 
   -0.9216422843819245, 0.2012658487386858, 0.04525385549970906, 
   0.29888720877226405, -1.5833588675571733, -1.2182198369666395, 
   -2.20961648747312, -1.5502775874609398, -0.2771107421548322, 
   -1.2270865225591123, -0.009472645693222148, -0.000989176814435666, 
   -0.38165082374813863, -1.0267116092021666, -0.02072269154999873, 
   0.19668009862795088, -0.7688491813010288, 0.37031375622796503, 
   0.2432529648950137, -0.25745945572842643, -0.7010155205317687, 
   0.26270991741830585, 0.20661423892028097, 0.06422997016027665, 
   0.2926501447027192, 0.1126863536367253, 0.27753203015615213, 
   -15.516753870009822, -2.8274393852840234, -2.4969662624478772, 
   7.899227573172574, 0.20628152402901634, 1.2514393265576516, 
   -2.458375534213083, -9.76619291281935, -0.24802880556194395, 
   -5.019945305733216, 0.08700368985879692, -0.18232912920312572, 
   0.4176637437007287, -3.050913607948658, 0.5170947818415428, 
   0.05916093011688872, 0.9690412079199291, -1.0720662866706903, 
   0.2621474731116109, 0.35605834913775425, 1.3925321537769122, 
   -4.067705024305127, -0.19157437814109812, 0.9685944354277325, 
   -0.6823388257368208, 0.6097969638040013, 0.28252965738630564, 
   0.301182795438649, 0.7244813042187417, 1.0038127303385238, 
   1.743540807757583, -1.0568005476436326, -0.010032651951306093, 
   0.8908022184799336, 1.544710272841911, 0.7043845515408975, 
   1.292153889972269, 1.3261903140783033, -3.0669422986629797, 
   -4.37923490155903, 1.3905890458229209, 0.7537769434338344, 
   0.48752282997217833, 0.8236967969639153, -2.66312772226739, 
   0.28612476996238456, 1.5125257776005583, -0.11840799335672614, 
   0.5110231335604851, -0.27690459493136643, -0.10331990260985435, 
   0.39141369016718386, -0.29555213694142424, 0.09953925886971149, 
   0.24779197755663063, 0.773107414294671, 0.1236109205157021, 
   16.464039719760535, -0.060096172753546284, 0.9511708485938897, 
   2.9151102362757655, 6.437682586203934, -0.6712280319334241, 
   1.5232405525242712, -0.3230195083565377, -0.0504779678070264, 
   0.9240155389544924, -0.21853508105091635, 0.24481239242787467, 
   -0.3078427585142407, -0.7739332381829058, 1.383750299214043, 
   0.44552096916883954, 0.6192483185406417, 1.3573236179976647, 
   0.4997851783700611, 0.829554293220994, -0.13270284072267202, 
   -1.8003408658005213, -0.28013358655049103, 0.3501180801604704, 
   0.48262998964109727, 0.08059435141159099, 0.8564361126269517}}}, 
 {{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S^2*(4.770555114919315 - 19.332035932563844*\[Eta] - 
      15.433904804813174*\[Eta]^2) + 
    S*(6.791571233403865 - 184.386846321523*\[Eta] + 
      195.32742912115003*\[Eta]^2) + 292.7350036229533*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 30.81701474391984*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 292.7350036229533, 
    d20 -> -30.81701474391984, f10 -> -0.27680797760870673, 
    f11 -> 7.5151608182908785, f20 -> -16.619885860134556, 
    f21 -> 67.34986241714662}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 292.7350036229533, 9.286196027813311, 
       31.52367263690919, 2.3530127033709767*^-115}, 
      {d20, -30.81701474391984, 35.17901490811683, -0.8760056193844545, 
       0.38150065120193377}, {f10, -0.27680797760870673, 0.03537804974840702, 
       -7.824285950673996, 3.7665853146813963*^-14}, 
      {f11, 7.5151608182908785, 0.5002540660602639, 15.022688126208159, 
       1.5438347542026667*^-41}, {f20, -16.619885860134556, 
       4.340943834217383, -3.8286341622595326, 0.00014737292154504998}, 
      {f21, 67.34986241714662, 62.818277964887436, 1.0721379923020515, 
       0.28424045445990553}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 1882.911897162156, 
   1883.1015134149777, 1911.6766302415067, 0.9975774269905817, 
   ScientificForm[1.9301262164841513], {9.286196027813311, 35.17901490811683, 
   0.03537804974840702, 0.5002540660602639, 4.340943834217383, 
   62.818277964887436}, {{d20, -0.8760056193844545}, 
    {f21, 1.0721379923020515}, {f20, -3.8286341622595326}, 
    {f10, -7.824285950673996}, {f11, 15.022688126208159}, 
    {d10, 31.52367263690919}}, 6, 1.9301262164841513, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 292.7350036229533, 9.286196027813311, {274.48464491724246, 
        310.9853623286641}}, {d20, -30.81701474391984, 35.17901490811683, 
       {-99.95508151138016, 38.321052023540474}}, {f10, -0.27680797760870673, 
       0.03537804974840702, {-0.3463372117841509, -0.20727874343326255}}, 
      {f11, 7.5151608182908785, 0.5002540660602639, {6.532000854593661, 
        8.498320781988097}}, {f20, -16.619885860134556, 4.340943834217383, 
       {-25.15123517243918, -8.088536547829932}}, {f21, 67.34986241714662, 
       62.818277964887436, {-56.1082363243045, 190.80796115859775}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{86.2334366669757, 5.594447207640057, 
   -0.01035596357285937, 0.8417881743226301, 0.6895536688013988, 
   -16.65639285054605}, {5.594447207640057, 1237.563089905506, 
   0.016908805475350112, -0.41354562261090017, -4.6573557256989995, 
   247.60615896503413}, {-0.01035596357285937, 0.016908805475350116, 
   0.001251606404000762, -0.015113211612503688, 0.027424051651389444, 
   -0.2722256878877621}, {0.8417881743226301, -0.41354562261090017, 
   -0.015113211612503688, 0.2502541306098269, -0.27417919236423327, 
   3.962219777298252}, {0.6895536688013988, -4.6573557256989995, 
   0.02742405165138944, -0.27417919236423327, 18.843793371829918, 
   -234.29340794565564}, {-16.656392850546055, 247.60615896503418, 
   -0.2722256878877621, 3.962219777298252, -234.29340794565567, 
   3946.1360464738623}}, 0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S*(-24.535316113628667*f10 - 24.535316113628667*f11*\[Eta] - 
      24.535316113628667*(20.254050607581007 - 20.254050607581007*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*\[Eta] - 
      0.2870389817996435*(20.254050607581007 - 20.254050607581007*f20 - 
        4.5004500450045*f21)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 3.7757302819859033, {}, {}, {0.7072752690829918, 
   0.9311507885536694, 1.064530475646126, 1.1161815807343463, 
   1.0882528663451556, 0.9845772426233739, 0.8103964915807318, 
   0.572947543541714, 0.2824001497873927, -0.3935532217496678, 
   -0.7280069619725631, -1.0071255993601556, -1.1694621811066837, 
   -1.1281934954021722, -0.7620112025889689, 0.09560578678700438, 
   1.672623105964135, -1.0639733223382066, -0.23674263036407694, 
   -0.6881810352355799, -0.501983665566268, 0.41802209965382886, 
   -1.3250041981921967, -1.9835371845880445, -1.6523438867170412, 
   -0.5530748884191752, -0.7266098263074774, -0.9130556925864219, 
   -0.40833102530460863, -0.32938875545062274, -0.19901456600007705, 
   -0.1283462742549233, 0.014319287175784012, -0.024720177646383235, 
   -0.08227144145738308, 0.27429164516594895, 0.5257752674131311, 
   -1.4896842198406546, -0.14025110923486395, -0.2871236516496545, 
   -1.047369699735718, -0.642419558535039, -1.2176110822563402, 
   -0.25440488024743146, 0.21104762440394964, 0.34521008942847686, 
   -0.4278801668501764, -0.03614908710118314, -0.803831520694196, 
   -0.8284878572537195, 0.04890537692045882, 0.1823876163374507, 
   -1.1477898929749344, 0.02383004918147691, -0.17530484453644135, 
   0.31810974898054667, 0.2789903125105475, -0.013080756963503859, 
   0.012546129453564703, 0.18406703671303148, -1.2830762377266183, 
   -0.6845065420791201, -0.5950367296524632, -0.16019563919788027, 
   0.08381288521972508, 0.04796773489118422, 0.3729011825929476, 
   0.18202225570125208, -0.7132683019597152, -0.5266978380059513, 
   -0.03610168948235071, 5.08862773226798, -1.2085812763555452, 
   -0.719082271224174, -0.2541424286702636, 0.17593833843758944, 
   0.6156924112507056, -0.44579474227548843, 1.0011811357163225, 
   0.6851668604274082, -0.6301437407904658, -0.33058099447195843, 
   0.013247727673892484, 0.4495657287058421, 0.26424304888568884, 
   -0.26869804679520115, -0.17822210625748625, 0.22644770589247187, 
   0.2794085145998402, 3.2649723443090686, 0.3475980040425206, 
   -0.007763826141967911, -0.02185640183137849, -0.3048735780974212, 
   0.03651032172533064, -0.17578618332497342, 0.4802642331759337, 
   0.32406909481221646, 0.4091554389129186, 1.436577461340228, 
   0.15574543710923194, 0.36674452530852264, -0.022792185437417345, 
   0.2247985041736733, -0.04382711700854003, -0.2931357859343535, 
   -0.2930256117147536, -0.0426227312791454, -0.1279697261782431, 
   -0.060011856606511316, 0.9299153583339148, -0.19060250799993383, 
   -0.8014454605446417, 2.192334926237592, 0.9193961740105081, 
   1.2162565756025074, -0.66935407591086, -0.6662258584743483, 
   -0.6627987370923165, -0.6599039567992122, -0.5057000854203011, 
   -0.46116640801150766, -0.29803284969178634, -0.2456024671151269, 
   0.16745596962812215, 0.3385040958031311, 0.014291185086051428, 
   0.30197849114441055, 0.20481806335992303, 0.4568090716068838, 
   -0.4828233270770781, 0.7741419581772746, -0.4818406051241553, 
   -0.20311903354306793, -0.3293158648702885, 0.1957135882398191, 
   0.26073980226377813, 1.0286087384812035, -0.5157776572337838, 
   -0.3940131582614441, 0.2509423164028277, 0.4090973810038605, 
   -0.32831828942997987, -0.15836414686919653, -0.00441661815848704, 
   0.13636593524581997, 0.12385750040872523, 0.26126594229067024, 
   -0.8001325334940645, -0.7215196107124484, 0.5276506533222403, 
   0.5787100376130354, -0.23646078584323504, 0.05993478810631814, 
   -0.15878838045846067, -0.13223625646516268, -0.10967096024094047, 
   0.056644820700945786, 0.13433587332200858, 0.17290349116412784, 
   -0.20716791044401361, -0.01678351420719082, 0.029216556384199066, 
   0.29248271089292643, -0.155659318779243, -0.03793259426106488, 
   -0.022008762585358, 0.013800698853032145, -0.07314163431314569, 
   0.00664611949704863, -0.11567821264155498, -0.04880165445366913, 
   -0.04091388372795279, 0.022074853902452674, -0.4681652715411815, 
   -0.005254042719030849, -4.435877373065253, -0.07177578179737054, 
   -0.040885749857366704, -0.12969549753206877, -0.07125321262516593, 
   -0.06074616198041838, -0.0008900355108139024, 0.1723380540615338, 
   -0.03912738354458156, 0.11933626658785101, -0.07161240916564893, 
   -0.03812246334060987, -0.24228769195477895, -0.10212968285785706, 
   -0.14946550229878142, 0.0780025169540437, -0.06651360101703219, 
   -0.06351447003852329, -0.0631527527506357, 0.08537925866342277, 
   -0.08163274294280853, -0.07428805658557636, -0.04322228782410065, 
   0.2037505263204764, -0.6677832774577013, 0.788462283922442, 
   4.179032302210935, -1.7644475683966938, -0.6711296519104195, 
   -0.11226514767765394, 0.25010217072467356, 0.23001451426495834, 
   -0.0964856703223873, -0.23405627032883913, -0.2427195713916852, 
   0.639752125442449, -0.13407992941183977, -0.4165979231237529, 
   -0.7273487404656152, 0.48302877961391033, 0.8781457131174903, 
   -2.662931959855541, -2.014709186467428, 0.8589765298155854, 
   -0.230342780131501, 0.24897023259435258, 0.35032170964699816, 
   0.413959462348231, 0.5354464671849613, 1.1264106292169487, 
   1.3620654575859277, 0.011326552259006917, 0.3078820388296677, 
   -0.045082540063006604, 0.1740847215349106, -0.20081304765675867, 
   0.16191495912199372, -0.1853010605865535, 0.04480948352161107, 
   -0.717645568537975, -0.4130323179518527, 4.010975821849556, 
   2.663283801779137, -0.45434507622021414, -0.7149472128219685, 
   -0.23162239352503633, -0.09479310232104154, -0.10935336253143646, 
   -0.10630319023092483, -0.003641818575921718, 0.0820076273668704, 
   0.08194462082082765, -0.03167343017501878, 0.3225984458627309, 
   0.05961492126122181, -4.138724184939157, -0.05498876738370129, 
   -0.009477650433851181, -0.07009671356799885, -0.1616965360887832, 
   -0.10550228644419235, 0.04286505508754601, -0.12146994713060622, 
   -0.031050397154338327, -0.037970969326316606, 0.04412020388504345, 
   -0.009334706868727949, 0.2821580165683031, -0.09761829005857692, 
   0.07631938521546999, 0.05381773767345521, -0.12727819025641196, 
   -0.03959297724516375, -3.945382729853009*^-6, -6.034065593406826, 
   0.38504531513967777, 0.4072839889125106, -0.06884414288687424, 
   -0.007065823180436581, -0.039411114895202104, 0.13236455702773497, 
   -0.37266933973301164, 2.261358446417212, 1.1425241942312354, 
   -0.012719130340002494, -13.145786159604533, 0.026312949894979454, 
   0.5789850450706737, 0.27587468137881643, 2.9623252706678187, 
   -0.45937352087583605, -6.548307241581952, 0.042827991671664734, 
   -4.205229715890539, -0.35762740380157965, -0.07437756222539349, 
   -0.027542798118261658, -0.14899300495225276, -8.588688805952781, 
   -0.09675243880037954, -0.19373878088699925, -3.3037066271308433, 
   -0.34897927267543594, -1.2263993392248906, 0.147521015564827, 
   -0.33208886038601193, 0.256869043051708, -0.11592439773975372, 
   -2.4827298752515787, -0.9494400114959838, 0.4591251098224589, 
   -0.06789672085714926, 2.346104117375056, -0.5209337791186286, 
   -0.48638920482618175, -0.6571870445174923, -0.5117780588472414, 
   1.4459620730797127, 1.7328978292080777, 0.561620425244115, 
   -0.3362461425694363, -0.27827515958734494, -0.15591269724563972, 
   -0.13293768538233053, -0.3937303227155624, 0.188640994690779, 
   0.0985172034765398, -0.06139215235937456, 1.8435433069919895, 
   -0.01287452718723614, 0.13824694677524718, -0.4447387117590793, 
   0.188111926163387, 0.06658051636673079, 13.709668654266302, 
   -1.117299917064969, -0.08513925153977908, -0.4806346762806477, 
   -2.0233445274491544, -0.6792795711819508, -0.46044057150230344, 
   -0.4503469637489701, 0.39970079655010693, -0.8846569451801187, 
   0.3347523728619137, 0.053437120662010784, 0.3427014771765968, 
   -1.4896689609873661, -1.1389897095290706, -2.1093454269987078, 
   -1.4771555363218596, -0.248314391953258, -1.175768188276514, 
   0.029714658292888885, 0.009348573442231611, -0.37347677053204364, 
   -0.991851699297186, 0.03420085869942824, 0.23379381100946262, 
   -0.7508702427148037, 0.4727456764406739, 0.32175807691603353, 
   -0.23481679707228764, -0.6854027411495451, 0.29158275078108886, 
   0.24618848409886596, 0.09250866649534117, 0.32092884103778374, 
   0.14035410971295192, 0.3153417823300515, -15.490382673694043, 
   -2.797665714265861, -2.4584194855153285, 7.929157785131544, 
   0.23942145649881041, 1.2951760460265902, -2.4379222134494327, 
   -9.640217398713602, -0.24284202710677505, -4.926726337679597, 
   0.1152758943939105, -0.18159229950329348, 0.48130986953843546, 
   -3.049186291234278, 0.53150083165864, 0.062052357157512006, 
   0.9719326349605524, -1.0625630063162532, 0.2650389001522342, 
   0.35894977617837753, 1.3925321537769122, -4.041308164717677, 
   -0.16517751855364793, 0.9685944354277325, -0.6681344588729985, 
   0.6155292642173862, 0.28542108442692893, 0.3021634556748012, 
   0.7244307505508942, 1.0036790158694515, 1.754697998689565, 
   -1.043385759542673, -0.0077487939502134395, 0.9025397787680163, 
   1.5564478331299938, 0.7101168519542824, 1.297886190385654, 
   1.3319226144916883, -3.0627466982570297, -4.3774151212416825, 
   1.3924088261402687, 0.7537263897659869, 0.48779578943351964, 
   0.8239697564252566, -2.6615101566214605, 0.28876342866374216, 
   1.5151644363019159, -0.11131089563667729, 0.518120231280534, 
   -0.27084963836784937, -0.0962228048898055, 0.3985107878872327, 
   -0.2902535420277417, 0.10257490930747792, 0.2487726377927828, 
   0.7730568606268235, 0.12443991974829771, 16.466678378461893, 
   -0.05104787540977895, 0.9511708485938897, 2.9151102362757655, 
   6.437682586203934, -0.6520496696740423, 1.542418914783653, 
   -0.3063610318658192, -0.0504779678070264, 0.9240155389544924, 
   -0.20082643771780795, 0.2449903536353304, -0.3014086707775334, 
   -0.7508262525930718, 1.3837528888751365, 0.44552096916883954, 
   0.6192483185406417, 1.3573236179976647, 0.5006141776026567, 
   0.8303832924535897, -0.12732441598426192, -1.7866925892831063, 
   -0.26648531003307596, 0.3501180801604704, 0.48262998964109727, 
   0.0814233506441866, 0.8572651118595473}}}, 
 {{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S^2*(4.803790194728766 - 21.098860790278273*\[Eta] - 
      8.155542782804803*\[Eta]^2) + 
    S*(6.781253912293801 - 184.1345081865044*\[Eta] + 
      194.40076149394716*\[Eta]^2) + 292.8740760653385*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 0.0869861076007907*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 292.8740760653385, 
    d30 -> -0.0869861076007907, f10 -> -0.27638746861415037, 
    f11 -> 7.504876127690197, f20 -> -16.735671805308545, 
    f21 -> 73.50521053968036}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 292.8740760653385, 9.2976018180104, 
       31.49995899996617, 2.9648146102245974*^-115}, 
      {d30, -0.0869861076007907, 109.05956669611044, -0.0007976018082225979, 
       0.9993639641409142}, {f10, -0.27638746861415037, 0.03541189565894008, 
       -7.804932875554027, 4.3112229860228206*^-14}, {f11, 7.504876127690197, 
       0.5008198446004467, 14.985181215567797, 2.2463926823538065*^-41}, 
      {f20, -16.735671805308545, 4.3491044390418345, -3.8480731009981533, 
       0.00013650666458391597}, {f21, 73.50521053968036, 63.81872700514799, 
       1.1517812088879649, 0.250030802530679}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1883.6889810991395, 1883.8785973519612, 
   1912.4537141784901, 0.9975732399484813, ScientificForm[1.931793458461306], 
   {9.2976018180104, 109.05956669611044, 0.03541189565894008, 
   0.5008198446004467, 4.3491044390418345, 63.81872700514799}, 
   {{d30, -0.0007976018082225979}, {f21, 1.1517812088879649}, 
    {f20, -3.8480731009981533}, {f10, -7.804932875554027}, 
    {f11, 14.985181215567797}, {d10, 31.49995899996617}}, 6, 
   1.931793458461306, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 292.8740760653385, 9.2976018180104, 
       {274.6013013173865, 311.1468508132905}}, {d30, -0.0869861076007907, 
       109.05956669611044, {-214.42407381628013, 214.25010160107857}}, 
      {f10, -0.27638746861415037, 0.03541189565894008, 
       {-0.34598322087795924, -0.2067917163503415}}, {f11, 7.504876127690197, 
       0.5008198446004467, {6.520604227385632, 8.489148027994762}}, 
      {f20, -16.735671805308545, 4.3491044390418345, {-25.28305932796924, 
        -8.18828428264785}}, {f21, 73.50521053968036, 63.81872700514799, 
       {-51.91909199467506, 198.92951307403578}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{86.44539956627028, 32.399203557994305, 
   -0.010248032636901737, 0.8402136016641979, 0.6415937895986438, 
   -13.93871385798625}, {32.39920355799431, 11893.989087943359, 
   0.07430202343886995, -1.799616381691861, -25.78628583653654, 
   1419.866576195379}, {-0.010248032636901737, 0.07430202343886995, 
   0.0012540023541596592, -0.015144914669015883, 0.0273741057149954, 
   -0.267215134850756}, {0.8402136016641979, -1.7996163816918607, 
   -0.015144914669015883, 0.2508205167456156, -0.27231048014836823, 
   3.8371187684068118}, {0.6415937895986438, -25.78628583653654, 
   0.0273741057149954, -0.27231048014836823, 18.91470942169339, 
   -236.84319888127155}, {-13.93871385798625, 1419.8665761953794, 
   -0.26721513485075604, 3.8371187684068118, -236.84319888127155, 
   4072.829916557605}}, 0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S*(-24.535316113628667*f10 - 24.535316113628667*f11*\[Eta] - 
      24.535316113628667*(20.254050607581007 - 20.254050607581007*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*\[Eta] - 
      0.2870389817996435*(20.254050607581007 - 20.254050607581007*f20 - 
        4.5004500450045*f21)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2), 3.7822560467775954, {}, {}, {0.6791934326650315, 
   0.9081559932301801, 1.0461310121550986, 1.1018857398137745, 
   1.0775689387330316, 0.9770135190576901, 0.8054612627994797, 
   0.5701491002828871, 0.28124678278898285, -0.3928915640132655, 
   -0.7271753557617671, -1.0066157539369716, -1.1697658057331202, 
   -1.129802299340236, -0.7654168951006692, 0.08991149643966168, 
   1.6641485085191388, -1.0425270636698976, -0.23132569524354096, 
   -0.6829855819288788, -0.4967882122595668, 0.43901942701749164, 
   -1.2826028007851278, -1.9280270762155283, -1.6029110081097073, 
   -0.5638322395614033, -0.7054604076667275, -0.8845151873060679, 
   -0.3937912660335279, -0.314848996179542, -0.18928937602164808, 
   -0.146166903972329, 0.014685818224084102, -0.04699706898069067, 
   -0.08965381967989217, 0.29791420796524193, 0.5718250624258339, 
   -1.4431070408527304, -0.15907638914221067, -0.29171235001895823, 
   -1.017303537303448, -0.6236698824253182, -1.208301627503591, 
   -0.24509542549468222, 0.21449948693279808, 0.3486619519573253, 
   -0.41791687907630504, -0.04754238696942892, -0.7789482701271311, 
   -0.7969742053131696, 0.04662705186925464, 0.17439920501550787, 
   -1.1122529380417632, -0.0015148876360839836, -0.20960670810001147, 
   0.340307909212445, 0.26148235215226734, 0.014253662628892272, 
   -0.03984408144283336, 0.2106297271435551, -1.2313032632686074, 
   -0.6677027928330119, -0.5782329804063551, -0.15314728478397654, 
   0.08248218539065988, 0.06123398467354946, 0.2893955703578399, 
   0.2195848376916274, -0.6826793570998859, -0.5391905767864671, 
   -0.1279370283299457, 4.913655433010817, -1.163114356657296, 
   -0.6872989305232196, -0.2602163575699805, 0.10783753200814772, 
   0.4616407470559949, -0.4055330836635349, 1.0201308877499358, 
   0.6267434572268655, -0.6290860326098624, -0.31858954702745734, 
   0.013348775142375757, 0.3520909104432022, 0.2697722480486604, 
   -0.31832557396892014, -0.19101233391423023, 0.21506832562015177, 
   0.23259915507652096, 3.211774213739755, 0.3499601585872334, 
   -0.1143526125066785, -0.028233473136541676, -0.2975966901960163, 
   0.033852379203867855, -0.24407079422310574, 0.4521110095898244, 
   0.33668475760931926, 0.4399159636700922, 1.2662529312638, 
   0.1759833876473209, 0.3088634521970519, -0.03446762149505034, 
   0.11988171414784077, -0.06249803166262069, -0.37535444473144963, 
   -0.3752442705118497, -0.03536864387469407, -0.1761457638956685, 
   -0.03789942420057457, 0.7144785676816738, -0.24649845253324543, 
   -0.7672312794976577, 2.1492706700516067, 0.6860111058965401, 
   0.9828715074885395, -0.646982565353845, -0.6438543479173333, 
   -0.6404272265353015, -0.6375324462421972, -0.48787005333478106, 
   -0.4433363759259876, -0.2848268687155837, -0.23239648613892427, 
   0.14713142266920443, 0.3181795488442134, -0.07194045743000288, 
   0.21574684862835625, 0.07349166020706122, 0.32548266845402196, 
   -0.47007320031460154, 0.7868920849397512, -0.4690926498156429, 
   -0.19037107823455557, -0.34289507016095655, 0.18213438294915107, 
   0.2471605969731101, 0.9381118142280087, -0.5110600827013769, 
   -0.3892955837290373, 0.1570234037360123, 0.3151784683370451, 
   -0.32319809334303784, -0.1532439507822545, -0.008534640722771769, 
   0.13224791268153524, 0.09228943990584071, 0.22969788178778572, 
   -0.8298195741061605, -0.7512066513245443, 0.4128207758339357, 
   0.4638801601247309, -0.27408612885753314, 0.02230944509202004, 
   -0.1684951423219303, -0.14194301832863232, -0.11817601766485097, 
   0.048139763277035286, 0.09911393918681455, 0.1376815570289338, 
   -0.32814648120867673, -0.13776208497185394, -0.0006373022294532404, 
   0.2626288522792741, -0.19228154042347967, -0.07455481590530155, 
   -0.029979241851435745, 0.005830219586954399, -0.0706721904884482, 
   0.009115563321746123, -0.21713714312322452, -0.15026058493533867, 
   -0.038929509252170647, 0.02405922837823482, -0.5670857976966346, 
   -0.10396624054496328, -4.455877339525589, -0.09177574825770662, 
   -0.06088571631770279, -0.12136946834209894, -0.0629271834351961, 
   -0.0524139556550125, -0.14232476094640134, 0.030903328625946358, 
   -0.1346662120503197, 0.023797438082112876, -0.099641869528174, 
   -0.06615192370313494, -0.23518435179609654, -0.09502634269917465, 
   -0.1369369747377469, 0.09053104451507821, -0.050727747218438424, 
   -0.04772861623992952, -0.047366898952041936, -0.1604700140048294, 
   -0.05493303232031366, -0.0548439920046313, -0.11088262954439188, 
   0.14012163153356028, -0.6704766109141502, 0.6167070598894497, 
   4.129673844087797, -1.8291272356107022, -0.6556624240321582, 
   -0.11894411286579754, 0.2089338650772774, -0.05519126065133406, 
   -0.10276992785117756, -0.2392305842985074, -0.2360382991879746, 
   0.43237127505275197, -0.13189158585823435, -0.5188075509359891, 
   -0.7275940066997606, 0.15334226183296806, 0.5484591953365481, 
   -2.984960955024029, -2.3367381816359156, 0.5739140538184415, 
   -0.23435876434853498, 0.20984959357341637, 0.31120107062606195, 
   0.3748388233272948, 0.375987130033657, 0.9669512920656445, 
   1.2517114260896278, -0.15390468002928515, 0.14265080654137563, 
   -0.05451924244535178, 0.16464801915256544, -0.23999096719880697, 
   0.12273703957994542, -0.19028384715005586, 0.005612470472527775, 
   -0.7779656029234729, -0.4733523523373506, 3.9273353297636078, 
   2.57983747707366, -0.5283706791950991, -0.7569300718682257, 
   -0.27360525257129353, -0.11375744622861106, -0.12019253466588253, 
   -0.1171423623653709, -0.013107161218819385, 0.07254228472397273, 
   0.06481204956866549, -0.07090863023817207, 0.2833632457995776, 
   -0.010747136402848412, -4.218467580700718, -0.11200703155780545, 
   -0.06649591460795534, -0.11204138560019317, -0.165763436324589, 
   -0.14742786496935167, 0.0009394765623866874, -0.1322804790045069, 
   -0.04186092902823901, -0.2087936876452403, -0.12642499099862192, 
   -0.08325847780609053, 0.16722455343347775, -0.262572945176089, 
   -0.08863526990204207, -0.06108390294964039, -0.1691464882604663, 
   -0.08146127524921809, -0.04187224338678419, -6.363498540041544, 
   0.04747759550884467, 0.07010643646423631, -0.0723692142694361, 
   -0.05996129318442556, -0.07018507182043265, -0.11898034618074149, 
   -0.3790097882283412, 2.174897232594752, 1.1400046647718725, 
   -0.019088034867777992, -13.225937011861014, 0.0024132875511995167, 
   0.427246209656893, 0.07336990710950175, 2.8485078934135544, 
   -0.48118713578545425, -6.663397914473634, -0.05926498491559329, 
   -4.283199530971018, -0.4268075789176393, -0.09215492876820974, 
   -0.04339087360585836, -0.21431459795792307, -8.662735206167458, 
   -0.20305040927910056, -0.23124533381741585, -3.334512017150331, 
   -0.3676271290368618, -1.3437355211327926, -0.059881576158140604, 
   -0.34083436368478104, 0.10181526945834207, -0.13918320940203444, 
   -2.788928960170395, -1.0310631138220963, 0.2129287693660089, 
   -0.14882603749981627, 2.297127025484052, -0.6274666000626254, 
   -0.5043603335197844, -0.6821359594658318, -0.5367269737955809, 
   1.4210131581313732, 1.6478539418621452, 0.47641212281561707, 
   -0.37334638498469985, -0.36189424049238283, -0.2142652713450417, 
   -0.14598630344094943, -0.44797749557168487, 0.06410464603532517, 
   0.011478920360566747, -0.08577471905225309, 1.819160740299111, 
   -0.01841610677742267, -0.03122084475212006, -0.4582283828440623, 
   0.059695149853695284, 0.00388929847033026, 13.458827744585896, 
   -1.13996887523993, -0.0867410880826256, -0.495156228939269, 
   -2.029758077187253, -0.8150472385971312, -0.4866379695007339, 
   -0.476517946785151, 0.18430938179548662, -0.9216780809650302, 
   0.20130505192894077, 0.04526413267171847, 0.2988866493159108, 
   -1.58329714615612, -1.2181541668408187, -2.209607209172212, 
   -1.5502914861144745, -0.2771322362475672, -1.227114426796085, 
   -0.009499232603133123, -0.000995054599492562, -0.38165977730290734, 
   -1.0267443476515297, -0.020745199906080813, 0.19668775515832237, 
   -0.7688640740620585, 0.37032691909269744, 0.24331868815635715, 
   -0.2573962910271952, -0.7010256878268564, 0.2627113218382817, 
   0.20661117354862313, 0.06423315129845975, 0.2926533258409023, 
   0.11268945707161748, 0.2775352492627263, -15.51669240678656, 
   -2.827390318445268, -2.496990210296211, 7.899200477628035, 
   0.2062861649943173, 1.2514517516087622, -2.458321392564322, 
   -9.766157944037104, -0.24801748289745262, -5.0199154058499715, 
   0.08705301935912502, -0.18232795952148706, 0.41768007589790557, 
   -3.0509110395679926, 0.5170949840033714, 0.05916539467614257, 
   0.9690456724791829, -1.072051050619521, 0.26215193767086475, 
   0.3560628136970081, 1.3925321537769122, -4.067661805517204, 
   -0.19153115935317544, 0.9685944354277325, -0.682315838839898, 
   0.6098060257426283, 0.2825341219455595, 0.30118423935167016, 
   0.7244814370388895, 1.0038126555345173, 1.7435587656025007, 
   -1.0567788653841177, -0.010029158353603407, 0.8908211328623281, 
   1.5447291872243056, 0.7043936134795246, 1.2921629519108961, 
   1.3261993760169304, -3.066935732505712, -4.379232144414544, 
   1.390591802967407, 0.7537770762539822, 0.487523620477333, 
   0.82369758746907, -2.663124433842327, 0.28612989862234883, 
   1.5125309062605226, -0.11839497889232575, 0.5110361480248855, 
   -0.27689341158644254, -0.10330688814545397, 0.39142670463158424, 
   -0.2955422860537311, 0.09954395480784228, 0.24779342146965178, 
   0.7731075471148188, 0.12361276288916656, 16.4640448484205, 
   -0.06007974132107563, 0.9511708485938897, 2.9151102362757655, 
   6.437682586203934, -0.6711939907957429, 1.5232745936619523, 
   -0.3229898340299968, -0.0504779678070264, 0.9240155389544924, 
   -0.21850358603676057, 0.2448129967605439, -0.307830908422261, 
   -0.7738924005983989, 1.3837503025114728, 0.44552096916883954, 
   0.6192483185406417, 1.3573236179976647, 0.49978702074352555, 
   0.8295561355944585, -0.13269284904303902, -1.80031641788203, 
   -0.2801091386319996, 0.3501180801604704, 0.48262998964109727, 
   0.08059619378505545, 0.8564379550004162}}}, 
 {{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S^2*(4.855106718991722 - 24.127191346451017*\[Eta] + 
      4.4339401255842485*\[Eta]^2) + 
    S*(6.77545175489375 - 184.00183561935478*\[Eta] + 
      193.92119242276164*\[Eta]^2) + 293.1192534948706*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 253.95802595850972*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 98.84686270547083*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 293.1192534948706, 
    d20 -> -98.84686270547083, d30 -> 253.95802595850972, 
    f10 -> -0.2761509867455989, f11 -> 7.499468715511965, 
    f20 -> -16.91445074307239, f21 -> 84.05545196398472}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 293.1192534948706, 9.283631627331836, 
       31.573770401649874, 1.8429588549127266*^-115}, 
      {d20, -98.84686270547083, 62.97882265439634, -1.5695254140888686, 
       0.11723952031558926}, {d30, 253.95802595850972, 195.074117074611, 
       1.301854032543831, 0.1936428159066944}, {f10, -0.2761509867455989, 
       0.03535400234186006, -7.811024734210332, 4.148938306819355*^-14}, 
      {f11, 7.499468715511965, 0.5000084057290274, 14.998685281255447, 
       2.037196152221496*^-41}, {f20, -16.91445074307239, 4.343448698717184, 
       -3.8942443934166846, 0.00011368980499596172}, {f21, 84.05545196398472, 
       64.06742114535436, 1.311984319975703, 0.19020486286993543}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1883.2082341718553, 1883.4616278370138, 
   1916.0822148339703, 0.9975866599172281, ScientificForm[1.926444650284595], 
   {9.283631627331836, 62.97882265439634, 195.074117074611, 
   0.03535400234186006, 0.5000084057290274, 4.343448698717184, 
   64.06742114535436}, {{d30, 1.301854032543831}, {f21, 1.311984319975703}, 
    {d20, -1.5695254140888686}, {f20, -3.8942443934166846}, 
    {f10, -7.811024734210332}, {f11, 14.998685281255447}, 
    {d10, 31.573770401649874}}, 7, 1.926444650284595, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 293.1192534948706, 9.283631627331836, {274.87382208898566, 
        311.3646849007555}}, {d20, -98.84686270547083, 62.97882265439634, 
       {-222.62124700796727, 24.927521597025617}}, {d30, 253.95802595850972, 
       195.074117074611, {-129.42765380820452, 637.343705725224}}, 
      {f10, -0.2761509867455989, 0.03535400234186006, {-0.34563338873501237, 
        -0.20666858475618544}}, {f11, 7.499468715511965, 0.5000084057290274, 
       {6.516785490314153, 8.482151940709777}}, {f20, -16.91445074307239, 
       4.343448698717184, {-25.450775586478624, -8.378125899666156}}, 
      {f21, 84.05545196398472, 64.06742114535436, {-41.85839132316693, 
        209.96929525113637}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{86.18581619199595, -9.837996705746264, 57.577272587093915, 
   -0.010190829920272843, 0.8369151946085854, 0.621692614757038, 
   -12.84288240429282}, {-9.837996705746265, 3966.332102933905, 
   -10193.817581751753, -0.009489078371597532, 0.21697797916166459, 
   7.173688883726385, -423.3392958520478}, {57.577272587093915, 
   -10193.817581751753, 38053.91115243903, 0.09844568541721158, 
   -2.3513566176530354, -44.13857700161941, 2503.2208293677945}, 
   {-0.010190829920272843, -0.009489078371597532, 0.09844568541721156, 
   0.0012499054815882467, -0.015095680591355829, 0.02726701554399335, 
   -0.2653244958599025}, {0.8369151946085854, 0.21697797916166447, 
   -2.351356617653035, -0.015095680591355829, 0.25000840579968364, 
   -0.2710234656232157, 3.8013545401111903}, {0.621692614757038, 
   7.173688883726385, -44.13857700161941, 0.02726701554399335, 
   -0.2710234656232157, 18.865546598388004, -236.83080635522217}, 
   {-12.842882404292817, -423.3392958520478, 2503.2208293677945, 
   -0.2653244958599025, 3.8013545401111903, -236.83080635522217, 
   4104.634452216199}}, 0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5 + 
    S*(-24.535316113628667*f10 - 24.535316113628667*f11*\[Eta] - 
      24.535316113628667*(20.254050607581007 - 20.254050607581007*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*\[Eta] - 
      0.2870389817996435*(20.254050607581007 - 20.254050607581007*f20 - 
        4.5004500450045*f21)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 3.7698308031028467, {}, {}, {0.6449926762440086, 
   0.8806758769355838, 1.0246413969670178, 1.085656486712296, 
   1.0658699086982448, 0.9691145730696833, 0.8006322618383424, 
   0.5676599053287066, 0.28036725482184854, -0.39274217506604225, 
   -0.7276067168872324, -1.0083580041550375, -1.1735490840636968, 
   -1.1363567448032352, -0.775472646716004, 0.0756242996520804, 
   1.6448997275394035, -1.0098376905540718, -0.2231190700119825, 
   -0.674916084507732, -0.48871871483842, 0.4714287997133475, 
   -1.2723627835199096, -1.8354901242869701, -1.5209706623465422, 
   -0.5303572924049043, -0.7004505580657288, -0.8185349442866574, 
   -0.3896428948532602, -0.3107006249992743, -0.1863140653024331, 
   -0.10388355566229635, 0.015910699802283546, -0.014091708790004986, 
   -0.08426989823190567, 0.29928755603896207, 0.6602345943203396, 
   -1.4047789928995513, -0.12231380146223003, -0.23559301680253242, 
   -0.9502163169326394, -0.6289593982764927, -1.209970701772665, 
   -0.24676449976375636, 0.20873948267500708, 0.3429019476995343, 
   -0.42934278991056374, -0.03407103120642674, -0.8020090698519979, 
   -0.8032893993858892, 0.05922316753950341, 0.14536629481692742, 
   -1.0240979497104306, 0.07712062706711365, -0.21672036273072592, 
   0.30256099496964595, 0.36072167007372613, 0.10332490728855248, 
   0.004139799542581812, 0.18196624386209592, -1.1755835304955298, 
   -0.7777018828407449, -0.6882320704140881, -0.1856760214354125, 
   0.043556249771047106, 0.026122285715793225, 0.36081515047685997, 
   0.2910173768801556, -0.7696804428007127, -0.3673677881677122, 
   -0.0009789313035426517, 4.891250202547042, -1.0901092352251993, 
   -0.7715148875961617, -0.41254798355427624, -0.022998301175974234, 
   0.4415226659559863, -0.3407760685455514, 1.0494365308781823, 
   0.6209700922596681, -0.46519764900019567, -0.2716441267678533, 
   -0.023388290267298828, 0.47269911852519897, 0.27749221947091485, 
   -0.14241142334663692, -0.14763889118265183, 0.2613063446001078, 
   0.4142352967549243, 3.4176236260457102, 0.35610588744871663, 
   -0.005270190036725353, -0.07035390289181365, -0.2524539139715536, 
   0.19856167529982827, -0.2601540849327648, 0.389892331746875, 
   0.3628419156160305, 0.4999502511057692, 1.2304113724620755, 
   0.08386527813156164, 0.49996855031779575, -0.08924306826159878, 
   -0.038277357723558225, -0.08639573431375425, -0.4112619331707208, 
   -0.4111517589511209, 0.1250854774086605, -0.28091652970575254, 
   0.043093587273048684, 0.7041935700788997, -0.23693000163151368, 
   -0.7126788872835874, 1.8887979212608599, 0.7742826828452678, 
   1.0711430844372671, -0.6643580233762236, -0.6612298059397119, 
   -0.6578026845576801, -0.6549079042645758, -0.4599388733181087, 
   -0.41540519590931524, -0.3419179668635479, -0.2894875842868885, 
   0.018457889945622696, 0.18950601612063167, -0.1409135957242924, 
   0.14677371033406672, 0.08359978000424206, 0.3355907882512028, 
   -0.4504920392934366, 0.8064732459609161, -0.44993303310982924, 
   -0.1712114615287419, -0.4317264860739698, 0.09330296703613783, 
   0.15832918106009686, 0.9459972417009652, -0.41459146023454707, 
   -0.2928269612622074, 0.24324532590664205, 0.40140039050767484, 
   -0.3158831835216276, -0.14592904096084425, -0.03975765664262099, 
   0.10102489676168602, 0.09637508955998442, 0.23378353144192943, 
   -0.555294495611605, -0.4766815728299889, 0.688332198860806, 
   0.7393915831516011, -0.12884595600223747, 0.1675496179473157, 
   -0.13279835155191222, -0.10624622755861424, -0.08002621711963087, 
   0.08628956382225539, 0.24926013159250715, 0.2878277494346264, 
   -0.06318263288308401, 0.12720176335373878, 0.27814868664258086, 
   0.5414148411513082, -0.19443036958872284, -0.07670364507054472, 
   -0.06498372681547693, -0.029174265377086783, -0.06468573993602433, 
   0.015102013874169984, -0.14086319922856205, -0.0739866410406762, 
   0.0574031740394787, 0.12039191166988417, -0.5695911682559824, 
   -0.10686158725330586, -4.551011203845572, -0.1869096125776899, 
   -0.15601958063768606, -0.1044321271171782, -0.045989842210275356, 
   -0.03504689341549394, -0.14468559878797294, 0.028542490784374763, 
   -0.21447296813323646, -0.05600931800080389, -0.23587834034011124, 
   -0.20238839451507218, -0.2965677083321623, -0.1564096992352404, 
   -0.11166271325904376, 0.11580530599378136, -0.0720206134601824, 
   -0.0690214824816735, -0.06865976519378592, -0.0890326760811746, 
   -0.004152784734284154, -0.04531388022553884, -0.14854896921373495, 
   0.06025348887457227, -0.4666391385935924, 0.4964217892276679, 
   3.9052855001405504, -1.5361978282997875, -0.6770919062019374, 
   -0.14351501859113114, -0.04811019573745057, 0.03441353240107503, 
   -0.045933431832402505, -0.04998814439243304, -0.1953132124441339, 
   0.6926155073919205, -0.16154345587334973, -0.41871047383624926, 
   -0.6909705370408226, 0.3884729900926871, 0.7835899235962671, 
   -2.7379868534717104, -2.0897640800835973, 0.7916387647463381, 
   -0.32318138572804145, 0.07475856131528502, 0.1761100383679306, 
   0.23974779106916344, 0.4999355611585514, 1.0908997231905389, 
   1.3384595003193738, 0.24611297467971838, 0.5426684612503792, 
   -0.08768650315617066, 0.13148075844174656, -0.20779286471015723, 
   0.15493514206859516, -0.13201967503121637, 0.09357361787677121, 
   -0.40987217753801275, -0.10525892695189043, 4.320330279046075, 
   2.9719053297092017, -0.18126178006721005, -0.5622868134625136, 
   -0.07896199416558147, -0.027787551251591935, -0.0721372174181667, 
   -0.06908704511765507, 0.03737014544375228, 0.12301959138654439, 
   0.15401126376549001, 0.12857860699725876, 0.48285048303500844, 
   0.3428204011646514, -3.8186022547781207, 0.2619072417213353, 
   0.3074183586711854, -0.028924217025661392, -0.10588460459584326, 
   -0.1200737413104136, 0.028293600221324766, -0.1678697291301816, 
   -0.07745017915391372, 0.18136647014530638, 0.26274779307441776, 
   -0.033552484894713075, 0.24589932961370664, -0.148312471710625, 
   0.025625203563421906, -0.07534753496207713, -0.3090814993483164, 
   -0.2213962863370682, -0.1818072544746343, -6.1313248245412275, 
   0.2687141778253377, 0.29027293363802187, -0.09586779351857899, 
   -0.31312436090517437, 0.09368151157239168, 0.1599293325430864, 
   -0.47218096129921605, 2.2224087780579183, 1.1362731677181657, 
   0.02492723054516688, -13.459813478276942, -0.19695161938212635, 
   0.38598081987733224, 0.424324947273675, 3.0011731264910253, 
   -0.2645020349447904, -6.2834011786712125, 0.3179732559739037, 
   -3.8934406857876027, -0.08173162497613617, -0.006640553192497123, 
   0.04514195360851403, 0.13679825926093514, -8.265633208524985, 
   0.16695398717951093, 0.0675641503752864, -3.0568648088372328, 
   -0.14729900722585398, -1.1982130119422791, 0.28144573726813604, 
   -0.22516559361100263, 0.05274366342606385, -0.33969999488220637, 
   -2.463758622774023, -1.2700265801404527, 0.49272546793859107, 
   0.13042253160455175, 2.3291335112264164, -0.2967059041371485, 
   -0.49921390458868586, -0.7404672180930731, -0.5950582324228222, 
   1.3626818995041319, 1.7861185196355436, 0.6153130338378858, 
   -0.12252450783336144, -0.01054216918200268, 0.09329791503217422, 
   -0.06710842449351873, -0.1351154229194691, 0.42832305819616323, 
   0.1447104336824765, -0.14583386181696056, 1.7591015975344035, 
   -0.030041998461378228, 0.33291148396644843, -0.3744910915025379, 
   0.07823287245598465, -0.14903272262133882, 13.848685293344083, 
   -1.1839336485300045, -0.08164290274974917, -0.4774361420983837, 
   -2.0681893063398107, -0.4616783650150751, -0.5178314049876178, 
   -0.34263660680580443, 0.5959701402455408, -0.6985012808772595, 
   0.5149748000038414, 0.04149757051926173, 0.44105665202869915, 
   -1.4630416863498326, -1.1558113982625997, -1.9150810923883554, 
   -1.2751581003927868, -0.12199272651912452, -0.9810137320443602, 
   0.19384339032075104, 0.049329923512736684, -0.3292920887156754, 
   -0.8193163037776046, 0.2211605763054436, 0.2933704582709282, 
   -0.6677012116672252, 0.6604391221559993, 0.30318075589888593, 
   -0.3692430409561709, -0.6212532164604241, 0.3512204992658141, 
   0.3424997103040397, 0.14564766128187756, 0.3740678358243201, 
   0.19237128499781164, 0.38941013158983395, -15.611610509149152, 
   -2.8751909028894005, -2.3034095472854332, 8.074336070558978, 
   0.29902983302264374, 1.3554514475693367, -2.5508384942218534, 
   -9.464213384408055, -0.26444878726717036, -4.808234995638877, 
   0.033669309005709636, -0.18338063071127664, 0.5741291111704996, 
   -3.0528716162985674, 0.562712572416352, 0.05540091548404291, 
   0.9652811932870833, -1.086066134363243, 0.2583874584787651, 
   0.35229833450490844, 1.3925321537769264, -4.109214281137511, 
   -0.2330836349734824, 0.9685944354277467, -0.7038885218692741, 
   0.6017270099446534, 0.27876964275345983, 0.3001127654255811, 
   0.7239313796251352, 1.0036022276848442, 1.7268996053305443, 
   -1.0770739304905987, -0.012906724210331788, 0.8732299408932676, 
   1.527137995255245, 0.6963145976815568, 1.2840839361129284, 
   1.3181203602189626, -3.0726547885832503, -4.381447429556147, 
   1.3883765178258045, 0.7532270188402279, 0.4860904601042435, 
   0.8222644270959805, -2.6675399486390106, 0.279615132361414, 
   1.5060161399995877, -0.13363979655583336, 0.4957913303613779, 
   -0.29013311221426363, -0.11855170580896157, 0.37618188696807664, 
   -0.307316575049029, 0.09556633060318376, 0.2467219475435627, 
   0.7725574897010645, 0.120891116721765, 16.457530082159565, 
   -0.07904534178871359, 0.9511708485939039, 2.9151102362757797, 
   6.437682586203948, -0.7090965508296208, 1.4853720336280745, 
   -0.35622165635926706, -0.05047796780701219, 0.9240155389545066, 
   -0.25368431614426257, 0.24361884671813527, -0.32180178072776755, 
   -0.8190429229239768, 1.383748978701071, 0.44552096916885375, 
   0.6192483185406559, 1.3573236179976789, 0.497065374576124, 
   0.826834489427057, -0.1446222667373931, -1.827939732462852, 
   -0.3077324532128216, 0.3501180801604846, 0.4826299896411115, 
   0.07787454761765389, 0.8537163088330146}}}, 
 {0.7866836424968715 + b1*S + b2*S^2 + 475.2260703744564*\[Eta] - 
   4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
   86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
  {a0 -> 0.7866836424968715, a1 -> 475.2260703744564, 
   a2 -> -4193.115068966735, a3 -> 26892.103234554656, 
   a4 -> -86713.26078917665, a5 -> 108239.27939052392}, 
  {{0.026066406039283598, -1.4468054210718821, 26.699555956098564, 
  -217.64396595029461, 809.7664704105974, -1123.2830726159993}, 
  {-1.4468054210718821, 133.6349136853699, -2973.925357109642, 
  26777.37513178557, -105999.70230407477, 153412.06562716697}, 
  {26.699555956098564, -2973.925357109642, 70230.8642565899, 
  -654454.3533016937, 2.65253314115926*^6, -3.9068957512711417*^6}, 
  {-217.64396595029461, 26777.37513178557, -654454.3533016937, 
  6.237055192749827*^6, -2.5705434809999675*^7, 3.836162910185319*^7}, 
  {809.7664704105974, -105999.70230407476, 2.65253314115926*^6, 
  -2.5705434809999675*^7, 1.0734010671649505*^8, -1.6190322270448455*^8}, 
  {-1123.2830726159993, 153412.06562716697, -3.9068957512711417*^6, 
  3.836162910185319*^7, -1.6190322270448455*^8, 2.4637230204860514*^8}}, 
  41.62869787485826 + b0 + b1*S + b2*S^2, {b0 -> 0.06677230047400641, 
   b1 -> -24.535316113628667, b2 -> -0.2870389817996435}, 
  {{0.058145025987237975, -0.0005702934493175267, -0.11140777869302455}, 
  {-0.000570293449317526, 0.06423701682895445, 0.009561944996717834}, 
  {-0.11140777869302457, 0.009561944996717834, 0.33644740992623456}}, 
  {f12 -> 20.254050607581007 - 20.254050607581007*f10 - 4.5004500450045*f11, 
   f22 -> 20.254050607581007 - 20.254050607581007*f20 - 4.5004500450045*f21}, 
  {}}, {{0.7866836424968715 + 475.2260703744564*\[Eta] - 
    4193.115068966735*\[Eta]^2 + 26892.103234554656*\[Eta]^3 - 
    86713.26078917665*\[Eta]^4 + 108239.27939052392*\[Eta]^5, 
   {a0 -> 0.7866836424968715, a1 -> 475.2260703744564, 
    a2 -> -4193.115068966735, a3 -> 26892.103234554656, 
    a4 -> -86713.26078917665, a5 -> 108239.27939052392}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.7866836424968715, 0.16145094003840174, 
       4.872586324426205, 9.732502149034679*^-6}, {a1, 475.2260703744564, 
       11.560056820161824, 41.10931959656267, 5.587973980334382*^-43}, 
      {a2, -4193.115068966735, 265.01106440409217, -15.822415107065193, 
       3.974922159511157*^-22}, {a3, 26892.103234554656, 2497.4096966156403, 
       10.767998246742389, 3.6866165942926945*^-15}, {a4, -86713.26078917665, 
       10360.50706850273, -8.36959621916538, 2.1876867919771052*^-11}, 
      {a5, 108239.27939052392, 15696.251210037546, 6.895868188023541, 
       5.586568508910915*^-9}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -72.33227142206059, -70.77671586650503, -57.5561543728474, 
   0.9999872357867118, ScientificForm[0.11893595621152689], 
   {0.16145094003840174, 11.560056820161824, 265.01106440409217, 
   2497.4096966156403, 10360.50706850273, 15696.251210037546}, 
   {{a0, 4.872586324426205}, {a5, 6.895868188023541}, 
    {a4, -8.36959621916538}, {a3, 10.767998246742389}, 
    {a2, -15.822415107065193}, {a1, 41.10931959656267}}, 6, 
   0.11893595621152689, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.7866836424968715, 0.16145094003840174, {0.4631287283557853, 
        1.1102385566379578}}, {a1, 475.2260703744564, 11.560056820161824, 
       {452.0591988094851, 498.3929419394277}}, {a2, -4193.115068966735, 
       265.01106440409217, {-4724.209110099657, -3662.0210278338127}}, 
      {a3, 26892.103234554656, 2497.4096966156403, {21887.182360316376, 
        31897.024108792935}}, {a4, -86713.26078917665, 10360.50706850273, 
       {-107476.18093203977, -65950.34064631353}}, {a5, 108239.27939052392, 
       15696.251210037546, {76783.28903585239, 139695.26974519546}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.026066406039283598, -1.4468054210718821, 
   26.699555956098564, -217.64396595029461, 809.7664704105974, 
   -1123.2830726159993}, {-1.4468054210718821, 133.6349136853699, 
   -2973.925357109642, 26777.37513178557, -105999.70230407477, 
   153412.06562716697}, {26.699555956098564, -2973.925357109642, 
   70230.8642565899, -654454.3533016937, 2.65253314115926*^6, 
   -3.9068957512711417*^6}, {-217.64396595029461, 26777.37513178557, 
   -654454.3533016937, 6.237055192749827*^6, -2.5705434809999675*^7, 
   3.836162910185319*^7}, {809.7664704105974, -105999.70230407476, 
   2.65253314115926*^6, -2.5705434809999675*^7, 1.0734010671649505*^8, 
   -1.6190322270448455*^8}, {-1123.2830726159993, 153412.06562716697, 
   -3.9068957512711417*^6, 3.836162910185319*^7, -1.6190322270448455*^8, 
   2.4637230204860514*^8}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.015688935681399358, {}, {}, 
   {-0.0962954307150028, -0.06879586966324425, -0.10990269961685684, 
    -0.1589057170226411, -0.08958538226164592, -0.029540611356875246, 
    -0.16157649188401635, -0.07622900359948304, 0.03243402476673296, 
    -0.027441141897146082, 0.03797388970190951, -0.03281847243104252, 
    0.0075601806819705075, 0.0247937499492501, 0.03252728308689967, 
    0.05745237423486671, -0.02526105975733728, 0.07276822124752513, 
    0.18522517489686408, 0.20930793472545162, 0.013554503939730012, 
    0.0323119515784569, -0.0059205630933014675, 0.02183405286112361, 
    -0.007284049163931883, 0.05520376661997872, -0.024927308531545123, 
    -0.09673587842586784, 0.018572211505379244, 0.08167550626581743, 
    0.08748052101647374, -0.05696883086406501, 0.1935318102969319, 
    -0.27833317455677786, -0.10296295366661923, -0.044138623694479406, 
    -0.042602534521265056, -0.1180359541861975, 0.0380013380391091, 
    -0.15060848884046862, -0.04944180822015909, -0.31853063698704887, 
    0.13110337009111817, 0.2704183509735145, 0.13328857728269128, 
    -0.09787746526293262, 0.08925315046960947, -0.09762406998112283, 
    0.2122477173184265, 0.2735615498603181, -0.09622102775981745, 
    -0.03709089161507251, -0.20367330021751684, -0.03179102555493074, 
    -0.04021685598988256, 0.10294639352947144, 0.05864883178118774, 
    0.18186429395410642, 0.07855629668578246, 0.08996237722485034, 
    -0.04672208324920479}}, {0.4063841088469989 + 555.6481767430649*\[Eta] - 
    7096.763261928673*\[Eta]^2 + 69054.49415923677*\[Eta]^3 - 
    379347.2627577314*\[Eta]^4 + 1.076484454979711*^6*\[Eta]^5 - 
    1.227413310659938*^6*\[Eta]^6, {a0 -> 0.4063841088469989, 
    a1 -> 555.6481767430649, a2 -> -7096.763261928673, 
    a3 -> 69054.49415923677, a4 -> -379347.2627577314, 
    a5 -> 1.076484454979711*^6, a6 -> -1.227413310659938*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.4063841088469989, 0.15800280944726625, 
       2.572005588183104, 0.012895533224176447}, {a1, 555.6481767430649, 
       19.446667484437235, 28.572925267927715, 2.8131192925962016*^-34}, 
      {a2, -7096.763261928673, 646.995819291834, -10.968793074577206, 
       2.341295189404906*^-15}, {a3, 69054.49415923677, 9062.52897012405, 
       7.619781893871456, 4.0637247281258345*^-10}, {a4, -379347.2627577314, 
       61791.90628339706, -6.139109238966118, 1.0195191069113168*^-7}, 
      {a5, 1.076484454979711*^6, 202821.13452077846, 5.307555632815121, 
       2.1366956067059136*^-6}, {a6, -1.227413310659938*^6, 
       256558.49238733586, -4.784146099544687, 0.00001369515852057217}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -91.76832875523431, -89.6551212080645, 
   -74.88133784184782, 0.9999910354407142, 
   ScientificForm[0.09967370780929022], {0.15800280944726625, 
   19.446667484437235, 646.995819291834, 9062.52897012405, 61791.90628339706, 
   202821.13452077846, 256558.49238733586}, {{a0, 2.572005588183104}, 
    {a6, -4.784146099544687}, {a5, 5.307555632815121}, 
    {a4, -6.139109238966118}, {a3, 7.619781893871456}, 
    {a2, -10.968793074577206}, {a1, 28.572925267927715}}, 7, 
   0.09967370780929022, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.4063841088469989, 0.15800280944726625, {0.0896075487106513, 
        0.7231606689833465}}, {a1, 555.6481767430649, 19.446667484437235, 
       {516.6599558792367, 594.6363976068932}}, {a2, -7096.763261928673, 
       646.995819291834, {-8393.911779571132, -5799.614744286216}}, 
      {a3, 69054.49415923677, 9062.52897012405, {50885.21752843086, 
        87223.77079004268}}, {a4, -379347.2627577314, 61791.90628339706, 
       {-503232.57584297133, -255461.94967249152}}, 
      {a5, 1.076484454979711*^6, 202821.13452077846, {669852.5631721995, 
        1.4831163467872224*^6}}, {a6, -1.227413310659938*^6, 
       256558.49238733586, {-1.7417821182560597*^6, -713044.5030638163}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.024964887793229133, -2.371201391857537, 
   67.34483474688201, -856.241188671182, 5441.546319717535, 
   -16891.520993819846, 20394.2507144804}, {-2.3712013918575368, 
   378.1728762502685, -12329.91843193113, 167301.1845319975, 
   -1.1040568950901125*^6, 3.5118775290991655*^6, -4.312780992726789*^6}, 
   {67.34483474688201, -12329.91843193113, 418603.59018111153, 
   -5.816997271982588*^6, 3.902186540771258*^7, -1.2562923336033939*^8, 
   1.5571338903726012*^8}, {-856.241188671182, 167301.18453199754, 
   -5.816997271982588*^6, 8.21294313343377*^7, -5.574527758350444*^8, 
   1.8110584767357848*^9, -2.2610345139984064*^9}, {5441.546319717535, 
   -1.1040568950901125*^6, 3.9021865407712586*^7, -5.574527758350444*^8, 
   3.8182396821361256*^9, -1.249526098883331*^10, 1.5693027931038208*^10}, 
   {-16891.520993819846, 3.5118775290991655*^6, -1.2562923336033939*^8, 
   1.8110584767357848*^9, -1.249526098883331*^10, 4.113641260829572*^10, 
   -5.1923899760107635*^10}, {20394.2507144804, -4.312780992726789*^6, 
   1.5571338903726012*^8, -2.2610345139984064*^9, 1.5693027931038208*^10, 
   -5.1923899760107635*^10, 6.5822260016062675*^10}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.011222698698806622, {}, {}, {-0.019984345239102197, 
    0.007515215812656351, -0.03370390052643302, -0.08616450469220638, 
    -0.01927761081348578, 0.0352905835622046, -0.09758681228116473, 
    -0.016127975175216136, 0.08513555924917071, 0.017764131680479522, 
    0.07466572435075491, -0.0069150197771961075, 0.02311441237814904, 
    0.02794493206408788, 0.020107572100126703, 0.03523007439558867, 
    -0.06851014176142556, 0.025408895474679838, 0.11698396334231376, 
    0.1410667231709013, -0.06657134973906409, -0.048095388224979274, 
    -0.08387541356567496, -0.0551809734610913, -0.08429907548614679, 
    -0.021811259702236185, -0.0773302132432292, -0.1491387831375519, 
    0.0129076789737681, 0.07601097373420629, 0.0818159884848626, 
    -0.004308948240634436, 0.24659720457484013, -0.20281660746853447, 
    -0.012466662657459437, 0.046357667314680384, 0.047893756487894734, 
    -0.02753966317703771, 0.1284976290482689, -0.09307984425417004, 
    0.0066721126691575705, -0.2987253807341972, 0.07516797729058311, 
    0.21448295817297947, 0.07735318448215622, -0.15381285806346767, 
    0.03331775766907441, -0.15355946278165788, 0.15631232451789145, 
    0.22429484409771305, -0.1454877335224225, -0.08635759737767756, 
    -0.1250218966907397, 0.04686037797184639, 0.05513638296224599, 
    -0.004683358126317927, -0.048980919874601625, 0.07423454229831705, 
    0.07289176415417131, 0.00541307312781214, -0.0010322858205218388}}, 
  {0.44775545263321004 + 545.389028421163*\[Eta] - 
    6637.432817036648*\[Eta]^2 + 60393.56187504319*\[Eta]^3 - 
    295711.6128158604*\[Eta]^4 + 641948.6204842268*\[Eta]^5 - 
    71979.94908052804*\[Eta]^6 - 1.2338167959915942*^6*\[Eta]^7, 
   {a0 -> 0.44775545263321004, a1 -> 545.389028421163, 
    a2 -> -6637.432817036648, a3 -> 60393.56187504319, 
    a4 -> -295711.6128158604, a5 -> 641948.6204842268, 
    a6 -> -71979.94908052804, a7 -> -1.2338167959915942*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.44775545263321004, 0.2679017642086714, 
       1.6713419336964455, 0.10054927067485075}, {a1, 545.389028421163, 
       56.880738548099266, 9.58829020758887, 3.583858343122559*^-13}, 
      {a2, -6637.432817036648, 2477.917488617713, -2.6786335087934217, 
       0.009823049946659267}, {a3, 60393.56187504319, 45990.05427900389, 
       1.3131874450214558, 0.1947769701107206}, {a4, -295711.6128158604, 
       439685.8995279326, -0.6725519584170206, 0.504154144219265}, 
      {a5, 641948.6204842268, 2.270580238028351*^6, 0.2827244814927396, 
       0.7784893205562293}, {a6, -71979.94908052804, 6.018482360140228*^6, 
       -0.011959817238519072, 0.990502580555878}, 
      {a7, -1.2338167959915942*^6, 6.420822039275427*^6, 
       -0.19215869688405618, 0.8483522716725954}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -89.67059238843902, -86.90136161920825, 
   -70.6727276108792, 0.9999910416819515, ScientificForm[
    0.09963900473241656], {0.2679017642086714, 56.880738548099266, 
   2477.917488617713, 45990.05427900389, 439685.8995279326, 
   2.270580238028351*^6, 6.018482360140228*^6, 6.420822039275427*^6}, 
   {{a6, -0.011959817238519072}, {a7, -0.19215869688405618}, 
    {a5, 0.2827244814927396}, {a4, -0.6725519584170206}, 
    {a3, 1.3131874450214558}, {a0, 1.6713419336964455}, 
    {a2, -2.6786335087934217}, {a1, 9.58829020758887}}, 8, 
   0.09963900473241656, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.44775545263321004, 0.2679017642086714, {-0.08958743806692326, 
        0.9850983433333433}}, {a1, 545.389028421163, 56.880738548099266, 
       {431.3007148675904, 659.4773419747355}}, {a2, -6637.432817036648, 
       2477.917488617713, {-11607.505896559724, -1667.3597375135723}}, 
      {a3, 60393.56187504319, 45990.05427900389, {-31850.80531952005, 
        152637.9290696064}}, {a4, -295711.6128158604, 439685.8995279326, 
       {-1.1776098449917438*^6, 586186.619360023}}, {a5, 641948.6204842268, 
       2.270580238028351*^6, {-3.9122585989890206*^6, 5.196155839957474*^6}}, 
      {a6, -71979.94908052804, 6.018482360140228*^6, {-1.2143526840822997*^7, 
        1.199956694266194*^7}}, {a7, -1.2338167959915942*^6, 
       6.420822039275427*^6, {-1.4112354887916962*^7, 
        1.1644721295933774*^7}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.07177135526611858, -13.908779192995201, 583.2091799126753, 
   -10575.64167847661, 99247.1282400755, -504059.4125566124, 
   1.3153313086309591*^6, -1.3823888290454424*^6}, {-13.908779192995201, 
   3235.4184177772263, -140173.13938660733, 2.5766728836993473*^6, 
   -2.436124395277916*^7, 1.2430609719925511*^8, -3.254140749489518*^8, 
   3.428008553217218*^8}, {583.2091799126753, -140173.13938660733, 
   6.140075080397515*^6, -1.1366084293565066*^8, 1.0801214267591107*^9, 
   -5.533346595505876*^9, 1.453162761491688*^10, -1.5348142403614237*^10}, 
   {-10575.641678476608, 2.5766728836993473*^6, -1.1366084293565066*^8, 
   2.1150850925857244*^9, -2.018472878270257*^10, 1.0376646405613705*^11, 
   -2.733146751983988*^11, 2.8939780396475275*^11}, {99247.12824007552, 
   -2.436124395277916*^7, 1.0801214267591107*^9, -2.018472878270257*^10, 
   1.9332369024368723*^11, -9.969529383838448*^11, 2.633053476744281*^12, 
   -2.794615248351693*^12}, {-504059.4125566124, 1.2430609719925511*^8, 
   -5.533346595505875*^9, 1.0376646405613707*^11, -9.969529383838446*^11, 
   5.155534617324884*^12, -1.365009570793921*^13, 1.451965124777058*^13}, 
   {1.3153313086309591*^6, -3.254140749489518*^8, 1.453162761491688*^10, 
   -2.7331467519839883*^11, 2.633053476744281*^12, -1.365009570793921*^13, 
   3.6222129919319086*^13, -3.8607838798044805*^13}, {-1.3823888290454424*^6, 
   3.428008553217218*^8, -1.5348142403614237*^10, 2.893978039647528*^11, 
   -2.794615248351693*^12, 1.4519651247770582*^13, -3.8607838798044805*^13, 
   4.1226955660045055*^13}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 
   0.011426486926567137, {}, {}, {-0.023933217919655192, 
    0.0035663431321033556, -0.037618466201077894, -0.08926807636895262, 
    -0.021946283478193607, 0.03342690443391305, -0.09934077237977235, 
    -0.0174088682543605, 0.08463865583945207, 0.01795041102662509, 
    0.07552695673687992, -0.005321615889911868, 0.025300469506969847, 
    0.03071456421177743, 0.023423744135623537, 0.03878231968671386, 
    -0.0647705461016308, 0.02912440573196662, 0.12008972582567878, 
    0.14417248565426632, -0.06484617001044057, -0.04645960542047334, 
    -0.08416570093966058, -0.05564245022726766, -0.08476055225232315, 
    -0.022272736468412546, -0.07992080317363559, -0.1517293730679583, 
    0.009291148502747149, 0.07239444326318534, 0.07819945801384165, 
    -0.0065791518874220856, 0.24434746142472363, -0.20352478413165898, 
    -0.010857513588462098, 0.047966816383677724, 0.049502905556892074, 
    -0.02593051410804037, 0.13010677811726623, -0.08862263657082536, 
    0.011129905473758583, -0.29489422641165675, 0.07496542588082633, 
    0.21428040676322269, 0.07715063307239944, -0.15401540947322445, 
    0.03311520625931763, -0.15376201419141466, 0.15610977310813468, 
    0.21984668387200657, -0.149935893748129, -0.09080575760338405, 
    -0.12215154526866456, 0.049730729393921536, 0.05915449855353927, 
    -0.002727973965935604, -0.0470255357142193, 0.07618992645869938, 
    0.06927523368315036, 0.002323240010440486, -0.0015594648979839754}}, 
  {0.7866836424968864 + 475.2260703744574*\[Eta] - 
    4193.115068966742*\[Eta]^2 + 26892.10323455466*\[Eta]^3 - 
    86713.2607891767*\[Eta]^4 + 108239.27939052414*\[Eta]^5, 
   {a0 -> 0.9995980209617359, a1 -> 1.0004759376304364, 
    a2 -> 1.0007434532140196, a3 -> 0.9997064399462697, 
    a4 -> 1.0001529502788544, a5 -> 1.0022155499122603}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9995980209617359, 0.2051473189814586, 
       4.872586324426109, 9.73250214903799*^-6}, {a1, 1.0004759376304364, 
       0.02433696172665591, 41.109319596563694, 5.587973980326969*^-43}, 
      {a2, 1.0007434532140196, 0.06324846405825595, 15.822415107065206, 
       3.9749221595110057*^-22}, {a3, 0.9997064399462697, 
       0.09284050916786991, 10.76799824674213, 3.6866165942960455*^-15}, 
      {a4, 1.0001529502788544, 0.1194983514244884, 8.369596219165048, 
       2.1876867919798217*^-11}, {a5, 1.0022155499122603, 
       0.14533565935220658, 6.895868188023217, 5.5865685089177535*^-9}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -72.33227142205851, -70.77671586650295, 
   -57.55615437284533, 0.9999872357867118, 
   ScientificForm[0.11893595621152893], {0.2051473189814586, 
   0.02433696172665591, 0.06324846405825595, 0.09284050916786991, 
   0.1194983514244884, 0.14533565935220658}, {{a0, 4.872586324426109}, 
    {a5, 6.895868188023217}, {a4, 8.369596219165048}, 
    {a3, 10.76799824674213}, {a2, 15.822415107065206}, 
    {a1, 41.109319596563694}}, 6, 0.11893595621152893, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.9995980209617359, 0.2051473189814586, {0.5884736065511913, 
        1.4107224353722805}}, {a1, 1.0004759376304364, 0.02433696172665591, 
       {0.9517035764410242, 1.0492482988198486}}, {a2, 1.0007434532140196, 
       0.06324846405825595, {0.8739906987670213, 1.127496207661018}}, 
      {a3, 0.9997064399462697, 0.09284050916786991, {0.8136499018704928, 
        1.1857629780220467}}, {a4, 1.0001529502788544, 0.1194983514244884, 
       {0.7606729024949564, 1.2396329980627523}}, {a5, 1.0022155499122603, 
       0.14533565935220658, {0.7109563799615837, 1.2934747198629368}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.04208542248528032, -0.003870274650095651, 
   -0.008096834890388335, -0.010280627386023542, -0.011867683630781839, 
   -0.013215716888045037}, {-0.003870274650095651, 0.0005922877060847146, 
   0.001494247133329765, 0.0020956662204488657, 0.0025739015917944632, 
   0.002990488608716752}, {-0.008096834890388335, 0.001494247133329765, 
   0.004000368205728493, 0.00580648165043083, 0.007301762424290727, 
   0.00863364216227202}, {-0.010280627386023542, 0.0020956662204488653, 
   0.00580648165043083, 0.008619360142549338, 0.011021826668039312, 
   0.01320447098370371}, {-0.011867683630781835, 0.0025739015917944632, 
   0.007301762424290727, 0.011021826668039312, 0.01427985599317053, 
   0.017290702582820595}, {-0.013215716888045037, 0.002990488608716752, 
   0.00863364216227202, 0.01320447098370371, 0.017290702582820595, 
   0.021122453879340627}}, 0.7870000000000003*a0 + 
    475.0000000000001*a1*\[Eta] - 4190.*a2*\[Eta]^2 + 
    26900.000000000004*a3*\[Eta]^3 - 86700.00000000001*a4*\[Eta]^4 + 
    108000.00000000003*a5*\[Eta]^5, 0.015688935681399896, {}, {}, 
   {-0.09629543071505253, -0.06879586966329398, -0.10990269961691368, 
    -0.1589057170226944, -0.08958538226170276, -0.029540611356924984, 
    -0.16157649188406253, -0.07622900359953277, 0.03243402476668322, 
    -0.02744114189719582, 0.03797388970186688, -0.03281847243109581, 
    0.007560180681927875, 0.024793749949207466, 0.03252728308686059, 
    0.05745237423484184, -0.025261059757383464, 0.07276822124749316, 
    0.18522517489682855, 0.2093079347254161, 0.013554503939694484, 
    0.03231195157842137, -0.005920563093315678, 0.021834052861116504, 
    -0.007284049163938988, 0.05520376661997162, -0.024927308531538017, 
    -0.09673587842586073, 0.018572211505393454, 0.08167550626583164, 
    0.08748052101648796, -0.0569688308640508, 0.19353181029697453, 
    -0.27833317455674944, -0.1029629536665766, -0.044138623694436774, 
    -0.042602534521222424, -0.11803595418615487, 0.03800133803915173, 
    -0.1506084888404544, -0.049441808220102246, -0.318530636986992, 
    0.13110337009120343, 0.2704183509735998, 0.13328857728277654, 
    -0.09787746526284735, 0.08925315046969473, -0.09762406998103756, 
    0.21224771731851177, 0.27356154986038916, -0.09622102775974639, 
    -0.03709089161500145, -0.20367330021743157, -0.031791025554845476, 
    -0.04021685598974045, 0.1029463935294288, 0.058648831781145105, 
    0.18186429395406378, 0.07855629668579667, 0.08996237722487876, 
    -0.04672208324922389}}}, 
 {{41.69547017533227 - 24.535316113628667*S - 0.2870389817996435*S^2, 
   {b0 -> 0.06677230047400641, b1 -> -24.535316113628667, 
    b2 -> -0.2870389817996435}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.06677230047400641, 0.241132797410966, 
       0.27691090217066344, 0.7835251099096517}, {b1, -24.535316113628667, 
       0.2534502255452823, -96.8052644689602, 4.183972964906587*^-43}, 
      {b2, -0.2870389817996435, 0.5800408691861588, -0.4948599263399851, 
       0.6238818635213847}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   100.92780177927068, 101.65507450654341, 107.37147342984758, 
   0.9996429682439356, ScientificForm[0.8479822444543592], 
   {0.241132797410966, 0.2534502255452823, 0.5800408691861588}, 
   {{b0, 0.27691090217066344}, {b2, -0.4948599263399851}, 
    {b1, -96.8052644689602}}, 3, 0.8479822444543592, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.06677230047400641, 0.241132797410966, {-0.42326850308085073, 
        0.5568131040288635}}, {b1, -24.535316113628667, 0.2534502255452823, 
       {-25.050388942878403, -24.02024328437893}}, {b2, -0.2870389817996435, 
       0.5800408691861588, {-1.465823853383091, 0.891745889783804}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.058145025987237975, -0.0005702934493175267, 
   -0.11140777869302455}, {-0.000570293449317526, 0.06423701682895445, 
   0.009561944996717834}, {-0.11140777869302457, 0.009561944996717834, 
   0.33644740992623456}}, 41.62869787485826 + b0 + b1*S + b2*S^2, 
   0.7825215828136631, {}, {}, {-0.9189596403564693, -0.3533315443104783, 
    -0.8591383239266008, 0.43055163568214283, 0.45161135799658325, 
    0.4749098173522057, 0.6717805740277782, 0.8481174762386559, 
    -1.1209921713510056, -0.4492004737019357, -0.085641954765876, 
    1.858629677961531, -0.6754326756337434, -0.16303937350902942, 
    -0.133716183817576, 0.38440670720039094, -0.16464976573693946, 
    -0.16439637045512967, 0.022480849995602625, 0.06433106961711132, 
    0.06651627680868444, 0.14547541684441967, 0.20364605049950768, 
    -0.1884578840163087, -0.03751307028600337, -0.2007231718024336, 
    -0.3725265419765478, -0.3663131066580334, -0.2662729025639692, 
    -0.5027895162557492, -0.30617297955899403, 0.25328876621866314, 
    -0.8248352540704857, 3.874673584138069, -0.4032288811273723, 
    -0.6934012165181471, -0.49968625818261003}}, 
  {41.69512353691074 - 24.992644041099233*S - 0.28150632702079686*S^2 + 
    0.8763123277729732*S^3, {b0 -> 0.06642566205248374, 
    b1 -> -24.992644041099233, b2 -> -0.28150632702079686, 
    b3 -> 0.8763123277729732}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.06642566205248374, 0.2433445525159778, 
       0.27296958721984244, 0.7865776141653134}, {b1, -24.992644041099233, 
       0.7802293091926515, -32.03243424290299, 1.9500501212753706*^-26}, 
      {b2, -0.28150632702079686, 0.5854275867494145, -0.48085593059230464, 
       0.6337917595562196}, {b3, 0.8763123277729732, 1.4124268151336732, 
       0.6204302540730496, 0.5392360160431011}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 102.60326686859774, 103.85326686859774, 
   110.65785643181886, 0.999647084877989, ScientificForm[0.8430793843816017], 
   {0.2433445525159778, 0.7802293091926515, 0.5854275867494145, 
   1.4124268151336732}, {{b0, 0.27296958721984244}, 
    {b2, -0.48085593059230464}, {b3, 0.6204302540730496}, 
    {b1, -32.03243424290299}}, 4, 0.8430793843816017, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.06642566205248374, 0.2433445525159778, {-0.4286625525922369, 
        0.5615138766972043}}, {b1, -24.992644041099233, 0.7802293091926515, 
       {-26.58003250617001, -23.405255576028456}}, {b2, -0.28150632702079686, 
       0.5854275867494145, {-1.4725677078113302, 0.9095550537697363}}, 
      {b3, 0.8763123277729732, 1.4124268151336732, {-1.997291634144133, 
        3.7499162896900793}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.05921657123920149, -0.00016896975214216877, -0.11346527871576587, 
   -0.0007891320555406273}, {-0.00016896975214216912, 0.6087577749232423, 
   0.0031649316796111206, -1.0411198097261511}, {-0.11346527871576587, 
   0.0031649316796111206, 0.34272545932724324, 0.012595243248107154}, 
   {-0.0007891320555406272, -1.0411198097261511, 0.012595243248107154, 
   1.9949495081086517}}, 41.62869787485826 + b0 + b1*S + b2*S^2 + b3*S^3, 
   0.7969383451412919, {}, {}, {-0.7731737750690684, -0.2075456790230774, 
    -0.7785484831490166, 0.45488985340497834, 0.47594957571941876, 
    0.49924803507504123, 0.6959160231892056, 0.8722529254000833, 
    -1.2077505823332402, -0.5359588846841703, -0.20580340280271514, 
    1.7384682299246919, -0.7956329274493896, -0.29042514186286894, 
    -0.24740542971744617, 0.27071746130052077, -0.16430312731541363, 
    -0.16404973203360385, 0.02282748841712845, 0.06467770803863715, 
    0.06686291523021026, 0.1458220552659455, 0.2039926889210335, 
    -0.07507123913358527, 0.07587357459672006, -0.07441457613476743, 
    -0.25439712914947066, -0.2482247091675589, -0.14818450507349468, 
    -0.41932133987123166, -0.2227048031744765, 0.2238249686507885, 
    -0.8547110693451998, 3.844797768863355, -0.4892327116076167, 
    -0.8464884911179311, -0.652773532782394}}, 
  {41.58905127985164 - 24.991197727118944*S + 1.0121785894334898*S^2 + 
    0.8806237906070511*S^3 - 1.8649352218187536*S^4, 
   {b0 -> -0.039646595006620385, b1 -> -24.991197727118944, 
    b2 -> 1.0121785894334898, b3 -> 0.8806237906070511, 
    b4 -> -1.8649352218187536}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.039646595006620385, 0.30204931623832637, 
       -0.13125868153046233, 0.8963924465765675}, {b1, -24.991197727118944, 
       0.7878540091532797, -31.720594725382455, 9.425293795371387*^-26}, 
      {b2, 1.0121785894334898, 2.2223994652959096, 0.4554440393094315, 
       0.6518652398851268}, {b3, 0.8806237906070511, 1.4262408720498316, 
       0.6174439450339093, 0.5413111342603364}, {b4, -1.8649352218187536, 
       3.0883245650031332, -0.6038663302918945, 0.55018979280777}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 104.32257066891825, 106.25805453988599, 
   113.9880781447836, 0.9996510611942823, ScientificForm[0.8383164166866394], 
   {0.30204931623832637, 0.7878540091532797, 2.2223994652959096, 
   1.4262408720498316, 3.0883245650031332}, {{b0, -0.13125868153046233}, 
    {b2, 0.4554440393094315}, {b4, -0.6038663302918945}, 
    {b3, 0.6174439450339093}, {b1, -31.720594725382455}}, 5, 
   0.8383164166866394, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.039646595006620385, 
       0.30204931623832637, {-0.6549009186217909, 0.5756077286085501}}, 
      {b1, -24.991197727118944, 0.7878540091532797, {-26.596003828141978, 
        -23.38639162609591}}, {b2, 1.0121785894334898, 2.2223994652959096, 
       {-3.51470098391564, 5.53905816278262}}, {b3, 0.8806237906070511, 
       1.4262408720498316, {-2.024533797476858, 3.7857813786909595}}, 
      {b4, -1.8649352218187536, 3.0883245650031332, {-8.155646503700538, 
        4.42577606006303}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.09123378944004047, -0.0005929967015520542, -0.4920052405760495, 
   -0.002058759936410893, 0.5424802488700188}, {-0.0005929967015520549, 
   0.6207139397388961, 0.008358150015676795, -1.061540768978583, 
   -0.00739681411255293}, {-0.4920052405760495, 0.008358150015676795, 
   4.939059383347544, 0.028138275042582084, -6.616230623304633}, 
   {-0.0020587599364108927, -1.061540768978583, 0.028138275042582078, 
   2.034163025105464, -0.02204990726209471}, {0.5424802488700188, 
   -0.007396814112552931, -6.616230623304633, -0.02204990726209471, 
   9.537748618801793}}, 41.62869787485826 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4, 0.8125829167498158, {}, {}, {-0.6244038845174416, 
    -0.058775788471450596, -0.7317812782558875, 0.4267318159042617, 
    0.4477915382187021, 0.47108999757432457, 0.6675144468152894, 
    0.843851349026167, -1.3239102260896445, -0.6521185284405746, 
    -0.3053318336491131, 1.638939799078294, -0.8950900247135749, 
    -0.34274567054440297, -0.2421085361518891, 0.27601435486607784, 
    -0.058230870256309686, -0.0579774749744999, 0.1288997454762324, 
    0.1707499650977411, 0.1729351722893142, 0.25189431232504944, 
    0.31006494598013745, -0.0708749529492465, 0.08006986078105882, 
    -0.12844402324328286, -0.3563765355530748, -0.3502773197027551, 
    -0.2502371156086909, -0.5390791123482934, -0.34246257565153826, 
    0.18937298636459943, -0.8886833518623369, 3.810825486346218, 
    -0.45060585437757084, -0.7054728885587487, -0.5117579302232116}}, 
  {41.62869787485826 - (24.534079935905677*S)/(1 - 0.006456126360945881*S), 
   {b1 -> 1.0013910177920682, b3 -> 0.5518056718757163}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0013910177920682, 0.01019882732474484, 
       98.1868783445769, 2.5079943027048957*^-44}, {b3, 0.5518056718757163, 
       1.205038831403, 0.45791526172916863, 0.6498436501983202}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 98.9396101009854, 99.292551277456, 103.77236383891808, 
   0.99964215340676, ScientificForm[0.8489493484357166], 
   {0.01019882732474484, 1.205038831403}, {{b3, 0.45791526172916863}, 
    {b1, 98.1868783445769}}, 2, 0.8489493484357166, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.0013910177920682, 0.01019882732474484, {0.9806862975812475, 
        1.0220957380028888}}, {b3, 0.5518056718757163, 1.205038831403, 
       {-1.8945532136050387, 2.9981645573564712}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00010401607879996201, 0.0010004769280646507}, 
   {0.0010004769280646509, 1.452118585189108}}, 
   41.62869787485826 - (24.500000000000007*b1*S)/
     (1 - 0.011700000000000002*b3*S), 0.7618987102785378, {}, {}, 
   {-0.9447063670933105, -0.3790782710473195, -0.8743953821470498, 
    0.42538219736928795, 0.44644191968372837, 0.46974037903935084, 
    0.6666498216881038, 0.8429867238989814, -1.1000099877603375, 
    -0.42821829011126766, -0.050539946883148446, 1.8937316858442585, 
    -0.6403050509810768, -0.11642089882968776, -0.07817853490572446, 
    0.4399443561122425, -0.09787746526293262, -0.09762406998112283, 
    0.08925315046960947, 0.13110337009111817, 0.13328857728269128, 
    0.2122477173184265, 0.2704183509735145, -0.1336067201099027, 
    0.017338093620402617, -0.1549627432079177, -0.33837924994243807, 
    -0.332191619106478, -0.23215141501241376, -0.48284896793404997, 
    -0.2862324312372948, 0.24720527774048406, -0.8309957118360671, 
    3.8685131263724877, -0.41925129507984593, -0.7199933758800938, 
    -0.5262784175445567}}, {41.62869787485826 - 24.534661202827465*S - 
    0.15910106195651091*S^2, {b1 -> 1.0014147429725493, 
    b2 -> 0.554359100893766}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0014147429725493, 0.010207098413191422, 
       98.10963923678287, 2.577783859234962*^-44}, {b2, 0.554359100893766, 
       1.20570579140483, 0.4597797446488614, 0.6485177434904071}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 98.93861445857083, 99.29155563504142, 103.7713681965035, 
   0.9996421630360155, ScientificForm[0.8489379262155422], 
   {0.010207098413191422, 1.20570579140483}, {{b2, 0.4597797446488614}, 
    {b1, 98.10963923678287}}, 2, 0.8489379262155422, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.0014147429725493, 0.010207098413191422, {0.980693231559498, 
        1.0221362543856007}}, {b2, 0.554359100893766, 1.20570579140483, 
       {-1.8933537853745297, 3.002071987162062}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00010418485801657485, 0.0011726972115337923}, 
   {0.0011726972115337923, 1.4537264554271474}}, 
   41.62869787485826 - 24.500000000000007*b1*S - 0.2870000000000001*b2*S^2, 
   0.761878208428125, {}, {}, {-0.9440658127881036, -0.3784377167421127, 
    -0.8738857016018429, 0.42577355481554235, 0.4468332771299828, 
    0.47013173648560524, 0.6670407405386527, 0.8433776427495303, 
    -1.0998845755398037, -0.4280928778907338, -0.05052667885205153, 
    1.8937449538753555, -0.6402919604458503, -0.11647517588944112, 
    -0.07826182288908967, 0.43986106812887726, -0.09787746526293262, 
    -0.09762406998112283, 0.08925315046960947, 0.13110337009111817, 
    0.13328857728269128, 0.2122477173184265, 0.2704183509735145, 
    -0.13339646956855233, 0.017548344161752993, -0.15468290282380792, 
    -0.33804047575124585, -0.33185274154541133, -0.2318125374513471, 
    -0.482467813405993, -0.2858512767092378, 0.24760480368000515, 
    -0.8305962248161265, 3.8689126133924283, -0.41886077799393107, 
    -0.7196207373118213, -0.5259057789762842}}}, 
 S*(-24.535316113628667*f10 - 24.535316113628667*f11*\[Eta] - 
    24.535316113628667*(20.254050607581007 - 20.254050607581007*f10 - 
      4.5004500450045*f11)*\[Eta]^2) + 
  S^2*(-0.2870389817996435*f20 - 0.2870389817996435*f21*\[Eta] - 
    0.2870389817996435*(20.254050607581007 - 20.254050607581007*f20 - 
      4.5004500450045*f21)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/33/3Dfit_p3_lm_33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + 
    S*(373.6670939145829 - 5817.728339076129*\[Eta] + 
      29741.185576602686*\[Eta]^2 - 51519.60550389719*\[Eta]^3) + 
    S^2*(368.5404496413542 - 5389.1225913206845*\[Eta] + 
      26535.30440500079*\[Eta]^2 - 44481.97048317842*\[Eta]^3), 
   {f10 -> -23.60700798815029, f11 -> 367.5441632675663, 
    f12 -> -1878.9463051954315, f20 -> -54.235723097541666, 
    f21 -> 793.0824442364753, f22 -> -3905.029755673015}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -23.60700798815029, 10.698314611384792, 
       -2.2066099984598035, 0.03715492209936641}, {f11, 367.5441632675663, 
       172.32168823302445, 2.132895557351722, 0.04336218221837167}, 
      {f12, -1878.9463051954315, 921.6745804806742, -2.0386222480124365, 
       0.05264979765096155}, {f20, -54.235723097541666, 27.805089478617674, 
       -1.950568191454638, 0.06287978819387086}, {f21, 793.0824442364753, 
       439.6478198664785, 1.8039039622153368, 0.0838137855606271}, 
      {f22, -3905.029755673015, 2317.04528019883, -1.6853489178847285, 
       0.1048819276172822}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   147.14854024387841, 150.80071415692188, 156.9569219155135, 
   0.9999995568094852, ScientificForm[2.2003843035400585], 
   {10.698314611384792, 172.32168823302445, 921.6745804806742, 
   27.805089478617674, 439.6478198664785, 2317.04528019883}, 
   {{f22, -1.6853489178847285}, {f21, 1.8039039622153368}, 
    {f20, -1.950568191454638}, {f12, -2.0386222480124365}, 
    {f11, 2.132895557351722}, {f10, -2.2066099984598035}}, 6, 
   2.2003843035400585, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -23.60700798815029, 10.698314611384792, 
       {-45.68724412643144, -1.5267718498691458}}, {f11, 367.5441632675663, 
       172.32168823302445, {11.88967878611436, 723.1986477490183}}, 
      {f12, -1878.9463051954315, 921.6745804806742, {-3781.1891461386076, 
        23.29653574774443}}, {f20, -54.235723097541666, 27.805089478617674, 
       {-111.62260727839919, 3.1511610833158556}}, {f21, 793.0824442364753, 
       439.6478198664785, {-114.30605880884639, 1700.4709472817972}}, 
      {f22, -3905.029755673015, 2317.04528019883, {-8687.176176702382, 
        877.1166653563519}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{114.45393552416935, -1835.0795161417268, 9690.288874628603, 
   232.91131891944912, -3347.5092897943755, 15671.986058703953}, 
   {-1835.0795161417268, 29694.764235479677, -158176.7735891087, 
   -3486.8254177554554, 49398.18766883378, -227129.88909984095}, 
   {9690.288874628603, -158176.7735891087, 849484.0323042268, 
   17164.245870527782, -239246.17983225232, 1.0770544234739768*^6}, 
   {232.91131891944912, -3486.8254177554554, 17164.245870527782, 
   773.1230009139352, -12138.734937036688, 62659.87304959055}, 
   {-3347.5092897943755, 49398.18766883377, -239246.17983225232, 
   -12138.734937036688, 193290.20551334752, -1.0117769135356117*^6}, 
   {15671.986058703947, -227129.8890998409, 1.0770544234739768*^6, 
   62659.87304959055, -1.0117769135356117*^6, 5.368698830491676*^6}}, 
   3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + S*(-15.828651140464213*f10 - 
      15.828651140464213*f11*\[Eta] - 15.828651140464213*f12*\[Eta]^2 - 
      15.828651140464213*(91.15234296841138 - 91.15234296841138*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
      6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3), 6.052113854081835, {}, {}, 
   {-2.4856062715152802, -0.3647263297079917, -1.6144027088203075, 
    0.013378818845012574, 0.8792292129855923, 1.9006511230945762, 
    1.8443638703624856, 0.8651268486155459, -0.4087058710611018, 
    0.6862947463546334, -1.0611979781006085, 3.344455500942786, 
    -3.7954899679853042, 0.9487815153761403, -2.671422143700511, 
    2.1320664685813426, -2.753256124278778, 3.188755364487861, 
    1.4060086596400652, 2.729202940525738, -1.4540691838342354, 
    -0.7323883019362256, 0.7230138324066502, -1.2343093441213568, 
    1.4415713937246437, 0.3336509022019527, 1.1799021752390217, 
    3.6005607561737634, -3.9456240181575595, 4.886213172180305}}}, 
 {{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + S^2*(313.99970425352586 - 
      5864.830772903566*\[Eta] + 36151.15550561477*\[Eta]^2 - 
      73151.093688129*\[Eta]^3) + S*(222.70160756477742 - 
      3640.974224104848*\[Eta] + 19206.86338823965*\[Eta]^2 - 
      34437.6449539249*\[Eta]^3), {f10 -> -14.069525292364625, 
    f11 -> 230.02428898044863, f12 -> -1213.4238867100562, 
    f20 -> -46.20931305960304, f21 -> 863.0893518545453, 
    f22 -> -5320.13259756625}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -14.069525292364625, 0.48507882667568125, 
       -29.004616401802597, 3.5450115006582603*^-104}, 
      {f11, 230.02428898044863, 15.691943532937835, 14.65875074668865, 
       6.669907640769862*^-40}, {f12, -1213.4238867100562, 136.7313758508827, 
       -8.87450944714693, 1.784466534715538*^-17}, {f20, -46.20931305960304, 
       1.617340225717261, -28.57117650623575, 2.6989012645132967*^-102}, 
      {f21, 863.0893518545453, 54.787058803854606, 15.753525936563356, 
       1.1634376336687911*^-44}, {f22, -5320.13259756625, 493.86748655520887, 
       -10.772388833844639, 3.5651044081222636*^-24}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3705.4486813959657, 3705.6400253595193, 
   3734.150914060106, 0.9999789307614783, ScientificForm[15.171386616705204], 
   {0.48507882667568125, 15.691943532937835, 136.7313758508827, 
   1.617340225717261, 54.787058803854606, 493.86748655520887}, 
   {{f12, -8.87450944714693}, {f22, -10.772388833844639}, 
    {f11, 14.65875074668865}, {f21, 15.753525936563356}, 
    {f20, -28.57117650623575}, {f10, -29.004616401802597}}, 6, 
   15.171386616705204, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -14.069525292364625, 
       0.48507882667568125, {-15.022884723736357, -13.116165860992893}}, 
      {f11, 230.02428898044863, 15.691943532937835, {199.1838120497145, 
        260.86476591118276}}, {f12, -1213.4238867100562, 136.7313758508827, 
       {-1482.1516471551136, -944.6961262649988}}, {f20, -46.20931305960304, 
       1.617340225717261, {-49.38798521169707, -43.03064090750901}}, 
      {f21, 863.0893518545453, 54.787058803854606, {755.4125035663513, 
        970.7662001427392}}, {f22, -5320.13259756625, 493.86748655520887, 
       {-6290.764998452414, -4349.500196680086}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.2353014680890556, -5.339940559196359, 
   35.27458261338334, 0.16630195802895795, -4.720083524085454, 
   34.13426437132815}, {-5.339940559196359, 246.2370918409095, 
   -2076.4049336739963, -4.737072246818714, 313.79855299646886, 
   -2721.066389385874}, {35.27458261338334, -2076.4049336739963, 
   18695.469142075348, 34.009975629360376, -2696.417571113013, 
   24063.52496523639}, {0.16630195802895795, -4.737072246818714, 
   34.009975629360376, 2.615789405723161, -61.63149261534951, 
   420.12667733264897}, {-4.720083524085454, 313.7985529964688, 
   -2696.417571113013, -61.63149261534952, 3001.6218123770227, 
   -26176.538222131137}, {34.13426437132815, -2721.066389385874, 
   24063.52496523639, 420.126677332649, -26176.53822213114, 
   243905.09427635945}}, 3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + S*(-15.828651140464213*f10 - 
      15.828651140464213*f11*\[Eta] - 15.828651140464213*f12*\[Eta]^2 - 
      15.828651140464213*(91.15234296841138 - 91.15234296841138*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
      6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3), 233.3096669445446, {}, {}, 
   {-52.02188907250638, -28.125996471183498, -4.158568096359886, 
   10.140041937715068, 25.030533105387804, 28.38296402153628, 
   28.773202277971905, 25.055310600753273, 14.656638572632346, 
   -21.884814983278375, -44.26248723495701, -66.3036830340584, 
   -88.98498904806956, -94.70737160541285, -77.11502697913102, 
   -0.09296903483391361, 210.11984631447194, -4.384525033660793, 
   10.804296369532494, -38.102163894725436, -32.81537217443338, 
   -51.61454585514139, 0.3956815339802233, 9.947873425441685, 
   1.0059428099316392, -0.44222963105403323, 3.3826211752179915, 
   4.282621728737922, 2.867068565437876, 3.4398165115690063, 
   3.673233914591492, 3.536592208859929, -2.0500455245064586, 
   -0.21405854644581268, -6.021044742884442, 3.1660005088224352, 
   0.799060091604133, 3.8678180343922577, 3.4693383270196136, 
   2.2166539061149706, 0.8402077022578851, 3.9443521754656103, 
   2.878664468580155, 10.12303978923228, 7.065611148007065, 
   0.2088670742055001, -0.3766545725598007, 3.0816872387536023, 
   1.433997780313348, 2.978785323988177, 2.8759327288621535, 
   -0.05247612043558547, 13.905661604310808, -2.4067556565264567, 
   1.9666590875262955, 5.431903519780008, 12.054698688071767, 
   -0.41649409524507064, -2.981590119743032, -0.9518466479594281, 
   -0.3702455703346459, 4.98361037501536, 6.290026986428984, 
   -4.260745926959316, 7.3206195571756325, -2.7854704117421534, 
   1.0471587333227035, 7.071027538764156, -4.966413362911226, 
   -3.3611973395545647, -3.747308514174165, -3.0849366774486953, 
   -5.85817247611385, -6.352166762486377, 1.413551934203042, 
   2.4701213107964577, -6.595747295264118, -0.20226633038510045, 
   -0.5590557579516826, -1.3013429227771667, -4.249689239749387, 
   2.2500737316272534, 4.062194432319302, 1.5834561064616537, 
   -2.132947813410283, -3.936267745866189, -6.957548490131558, 
   -0.7353156108292751, 8.331458912562994, 4.105003962785759, 
   -1.0891059760597273, -2.7231918782122193, 8.095935423302763, 
   11.813844801273262, 3.083140169756007, 0.12187768705462076, 
   18.55390350476182, 9.44454351536433, -4.421200181619952, 
   3.3338120276662266, 13.696996190265963, 2.7595741550562707, 
   5.2738237250973725, 7.016771683592651, -4.609922720394479, 
   4.147018319143626, -3.0840958902745115, -7.410929877017679, 
   5.086260615879382, -6.827894311990349, 1.7524776236959951, 
   -6.51672085100472, -5.17860886573726, -4.018790539849306, 
   -3.646432720741359, -2.105101802410445, -1.885648204818608, 
   -2.997184000209927, -2.629522027981693, -2.936709576373687, 
   -2.04304683818782, -4.596158681035831, -2.7301015130924497, 
   -5.196634477139469, -3.6185210630055735, -5.8687759384451965, 
   -3.6877239997361357, -0.8973059626573558, 1.9802409611097573, 
   -3.234131483373403, -1.6063499557080831, -2.928872813660746, 
   -1.8019758699319937, -1.6896775123104817, 1.033382681060175, 
   -0.07994646575161823, 0.1579111866567473, -4.374060314285089, 
   -2.4594939476792206, -1.8860892769621387, 0.22744928014481047, 
   -2.468373658514338, 0.5287946353341795, -4.159393494247979, 
   -1.3606225722205636, -1.0206330694522876, 2.308506390331331, 
   -5.207554354156855, -3.199633593420458, 3.87777208337684, 
   3.879970515386958, 0.39985881636312115, 2.769515168167345, 
   -1.2831304461105901, -0.21929113993610372, -4.043021679080994, 
   -2.669357356439832, 4.345096518904484, 4.924886114589754, 
   -4.195104016815094, -3.3054719897986615, 3.2733122237636962, 
   5.155292025828203, 1.0207582898656256, 1.5325561759941593, 
   1.132115493972833, 1.5911952233427655, 4.014956930954668, 
   7.021234377582914, -4.125202808698305, -2.812408770246293, 
   2.603122789166264, 6.673719573079325, 2.3519739536272937, 
   4.134935372586824, 19.038741877905068, -0.18417597880079484, 
   0.7950610429461449, -0.716128837713768, 6.600791701271191, 
   7.219900026558207, 5.724713663958028, 6.452204432805047, 
   4.5453861017631425, 4.639005120449838, -0.011189155373358517, 
   1.034053994799251, -1.9888535031577703, -0.4002454568576468, 
   -1.4481516502314662, 0.19375144967580127, 0.6086704040026234, 
   11.991959425840378, -2.6861893083805626, -1.2961824904000423, 
   7.019791707594322, -3.99659209272113, -0.9901975455654792, 
   -5.151276990491169, -1.1336199939996732, -0.1731439563677668, 
   -4.815601048019289, 2.768396063907403, -3.3981854987528095, 
   12.26367573184416, -0.9901732176763289, -5.091113792504075, 
   -2.464182220323437, -4.009574492914453, -2.3309751806891654, 
   3.570972315477775, -0.42328835261650966, -3.687445108357224, 
   -2.16397797612899, -8.502462101716901, 12.225994851562064, 
   12.237388639362962, -2.248192810620367, -1.4999132030347937, 
   -2.1400812053338996, -2.0327114594124396, 0.14151975017603036, 
   -2.527084022978215, -1.8524728737334044, -2.3520393024105033, 
   -4.015444393388407, -3.846881889463475, -0.6884320547196694, 
   -0.40500381558922527, -3.009131140106092, -2.830656186371016, 
   0.5868454336323339, -0.9523940330218466, 1.3822146259662986, 
   2.005050364467479, -6.776589453698307, -6.5360298951191, 
   0.15375768624380726, -0.05920159680999859, 1.241896240037022, 
   -0.1814075359625349, -1.0041164149056385, 0.8607398812519023, 
   -1.80303874303263, 0.3096309247412137, -2.940350063509868, 
   -3.519270449554824, -2.8580590354890774, -2.6517814919798184, 
   -2.447309916474296, -2.9638112679690494, -2.5833215818020108, 
   0.9055291110435064, -0.1533657236154795, -0.11790492371164873, 
   2.602416115229971, 2.355932407009277, 2.403127557303378, 
   3.095468527244975, 5.49192559989433, 2.119644299130414, 8.424571695815303, 
   5.708678967775086, 7.072668153727136, 7.14621982952076, 4.931014589250481, 
   5.158624887499627, 5.8653564472842845, 30.29029156009119, 
   12.130455306894419, 9.490378383797633, 1.4676793243529573, 
   7.6623513920931146, -0.7572625092234375, 6.786417117805286, 
   3.557374098405944, -3.1139068171764848, -3.1533172717886373, 
   0.45287606713509376, 14.659227529175041, -0.9101498256682135, 
   -1.1651107837351447, -0.28762299728259677, -1.8327414206291905, 
   -1.213263822252884, -2.5456440310940707, 5.727783259369517, 
   -1.402136865995999, -5.439500726780807, 0.3716054692117723, 
   0.06147123255323095, -0.2139081888230976, -0.8108351034638872, 
   3.5897035415605387, -0.9314153894138144, -1.4728391691974139, 
   9.62561447089729, -0.1516196033721826, 7.420130817806239, 
   4.653613300716188, 3.230435850189224, 8.166055777430756, 
   8.851973738143442, -7.558377903132623, 0.7887019552981656, 
   -2.172352484577459, -1.4890033595706882, 0.461010072913723, 
   -1.295973406129633, 1.7108795094686684, 0.35431469242166713, 
   1.5926564622104706, 1.3747414265717453, -3.9251543222876535, 
   -2.449350132852487, 0.045773185775487946, -2.221429083975636, 
   2.6273574596871185, -1.5322859935599809, -1.9853020627024307, 
   -2.2652344830103175, 0.6015738974360829, 0.01394058412688537, 
   -0.2124299743559277, 0.15683212522435497, 2.789366416255234, 
   4.762850611554768, 7.26634144337504, 1.362152312213766, 8.046317634692514, 
   9.000672213803682, 10.784480892627926, -6.021850807971532, 
   8.225523001663532, -1.4741239080749438, 8.226807430199642, 
   0.5683565092131175, 5.560572336956739, 0.7174197385602383, 
   2.5665711965707487, 4.403113064163335, 0.7119284332716234, 
   1.3030303943096442, -1.395491998478974, 6.4978669949018695, 
   4.969772165075938, 5.650048982212411, 2.914787615264231, 
   6.025027337270785, 5.949729882611791, -2.2884761897653334, 
   4.678066299165948, -2.2920752541481306, -3.017335117145194, 
   1.46429584201951, 6.640658788548535, -4.217689062771569, 
   -2.2772215506183784, 10.375647380434202, -2.489654821417389, 
   3.383122486055072, 12.936078708920377, 9.803231029658036, 
   -3.474617311774182, -2.1734839640757855, -1.2606356403557584, 
   -0.6930096134169617, -3.3343338618201415, -2.4056237296745167, 
   17.792527853073807, 1.168043813501754, 22.43283673054657, 
   3.4454540485812686, -2.7810582630536373, -1.092655914844272, 
   29.945177413091187, 15.602227068012326, 6.085466779820308, 
   19.47942449232005, 9.152185113399355, 0.7909296517577786, 
   -2.2122276613554277, 10.990901109508286, -9.88462619296979, 
   -12.47619533617717, -12.353003773492219, -9.700275517770933, 
   -8.881433326934257, -10.509716122264763, -11.076646803768199, 
   -10.913855246128605, -9.694420231586719, -10.482004284965114, 
   -4.286871922026421, -3.354723517779348, -11.341931910314997, 
   -9.009130662893313, -11.677657303103388, -10.048853211687856, 
   -10.895037014960963, -8.530540399010988, -7.821482380998987, 
   -13.375737223896522, -10.910650860911119, -8.40659263837324, 
   -10.478136851497766, -12.303968794543835, -10.400768640180104, 
   -12.523472764785765, -11.66597643875275, -10.997475653943184, 
   -9.228480084994317, -10.668285172158448, -6.215958807082188, 
   -9.448852504120623, -9.30953567561437, -6.788934502088978, 
   -4.439450262184437, -5.678179894372988, -3.971259423234642, 
   -1.713948047834947, 0.8672982927550947, 2.4561823928165722, 
   0.5071651775997452, 1.9508280848699542, -10.449192501217112, 
   -11.07130443791948, -8.1173209031831, -5.313017935313383, 
   -13.302140592850265, -10.232517485302651, 9.01134331928597, 
   11.084152559410995, -9.848359396711203, -9.837147698309309, 
   -6.616444701924138, -9.481650316919513, -11.58254697770144, 
   -10.267238582435766, -10.08667304353503, -5.47205811593858, 
   -5.2638341298657, -12.288274907031791, -10.466236716650656, 
   -7.296356731585547, -7.253075456113038}}}, 
 {{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + 
    S^2*(314.3170357261976 - 5906.463650007234*\[Eta] + 
      36587.266967940086*\[Eta]^2 - 74299.4826458127*\[Eta]^3) + 
    S*(223.60096646565808 - 3714.768071193718*\[Eta] + 
      19614.646960189162*\[Eta]^2 - 34860.208906175896*\[Eta]^3) + 
    223.6511020975002*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 223.6511020975002, f10 -> -14.126343709354153, 
    f11 -> 234.68633165445917, f12 -> -1239.1862570049614, 
    f20 -> -46.25601268755083, f21 -> 869.2161940954604, 
    f22 -> -5384.312311172606}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 223.6511020975002, 72.08721987118086, 
       3.1025069699894443, 0.0020427466315300824}, {f10, -14.126343709354153, 
       0.4807419370258151, -29.38446310040888, 1.0008673800005572*^-105}, 
      {f11, 234.68633165445917, 15.612840947367113, 15.031622524409032, 
       1.7052241065011766*^-41}, {f12, -1239.1862570049614, 
       135.66491987386138, -9.134168642543207, 2.43786083055018*^-18}, 
      {f20, -46.25601268755083, 1.6017875035233382, -28.87774600925826, 
       1.5437766387490555*^-103}, {f21, 869.2161940954604, 
       54.293744052434555, 16.00950918499945, 9.100304225844322*^-46}, 
      {f22, -5384.312311172606, 489.5340161007161, -10.998852243323668, 
       5.101319199282004*^-25}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3697.790105452965, 
   3698.045813215522, 3730.5926570691254, 0.9999793828155319, 
   ScientificForm[15.007748190175931], {72.08721987118086, 
   0.4807419370258151, 15.612840947367113, 135.66491987386138, 
   1.6017875035233382, 54.293744052434555, 489.5340161007161}, 
   {{d10, 3.1025069699894443}, {f12, -9.134168642543207}, 
    {f22, -10.998852243323668}, {f11, 15.031622524409032}, 
    {f21, 16.00950918499945}, {f20, -28.87774600925826}, 
    {f10, -29.38446310040888}}, 7, 15.007748190175931, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 223.6511020975002, 72.08721987118086, {81.97214405264353, 
        365.33006014235684}}, {f10, -14.126343709354153, 0.4807419370258151, 
       {-15.0711854836381, -13.181501935070205}}, {f11, 234.68633165445917, 
       15.612840947367113, {204.0011277931383, 265.37153551578}}, 
      {f12, -1239.1862570049614, 135.66491987386138, {-1505.8197119407341, 
        -972.5528020691886}}, {f20, -46.25601268755083, 1.6017875035233382, 
       {-49.40413776317446, -43.1078876119272}}, {f21, 869.2161940954604, 
       54.293744052434555, {762.5082214555239, 975.924166735397}}, 
      {f22, -5384.312311172606, 489.5340161007161, {-6346.433883520704, 
        -4422.190738824509}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{5196.567268755972, -1.3201845339490836, 108.32326842164545, 
   -598.5925800702661, -1.0850729362948892, 142.3581084617226, 
   -1491.22537701335}, {-1.3201845339490836, 0.23111281001533276, 
   -5.26479104834158, 34.74844394570589, 0.1633801968342047, 
   -4.665498293083969, 33.85682294171864}, {108.32326842164545, 
   -5.26479104834158, 243.7608024477832, -2048.960458293348, 
   -4.668612912741374, 310.7327472201519, -2699.8343302876874}, 
   {-598.5925800702662, 34.74844394570589, -2048.9604582933484, 
   18404.970484381232, 33.48106856508312, -2660.9728263445286, 
   23772.63915079453}, {-1.0850729362948892, 0.1633801968342047, 
   -4.668612912741374, 33.48106856508312, 2.5657232064435287, 
   -60.47625298904601, 412.360440978197}, {142.35810846172257, 
   -4.665498293083969, 310.7327472201519, -2660.9728263445286, 
   -60.47625298904601, 2947.8106432312725, -25714.103658703527}, 
   {-1491.2253770133502, 33.85682294171865, -2699.8343302876874, 
   23772.63915079453, 412.360440978197, -25714.10365870353, 
   239643.55291969617}}, 3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + S*(-15.828651140464213*f10 - 
      15.828651140464213*f11*\[Eta] - 15.828651140464213*f12*\[Eta]^2 - 
      15.828651140464213*(91.15234296841138 - 91.15234296841138*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
      6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2), 228.8239124371734, {}, {}, {-51.62757698438418, 
   -27.76590322074162, -3.8350920877364842, 10.424502300380482, 
   25.27357941795617, 28.582197879869, 28.92622527792946, 25.15972433819752, 
   14.710044643424226, -21.940619458208857, -44.376494588957485, 
   -66.47829167126702, -89.22259737262539, -95.01037802145538, 
   -77.48582989079887, -0.5339668462661393, 209.60625519913629, 
   -4.917907047089102, 10.407703255555134, -37.445766566220755, 
   -32.1589748459287, -50.042454834894215, -0.06619839562108609, 
   8.019258191101471, -0.8333576597783576, 0.4758736326716644, 
   3.2865537449929434, 2.5601995962997535, 2.4851273051394855, 
   3.057875251270616, 3.3455003089329693, 2.2721516693195554, 
   -1.7167727393507448, -1.1693235668308262, -4.043240902940397, 
   1.9128301823220681, 1.8205326602051173, 2.278986154361519, 
   1.720578376026424, 1.9276416839202284, 0.6074739459272678, 
   3.711618419134993, 3.2716339910471106, 10.516009311699236, 
   7.71515384400891, 1.0442345999385907, -0.4453494320414393, 
   2.468969026202558, 0.6806097639046129, 0.9853565338430599, 
   1.0045847289334233, 1.4756024367084137, 14.766362884208775, 
   -0.34281569925315125, 4.278906487646964, 3.594633208545474, 
   13.106452945429282, -2.170833072872483, -2.559605655282212, 
   -0.5298621834986079, -0.1596570819419867, 4.832640199615071, 
   6.822048945522965, -1.4005316941770616, 9.19878171488972, 
   -3.0962309322189867, -1.4131854004585875, 3.8388393314717177, 
   -0.837932107378947, -5.1916999959494206, -4.151198427878171, 
   -2.058767460277977, -3.4020733719730742, -2.4698413557357526, 
   -0.30151933371416817, 1.3413308906356178, -4.153428760243514, 
   -2.525179740456224, -1.8144371595044504, -0.771715094459978, 
   -0.8644666863287966, 1.6929737341056352, 1.2137838291082517, 
   0.15753278051988673, -0.7071537313727276, -1.0883728266398975, 
   -3.924326592908983, -0.19280603842526034, 4.924464676746993, 
   3.5422896950049108, 0.12781728626305267, -0.4385830307555807, 
   5.608179578227464, 10.393629141939527, 4.153568889446433, 
   1.7056351289138547, 14.548129289943518, 9.707686817443118, 
   -1.3797779587061996, 2.450871997395552, 10.539574453786827, 
   1.4651533863534496, 2.2937468843324496, 4.036694842827728, 
   -2.7868877628584414, 1.929130085896304, -1.842173542090677, 
   -2.427855488898331, 2.5440471111114675, -8.199567680960172, 
   3.873697745089885, -1.1851311149348476, 0.15298087033261254, 
   -4.712303122857975, -4.339945303750028, -2.798614385419114, 
   -2.579160787827277, -3.927340173734592, -3.559678201506358, 
   -3.046417277403634, -2.152754539217767, -3.065625270367036, 
   -1.1995681024236546, -2.0267343991577036, -0.4486209850238083, 
   -1.8795204434509287, 0.30153149525813205, -1.6587729137327187, 
   1.2187740100343945, -3.9915011135685745, -2.3637195859032545, 
   -1.6423611180116495, -0.5154641742828971, -0.4031658166613852, 
   4.366506704080166, -1.4966704444154857, -1.2588127920071202, 
   -0.883177623638403, 1.031388742967465, -2.326573615373036, 
   -0.2130350582660867, -1.6831860170159416, 1.3139822768325757, 
   -2.149025747806718, 0.6497451742206977, -3.783366521886819, 
   -0.4542270621032003, -1.1322505970133534, 0.8756701637230435, 
   1.434789997995722, 1.4369884300058402, -0.8213862888442236, 
   1.5482700629600004, -0.062377215870583314, 1.001462090303903, 
   -1.602007093568318, -0.22834277092715638, 0.2656010603491268, 
   0.8453906560343967, -1.4867581061753299, -0.5971260791588975, 
   1.231464479432816, 3.1134442814973227, 0.19572877603877714, 
   0.7075266621673109, 1.5234123356826785, 1.982492065052611, 
   0.4748867436069304, 3.4811641902351766, -2.8048863235699173, 
   -1.4920922851179057, -0.8174456724341326, 3.257199244862022, 
   0.9547903903999213, 2.7377518093594517, 17.641558314677695, 
   0.4366163634208533, 1.415853385167793, -0.09129382192077173, 
   2.4856162147207215, 3.1047245400077372, 2.418181650693441, 
   3.1456724195404604, 2.8554852017809935, 2.9491042204676887, 
   -0.08533338645929689, 0.9599097637133127, -1.2554473164400406, 
   0.33316072986008294, -1.0148409247744894, 0.6270621751327781, 
   1.0419811294596002, 6.4850300935859195, -1.709289328126033, 
   -0.6111281026528559, 4.240370192604587, -1.2619473051859131, 
   -3.058051885578152, -0.6058281911623453, 1.2707343204851895, 
   2.9797609989282137, -5.2409310304437895, 1.937908785898344, 
   -1.1817319947199394, 6.2566847354705715, -2.012756043630816, 
   -3.781993968374991, -2.0847353054118685, 1.1525508706040455, 
   -2.1795314391029024, 0.08213149292078015, -0.10217390036632423, 
   2.649681964953288, 4.173149097181522, -5.372562036456202, 
   18.489477217454805, 18.500871005255703, 3.6470660181826133, 
   -0.7634661288561801, 0.06926001720285058, 0.17662976312431056, 
   2.3508609727127805, 1.8915984220961946, 2.5662095713410054, 
   1.3301960684843834, 0.4805649944742072, 0.6491274983991389, 
   0.4162385565487057, 0.6996667956791498, -0.7997899175693419, 
   -0.6213149638342657, -0.14960164054627967, 1.2569471895149036, 
   -1.2726770764493267, -0.6498413379481462, -9.91017175433035, 
   -9.665929960379799, -2.792030610472466, -2.2685428193476582, 
   -0.9674449825006377, -1.6543016843206715, -2.1087870261740136, 
   -0.2439307300164728, -0.6983681317642549, 1.4143015360095887, 
   -1.4674559151517315, -1.309929227018074, -0.6487178129523272, 
   0.2940068047364548, 0.6862723841577463, -0.30891956555251454, 
   0.07157012061452406, -1.3038121114932437, 0.583081350563134, 
   -2.327246146248399, 0.39307489269322105, 1.251261795740902, 
   1.298456946035003, -1.4005408606176388, 0.9995984474021498, 
   -0.8261439975858593, 4.742336324920416, 1.2899965227015855, 
   2.653985708653636, 3.4639844586258732, 2.7216733667137305, 
   2.949283664962877, 3.6560152247475344, 24.030491429569793, 
   5.793328233583907, 3.1569335458584646, 0.85060763282263, 5.18181664070471, 
   1.1670746714071356, 1.4268252511310493, 2.9753619916459684, 
   0.06316060344897778, -2.978046924752107, 1.2679586840845332, 
   17.786232068300706, 0.792198618632483, 3.0174061761754274, 
   -0.5847846008628039, 2.8610120254102185, 2.330017944993415, 
   -3.5933721087562844, 9.193493713324187, 1.8452838659368354, 
   -8.119100611485464, -2.150840156883987, -1.2016286365760607, 
   1.0529457924690178, 1.7266269712804387, 6.28943798676255, 
   -4.178012089862932, 0.3634693816024992, 11.249823528472461, 
   0.9923405567246846, 3.899451711871734, -0.01487014871008796, 
   3.6908527528253217, 4.082179960755184, 7.3440468727017105, 
   -13.257863764542435, -2.1792598646270562, 2.9897198511262104, 
   -4.200288970762358, -1.7365536155125483, 1.809586799009594, 
   3.713620810944576, 0.3158795391877902, 2.2664872895766166, 
   3.167969358679329, -2.2961543281830927, -0.8203501387479264, 
   1.6747731798800487, 0.5293616748795102, 5.38041664499633, 
   -2.693170480799836, 0.5061515146444435, -4.09465931840532, 
   1.5358211337447756, 1.8954582691517317, -3.329487996453736, 
   -2.5620618562215896, 1.2633820671703688, 3.2368662624699027, 
   6.955985747733848, -2.373998548430791, 8.196922661968074, 
   5.628716285142673, 8.392353443702177, -10.629082007774741, 
   7.8170450387979145, -1.7789153648946012, 7.661905139931605, 
   3.635942213362796, 6.726878641201893, 1.7972339548568925, 
   -1.0564859630126193, 5.431001169405135, -1.989553325920042, 
   0.5361459517516778, -2.810891474089658, 8.916271399429661, 
   6.609798280046107, 7.935803351206687, 3.713675664720995, 
   8.216007883569091, 7.694489866277763, -2.5636263288938608, 
   5.996280634462892, -3.0747321161729815, -3.4247493905540978, 
   1.9038818002204607, 7.552002389741574, -5.488177733429438, 
   -3.6123997614558903, 10.532274256212077, -4.676782366547741, 
   1.2430664524945314, 11.844294884554529, 9.873198084289925, 
   -4.552805072223691, -3.3817279410486663, -2.340889393033649, 
   -1.7732633660948522, -4.392744040722846, -3.6355261204225826, 
   19.809691362472222, 2.6772764014804125, 21.873634796816532, 
   2.9144754921080676, -3.918033271571403, -2.4582290252060375, 
   29.055337181984214, 13.28761101861619, 5.65243054156781, 
   21.439422651336372, 7.946840744926703, 0.9670142972995563, 
   -3.6738312342386052, 11.224008830639377, -9.76726009593176, 
   -12.178133656990667, -12.054942094305716, -8.61949075099983, 
   -7.800648560163154, -9.851392854155165, -10.778585124581696, 
   -10.615793566942102, -9.694420231586719, -9.327853526784565, 
   -2.9715314397731163, -2.0393830355260434, -11.341931910314997, 
   -8.147351634170718, -11.207239818173093, -9.750791532501353, 
   -10.753781164085467, -8.65624627245279, -7.910496066273936, 
   -12.642940308537163, -10.17785394555176, -7.5773675816931245, 
   -10.223945196231398, -11.54586139330695, -9.64266123894322, 
   -12.05305527985547, -11.195558953822456, -10.52705816901289, 
   -8.84618425011513, -10.450570154306206, -5.998243789229946, 
   -9.574558377562425, -9.492263244238984, -6.971662070713592, 
   -4.724558738098494, -6.008647582393678, -4.301727111255332, 
   -2.1571684060249936, 0.42407793456504805, 2.0323729123124394, 
   0.11594772334137815, 1.5430913388895533, -10.141227983050157, 
   -10.930048587043984, -8.243026776624902, -5.548879704761475, 
   -13.302140592850265, -10.232517485302651, 8.457951731319099, 
   10.530760971444124, -9.848359396711203, -9.837147698309309, 
   -6.786401518281764, -9.480982718234372, -11.58254697770144, 
   -10.267238582435766, -10.08667304353503, -5.707919885386673, 
   -5.499695899313792, -12.288274907031791, -10.466236716650656, 
   -7.53221850103364, -7.488937225561131}}}, 
 {{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + 
    S^2*(314.7303152187604 - 5932.100163951037*\[Eta] + 
      36669.82263307972*\[Eta]^2 - 74189.44843593394*\[Eta]^3) + 
    S*(223.7023574970381 - 3727.710296365814*\[Eta] + 
      19746.70657030994*\[Eta]^2 - 35201.64613094315*\[Eta]^3) + 
    227.11941584575848*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    488.0221079513353*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 227.11941584575848, d20 -> 488.0221079513353, 
    f10 -> -14.132749247670732, f11 -> 235.5039771415728, 
    f12 -> -1247.529331152523, f20 -> -46.316832367296534, 
    f21 -> 872.9889546507684, f22 -> -5396.46149642216}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 227.11941584575848, 71.93360913820217, 
       3.157347706680561, 0.0017021373842380212}, {d20, 488.0221079513353, 
       272.91153359974925, 1.788206242199592, 0.07443383433007818}, 
      {f10, -14.132749247670732, 0.4795564917740239, -29.470457579230004, 
       5.289608163414037*^-106}, {f11, 235.5039771415728, 15.580618070806244, 
       15.115188375154508, 7.70178128200537*^-42}, {f12, -1247.529331152523, 
       135.4070163716612, -9.213180857100795, 1.3276673529862417*^-18}, 
      {f20, -46.316832367296534, 1.5981550875142911, -28.981437864917073, 
       6.758077348056944*^-104}, {f21, 872.9889546507684, 54.199431310617385, 
       16.106976282604542, 3.544839605368897*^-46}, {f22, -5396.46149642216, 
       488.3605291551868, -11.050158999863237, 3.310539775509163*^-25}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3696.5629511780517, 3696.8924706288526, 
   3733.4658217462325, 0.9999795322433134, 
   ScientificForm[14.953263236030487], {71.93360913820217, 
   272.91153359974925, 0.4795564917740239, 15.580618070806244, 
   135.4070163716612, 1.5981550875142911, 54.199431310617385, 
   488.3605291551868}, {{d20, 1.788206242199592}, {d10, 3.157347706680561}, 
    {f12, -9.213180857100795}, {f22, -11.050158999863237}, 
    {f11, 15.115188375154508}, {f21, 16.106976282604542}, 
    {f20, -28.981437864917073}, {f10, -29.470457579230004}}, 8, 
   14.953263236030487, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 227.11941584575848, 71.93360913820217, 
       {85.74146933338781, 368.4973623581292}}, {d20, 488.0221079513353, 
       272.91153359974925, {-48.356820648586165, 1024.4010365512568}}, 
      {f10, -14.132749247670732, 0.4795564917740239, {-15.075267117355681, 
        -13.190231377985784}}, {f11, 235.5039771415728, 15.580618070806244, 
       {204.88191028528473, 266.12604399786085}}, {f12, -1247.529331152523, 
       135.4070163716612, {-1513.6575867390445, -981.4010755660013}}, 
      {f20, -46.316832367296534, 1.5981550875142911, {-49.45783818068447, 
        -43.1758265539086}}, {f21, 872.9889546507684, 54.199431310617385, 
       {766.4656702968355, 979.5122390047013}}, {f22, -5396.46149642216, 
       488.3605291551868, {-6356.282776027437, -4436.640216816883}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5174.444123647641, 529.3253103058212, 
   -1.3205561314831318, 108.67053757698412, -604.6600682814318, 
   -1.1456350862541942, 145.74106213189896, -1496.974744711327}, 
   {529.3253103058213, 74480.70517176704, -0.9775971273827638, 
   124.78699523767493, -1273.2989667601767, -9.282146365793169, 
   575.7892153350012, -1854.17805855174}, {-1.3205561314831318, 
   -0.9775971273827638, 0.22997442880260938, -5.240204111030649, 
   34.592068663958955, 0.1626882048533125, -4.649816169566458, 
   33.71251331105142}, {108.6705375769841, 124.7869952376749, 
   -5.240204111030649, 242.7556594683341, -2040.887553357952, 
   -4.6609093085252695, 310.1496268226495, -2689.4925312045807}, 
   {-604.6600682814319, -1273.2989667601767, 34.592068663958955, 
   -2040.8875533579524, 18335.060082675325, 33.47297828864009, 
   -2657.5615761612967, 23685.921996154855}, {-1.1456350862541944, 
   -9.282146365793169, 0.16268820485331245, -4.6609093085252695, 
   33.47297828864009, 2.5540996837478116, -60.24676800925532, 
   410.53747932452336}, {145.74106213189896, 575.7892153350011, 
   -4.649816169566458, 310.1496268226495, -2657.5615761612967, 
   -60.246768009255334, 2937.578354394331, -25600.351408878323}, 
   {-1496.9747447113273, -1854.17805855174, 33.71251331105143, 
   -2689.492531204581, 23685.921996154855, 410.5374793245234, 
   -25600.351408878323, 238496.00643673402}}, 3321.829905997003 + 
    1796.0287656811952*\[Eta] - 52406.11599270297*\[Eta]^2 + 
    605028.02816514*\[Eta]^3 - 3.52531806148964*^6*\[Eta]^4 + 
    1.0179857736280283*^7*\[Eta]^5 - 1.1565927741497997*^7*\[Eta]^6 + 
    S*(-15.828651140464213*f10 - 15.828651140464213*f11*\[Eta] - 
      15.828651140464213*f12*\[Eta]^2 - 15.828651140464213*
       (91.15234296841138 - 91.15234296841138*f10 - 20.25405060758101*f11 - 
        4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
      6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 227.68410115772915, {}, {}, {-51.82420425345708, 
   -27.917705390837455, -3.9478135650142576, 10.345117109762214, 
   25.221786107838398, 28.55225204409271, 28.912382510335647, 
   25.15624023262717, 14.711174793718328, -21.947494014662425, 
   -44.395988108023175, -66.51614855910384, -89.28456203539281, 
   -95.10219486531196, -77.61324332190361, -0.7027212707776016, 
   209.39041537505864, -4.740855700874363, 10.402066343985098, 
   -37.25180448529591, -31.96501276500385, -49.46630405815449, 
   0.41656126007455896, 8.706891617047404, -0.23447872238921263, 
   0.13950166981476286, 3.4584149122078998, 2.8603108853453705, 
   2.592388780798956, 3.1651367269300863, 3.3979365598129334, 
   2.0018988667202393, -1.6718307755877504, -1.443593234776472, 
   -3.6679804390450954, 2.47119829311805, 1.39177431848384, 
   2.1419655916606644, 2.0542049043151565, 2.102736599019863, 
   0.6657930687592852, 3.7699375419670105, 3.446958150483624, 
   10.69133347113575, 8.065756314014834, 0.7691229244192073, 
   -0.1807562089879866, 2.842829252474985, 0.6263637740698869, 
   1.4235451515623936, 0.5900832169641035, 0.8310443991649663, 
   15.364375776821362, -0.5749009913579357, 4.915197467801136, 
   2.845522470877313, 13.750183326250863, -1.4395189348228996, 
   -2.336946512815757, -0.3072030410321531, -0.094574078077585, 
   4.914098495071812, 7.1718318777611785, -2.742175525318544, 
   9.969855599635139, -2.6097580161881524, -1.6374248103397804, 
   2.39311617355861, -3.5755309230457897, -4.461847126447992, 
   -3.6338910553604364, -2.1366112416876604, -4.457619457710734, 
   -4.881763269100247, 0.340602421807489, 1.6288573625824938, 
   -5.074999671625392, -2.530298311212391, -1.6413085728022452, 
   -0.7781055399232173, -2.401378822058632, 1.7664596208783223, 
   0.4086309276103748, -0.054750134342612, -0.8774219669107879, 
   -1.8096014061857204, -4.745395745499991, -0.1257372267973551, 
   3.2542145540251113, 3.4836172499849454, 0.30118222256442095, 
   -0.41290902846139943, 4.568737818243335, 9.999476798898286, 
   4.428261211103745, 2.3285056590007116, 11.939751336967674, 
   10.162444870172294, -2.2796140482973897, 2.2996105462066225, 
   8.949965723033984, 1.1774444229977234, 1.0031962566235961, 
   2.746144215118875, -2.6187329010967915, 1.1811257988083526, 
   -1.420977957694049, -5.773234125251747, 1.652154585432072, 
   -7.589539553834584, 3.2626913946960485, -4.819590550006069, 
   -3.481478564738609, -4.311583895767853, -3.9392260766599065, 
   -2.3978951583289927, -2.1784415607371557, -3.6115617854547963, 
   -3.2438998132265624, -2.8021947918600745, -1.9085320536742074, 
   -3.34870955237011, -1.4826523844267285, -3.349385398139475, 
   -1.7712719840055797, -3.914052281959812, -1.733000343250751, 
   -1.4339190622586102, 1.443627861508503, -3.7666711620299793, 
   -2.1388896343646593, -1.8288599135894401, -0.7019629698606877, 
   -0.5896646122391758, 2.968249090462905, -1.4100594610672488, 
   -1.1722018086588832, -2.341723929721411, -0.42715756311554287, 
   -2.237615070999709, -0.12407651389275998, -1.7357995670522541, 
   1.2613687267962632, -2.6313576138090866, 0.1674133082183289, 
   -4.256089900639836, -0.926950440856217, -2.9261695264590344, 
   -0.9182487657226375, 0.8259232622422132, 0.8281216942523315, 
   -0.9817465459427694, 1.3879098058614545, -0.19016318032754498, 
   0.8736761258469414, -2.1457252440382035, -0.772060921397042, 
   -1.6729878309201922, -1.0931982352349223, -1.9341842575795454, 
   -1.044552230563113, 0.643928238931494, 2.5259080409960006, 
   0.07048514414509555, 0.5822830302736293, 1.5723150908415846, 
   2.031394820211517, -1.1456482569028594, 1.8606291897253868, 
   -2.749966864079852, -1.4371728256278402, -2.391043910216922, 
   1.6869319110492142, 0.6472414583940918, 2.430202877353622, 
   17.334009382671866, 0.5945780852930511, 1.5738151070399908, 
   0.06680038086233253, 0.24067562721347713, 0.8597839525004929, 
   0.9068380978078494, 1.6343288666548688, 2.427140756064091, 
   2.520759774750786, 0.05706132555997101, 1.1023044757325806, 
   -1.0197805065899956, 0.5688275397101279, -0.718443303398999, 
   0.9234597965082685, 1.3383787508350906, 2.5865279622157686, 
   -1.212861184751091, -0.24852791970079124, 3.1642933326143066, 
   -2.2305456893682276, -3.0842331705812285, -3.261346347599101, 
   0.5405063615085055, 1.972163065830955, -4.945171214772017, 
   1.825096092001786, -1.785552089655539, 1.7051616744934108, 
   -2.113520665471242, -3.8538045028590204, -1.9684386782651018, 
   -2.095648721399357, -2.1311423221168297, -1.5578915607629824, 
   -0.10443046033560677, -2.539974964648991, -1.016507832420757, 
   -6.6139419040973735, 13.420867774987528, 13.432261562788426, 
   -0.8377302224521372, -0.8234596428469558, -0.5392052016263733, 
   -0.43183545570491333, 1.7423957538835566, -0.6107860461311247, 
   0.06382510311368605, -0.39805375765809003, -2.111389433610384, 
   -1.9428269296854523, 0.27268770095452055, 0.5561159400849647, 
   -1.4082551363985658, -1.2297801826634895, -0.23243635217431802, 
   0.6484819706847702, -2.2419479306099674, -1.619112192108787, 
   -11.251720700065107, -11.004384917973766, -3.980338810692956, 
   -2.945531631085032, -1.6444337942380116, -1.962799333194198, 
   -2.2865996782220464, -0.42174338206450557, -0.8419189873584401, 
   1.2707506804154036, -1.730271168753461, -1.9183944458482074, 
   -1.2571830317824606, -0.8029366049404416, -0.5580872656373685, 
   -1.1958479022373467, -0.8153582160703081, -1.9808009232310724, 
   0.5230878365714489, -3.004234957985773, -0.28391391904415286, 
   1.073449143693324, 1.120644293987425, -4.131940800269604, 
   -1.7273863430214078, -2.0144521978063494, 2.8998805105979955, 
   -1.3494351313411244, 0.01455405461092596, 1.621528644303453, 
   2.0446845549763566, 2.272294853225503, 2.9790264130101605, 
   18.773746689145355, 0.40712279832632703, -2.2230713873518653, 
   0.7913679998291627, 4.327760593785115, 0.6914510857309324, 
   -2.584839746613852, 2.8694333342787104, -1.297454849726364, 
   -3.03336070933301, 1.1740471733132836, 16.495039610756976, 
   0.37957666492957287, 0.6090195382985257, -0.8068021858580323, 
   -0.33158075556275435, 0.5365790208734325, -3.9696501161697597, 
   7.390525477874235, 0.24844827188644558, -9.376456202433019, 
   -3.267617301395603, -1.4935517974272443, 0.811938130512317, 
   0.7116808245600623, 5.13750861493736, -5.881027949052168, 
   -0.21358008187507949, 10.77767619342194, 0.709195012404507, 
   2.0251308083998083, -3.3223417295171203, 3.5576183635753296, 
   1.605480754591099, 6.966533961277946, -18.137201902384277, 
   -3.48893670840107, -0.9047967211531613, -5.498940587614925, 
   -2.517581785572929, 0.13857715165613627, 3.1153536165156765, 
   -0.0357193404033751, 1.8859499696918647, 2.642104564312831, 
   -2.7187164769720766, -1.2429122875369103, 1.2522110310910648, 
   -0.8199817041554525, 4.02851593485957, -3.3277366135353077, 
   -0.796680537316206, -5.051772569820059, 1.342325835453721, 
   1.0604330565720375, -5.317275481882007, -3.945725011602917, 
   0.8826525562581082, 2.856136751557642, 6.880845734943705, 
   -5.06991314919469, 7.994157974220798, 3.5890757952583954, 
   7.397606229585563, -14.615189186845328, 7.445018028576214, 
   -1.8070539894474678, 7.576072172729255, 1.491334952611851, 
   6.163155966522481, 1.4015878561758655, -4.4688503291254165, 
   4.873960695852475, -4.104825966280714, 0.4166844686847071, 
   -3.514577730546989, 7.401216666145501, 6.050398411823153, 
   6.640471413378691, 3.197369672775494, 6.633721311495265, 
   6.553782277923801, -3.0969647364108823, 5.208728764983789, 
   -3.7492216287423616, -3.612330530836516, 1.7921357084969713, 
   7.0291829742923255, -6.392241615896182, -4.201852753809362, 
   10.273649954286611, -6.305264783343773, 0.012531802635294298, 
   11.501362401419101, 9.65196743364504, -5.015794516231381, 
   -4.020214558091993, -2.7922746749636644, -2.2246486480248677, 
   -4.8343284634020165, -4.239134415097396, 18.573673491781392, 
   2.139050949976081, 21.199927480417955, 2.313062031172194, 
   -4.445150396763893, -3.148306681291615, 28.74835831153814, 
   11.295660692619549, 5.596639778941608, 19.94807130935851, 
   7.522549634251391, 0.9473637769347079, -4.676771207792626, 
   11.179030620613503, -10.0415096017814, -12.256539494495883, 
   -12.133347931810931, -9.066667769241121, -8.247825578404445, 
   -10.07885769773975, -10.856990962086911, -10.694199404447318, 
   -9.694420231587173, -9.816741107014423, -3.5550594835572156, 
   -2.6229110793101427, -11.341931910315452, -8.475840919011716, 
   -11.351343512646054, -9.829197370006568, -10.784152436765908, 
   -8.643538291916684, -7.899791931625714, -12.906219400545524, 
   -10.441133037560121, -7.889041353294942, -10.287640983793608, 
   -11.821630546001415, -9.918430391637685, -12.197158974328431, 
   -11.339662648295416, -10.67116186348585, -8.955231104586346, 
   -10.502750797881163, -6.050424432804903, -9.56185039702632, 
   -9.479825007988893, -6.959223834463501, -4.725907459527662, 
   -6.023513517216543, -4.3165930460781965, -2.2390809192447705, 
   0.34216542134527117, 1.9667856555647631, 0.07252630023504025, 
   1.489165826941644, -10.223077587134867, -10.960419859724425, 
   -8.230318796088795, -5.541127035833142, -13.30214059285072, 
   -10.232517485303106, 8.175978460051738, 10.248787700176763, 
   -9.848359396711658, -9.837147698309764, -6.7735102197157175, 
   -9.481090637159014, -11.582546977701895, -10.267238582436221, 
   -10.086673043535484, -5.70016721645834, -5.491943230385459, 
   -12.288274907032246, -10.46623671665111, -7.524465832105307, 
   -7.4811845566327975}}}, 
 {{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + S^2*(315.00025923869225 - 
      5947.429633099776*\[Eta] + 36630.6904153691*\[Eta]^2 - 
      73727.45803093821*\[Eta]^3) + 
    S*(223.72065539535933 - 3732.512315993926*\[Eta] + 
      19798.24206305984*\[Eta]^2 - 35337.98658934575*\[Eta]^3) + 
    231.48770761689556*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1768.7271608967283*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 231.48770761689556, d30 -> 1768.7271608967283, 
    f10 -> -14.133905246255758, f11 -> 235.80735230509737, 
    f12 -> -1250.7851671863436, f20 -> -46.35655828918953, 
    f21 -> 875.244893842226, f22 -> -5390.7026601098605}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 231.48770761689556, 71.90252365990146, 
       3.21946568540252, 0.001379833325187344}, {d30, 1768.7271608967283, 
       839.2578868789836, 2.1074894720075106, 0.03564295163605206}, 
      {f10, -14.133905246255758, 0.47888201308142214, -29.514379033176663, 
       3.426089180684905*^-106}, {f11, 235.80735230509737, 
       15.561094469326463, 15.153648271329072, 5.246735608980564*^-42}, 
      {f12, -1250.7851671863436, 135.24828474827302, -9.248066764871226, 
       1.0108239012067277*^-18}, {f20, -46.35655828918953, 
       1.5962587390619432, -29.040754581197408, 3.7472736339786364*^-104}, 
      {f21, 875.244893842226, 54.157772310477704, 16.161020967121566, 
       2.047250754284994*^-46}, {f22, -5390.7026601098605, 487.6358173447323, 
       -11.054771754591856, 3.1801462305935403*^-25}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3695.3073511803063, 3695.6368706311073, 
   3732.210221748487, 0.9999795897840627, ScientificForm[14.932229481326095], 
   {71.90252365990146, 839.2578868789836, 0.47888201308142214, 
   15.561094469326463, 135.24828474827302, 1.5962587390619432, 
   54.157772310477704, 487.6358173447323}, {{d30, 2.1074894720075106}, 
    {d10, 3.21946568540252}, {f12, -9.248066764871226}, 
    {f22, -11.054771754591856}, {f11, 15.153648271329072}, 
    {f21, 16.161020967121566}, {f20, -29.040754581197408}, 
    {f10, -29.514379033176663}}, 8, 14.932229481326095, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 231.48770761689556, 71.90252365990146, {90.17085634416546, 
        372.8045588896257}}, {d30, 1768.7271608967283, 839.2578868789836, 
       {119.25401388277237, 3418.2003079106844}}, {f10, -14.133905246255758, 
       0.47888201308142214, {-15.075097498977108, -13.192712993534407}}, 
      {f11, 235.80735230509737, 15.561094469326463, {205.2236570350373, 
        266.3910475751574}}, {f12, -1250.7851671863436, 135.24828474827302, 
       {-1516.601452454261, -984.9688819184262}}, {f20, -46.35655828918953, 
       1.5962587390619432, {-49.49383702905402, -43.21927954932504}}, 
      {f21, 875.244893842226, 54.157772310477704, {768.8034858735332, 
        981.6863018109188}}, {f22, -5390.7026601098605, 487.6358173447323, 
       {-6349.0995948393165, -4432.3057253804045}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5169.9729086626885, 3120.742986321838, 
   -1.323257115574299, 109.45860996684189, -614.4015762304359, 
   -1.2540354481776932, 151.88782266952225, -1490.9010803870024}, 
   {3120.742986321838, 704353.8006885768, -3.011203408616335, 
   446.4199868608972, -4618.99192295772, -40.039910180689844, 
   2400.787229213089, -2544.805474363082}, {-1.323257115574299, 
   -3.011203408616335, 0.22932798245291539, -5.225747605386982, 
   34.49790148675462, 0.16228052693033104, -4.639471594724492, 
   33.60434850281744}, {109.45860996684189, 446.41998686089727, 
   -5.225747605386982, 242.14766108330264, -2035.9502300029224, 
   -4.657675638399443, 309.8373470023701, -2680.4466871758846}, 
   {-614.401576230436, -4618.991922957721, 34.49790148675462, 
   -2035.9502300029224, 18292.098527349943, 33.483210161633814, 
   -2656.018382305996, 23604.412976038762}, {-1.2540354481776932, 
   -40.03991018068985, 0.16228052693033104, -4.657675638399443, 
   33.483210161633814, 2.5480419620316246, -60.142316990735274, 
   409.29757617809116}, {151.88782266952225, 2400.787229213089, 
   -4.639471594724492, 309.8373470023701, -2656.018382305996, 
   -60.142316990735274, 2933.0643016335457, -25522.76159208065}, 
   {-1490.9010803870024, -2544.805474363082, 33.60434850281744, 
   -2680.446687175884, 23604.412976038762, 409.2975761780911, 
   -25522.76159208065, 237788.69035746515}}, 3321.829905997003 + 
    1796.0287656811952*\[Eta] - 52406.11599270297*\[Eta]^2 + 
    605028.02816514*\[Eta]^3 - 3.52531806148964*^6*\[Eta]^4 + 
    1.0179857736280283*^7*\[Eta]^5 - 1.1565927741497997*^7*\[Eta]^6 + 
    S*(-15.828651140464213*f10 - 15.828651140464213*f11*\[Eta] - 
      15.828651140464213*f12*\[Eta]^2 - 15.828651140464213*
       (91.15234296841138 - 91.15234296841138*f10 - 20.25405060758101*f11 - 
        4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
      6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2), 227.04401568084685, {}, {}, {-51.98404869160959, 
   -28.044387353710135, -4.045183548144905, 10.273208610835354, 
   25.171488597577536, 28.519715026960057, 28.893755490792955, 
   25.14767271513665, 14.708816282741736, -21.948985999223623, 
   -44.40282257268427, -66.53217599940263, -89.31363294686662, 
   -95.14815974349904, -77.67995266234175, -0.7940255690054983, 
   209.2706656235041, -4.571163626603266, 10.42451547450355, 
   -37.14945980257971, -31.862668082287655, -49.136903048263775, 
   0.5373592428213669, 9.488304598549803, 0.452671796564573, 
   0.12812002691725866, 3.4665042291148893, 3.3652991785020276, 
   2.618536922916519, 3.1912848690476494, 3.41023627795812, 2.17751261902049, 
   -1.646149291207621, -1.3463344626948128, -3.1401761622328195, 
   2.843714870758504, 1.4161774740332476, 2.4601316116759335, 
   2.5864861963705152, 2.0848973374577326, 0.6541071789429225, 
   3.7582516521506477, 3.457816235401424, 10.702191556053549, 
   8.081733014554175, 0.7237897952513777, -0.3094608996716488, 
   2.8862615974981054, 0.6872018850390305, 2.152650118895963, 
   0.9571607678617511, 0.46596090692355574, 15.293374755447985, 
   0.030655503698653774, 5.77338992487239, 2.8247872527122126, 
   13.781840599638599, -0.8015624585277692, -3.027624774365904, 
   -0.9978813025823001, -0.29948913812677347, 4.672025841978666, 
   7.0683880230344585, -2.7798925700349173, 10.816026179745677, 
   -2.9938855956052066, -0.5427185805119734, 2.670564349650249, 
   -4.801289378431193, -3.629676409705098, -3.9777132598451317, 
   -3.1929079033047856, -5.759340949651232, -5.962996379049855, 
   1.0756138168580947, 1.9573345694834643, -5.4699588824755665, 
   -1.3953482011143024, -1.2423131057544197, -1.0267211874343047, 
   -2.1682609657341345, 1.8499330294289393, 1.287295064468708, 
   0.15219078511654516, -0.6173132595608877, -0.824734613016517, 
   -3.631845364929177, -0.047680245548690436, 3.317527351047829, 
   3.173167530900173, 0.704803352901763, 0.7694418316355041, 
   4.030026283062853, 9.411170712367493, 4.745905563400811, 3.04726777214546, 
   10.630657336669174, 9.748122310430972, -1.30136573489699, 
   1.8654772453774058, 7.225501468154107, 0.8936261172789273, 
   0.22901935390837025, 1.971967312403649, -1.3867730770634807, 
   0.1603497950845849, -0.6154246379487631, -7.146698227821162, 
   1.3485441694647307, -6.892900252021718, 1.2701477330265334, 
   -5.6333159788364355, -4.295203993568975, -4.223655996110665, 
   -3.851298177002718, -2.3099672586718043, -2.0905136610799673, 
   -3.2564690551025706, -2.8888070828743366, -3.0663124161151245, 
   -2.1726496779292575, -4.323062347280938, -2.457005179337557, 
   -4.329725978963779, -2.751612564829884, -4.633293986461467, 
   -2.4522420477524065, -1.1847447819527588, 1.6928021418143544, 
   -3.5204292382995845, -1.8926477106342645, -2.4967710382397854, 
   -1.369874094511033, -1.257575736889521, 2.483639099517859, 
   -0.6934965146560899, -0.4556388622477243, -2.3119087994596157, 
   -0.3973424328537476, -2.1441940968011295, -0.030655539694180334, 
   -1.9636867965118654, 1.033481497336652, -2.7844138930090594, 
   0.014357029018356116, -2.543823170251926, 0.7853162895316927, 
   -1.7201236621613134, 0.2877970985750835, 1.5739888594489457, 
   1.576187291459064, -0.8057833242987726, 1.5638730275054513, 
   0.030012751946287608, 1.093852058120774, -1.309234225572709, 
   0.0644300970684526, -0.6438626722379013, -0.06407307655263139, 
   -0.14886247790764173, 0.7407695491087907, 0.38385537202975684, 
   2.2658351740942635, -0.2202059623864443, 0.2915919237420894, 
   1.6471448985976167, 2.106224627967549, -1.2879970506628524, 
   1.7182803959653938, -2.028716999172957, -0.7159229607209454, 
   -3.0540148806649086, 1.0226435282702369, -0.1253427947099226, 
   1.6576186242496078, 16.56142512956785, 0.8096873559165942, 
   1.788924377663534, 0.2849893837633317, -0.6925992526912523, 
   -0.07349092740423657, -0.25806051799963825, 0.4694302508473811, 
   1.3271802070089507, 1.4207992256956459, -0.27371377200006464, 
   0.771529378172545, -0.7018701091233197, 0.8867379371768038, 
   -0.6886323623180033, 0.9532707375892642, 1.3681896919160863, 
   1.4920161714385358, -0.5690442302275187, 0.032357663027141825, 
   2.46290937128515, -3.147102875978817, -1.663921417030906, 
   -5.1263034025778325, -1.274158832996818, 3.617042092475458, 
   -4.927220441609279, 1.6066726941012348, -3.778291622706547, 
   0.4511044039936678, -1.7634370411924465, -2.540208618308043, 
   -1.6021857365894903, -1.5825605558839015, -2.308150773041234, 
   -1.552381541010618, 0.1533478041883427, -2.99651294431942, 
   -1.4730458120911862, -9.003354909877544, 13.096029420457398, 
   13.107423208258297, -1.1287831658491996, -1.4623949041720152, 
   -1.717085935308205, -1.609716189386745, 0.5645150202017248, 
   -0.7497723626142943, -0.07516121336948345, -0.48258529835902664, 
   -0.3646215732674136, -0.19605906934248196, -0.010994421293617052, 
   0.2724338178368271, -1.4214255931765365, -1.2429506394414602, 
   0.1351582472912014, 1.0235482728749048, -0.09146259493809339, 
   0.5313731435630871, -9.083215548997487, -8.841044977792535, 
   -2.067408336159133, -1.880296300331338, -0.5791984634843175, 
   -1.498950796122699, -2.031078906705716, -0.166222610548175, 
   -0.5432459711555566, 1.569423696618287, -1.2088863054336798, 
   -0.7668546257218622, -0.10564321165611545, 1.2250665220899464, 
   1.7328264195234624, 1.0583466614975805, 1.438836347664619, 
   -1.692039110413134, 0.9194505991613369, -3.1037099041359397, 
   -0.3833888651943198, 0.7466147767581788, 0.7938099270522798, 
   -2.560802575798789, -0.16129108438235562, -2.1721177711015116, 
   2.671508154277035, -1.6610304265691411, -0.2970412406170908, 
   0.7460950230356502, 0.7804993319223286, 1.0081096301714751, 
   1.7148411899561324, 18.199335864670957, -0.296965225027634, 
   -2.9320459245886923, 0.5998044704838321, 2.197987409427242, 
   1.647662733877496, -2.322270371274044, 2.149055958189365, 
   -1.5108207412699812, -3.0903484379714428, 1.4457389242970748, 
   14.326068734349974, -1.2024808727051095, -0.6603539698658096, 
   -0.14036137303901342, 0.8241338085799725, 0.8797465857755924, 
   -2.638112386226112, 9.315819803791328, 2.2376317386178926, 
   -7.196169524952438, -1.339556032634846, -1.0254141679306485, 
   1.335586510783287, 2.7507635948700226, 7.441096988759909, 
   -4.021540058599385, 1.630845226868587, 12.514061123164993, 
   2.1144060944379817, 2.2452859041636657, -2.3336708911119786, 
   4.279058453754715, 0.20590019673363713, 5.3702959876786736, 
   -17.92057669968017, -5.737272402408962, -0.5378576084594897, 
   -4.1024789550037895, -2.632856292383167, 1.7732191775048705, 
   1.5150795279773774, 0.5384552150808304, 1.6871300913089726, 
   1.1883313074217767, -3.3067771515525237, -1.8309729621173574, 
   0.6641503565106177, -0.40067298482381375, 4.451236162884925, 
   -1.8701273432748167, 1.1266101362252812, -3.32176728620243, 
   1.814346252524956, 2.8958225966334794, -3.614385491126086, 
   -3.6075019555159997, 0.27923964839010296, 2.252723843689637, 
   6.725249437747607, -3.6665344646562517, 8.422029474690135, 
   2.8313332587808873, 5.860238257422225, -13.579921646084586, 
   6.835841012639321, -1.784757439594614, 7.225814169382829, 
   3.087155066129071, 5.5904726257062975, 2.1722061448249406, 
   -3.0414468424060033, 6.180527260314193, -2.8095951058744504, 
   0.3306605264351674, -2.82118789224387, 7.611721363276956, 
   4.942699168753734, 6.531008771868983, 3.089339385024232, 
   8.047042149589288, 8.00952846202199, -2.280470968808004, 
   6.596329503881407, -2.6363220202720186, -3.3461037404708804, 
   2.1063549458722264, 8.238067476783272, -5.09350695776493, 
   -3.778910445822021, 10.793389610343638, -4.966572399509914, 
   -0.11644803286935712, 10.470130858375796, 10.039453495106955, 
   -4.5954696781541315, -3.342832882165567, -2.4168328271343853, 
   -1.8492068001955886, -4.466808369591035, -3.71482362165807, 
   18.794985508646278, 1.552426778535846, 22.23935451804482, 
   3.2310612440392106, -4.022486145375751, -2.7176076364921755, 
   27.850149872052498, 12.560777249188959, 5.411418773704099, 
   20.814403142017454, 6.907430825216579, 0.9323068344947387, 
   -4.011365887829925, 11.145027490927987, -9.85321833096441, 
   -12.323267697527626, -12.200076134842675, -9.557351547269263, 
   -8.738509356432587, -10.309147160114208, -10.923719165118655, 
   -10.760927607479061, -9.694420231587173, -10.358074083173051, 
   -4.212252815529155, -3.280104411282082, -11.341931910315452, 
   -8.824223407173577, -11.48774821331017, -9.895925573038312, 
   -10.80541240624234, -8.646486586517767, -7.89927522298467, 
   -13.177956841643208, -10.712870478657806, -8.217534083766168, 
   -10.339707039340283, -12.107940488260283, -10.204740333896552, 
   -12.333563674992547, -11.476067348959532, -10.807566564149965, 
   -9.053771523424075, -10.54371885112596, -6.091392486049699, 
   -9.564798691627402, -9.493325548919529, -6.972724375394137, 
   -4.778668691176335, -6.104983193253247, -4.398062722114901, 
   -2.4429883245625206, 0.13825801602752108, 1.7912603866757308, 
   -0.06335366617031468, 1.3343074294593862, -10.29330370697744, 
   -10.981679829200857, -8.233267090689878, -5.571231889112823, 
   -13.30214059285072, -10.232517485303106, 7.646966852209971, 
   9.719776092334996, -9.848359396711658, -9.837147698309764, 
   -6.784047833544264, -9.481136718949529, -11.582546977701895, 
   -10.267238582436221, -10.086673043535484, -5.730272069738021, 
   -5.52204808366514, -12.288274907032246, -10.46623671665111, 
   -7.554570685384988, -7.511289409912479}}}, 
 {{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + 
    S^2*(314.9946210307751 - 5947.163791032083*\[Eta] + 
      36635.07953057391*\[Eta]^2 - 73752.08146749009*\[Eta]^3) + 
    S*(223.72211285746286 - 3732.552175677126*\[Eta] + 
      19798.4984300177*\[Eta]^2 - 35338.465887077575*\[Eta]^3) + 
    231.31575372518753*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1663.8949530860941*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    41.16021005045897*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 231.31575372518753, d20 -> 41.16021005045897, 
    d30 -> 1663.8949530860941, f10 -> -14.133997323722788, 
    f11 -> 235.80987050344834, f12 -> -1250.8013635732361, 
    f20 -> -46.355728550463, f21 -> 875.205771578211, 
    f22 -> -5391.348577911075}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 231.31575372518753, 72.012705815841, 
       3.2121519543611403, 0.0014148347109406195}, {d20, 41.16021005045897, 
       485.3655583876547, 0.08480249440687525, 0.932457246257071}, 
      {d30, 1663.8949530860941, 1494.6992610399166, 1.1131971470491409, 
       0.26623571095039067}, {f10, -14.133997323722788, 0.479426904630389, 
       -29.481026590736075, 5.908846497248537*^-106}, 
      {f11, 235.80987050344834, 15.57878886718265, 15.13659839117477, 
       6.468330008881138*^-42}, {f12, -1250.8013635732361, 
       135.40196323071135, -9.237690013711221, 1.1047394286467482*^-18}, 
      {f20, -46.355728550463, 1.5981008818447509, -29.006759884240072, 
       6.469383390474194*^-104}, {f21, 875.205771578211, 54.22121882403456, 
       16.14138875074973, 2.620542911871289*^-46}, {f22, -5391.348577911075, 
       488.2488318325005, -11.042215006795226, 3.5983871056242717*^-25}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3697.319440684966, 3697.7322847216633, 
   3738.3226302051667, 0.9999795901199368, ScientificForm[14.93210661719414], 
   {72.012705815841, 485.3655583876547, 1494.6992610399166, 
   0.479426904630389, 15.57878886718265, 135.40196323071135, 
   1.5981008818447509, 54.22121882403456, 488.2488318325005}, 
   {{d20, 0.08480249440687525}, {d30, 1.1131971470491409}, 
    {d10, 3.2121519543611403}, {f12, -9.237690013711221}, 
    {f22, -11.042215006795226}, {f11, 15.13659839117477}, 
    {f21, 16.14138875074973}, {f20, -29.006759884240072}, 
    {f10, -29.481026590736075}}, 9, 14.93210661719414, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 231.31575372518753, 72.012705815841, {89.78145361872328, 
        372.8500538316518}}, {d20, 41.16021005045897, 485.3655583876547, 
       {-912.7808177711693, 995.1012378720873}}, {d30, 1663.8949530860941, 
       1494.6992610399166, {-1273.7979357485024, 4601.587841920691}}, 
      {f10, -14.133997323722788, 0.479426904630389, {-15.076266477899525, 
        -13.191728169546051}}, {f11, 235.80987050344834, 15.57878886718265, 
       {205.1912046188227, 266.428536388074}}, {f12, -1250.8013635732361, 
       135.40196323071135, {-1516.9213750599358, -984.6813520865364}}, 
      {f20, -46.355728550463, 1.5981008818447509, {-49.49664774311004, 
        -43.21480935781596}}, {f21, 875.205771578211, 54.22121882403456, 
       {768.6389904770481, 981.772552679374}}, {f22, -5391.348577911075, 
       488.2488318325005, {-6350.956412505322, -4431.740743316828}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{5185.829798918859, -984.1750204501166, 
   5634.458500081269, -1.3240616891370498, 109.64706971713406, 
   -615.4101265168983, -1.2767241570472814, 153.16833287443856, 
   -1478.8437282514342}, {-984.1750204501166, 235579.7252689598, 
   -600005.2644312799, -0.5270037340192556, 14.412863173847526, 
   -92.6997303795868, 4.74899474482405, -223.91557761967323, 
   -3696.8989703668512}, {5634.458500081269, -600005.2644312799, 
   2.234125880953273*^6, -1.6758023120416157, 410.72561420376655, 
   -4393.385712755278, -52.2262353893354, 2976.5389105545974, 
   6865.159096518844}, {-1.32406168913705, -0.5270037340192556, 
   -1.6758023120416157, 0.22985015688347615, -5.237651887637104, 
   34.57648242476205, 0.16263857788326108, -4.649510801456566, 
   33.688962210846896}, {109.64706971713406, 14.412863173847487, 
   410.7256142037666, -5.237651887637104, 242.69866256825415, 
   -2040.5812458176922, -4.667966566749524, 310.5275473013348, 
   -2686.76239941982}, {-615.4101265168985, -92.69973037958701, 
   -4393.385712755278, 34.57648242476205, -2040.5812458176922, 
   18333.69164673091, 33.55740980223314, -2661.96430974355, 
   23659.493039773875}, {-1.2767241570472814, 4.74899474482405, 
   -52.22623538933541, 0.1626385778832611, -4.667966566749524, 
   33.55740980223314, 2.5539264285529706, -60.28346431332192, 
   410.1529081290609}, {153.1683328744386, -223.91557761967334, 
   2976.5389105545974, -4.649510801456566, 310.5275473013348, 
   -2661.9643097435496, -60.28346431332192, 2939.940570763839, 
   -25577.23125676604}, {-1478.8437282514342, -3696.8989703668512, 
   6865.159096518844, 33.688962210846896, -2686.76239941982, 
   23659.49303977387, 410.1529081290609, -25577.23125676604, 
   238386.92178580136}}, 3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6 + S*(-15.828651140464213*f10 - 
      15.828651140464213*f11*\[Eta] - 15.828651140464213*f12*\[Eta]^2 - 
      15.828651140464213*(91.15234296841138 - 91.15234296841138*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
      6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 227.559822380217, {}, {}, {-51.979504379408354, 
   -28.040684766040158, -4.042238484768404, 10.275480350157522, 
   25.17317121308315, 28.520892718887808, 28.89451245938153, 
   25.14809316062383, 14.708984405366209, -21.949069921609862, 
   -44.402906217217605, -66.53217516584527, -89.31346343498035, 
   -95.14773735304516, -77.67919319308248, -0.792844820701248, 
   209.27235185109066, -4.576782395030023, 10.423043594636056, 
   -37.15066293140444, -31.863871211112382, -49.14198191533433, 
   0.5423028374862042, 9.459230029100127, 0.4269589848909163, 
   0.12036142917531834, 3.470333510133514, 3.3428926882838823, 
   2.619676280173735, 3.1924242263048654, 3.4108219053750872, 
   2.1603285051182866, -1.6465446885513302, -1.3589751949257334, 
   -3.162050886569432, 2.835634720644066, 1.4039816961922043, 
   2.43783871241385, 2.563302315004421, 2.0903444749801565, 
   0.6562619195033221, 3.7604063927110474, 3.4615682326584647, 
   10.70594355331059, 8.089576037121788, 0.7195793547875837, 
   -0.29519897059117284, 2.893060423440602, 0.6822360168798696, 
   2.120422003809381, 0.9250121604154629, 0.4714396302838395, 
   15.312575765352904, -0.011054357369630452, 5.7384774396387, 
   2.8072352605568085, 13.796103250757369, -0.8210392615396813, 
   -2.9811060814054144, -0.9513626096218104, -0.28571215471492906, 
   4.68841569581673, 7.083288538321995, -2.811293457066313, 
   10.785205373505505, -2.958922039328627, -0.6132235727195621, 
   2.6178742904785395, -4.7972732262487625, -3.6607008986693472, 
   -3.944365546338304, -3.1322529725921413, -5.708651711976927, 
   -5.959381173489874, 1.0481484391380036, 1.9450743521747427, 
   -5.469654423078282, -1.4627448608266604, -1.261621001286585, 
   -1.012145988235261, -2.220609773260094, 1.846827938027218, 
   1.2150307663232525, 0.13460327831444374, -0.6369986630029416, 
   -0.9011894597006176, -3.7184303739541065, -0.050625188651792996, 
   3.2718999467847425, 3.1900968640165956, 0.685227220487377, 
   0.7000077372194937, 4.035895780657938, 9.436157731818184, 
   4.733965642688872, 3.0202828393203163, 10.642852472795312, 
   9.784080395132605, -1.381906176562552, 1.887415986585438, 
   7.287857117483327, 0.9032348326072679, 0.2425492965480771, 
   1.9854972550433558, -1.4555753481467946, 0.2020978182017643, 
   -0.6526098686049409, -7.149165239124613, 1.3441784659689802, 
   -6.918895941019855, 1.37292696447048, -5.676206170570822, 
   -4.338094185303362, -4.218821032998221, -3.8464632138902743, 
   -2.3051322955593605, -2.0856786979675235, -3.2695984665265314, 
   -2.9019364942982975, -3.0445352967190047, -2.1508725585331376, 
   -4.272409805328152, -2.406352637384771, -4.304781533229743, 
   -2.726668119095848, -4.6416724083783265, -2.4606204696692657, 
   -1.193875992184985, 1.683670931582128, -3.5293872473694137, 
   -1.9016057197040936, -2.4618597545363627, -1.3349628108076104, 
   -1.2226644531860984, 2.477306129068893, -0.7337956736428168, 
   -0.4959380212344513, -2.3502431724728012, -0.43567680586693314, 
   -2.1475008637958126, -0.033962306688863464, -1.9514990277989455, 
   1.0456692660495719, -2.787434817900248, 0.011336104127167346, 
   -2.657160630681119, 0.6719788291024997, -1.8365811954981837, 
   0.17133956523821325, 1.514386211371857, 1.5165846433819752, 
   -0.8202330336812338, 1.5494233181229902, 0.01375923201749174, 
   1.0775985381919782, -1.3724444947420125, 0.0012198278991490952, 
   -0.7534611630617292, -0.17367156737645928, -0.2658956736054279, 
   0.6237363534110045, 0.3845397247860092, 2.266519526850516, 
   -0.20611672657241797, 0.30568115955611574, 1.6439357881577052, 
   2.1030155175276377, -1.3201885131156814, 1.6860889335125648, 
   -2.070088489783757, -0.7572944513317452, -3.0541723883684426, 
   1.0226476125480986, -0.08726239917132261, 1.6956990197882078, 
   16.59950552510645, 0.8008981204734482, 1.780135142220388, 
   0.27602093445602804, -0.6935671193136841, -0.07445879402666833, 
   -0.22690805733554953, 0.5005827115114698, 1.3816356831639496, 
   1.4752547018506448, -0.25053879913002675, 0.7947043510425829, 
   -0.7148042074372825, 0.8738038388628411, -0.6829682637285259, 
   0.9589348361787415, 1.3738537905055637, 1.4591483294620957, 
   -0.5947572129512082, 0.02480036856877632, 2.477501961395774, 
   -3.117062404999615, -1.748759484450602, -5.0823441947768515, 
   -1.1849114396432014, 3.49428884438521, -4.920869382986439, 
   1.6167902892980237, -3.6753206152839084, 0.41132090326209436, 
   -1.7867127191384498, -2.619865622858015, -1.620977822128225, 
   -1.6944068752241037, -2.296446343059415, -1.593825159604421, 
   0.13801274878733238, -3.0995639632205894, -1.5760968309923555, 
   -8.892857391840607, 12.98820736667767, 12.999601154478569, 
   -1.2239708873498785, -1.4260294001232978, -1.6625279512450106, 
   -1.5551582053235506, 0.6190730042649193, -0.8042719787358692, 
   -0.1296608294910584, -0.5209041010675719, -0.5331351815189009, 
   -0.3645726775939693, 0.00222041235974757, 0.2856486514901917, 
   -1.4358998219308887, -1.2574248681958125, 0.1112942173567717, 
   0.9860633065145521, -0.24322215848678752, 0.37961358001439294, 
   -9.24537653359539, -9.002822251654834, -2.210579545114342, 
   -1.9604054430060387, -0.6593076061590182, -1.5341773818781803, 
   -2.0506815300118433, -0.1858252338543025, -0.5645472439109653, 
   1.5481224238628783, -1.2463777571210812, -0.8503610672946706, 
   -0.18914965322892385, 1.0773655812713514, 1.5658469326558588, 
   0.902504677106208, 1.2829943632732466, -1.7261267778767433, 
   0.8944541362607197, -3.1147868339930938, -0.39446579505147383, 
   0.7615282598608246, 0.8087234101549257, -2.722402680793948, 
   -0.3224816012411793, -2.1925650461580517, 2.638851516397608, 
   -1.7087354448949554, -0.3447462589429051, 0.7517896144995575, 
   0.8384546148827212, 1.0660649131318678, 1.772796472916525, 
   18.101589193126074, -0.39027165825746124, -3.024907281961532, 
   0.609673216029023, 2.302806712925758, 1.5790638397465955, 
   -2.4384093291478166, 2.189096884211267, -1.5322865838743382, 
   -3.0883575560355894, 1.4272813359980319, 14.42225182653874, 
   -1.1190573976423366, -0.645499076663782, -0.18542743135731143, 
   0.6755932329174357, 0.8144437610053501, -2.7264661096019154, 
   9.156505640934029, 2.0796988297352073, -7.356917986193821, 
   -1.4818306855354422, -1.0604794283690353, 1.2985076391969415, 
   2.6044617196725994, 7.2756835956624855, -4.174447975967723, 
   1.507059185552862, 12.399308622482295, 2.0240206872008457, 
   2.18524621776578, -2.4751909368255838, 4.232958480792604, 
   0.22675977795415747, 5.455440154449661, -18.055745998175553, 
   -5.63684879104585, -0.6572455160699064, -4.217805550308185, 
   -2.6456051567033683, 1.6344402707982226, 1.5949283810468842, 
   0.4956090303239762, 1.68937366091086, 1.2613122785573978, 
   -3.2825169402635765, -1.8067127508284102, 0.6884105677995649, 
   -0.45935475950045657, 4.392288073688633, -1.9724288540910493, 
   0.9799536506857294, -3.4483002533152103, 1.7815185461122383, 
   2.7661043904963662, -3.7651513865562265, -3.6622382260238737, 
   0.30545857100605645, 2.2789427663055903, 6.73258777190722, 
   -3.817301832108569, 8.391586075308624, 2.8251086966424737, 
   5.926418517881757, -13.741217554139894, 6.862619753636864, 
   -1.786784416782666, 7.2444219920334945, 2.9388035563861195, 
   5.61028238712197, 2.116612459447424, -3.211600278381866, 
   6.089121676101513, -2.9393952845744025, 0.3327641328014579, 
   -2.8799271373554802, 7.561260821724318, 4.994327623907338, 
   6.505021322291668, 3.082798010231727, 7.923605295709876, 
   7.8946478966731775, -2.3422357730783006, 6.494341881276796, 
   -2.7191935579585333, -3.366585813898382, 2.084929628466398, 
   8.15330945113783, -5.193148574652696, -3.818756360460611, 
   10.756100741264618, -5.086744212153462, -0.139654167432127, 
   10.522654140585473, 10.010940774554456, -4.631989886365773, 
   -3.3989887047100638, -2.450401898776363, -1.8827758718375662, 
   -4.4996622025191755, -3.7610325198224928, 18.750880155801497, 
   1.5737020522365128, 22.160857299656072, 3.161573515834334, 
   -4.060752756257443, -2.760436054147249, 27.895690287310572, 
   12.435853756441702, 5.420998065421827, 20.72566608726538, 
   6.933251421467958, 0.9327065988704817, -4.0759490885639025, 
   11.145915202277592, -9.871254040991971, -12.321278440232618, 
   -12.198086877547667, -9.53947997054911, -8.720637779712433, 
   -10.301200710579451, -10.921729907823646, -10.758938350184053, 
   -9.694420231587173, -10.33824626174055, -4.187930699612025, 
   -3.255782295364952, -11.341931910315452, -8.811810385914669, 
   -11.48327635176338, -9.893936315743304, -10.804913769463383, 
   -8.64599323956054, -7.899037484725341, -13.16845167580641, 
   -10.703365312821006, -8.205878343659151, -10.338218009581851, 
   -12.097884750830417, -10.194684596466686, -12.329091813445757, 
   -11.471595487412742, -10.803094702603175, -9.050664961970597, 
   -10.542598902055943, -6.090272536979683, -9.564305344670174, 
   -9.492213534582334, -6.971612361056941, -4.775575354277862, 
   -6.100527201172554, -4.393606730034207, -2.4329563913315724, 
   0.14828994925846928, 1.8000194054375243, -0.056388698940281756, 
   1.342133897450367, -10.291193467368885, -10.9811811924219, 
   -8.23277374373265, -5.569253211462637, -13.30214059285072, 
   -10.232517485303106, 7.671251939372723, 9.744061179497749, 
   -9.848359396711658, -9.837147698309764, -6.783100072745128, 
   -9.481136693325425, -11.582546977701895, -10.267238582436221, 
   -10.086673043535484, -5.728293392087835, -5.520069406014954, 
   -12.288274907032246, -10.46623671665111, -7.552592007734802, 
   -7.509310732262293}}}, {3321.829905997003 + b1*S + b2*S^2 + 
   1796.0287656811952*\[Eta] - 52406.11599270297*\[Eta]^2 + 
   605028.02816514*\[Eta]^3 - 3.52531806148964*^6*\[Eta]^4 + 
   1.0179857736280283*^7*\[Eta]^5 - 1.1565927741497997*^7*\[Eta]^6, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6, {a0 -> 3321.829905997003, a1 -> 1796.0287656811952, 
   a2 -> -52406.11599270297, a3 -> 605028.02816514, 
   a4 -> -3.52531806148964*^6, a5 -> 1.0179857736280283*^7, 
   a6 -> -1.1565927741497997*^7}, {{2.5238944160262435, -239.97403693890902, 
  6829.630158870689, -87050.76708273515, 554421.687274688, 
  -1.72376334967471*^6, 2.0833551724188847*^6}, {-239.97403693890905, 
  38331.246747229794, -1.25294853661118*^6, 1.7048855139257714*^7, 
  -1.1276749748804177*^8, 3.5927229085388196*^8, -4.4163234204719734*^8}, 
  {6829.630158870689, -1.25294853661118*^6, 4.266038757750549*^7, 
  -5.945609855231421*^8, 3.99747271589907*^9, -1.2888562972502522*^10, 
  1.5987689440853977*^10}, {-87050.76708273515, 1.7048855139257714*^7, 
  -5.945609855231421*^8, 8.418650126804936*^9, -5.725992270218701*^10, 
  1.8625490832117743*^11, -2.32658866389491*^11}, {554421.6872746882, 
  -1.1276749748804177*^8, 3.99747271589907*^9, -5.725992270218701*^10, 
  3.9290801079477057*^11, -1.287010018903073*^12, 1.6168152160143218*^12}, 
  {-1.7237633496747105*^6, 3.59272290853882*^8, -1.2888562972502522*^10, 
  1.862549083211775*^11, -1.2870100189030732*^12, 4.2398145124941025*^12, 
  -5.351654278893462*^12}, {2.0833551724188847*^6, -4.4163234204719734*^8, 
  1.5987689440853977*^10, -2.32658866389491*^11, 1.6168152160143218*^12, 
  -5.351654278893462*^12, 6.782466200047964*^12}}, 
  3299.350008466303 + b0 + b1*S + b2*S^2, {b0 -> -0.048309231594584945, 
   b1 -> -15.828651140464213, b2 -> -6.79516061726591}, 
  {{0.15023641967908113, -0.0024540854158924285, -0.2892575852007541}, 
  {-0.0024540854158924268, 0.18934793749525994, 0.04408795977495154}, 
  {-0.2892575852007541, 0.04408795977495154, 0.9207626382150458}}, 
  {f13 -> 91.15234296841138 - 91.15234296841138*f10 - 20.25405060758101*f11 - 
     4.5004500450045*f12, f23 -> 91.15234296841138 - 91.15234296841138*f20 - 
     20.254050607581007*f21 - 4.5004500450045*f22}, {}}, 
 {{3321.829905997003 + 1796.0287656811952*\[Eta] - 
    52406.11599270297*\[Eta]^2 + 605028.02816514*\[Eta]^3 - 
    3.52531806148964*^6*\[Eta]^4 + 1.0179857736280283*^7*\[Eta]^5 - 
    1.1565927741497997*^7*\[Eta]^6, {a0 -> 3321.829905997003, 
    a1 -> 1796.0287656811952, a2 -> -52406.11599270297, 
    a3 -> 605028.02816514, a4 -> -3.52531806148964*^6, 
    a5 -> 1.0179857736280283*^7, a6 -> -1.1565927741497997*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3321.829905997003, 1.5886769388476198, 
       2090.9410999611805, 1.86557259469448*^-136}, {a1, 1796.0287656811952, 
       195.783673341854, 9.173536970803406, 1.116881839956921*^-12}, 
      {a2, -52406.11599270297, 6531.491987096479, -8.023605647260341, 
       7.982130061943516*^-11}, {a3, 605028.02816514, 91753.20227002946, 
       6.594080786243775, 1.7410476598921487*^-8}, {a4, -3.52531806148964*^6, 
       626823.7477910123, -5.624097800878162, 6.459573865622098*^-7}, 
      {a5, 1.0179857736280283*^7, 2.0590809873567636*^6, 4.943884091391732, 
       7.561004947916104*^-6}, {a6, -1.1565927741497997*^7, 
       2.6043168394125868*^6, -4.441060153075205, 0.00004363340427353943}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 192.7567772364918, 194.8308513105659, 209.77385231685255, 
   0.9999999082678865, ScientificForm[1.0030750791170169], 
   {1.5886769388476198, 195.783673341854, 6531.491987096479, 
   91753.20227002946, 626823.7477910123, 2.0590809873567636*^6, 
   2.6043168394125868*^6}, {{a6, -4.441060153075205}, 
    {a5, 4.943884091391732}, {a4, -5.624097800878162}, 
    {a3, 6.594080786243775}, {a2, -8.023605647260341}, 
    {a1, 9.173536970803406}, {a0, 2090.9410999611805}}, 7, 
   1.0030750791170169, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 3321.829905997003, 1.5886769388476198, 
       {3318.646126265374, 3325.0136857286325}}, {a1, 1796.0287656811952, 
       195.783673341854, {1403.6695164672683, 2188.388014895122}}, 
      {a2, -52406.11599270297, 6531.491987096479, {-65495.51843653847, 
        -39316.713548867476}}, {a3, 605028.02816514, 91753.20227002946, 
       {421150.50180581445, 788905.5545244655}}, {a4, -3.52531806148964*^6, 
       626823.7477910123, {-4.7815009232919635*^6, -2.269135199687316*^6}}, 
      {a5, 1.0179857736280283*^7, 2.0590809873567636*^6, 
       {6.053367225198116*^6, 1.430634824736245*^7}}, 
      {a6, -1.1565927741497997*^7, 2.6043168394125868*^6, 
       {-1.6785095317554843*^7, -6.346760165441151*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.5238944160262435, -239.97403693890902, 
   6829.630158870689, -87050.76708273515, 554421.687274688, 
   -1.72376334967471*^6, 2.0833551724188847*^6}, {-239.97403693890905, 
   38331.246747229794, -1.25294853661118*^6, 1.7048855139257714*^7, 
   -1.1276749748804177*^8, 3.5927229085388196*^8, -4.4163234204719734*^8}, 
   {6829.630158870689, -1.25294853661118*^6, 4.266038757750549*^7, 
   -5.945609855231421*^8, 3.99747271589907*^9, -1.2888562972502522*^10, 
   1.5987689440853977*^10}, {-87050.76708273515, 1.7048855139257714*^7, 
   -5.945609855231421*^8, 8.418650126804936*^9, -5.725992270218701*^10, 
   1.8625490832117743*^11, -2.32658866389491*^11}, {554421.6872746882, 
   -1.1276749748804177*^8, 3.99747271589907*^9, -5.725992270218701*^10, 
   3.9290801079477057*^11, -1.287010018903073*^12, 1.6168152160143218*^12}, 
   {-1.7237633496747105*^6, 3.59272290853882*^8, -1.2888562972502522*^10, 
   1.862549083211775*^11, -1.2870100189030732*^12, 4.2398145124941025*^12, 
   -5.351654278893462*^12}, {2.0833551724188847*^6, -4.4163234204719734*^8, 
   1.5987689440853977*^10, -2.32658866389491*^11, 1.6168152160143218*^12, 
   -5.351654278893462*^12, 6.782466200047964*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 1.1342162925350507, {}, {}, {1.3172692886109871, 
    -0.7473485597624858, -0.17249746978177427, 0.6463422577799065, 
    -0.8740462183836826, 0.4414822890889809, 1.24518570529699, 
    -2.109173395189373, -1.3014450140476583, -1.7525078217527152, 
    -0.13606015744198885, -0.19045641497859833, -0.5492622940901128, 
    1.1678842203682507, -0.6083173886026998, 0.12406032775425047, 
    0.8518269879805302, 0.6387967022333214, -0.5921064698613918, 
    -0.40393934646590424, 1.935750483137781, 1.299977558005594, 
    -0.4675267011534743, -0.19141885284307136, -0.37415922251057054, 
    -0.8650781941510104, -0.8423409641704893, 0.9664665711966336, 
    -1.7080647379666516, -1.534087736613401, 1.8680501430312688, 
    -0.7685379559484318, -1.2269434841109614, 0.006504294575279346, 
    -0.7569025434918331, 0.3300253497936865, -0.7042521972261966, 
    1.2024894017008592, 1.8819830767233725, -0.39474238380489624, 
    0.43372126263966493, 0.968369752228682, -0.41657832123974003, 
    -1.3793016973750127, 0.3161434753933463, -1.788035822089114, 
    -0.08598911974650036, -1.5762012534687528, 0.21904485095546988, 
    0.4375917843235584, 0.41172462088707107, -0.34225032336325967, 
    0.6181492454766158, 0.4689984413203092, -0.4363239827853249, 
    0.2608746975715803, 1.4827756487061379, 0.807144683153183, 
    1.402786685375304, 1.865996727408401, -0.28958305030391784, 
    -0.03193743795463888}}, {3318.6993801187973 + 2572.7545306124407*\[Eta] - 
    87184.66731111819*\[Eta]^2 + 1.2607117841869642*^6*\[Eta]^3 - 
    9.85613870955715*^6*\[Eta]^4 + 4.3068842823689416*^7*\[Eta]^5 - 
    9.901102781300856*^7*\[Eta]^6 + 9.33692641799094*^7*\[Eta]^7, 
   {a0 -> 3318.6993801187973, a1 -> 2572.7545306124407, 
    a2 -> -87184.66731111819, a3 -> 1.2607117841869642*^6, 
    a4 -> -9.85613870955715*^6, a5 -> 4.3068842823689416*^7, 
    a6 -> -9.901102781300856*^7, a7 -> 9.33692641799094*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3318.6993801187973, 2.6999861259234557, 
       1229.1542346291606, 9.31553833908627*^-122}, {a1, 2572.7545306124407, 
       577.8357007989202, 4.452398020848019, 0.00004300042581682417}, 
      {a2, -87184.66731111819, 25216.25628487445, -3.4574786330758567, 
       0.001070867791870603}, {a3, 1.2607117841869642*^6, 468390.7509246714, 
       2.691581295527582, 0.00944774948156029}, {a4, -9.85613870955715*^6, 
       4.479720424509783*^6, -2.2001682639906504, 0.03209330819214957}, 
      {a5, 4.3068842823689416*^7, 2.313781670005901*^7, 1.861404789483857, 
       0.06813371053063784}, {a6, -9.901102781300856*^7, 
       6.133346374164964*^7, -1.6143068037061352, 0.11228981898910595}, 
      {a7, 9.33692641799094*^7, 6.54306651523971*^7, 1.4269954915243397, 
       0.15933814889641407}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 192.5994357798441, 
   195.31641691191956, 211.74364524524992, 0.9999999116013601, 
   ScientificForm[0.9846809415936626], {2.6999861259234557, 
   577.8357007989202, 25216.25628487445, 468390.7509246714, 
   4.479720424509783*^6, 2.313781670005901*^7, 6.133346374164964*^7, 
   6.54306651523971*^7}, {{a7, 1.4269954915243397}, 
    {a6, -1.6143068037061352}, {a5, 1.861404789483857}, 
    {a4, -2.2001682639906504}, {a3, 2.691581295527582}, 
    {a2, -3.4574786330758567}, {a1, 4.452398020848019}, 
    {a0, 1229.1542346291606}}, 8, 0.9846809415936626, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3318.6993801187973, 2.6999861259234557, {3313.2862338565383, 
        3324.1125263810563}}, {a1, 2572.7545306124407, 577.8357007989202, 
       {1414.2637021050573, 3731.245359119824}}, {a2, -87184.66731111819, 
       25216.25628487445, {-137740.21726230477, -36629.11735993161}}, 
      {a3, 1.2607117841869642*^6, 468390.7509246714, {321644.86887924175, 
        2.1997786994946864*^6}}, {a4, -9.85613870955715*^6, 
       4.479720424509783*^6, {-1.8837437405529805*^7, -874840.0135844965}}, 
      {a5, 4.3068842823689416*^7, 2.313781670005901*^7, 
       {-3.319686652150519*^6, 8.945737229952934*^7}}, 
      {a6, -9.901102781300856*^7, 6.133346374164964*^7, 
       {-2.219772189414748*^8, 2.3955163315457672*^7}}, 
      {a7, 9.33692641799094*^7, 6.54306651523971*^7, {-3.781132119649929*^7, 
        2.2454984955631807*^8}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{7.2899250801791515, -1429.6335916454711, 60170.050463621505, 
   -1.0934547802134047*^6, 1.0276840827728631*^7, -5.2253689521228865*^7, 
   1.3647834786156029*^8, -1.4354102147007668*^8}, {-1429.6335916454711, 
   333894.09711777925, -1.4495593796830766*^7, 2.6683542670436397*^8, 
   -2.525489534555067*^9, 1.2897694926213322*^10, -3.3788237886136086*^10, 
   3.5614466718563416*^10}, {60170.050463621505, -1.4495593796830768*^7, 
   6.358595810244701*^8, -1.1782087452739899*^10, 1.1204858852046956*^11, 
   -5.743661586421594*^11, 1.5091801128610269*^12, -1.5946677892934082*^12}, 
   {-1.093454780213405*^6, 2.6683542670436403*^8, -1.1782087452739899*^10, 
   2.1938989555177756*^11, -2.0946940162456262*^12, 1.0772901434970342*^13, 
   -2.8385247285359164*^13, 3.006444276870591*^13}, {1.0276840827728631*^7, 
   -2.5254895345550675*^9, 1.1204858852046956*^11, -2.0946940162456262*^12, 
   2.006789508177011*^13, -1.035136707614388*^14, 2.7345002846934344*^14, 
   -2.902810894806314*^14}, {-5.2253689521228865*^7, 1.2897694926213322*^10, 
   -5.743661586421593*^11, 1.0772901434970338*^13, -1.035136707614388*^14, 
   5.353585616455298*^14, -1.4175975272663742*^15, 1.5080273085921945*^15}, 
   {1.364783478615603*^8, -3.3788237886136086*^10, 1.5091801128610269*^12, 
   -2.8385247285359164*^13, 2.734500284693434*^14, -1.4175975272663742*^15, 
   3.761793774548251*^15, -4.0095368878042245*^15}, {-1.435410214700767*^8, 
   3.5614466718563416*^10, -1.5946677892934082*^12, 3.006444276870591*^13, 
   -2.902810894806313*^14, 1.5080273085921945*^15, -4.009536887804225*^15, 
   4.281171942285112*^15}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6 + a7*\[Eta]^7, 
   1.1132404910693048, {}, {}, {1.6227207160468424, -0.4418971323266305, 
    0.13035417374021563, 0.8877177085132644, -0.6656523315909908, 
    0.5888002848305405, 1.384176318509617, -2.0060956786251154, 
    -1.2579166363843797, -1.760911062426203, -0.19581493819805473, 
    -0.3059856861659682, -0.7100166768682357, 0.9624811761536876, 
    -0.8557593917084887, -0.141724293189327, 0.5706486342623975, 
    0.3591598666162099, -0.8274746214733568, -0.5371064368155203, 
    1.8092194824494072, 1.316513172228042, -0.43828017251234996, 
    -0.16217232420194705, -0.34491269386944623, -0.6782608364715088, 
    -0.6555236064909877, 1.2268183386158853, -1.4477129705474, 
    -1.2737359691941492, 2.022057460056658, -0.6161116242537901, 
    -1.1931528682471253, -0.13717737019214837, -0.9005842082592608, 
    0.18634368502625875, -0.8479338619936243, 1.0588077369334314, 
    1.520932025869115, -0.7077769178495146, 0.429921598848523, 
    0.9645700884375401, -0.420377985030882, -1.3831013611661547, 
    0.31234381160220437, -1.7918354858802559, -0.0897887835376423, 
    -1.2419923230154382, 0.5532537814087846, 0.7718007147768731, 
    0.203532069238463, -0.5504428750118677, 0.3242575288027183, 
    0.324841860980996, -0.5804805631246381, 0.1167181172322671, 
    1.367246377518768, 0.6916154119658131, 1.6631384527945556, 
    1.8621970636172591, -0.07079624334073742, 0.006318272914541012}}}, 
 {{3299.3016992347084 - 15.828651140464213*S - 6.79516061726591*S^2, 
   {b0 -> -0.048309231594584945, b1 -> -15.828651140464213, 
    b2 -> -6.79516061726591}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.048309231594584945, 0.387603430943382, 
       -0.12463571717362214, 0.9015459411904604}, {b1, -15.828651140464213, 
       0.43514128452177453, -36.375889173237354, 8.286566801096931*^-29}, 
      {b2, -6.79516061726591, 0.9595637749597707, -7.081510155539993, 
       3.523495818277638*^-8}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 138.6814157892656, 
   139.40868851653832, 145.1250874398425, 0.9999998166081423, 
   ScientificForm[1.4123971843594818], {0.387603430943382, 
   0.43514128452177453, 0.9595637749597707}, {{b0, -0.12463571717362214}, 
    {b2, -7.081510155539993}, {b1, -36.375889173237354}}, 3, 
   1.4123971843594818, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.048309231594584945, 0.387603430943382, 
       {-0.8360141759219821, 0.7393957127328121}}, {b1, -15.828651140464213, 
       0.43514128452177453, {-16.71296462671105, -14.944337654217378}}, 
      {b2, -6.79516061726591, 0.9595637749597707, {-8.745228830268086, 
        -4.845092404263734}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.15023641967908113, -0.0024540854158924285, -0.2892575852007541}, 
   {-0.0024540854158924268, 0.18934793749525994, 0.04408795977495154}, 
   {-0.2892575852007541, 0.04408795977495154, 0.9207626382150458}}, 
   3299.350008466303 + b0 + b1*S + b2*S^2, 2.1708833775383503, {}, {}, 
   {-1.212437782040979, -0.8639214367735804, -0.5181492384472222, 
    0.6999664206537091, 1.316842197457845, 1.3496904720459497, 
    1.367088767696714, 2.8385705253690503, -2.0201516390079632, 
    -1.1384367619466502, -0.38282600910042675, -0.1872111522875457, 
    -0.39706662300932294, -0.9429385952471421, -1.3515745817753668, 
    -0.9441748178087437, -1.7397265904946835, -1.3309924657805823, 
    -0.3682690896453096, -0.03767988815206991, 0.36445270698777676, 
    0.4820304942340954, 1.0166789838231125, 1.9143059590028315, 
    -0.5016550442096559, 1.32680087216022, 0.8009492515493548, 
    1.9351920902281563, -0.280299307417863, 0.7534546168112684, 
    -1.2430952672229978, 1.3477437879028002, -3.360993122198579, 
    3.6323257263093183, 0.133825924897792, -1.4467063664883426, 
    -1.0116130180822438}}, {3299.3041810306786 - 13.665119018278151*S - 
    6.838407746685901*S^2 - 4.166283354101136*S^3, 
   {b0 -> -0.04582743562429451, b1 -> -13.665119018278151, 
    b2 -> -6.838407746685901, b3 -> -4.166283354101136}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.04582743562429451, 0.37456166889954984, 
       -0.1223495072491909, 0.9033642942677991}, {b1, -13.665119018278151, 
       1.2448952827131679, -10.976922483388256, 1.491575720200904*^-12}, 
      {b2, -6.838407746685901, 0.9275669478012791, -7.372414209988597, 
       1.8180666169891283*^-8}, {b3, -4.166283354101136, 2.2563799351345444, 
       -1.8464458441714988, 0.07381283461047729}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 137.14819518357993, 138.39819518357993, 
   145.20278474680106, 0.9999998337809033, 
   ScientificForm[1.3446438723781415], {0.37456166889954984, 
   1.2448952827131679, 0.9275669478012791, 2.2563799351345444}, 
   {{b0, -0.1223495072491909}, {b3, -1.8464458441714988}, 
    {b2, -7.372414209988597}, {b1, -10.976922483388256}}, 4, 
   1.3446438723781415, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.04582743562429451, 
       0.37456166889954984, {-0.8078788808385825, 0.7162240095899935}}, 
      {b1, -13.665119018278151, 1.2448952827131679, {-16.19787751468061, 
        -11.132360521875693}}, {b2, -6.838407746685901, 0.9275669478012791, 
       {-8.725556891395994, -4.951258601975807}}, {b3, -4.166283354101136, 
       2.2563799351345444, {-8.756922848990111, 0.42435614078783956}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.14029644380881603, -0.0007167762193313832, 
   -0.2701476624450452, -0.00303278574247803}, {-0.0007167762193313827, 
   1.5497642649214982, 0.013726467405003042, -2.64386333611106}, 
   {-0.2701476624450452, 0.013726467405003042, 0.8603804426533809, 
   0.052848533512888526}, {-0.00303278574247803, -2.64386333611106, 
   0.052848533512888526, 5.09125041167777}}, 3299.350008466303 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 2.027226797284579, {}, {}, {-1.9032899879848628, 
    -1.554773642717464, -0.8998844091483988, 0.584887986414742, 
    1.201763763218878, 1.2346120378069827, 1.252971431532842, 
    2.724453189205178, -1.608862399561076, -0.727147522499763, 
    0.1864846191142533, 0.38209947592713434, 0.17242725578989848, 
    -0.33973013629838533, -0.8135941500027002, -0.40619438603607705, 
    -1.7422083864648812, -1.33347426175078, -0.3707508856155073, 
    -0.040161684122267616, 0.36197091101757906, 0.4795486982638977, 
    1.0141971878529148, 1.9118241630326338, -1.0368145846268817, 
    0.7916413317429942, 0.20661628207426475, 1.3823408971038589, 
    -0.8329499628634949, 0.2008039613656365, -1.6282101654273902, 
    0.9626288896984079, -3.204146709498218, 3.7911454746845266, 
    0.5613336713076933, -0.6983256504727251, -0.2632323020666263}}, 
  {3299.0913506408256 - 13.66018650166746*S - 4.077617672655487*S^2 - 
    4.150357287210093*S^3 - 4.010860208087206*S^4, 
   {b0 -> -0.2586578254774044, b1 -> -13.66018650166746, 
    b2 -> -4.077617672655487, b3 -> -4.150357287210093, 
    b4 -> -4.010860208087206}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.2586578254774044, 0.4552096180532173, 
       -0.5682169603173135, 0.5738536715925494}, {b1, -13.66018650166746, 
       1.2507868475178372, -10.92127449914895, 2.514062419365615*^-12}, 
      {b2, -4.077617672655487, 3.450422814978181, -1.181773333678027, 
       0.24600362963893485}, {b3, -4.150357287210093, 2.267113907498497, 
       -1.8306787645220444, 0.07647533454434922}, {b4, -4.010860208087206, 
       4.826447348424208, -0.8310170853509293, 0.41212188170901853}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 138.49674669177193, 140.43223056273968, 
   148.1622541676373, 0.9999998372922853, ScientificForm[1.3303652455883408], 
   {0.4552096180532173, 1.2507868475178372, 3.450422814978181, 
   2.267113907498497, 4.826447348424208}, {{b0, -0.5682169603173135}, 
    {b4, -0.8310170853509293}, {b2, -1.181773333678027}, 
    {b3, -1.8306787645220444}, {b1, -10.92127449914895}}, 5, 
   1.3303652455883408, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.2586578254774044, 0.4552096180532173, 
       {-1.1858894747537383, 0.6685738237989296}}, {b1, -13.66018650166746, 
       1.2507868475178372, {-16.207955936937886, -11.112417066397038}}, 
      {b2, -4.077617672655487, 3.450422814978181, {-11.105898953519995, 
        2.9506636082090214}}, {b3, -4.150357287210093, 2.267113907498497, 
       {-8.768317198815893, 0.467602624395707}}, {b4, -4.010860208087206, 
       4.826447348424208, {-13.84201174254705, 5.8202913263726375}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.20721579636815596, -0.002243695844080737, 
   -1.1235430356194207, -0.007969690737930605, 1.2360933233242375}, 
   {-0.002243695844080737, 1.5644677379236094, 0.033575256513107735, 
   -2.6687732799919615, -0.028647463615875484}, {-1.1235430356194207, 
   0.033575256513107735, 11.905417602121958, 0.11701685379594642, 
   -16.03433691947868}, {-0.007969690737930605, -2.668773279991962, 
   0.11701685379594642, 5.139805469573104, -0.0924966822849498}, 
   {1.2360933233242375, -0.02864746361587548, -16.034336919478676, 
   -0.0924966822849498, 23.294594007111062}}, 3299.350008466303 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 2.0464141377114085, {}, {}, 
   {-1.5774630951723339, -1.2289467499049351, -0.7959366844083888, 
    0.5253181925982062, 1.1421939694023422, 1.1750422439904469, 
    1.1928688062098445, 2.6643505638821807, -1.8637094129762772, 
    -0.9819945359149642, -0.03574672986769656, 0.15986812694518449, 
    -0.04965633649726442, -0.4629558620381431, -0.8148371403372039, 
    -0.40743737637058075, -1.5293779966118564, -1.1206438718977552, 
    -0.15792049576248246, 0.1726687057307572, 0.5748013008706039, 
    0.6923790881169225, 1.2270275777059396, 2.1246545528856586, 
    -1.0418770925402896, 0.7865788238295863, 0.0774060064841251, 
    1.151350017160894, -1.0640953451793393, -0.030341420950207976, 
    -1.8958562596717456, 0.6949827954540524, -3.28561769550015, 
    3.710713841561301, 0.6380065954767815, -0.40044522755761136, 
    0.03464812084848745}}, {3299.350008466303 - (14.247163742014513*S)/
     (1 - 0.4351103953927411*S), {b1 -> 0.9017192241781335, 
    b3 -> 1.0142433459038251}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9017192241781335, 0.03015122081114457, 
       29.906557675596265, 1.6304509823007038*^-26}, {b3, 1.0142433459038251, 
       0.07798843997605852, 13.005047237964822, 5.79460411806313*^-15}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 132.93220727079265, 133.28514844726323, 
   137.76496100872532, 0.9999998339555185, 
   ScientificForm[1.3439374038485772], {0.03015122081114457, 
   0.07798843997605852}, {{b3, 13.005047237964822}, 
    {b1, 29.906557675596265}}, 2, 1.3439374038485772, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9017192241781335, 0.03015122081114457, {0.8405089917630023, 
        0.9629294565932648}}, {b3, 1.0142433459038251, 0.07798843997605852, 
       {0.855918395596553, 1.1725682962110973}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0009090961164023978, -0.0015292353152021008}, 
   {-0.0015292353152021008, 0.006082196769899284}}, 
   3299.350008466303 - (15.800000000000002*b1*S)/
     (1 - 0.4290000000000001*b3*S), 1.9093773309182966, {}, {}, 
   {-1.5563859559633784, -1.2078696106959796, -0.7094860226534365, 
    0.6435537588399711, 1.260429535644107, 1.2932778102322118, 
    1.311168953802735, 2.782650711475071, -1.7961554848784544, 
    -0.9144406078171414, -0.06632584072121972, 0.12928901609166132, 
    -0.08045121977238523, -0.6010600464519484, -1.0435021198218237, 
    -0.6361023558552006, -1.788035822089114, -1.3793016973750127, 
    -0.41657832123974003, -0.08598911974650036, 0.3161434753933463, 
    0.43372126263966493, 0.968369752228682, 1.865996727408401, 
    -0.9942966692265145, 0.8341592471433614, 0.23367562748035198, 
    1.3778991611266065, -0.8374630427892953, 0.19629088143983608, 
    -1.6664301290452386, 0.9244089260805595, -3.2415678751526684, 
    3.75390087960659, 0.5572437165128576, -0.6412724785059254, 
    -0.20617913009982658}}, {3299.350008466303 - 15.82944026324125*S - 
    6.888172762415561*S^2, {b1 -> 1.001863307800079, 
    b2 -> 1.0129665827081704}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.001863307800079, 0.027147625529312457, 
       36.90427019918645, 1.2962058904330732*^-29}, {b2, 1.0129665827081704, 
       0.08744830196836831, 11.583604940374707, 1.5820116956053266*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 136.62577777890863, 136.9787189553792, 141.4585315168413, 
   0.9999998165243534, ScientificForm[1.4127197984765125], 
   {0.027147625529312457, 0.08744830196836831}, {{b2, 11.583604940374707}, 
    {b1, 36.90427019918645}}, 2, 1.4127197984765125, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.001863307800079, 0.027147625529312457, {0.9467506979798503, 
        1.0569759176203075}}, {b2, 1.0129665827081704, 0.08744830196836831, 
       {0.8354370915701561, 1.1904960738461847}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0007369935718797774, 0.0003560666588429784}, 
   {0.0003560666588429784, 0.007647205517150929}}, 
   3299.350008466303 - 15.800000000000002*b1*S - 6.800000000000002*b2*S^2, 
   2.109821642093662, {}, {}, {-1.194216493125623, -0.8457001478582242, 
    -0.5074434973712414, 0.7034401585019623, 1.3203159353060983, 
    1.353164209894203, 1.3705347618883934, 2.8420165195607296, 
    -2.0354499720147032, -1.1537350949533902, -0.40827676579601757, 
    -0.21266190898313653, -0.42253581174190913, -0.9766815327284348, 
    -1.3917494571396674, -0.9843496931730442, -1.788035822089114, 
    -1.3793016973750127, -0.41657832123974003, -0.08598911974650036, 
    0.3161434753933463, 0.43372126263966493, 0.968369752228682, 
    1.865996727408401, -0.5413564459072404, 1.2870994704626355, 
    0.7678376122894406, 1.910511708775175, -0.3049609413365033, 
    0.7287929828926281, -1.2574466528972152, 1.3333924022285828, 
    -3.356391180063383, 3.636983779318143, 0.14567576442095742, 
    -1.427143568851534, -0.9920502204454351}}}, 
 S*(-15.828651140464213*f10 - 15.828651140464213*f11*\[Eta] - 
    15.828651140464213*f12*\[Eta]^2 - 15.828651140464213*
     (91.15234296841138 - 91.15234296841138*f10 - 20.25405060758101*f11 - 
      4.5004500450045*f12)*\[Eta]^3) + 
  S^2*(-6.79516061726591*f20 - 6.79516061726591*f21*\[Eta] - 
    6.79516061726591*f22*\[Eta]^2 - 6.79516061726591*
     (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
      4.5004500450045*f22)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/33/3Dfit_p4_lm_33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + S^3*(310.4890231034396 - 
      6097.198267646682*\[Eta] + 37035.13005405912*\[Eta]^2 - 
      71685.04267511083*\[Eta]^3) + S^2*(279.07317612941614 - 
      4803.0811901171965*\[Eta] + 26986.493234675127*\[Eta]^2 - 
      49980.966076247416*\[Eta]^3) + 
    S*(-2.257599389384408 + 574.2018960445909*\[Eta] - 
      5923.089020709148*\[Eta]^2 + 14146.559540725193*\[Eta]^3), 
   {f11 -> -48.20049024565685, f12 -> 497.2045486674563, 
    f21 -> 1172.887920149617, f22 -> -6589.963956319776, 
    f31 -> 2758.8634729142927, f32 -> -16757.675088727297}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -48.20049024565685, 54.75747553374465, 
       -0.8802540616751586, 0.38782711982992935}, {f12, 497.2045486674563, 
       549.5680926317655, 0.9047187333719627, 0.3749940980092862}, 
      {f21, 1172.887920149617, 27.34113654244683, 42.898286921200985, 
       1.8644662106833478*^-23}, {f22, -6589.963956319776, 309.5675701280423, 
       -21.287643126164856, 1.2356694022040888*^-16}, 
      {f31, 2758.8634729142927, 416.69417731341423, 6.620835190694851, 
       9.365367080450832*^-7}, {f32, -16757.675088727297, 4162.346297944792, 
       -4.026016551530467, 0.000527337907859444}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 151.8627670697038, 155.68094888788562, 
   161.43383787960911, 0.9992883498378383, ScientificForm[2.574237040991659], 
   {54.75747553374465, 549.5680926317655, 27.34113654244683, 
   309.5675701280423, 416.69417731341423, 4162.346297944792}, 
   {{f11, -0.8802540616751586}, {f12, 0.9047187333719627}, 
    {f32, -4.026016551530467}, {f31, 6.620835190694851}, 
    {f22, -21.287643126164856}, {f21, 42.898286921200985}}, 6, 
   2.574237040991659, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -48.20049024565685, 54.75747553374465, 
       {-161.4749587358725, 65.07397824455879}}, {f12, 497.2045486674563, 
       549.5680926317655, {-639.663668598725, 1634.0727659336376}}, 
      {f21, 1172.887920149617, 27.34113654244683, {1116.328469963578, 
        1229.447370335656}}, {f22, -6589.963956319776, 309.5675701280423, 
       {-7230.3532662040825, -5949.57464643547}}, {f31, 2758.8634729142927, 
       416.69417731341423, {1896.8658917975947, 3620.861054030991}}, 
      {f32, -16757.675088727297, 4162.346297944792, {-25368.14443517034, 
        -8147.205742284257}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2998.381126828644, -30035.885612261933, 294.6784227140683, 
   -3134.3987719780876, -22584.549825544033, 224009.995541652}, 
   {-30035.88561226193, 302025.08843891666, -3029.165959702502, 
   32369.494964150774, 226437.59265300597, -2.2563467580640614*^6}, 
   {294.6784227140683, -3029.165959702502, 747.5377474327214, 
   -8346.647170726206, -2221.9120225815823, 23487.913314657497}, 
   {-3134.398771978087, 32369.494964150774, -8346.647170726206, 
   95832.0804749804, 24329.681561563946, -259722.6392475745}, 
   {-22584.549825544033, 226437.59265300597, -2221.9120225815823, 
   24329.681561563946, 173634.03740690314, -1.7286776663052582*^6}, 
   {224009.99554165197, -2.2563467580640614*^6, 23487.913314657493, 
   -259722.63924757447, -1.7286776663052582*^6, 1.732512670401472*^7}}, 
   82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + 
    S*(-2.257599389384408 - 11.912781241811743*f11*\[Eta] - 
      11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
       (73.87799958467045 - 20.254050607581007*f11 - 4.5004500450044995*f12)*
       \[Eta]^3) + S^2*(279.07317612941614 - 4.095089656567101*f21*\[Eta] - 
      4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
       (6303.024608826724 - 20.254050607581007*f21 - 4.5004500450045*f22)*
       \[Eta]^3) + S^3*(310.4890231034396 - 2.2100398687746514*f31*\[Eta] - 
      2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
       (12897.166533809032 - 20.25405060758101*f31 - 4.5004500450044995*f32)*
       \[Eta]^3), 8.355399737095272, {}, {}, {-2.780040379374441, 
    0.022829239533848522, -0.4839433484910387, -0.5299251690078108, 
    -0.21255471039626173, -0.5322359081324066, -0.18203367449882535, 
    -0.12135609317442686, 0.2081719990083002, 1.594436448669967, 
    6.968270696748277, 0.810775415327285, -1.761112616275696, 
    -4.982156341283087, 6.391039484823409, -0.9927608487960242, 
    3.5662775410075938, 4.858747626636841, 2.370256201203688, 
    -0.44533080962901295, 2.368975149491348, 0.06351365308648838, 
    -0.447977916688842, 0.034870442287001424, -0.2883309477711009, 
    -0.12268822419946446, -0.15341900394514596, -0.0020375145477373735, 
    3.7306471982951734}}}, 
 {{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + S^3*(310.4890231034396 - 
      6107.772448391488*\[Eta] + 36775.76138684676*\[Eta]^2 - 
      70303.59695314318*\[Eta]^3) + S^2*(279.07317612941614 - 
      4899.669574087403*\[Eta] + 27442.782599515398*\[Eta]^2 - 
      50078.16755174086*\[Eta]^3) + 
    S*(-2.257599389384408 + 555.011122134927*\[Eta] - 
      5647.372334880281*\[Eta]^2 + 13294.401275543156*\[Eta]^3), 
   {f11 -> -46.5895504054869, f12 -> 474.0599378303875, 
    f21 -> 1196.4743106979442, f22 -> -6701.387491115539, 
    f31 -> 2763.6480837686972, f32 -> -16640.31581802954}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -46.5895504054869, 13.97846382793309, 
       -3.3329521025327002, 0.0009310550758894281}, {f12, 474.0599378303875, 
       140.56482473780747, 3.372536043171834, 0.0008098649510318558}, 
      {f21, 1196.4743106979442, 24.93871268581751, 47.97658667355239, 
       5.475871730811238*^-178}, {f22, -6701.387491115539, 
       268.80504392608697, -24.930289228345774, 1.7027104521817298*^-86}, 
      {f31, 2763.6480837686972, 151.4819724530421, 18.244072472883865, 
       6.263263573318996*^-56}, {f32, -16640.31581802954, 1599.8600672923235, 
       -10.401107045688297, 7.938638209342439*^-23}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3029.7032423545415, 3029.8924315437307, 3058.48351373106, 
   0.9949719488721739, ScientificForm[6.850821230519094], {13.97846382793309, 
   140.56482473780747, 24.93871268581751, 268.80504392608697, 
   151.4819724530421, 1599.8600672923235}, {{f11, -3.3329521025327002}, 
    {f12, 3.372536043171834}, {f32, -10.401107045688297}, 
    {f31, 18.244072472883865}, {f22, -24.930289228345774}, 
    {f21, 47.97658667355239}}, 6, 6.850821230519094, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -46.5895504054869, 13.97846382793309, {-74.06155415588849, 
        -19.117546655085306}}, {f12, 474.0599378303875, 140.56482473780747, 
       {197.8065926913473, 750.3132829694277}}, {f21, 1196.4743106979442, 
       24.93871268581751, {1147.4620288858398, 1245.4865925100487}}, 
      {f22, -6701.387491115539, 268.80504392608697, {-7229.672520555448, 
        -6173.10246167563}}, {f31, 2763.6480837686972, 151.4819724530421, 
       {2465.939167640712, 3061.3569998966823}}, {f32, -16640.31581802954, 
       1599.8600672923235, {-19784.535548451182, -13496.096087607897}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{195.39745098883378, -1932.2740860813497, 
   -11.745999083623667, 102.4255141387806, -1914.3533020050318, 
   19220.413820147514}, {-1932.2740860813497, 19758.469953570533, 
   100.60358279339756, -917.3993206536891, 19279.434821819676, 
   -200936.74997531893}, {-11.745999083623667, 100.60358279339758, 
   621.9393904257552, -6578.43830038875, 393.19172830946235, 
   -3327.432998867755}, {102.4255141387806, -917.3993206536891, 
   -6578.43830038875, 72256.15164010553, -3409.6660219712408, 
   28943.918379664923}, {-1914.3533020050318, 19279.434821819676, 
   393.19172830946235, -3409.6660219712408, 22946.787978264198, 
   -237463.40710761803}, {19220.413820147514, -200936.74997531893, 
   -3327.4329988677546, 28943.91837966492, -237463.407107618, 
   2.5595522349165985*^6}}, 82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + 
    S*(-2.257599389384408 - 11.912781241811743*f11*\[Eta] - 
      11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
       (73.87799958467045 - 20.254050607581007*f11 - 4.5004500450044995*f12)*
       \[Eta]^3) + S^2*(279.07317612941614 - 4.095089656567101*f21*\[Eta] - 
      4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
       (6303.024608826724 - 20.254050607581007*f21 - 4.5004500450045*f22)*
       \[Eta]^3) + S^3*(310.4890231034396 - 2.2100398687746514*f31*\[Eta] - 
      2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
       (12897.166533809032 - 20.25405060758101*f31 - 4.5004500450044995*f32)*
       \[Eta]^3), 47.56656615993609, {}, {}, {10.44122620146301, 
   -9.69277446446607, -19.937064352614712, -23.71502945866584, 
   -22.526111746190708, -18.056899335503104, -11.974260230664072, 
   -5.919294790434918, -1.465905191765529, -2.705323387949562, 
   -9.939769637151016, -20.859653895910924, -32.22797773251949, 
   -36.35651459528464, -17.645736846845182, 53.29711859413868, 
   -9.532630501077477, -7.772941525147701, -15.068782797838196, 
   -13.587593708964107, -65.08251432456979, -1.4204551169440407, 
   3.154461672453479, 0.38546276679734603, -0.7894632050553696, 
   0.16015590232613874, 2.1883439875344948, 1.889571433182624, 
   2.21825574285063, 1.8656066063851142, 1.642833072985539, 
   -1.263389401847192, -0.17811103476290668, -6.838765604207296, 
   -1.8168203703550603, 1.2970494686389173, 0.16348712031687285, 
   0.32318203932106826, 0.8740554223661263, 3.158491376840189, 
   2.9454948970665953, 2.5394115548413225, 1.6588028187934043, 
   6.076855577791278, -0.7542835155136913, 1.6334792330330288, 
   0.8360382786722766, 1.6500345673783272, 0.766546071884278, 
   2.4466005349488, 1.4579701881483231, 7.188070715909873, 3.637255425068446, 
   2.5071820798281124, 0.4445067622737042, 11.568708749597278, 
   -3.8727928620883745, 1.1961931862296353, 2.992654201596963, 
   10.223005653461826, 1.548427561991332, -4.389814920443996, 
   -1.0424173104304373, 2.190810070937175, 2.3782744362814014, 
   4.468547072163744, -0.38424451612911525, 10.283699104418702, 
   0.5921923569736691, 2.638050269165774, 3.7739044570298574, 
   -0.4768476635008483, 0.7059068617578532, 0.4709716539725832, 
   0.06657420073361209, -0.58621076432064, -1.4943477384204016, 
   5.157854153670655, 3.327602334354765, 1.4686416848854833, 
   2.6551865951990976, 2.9515945455083283, 0.64663524398361, 
   -1.8647125177137696, 2.712254960006021, 2.347475858936491, 
   1.2253656426382804, -2.044215307900913, -3.930072853110346, 
   -2.5264056843739127, 0.24164270993969694, 1.6026460835983016, 
   -1.9061341492030124, -2.6569774185156803, 5.579602758853298, 
   4.986548245680865, 0.6829585266915501, 7.959850820284942, 
   25.66375394471686, 11.396993330388796, -3.67703011531853, 
   2.3479101341508795, 14.20194241200329, 1.7721605199988062, 
   5.214930680942416, 5.215221521959393, -0.9179075998019925, 
   5.077858179590521, 2.8888320908565674, -2.690500438638992, 
   3.3370251211579216, -1.6415184272470924, 6.1114829709238165, 
   -3.1456537262417896, -2.7628230523534967, -0.06862955196970688, 
   -0.06385292506070073, -0.05933937633722053, -0.029034449724576916, 
   0.3831797837015074, 0.8539869399241979, 0.04556343511353589, 
   0.5602725723035746, -0.7176694702009172, -0.4228613202892575, 
   -1.7463608546918294, -1.556009068199728, -2.4482865345341907, 
   -2.189967778618893, 0.1367739093743694, 0.18275572989114153, 
   -0.8239957765406416, -0.4176810846022363, 0.01857535570638902, 
   1.1987159410450658, 0.23808274714406252, 0.8158846712324248, 
   -2.3868611113396128, -1.7925396245580032, 0.12074251359149457, 
   0.3681676662747577, -1.4326183504022083, -0.3019592711148107, 
   -1.6920123512695682, -1.367734522723822, 1.2232632507336803, 
   1.658351092316252, -3.7060767891457544, -3.051282622236613, 
   1.989088046975894, 2.0068025929419946, 0.6995526244259054, 
   1.018470351151791, -1.2669911192269865, -1.0345797521745226, 
   -3.149383820176581, -2.6422855776015695, 3.9491379063588283, 
   3.9823172548358343, -3.6704850087146497, -3.3683690482182556, 
   2.5825063901468184, 2.6353271436134946, 1.2426859582324141, 
   1.3708427419583131, -0.3777994811730423, -0.13389452081173658, 
   4.382067770975027, 4.619793460809433, -1.5861700247330646, 
   -1.108759667608183, 6.3162679377119275, 5.4738184160901255, 
   3.1578906237125466, 3.257979480948279, 17.451883887797294, 
   0.5055410721081444, 0.5662186534325429, 0.5652592804106007, 
   7.410761592398558, 7.692096404591666, 6.5505411834844836, 
   6.982835613871202, 4.25228035694181, 4.714393851416389, 
   2.4623382113072694, 2.527457794075417, 0.9663578994532145, 
   1.3279489024066606, 2.8480596120912196, 2.864966424074737, 
   2.8711034127477433, 11.185553431468179, 4.37041064060918, 
   3.2131738135333308, 4.720001649450069, -1.4151599845554301, 
   0.9257842040524338, -2.4886239936658967, 0.06747888839163352, 
   -3.1744141925000804, -0.861350781955025, 1.1499420439622554, 
   -1.494641113470152, 9.900308109199159, 0.6770626151383112, 
   -2.322877300111486, -0.5824536337954669, -3.5027326687145433, 
   -0.6468363061148921, 3.1480979521147674, -0.5001356533484795, 
   -3.74108118203867, -3.400398191259228, -5.483099451761518, 
   14.38304671661399, 15.417916484419038, -3.3923924083969723, 
   -0.8818850596803713, -1.565802253855054, -1.5352097834052074, 
   -0.7087793307705397, -3.151486989047953, -1.0437793498745123, 
   -2.9177093362077358, -1.2157402234320216, -0.8960697999605145, 
   -1.7724332512739238, -1.3795083359145792, 0.20974719888681648, 
   -1.805398774808964, 1.1537243651368954, 1.7736460240321321, 
   -5.6942876834377785, -5.155849096193833, 1.7075029234360954, 
   1.4939632865894055, 1.7776074551966303, 0.984894976159012, 
   0.015123157922971586, 0.7138354309327042, -1.3224692208809756, 
   -1.1487676426741018, -1.3885001424537222, -2.8644575283510676, 
   -2.3989570358389756, -3.1610573058615046, -7.548962155261506, 
   -3.352553781779534, -2.596492179271536, 1.9298438590194564, 
   -0.8642068460007977, 0.9659094561202437, 2.2763199790438193, 
   0.4900855689079435, 1.230475621291589, 3.9811212871431962, 
   4.253900744233761, 3.1262868040598732, 6.7292698091823695, 
   5.07723556943256, 5.387303159759995, 4.77583429509059, 3.1610529858776317, 
   3.26032232165835, 3.536935976355835, 5.344894292877143, 9.348604270559008, 
   9.112335525947401, 0.5665385599181718, 4.810185561775597, 
   -2.02275308004846, 6.310347814122906, 1.3088293796431572, 
   -0.7720866193881193, -0.16342670163794537, -1.0594143176472244, 
   4.594948704434046, -1.2267688933338832, -2.0733012423743276, 
   -0.6566278533646255, -3.085573445492173, -0.5299756748818254, 
   -0.024765433788161317, 5.059661346704161, -3.0949839589402472, 
   -6.101271593787715, 1.3436273701049686, 0.8049759360969801, 
   -1.4790110289877703, -3.158127913577573, -0.9298171734444622, 
   2.217068232404017, -2.864849301859067, 4.514550194649473, 
   -2.1894601089347816, 4.667336701943896, 4.576886016001936, 
   -1.038549360052457, 6.147767742166252, 3.415104909969614, 
   -6.403626544448343, -2.6575348339297307, 1.9041375178703674, 
   0.9388293804154273, -2.665287222013376, -0.7219979988544765, 
   -0.16558999326480262, -0.7677143344922115, -0.585545881253438, 
   -4.216984331756521, -1.2235845028253607, 1.3157109723852045, 
   0.49160629764901387, 1.6623502687034488, 1.0828106794469932, 
   -2.5470922040613004, 1.3013255073706205, -1.1984557295659215, 
   -2.5333994594507203, 2.441878463356261, 1.8697483192613618, 
   -1.821746230997178, 1.0512313513631852, 3.3412235470527776, 
   3.310041006706797, 0.7427127380142338, 4.749042448909222, 
   4.642292673694556, 6.173643353778971, 4.475331682244814, 
   0.20427029068969205, 2.3502780550988973, 1.7207348214560625, 
   -1.3474855516919888, -0.6085853965537353, -1.2131561834962667, 
   4.45869857701291, -1.116012455582677, 2.7175425096829713, 
   0.6526183258529272, 1.568916358316983, 1.5900627931641793, 
   0.5225428684261715, 0.9644815493784336, 0.5658415923667235, 
   1.1930097490385378, 0.47041069412853176, 1.8137049721590301, 
   -0.5128875263003465, 2.0717050084676885, 1.2159569472350995, 
   -0.6201473870146401, -0.6710625069463276, 1.975750889298979, 
   1.532575422514583, 1.1159630764268513, 2.4249102943981597, 
   3.1013974395718833, 4.829387926029085, 1.147673922816466, 
   1.2986832959986714, 1.7024857726987648, 1.3796160056749613, 
   1.3848508734017742, 1.3556764080813082, 1.4377075360016534, 
   -9.156520537550932, 18.00026323820748, 1.4022758932087527, 
   1.4889836858201306, 20.418202779836065, 16.25129458017318, 
   1.0562755306314102, 8.650048055261777, 0.5298867096853428, 
   2.2299272148229647, 3.5083994075766896, 2.666399337045277, 
   2.411632148521676, 2.5370028038446435, -1.4973611984346462, 
   0.4566209026402248, 3.1613402341690744, 2.2882021244654425, 
   3.773460807352876, 2.535181022742563, -0.12519249891829531, 
   -0.7318675008177706, 0.28034309121176193, 1.611445570754313, 
   0.12356477940102195, 3.01321667779348, 2.271873148245959, 
   3.187171175601179, 1.17895037372773, 1.2619796190638226, 
   2.2534231392619404, 3.243908424222809, 0.7286794687524889, 
   2.6526128150021577, 2.5771191228809585, 3.016494007036272, 
   2.307579610551329, 2.7760679137468287, 3.2748473710266808, 
   2.6250689867069923, 1.5441673485133833, 2.9517679423943264, 
   1.2899717681457332, 0.03864951753439527, 2.1059369904264713, 
   0.05902878317147042, 1.389416145472751, 2.9305227933355127, 
   2.78305046787591, 5.475226099046267, 4.807366900433408, 
   15.100080341290322, 2.2910569323266827, 4.96457804698457, 
   4.386812491926321, 2.1030849889280034, 3.2194294916275794, 
   1.2752287204380082, 2.180152353338599, 7.089864120800485, 
   -3.420884706664765, 1.7545070043479427, 13.024534880875308, 
   14.50066538989995, 11.191106804742503, 1.9657956789174023, 
   2.1180312826136287, 11.64092861888821, 1.7575763080353681, 
   5.119731080343172, 15.539819150850235, 2.5756296009121797, 
   1.845562273159885, 2.29140435925774, 2.9220397032263463, 
   2.3163706568248017, 4.165062291124286, 4.32552936897855, 
   9.432336199380188, 10.213316908346314, 1.0779014246454608, 
   2.94371387252113, 1.6191102152038184, 3.0942539316124567}}}, 
 {{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + S^3*(310.4890231034396 - 
      5946.153681725356*\[Eta] + 35337.09451572259*\[Eta]^2 - 
      67102.3832474366*\[Eta]^3) + S^2*(279.07317612941614 - 
      4911.4929206155675*\[Eta] + 27633.28239992951*\[Eta]^2 - 
      50696.031728155496*\[Eta]^3) + 
    S*(-2.257599389384408 + 435.32545637278747*\[Eta] - 
      4749.3581580357395*\[Eta]^2 + 11677.052864296858*\[Eta]^3) + 
    193.16709227184532*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 193.16709227184532, f11 -> -36.542722269160166, 
    f12 -> 398.6775264004964, f21 -> 1199.3615115945604, 
    f22 -> -6747.9065704008035, f31 -> 2690.5187393846336, 
    f32 -> -15989.347076944412}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 193.16709227184532, 32.20960820368405, 
       5.997188511276315, 4.1649888371787156*^-9}, {f11, -36.542722269160166, 
       13.563514826456494, -2.6941926732649915, 0.007323393809049352}, 
      {f12, 398.6775264004964, 135.93024297204883, 2.9329567702051116, 
       0.0035312418760304644}, {f21, 1199.3615115945604, 24.017950249373584, 
       49.93604779516276, 2.7401321228067843*^-184}, 
      {f22, -6747.9065704008035, 258.9446845943144, -26.059258875974493, 
       1.6369388213010308*^-91}, {f31, 2690.5187393846336, 146.3686162602026, 
       18.381800744782893, 1.5831715861126113*^-56}, 
      {f32, -15989.347076944412, 1544.3015039042382, -10.353772910614161, 
       1.196421011047814*^-22}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2996.5889039737526, 2996.8417256441817, 3029.480642689774, 
   0.9953487258582365, ScientificForm[6.5891403913316], {32.20960820368405, 
   13.563514826456494, 135.93024297204883, 24.017950249373584, 
   258.9446845943144, 146.3686162602026, 1544.3015039042382}, 
   {{f11, -2.6941926732649915}, {f12, 2.9329567702051116}, 
    {d10, 5.997188511276315}, {f32, -10.353772910614161}, 
    {f31, 18.381800744782893}, {f22, -26.059258875974493}, 
    {f21, 49.93604779516276}}, 7, 6.5891403913316, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 193.16709227184532, 32.20960820368405, {129.86486370301088, 
        256.46932084067976}}, {f11, -36.542722269160166, 13.563514826456494, 
       {-63.19938665053314, -9.886057887787185}}, {f12, 398.6775264004964, 
       135.93024297204883, {131.53092667719852, 665.8241261237943}}, 
      {f21, 1199.3615115945604, 24.017950249373584, {1152.1585227588612, 
        1246.5645004302596}}, {f22, -6747.9065704008035, 258.9446845943144, 
       {-7256.816070548004, -6238.997070253603}}, {f31, 2690.5187393846336, 
       146.3686162602026, {2402.857382462335, 2978.1800963069322}}, 
      {f32, -15989.347076944412, 1544.3015039042382, {-19024.395692287693, 
        -12954.29846160113}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{1037.458860634831, 53.95935067780225, -404.86270075394856, 
   15.5065343553023, -249.84395854113478, -392.76196277206907, 
   3496.212944411078}, {53.95935067780225, 183.96893444750518, 
   -1812.562335358154, -10.083773729932512, 81.96900735147442, 
   -1795.3177351646843, 18002.019343574204}, {-404.8627007539487, 
   -1812.562335358154, 18477.030954440237, 87.22311830978181, 
   -753.0651385677745, 18028.172010442613, -187662.58143443434}, 
   {15.506534355302298, -10.083773729932512, 87.22311830978181, 
   576.8619341813846, -6102.923432420367, 358.6766395756308, 
   -3032.7677922297976}, {-249.84395854113478, 81.96900735147442, 
   -753.0651385677743, -6102.923432420368, 67052.34967964898, 
   -3066.680570356981, 25993.34156733177}, {-392.76196277206907, 
   -1795.3177351646843, 18028.172010442613, 358.6766395756308, 
   -3066.680570356982, 21423.77182592645, -221487.43703386234}, 
   {3496.212944411078, 18002.019343574208, -187662.5814344343, 
   -3032.7677922297976, 25993.34156733177, -221487.43703386228, 
   2.384867134960891*^6}}, 82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + 
    S*(-2.257599389384408 - 11.912781241811743*f11*\[Eta] - 
      11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
       (73.87799958467045 - 20.254050607581007*f11 - 4.5004500450044995*f12)*
       \[Eta]^3) + S^2*(279.07317612941614 - 4.095089656567101*f21*\[Eta] - 
      4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
       (6303.024608826724 - 20.254050607581007*f21 - 4.5004500450045*f22)*
       \[Eta]^3) + S^3*(310.4890231034396 - 2.2100398687746514*f31*\[Eta] - 
      2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
       (12897.166533809032 - 20.25405060758101*f31 - 4.5004500450044995*f32)*
       \[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   44.10126974009364, {}, {}, {10.534196435700593, -9.719544226591793, 
   -20.04540706375718, -23.871412880662334, -22.701638450062376, 
   -18.227306701454964, -12.119920448085026, -6.02521485789768, 
   -1.5217269170266832, -2.648413088812731, -9.82949527418549, 
   -20.70419651360875, -32.040153184556544, -36.15377354452062, 
   -17.45016476532382, 53.45880142519013, -9.730403908843627, 
   -8.83079224681191, -13.94974011876684, -12.468551029892751, 
   -64.64038778203707, -0.7812311275368415, 2.237309792508853, 
   -0.8033067423285019, 0.25287026345738184, 0.04755179010732036, 
   0.2527903111937633, 0.9237383843795328, 1.2524226940475387, 
   0.9276696315047843, 0.6882896081718854, -0.7246801978857746, 
   -0.561097539040901, -4.802766650309238, -1.7225073509997344, 
   1.2535179436222421, 0.9453497951902534, -0.3933829890822693, 
   1.2653865506231199, 1.3533795421195975, 1.0228553237187015, 
   1.839917905941519, 0.8556932615878452, 5.273746020585719, 
   -0.005724170181281352, 2.3820385783654388, 1.4127939508575054, 
   1.7728976180637375, 0.9070222549555922, 1.8020759873129606, 
   0.6957715207685169, 6.638567058984876, 1.6751405197895224, 
   0.8707753771631701, 1.9151299050984676, 11.355338498835167, 
   -1.8675876178718056, 2.9105582216108985, 1.7390197378778538, 
   10.389224584788849, 0.32140322989329206, -3.4604650513523723, 
   -0.11306744133881352, 1.962682953145901, 2.431977629479718, 
   4.8736710522599935, 1.709052599999552, 11.189800994993135, 
   0.43675448192010435, 0.25690109306199815, 1.1541124417574053, 
   3.129012809406504, -0.7137209759136169, 0.223696713306623, 
   0.9996039695215018, 1.5319763487140392, 1.8107016799798146, 
   3.716777087595233, 2.089091808933347, 3.3023729996406246, 
   0.3730275565325769, 1.5927643950136314, 0.8347746286976871, 
   0.8055102678941068, 2.021019147371476, -0.1548800559569372, 
   -0.02721076793719135, -0.7921419149357973, -1.4297239816266938, 
   0.1365678868073701, 0.876092550136832, 1.285734190591313, 
   -0.6969831764384935, -0.5347103425092996, 3.5690293153999164, 
   3.8850652801253602, 1.6943251623628157, 8.889854134422364, 
   21.900103479036716, 11.096482093198915, -1.0558717666235111, 
   1.7169369196339233, 11.20727103208975, 0.7649227960111489, 
   2.712740753584626, 2.7130315946016026, 0.6417262474296876, 
   3.196702990080098, 3.7336862793935666, 1.5430242353685344, 
   1.2131804512968642, -2.726327256694333, 7.9578867797213775, 
   1.3670364366727767, 1.7498671105610697, -0.708112401271535, 
   -0.7033357743625288, -0.6988222256390486, -0.668517299026405, 
   -0.5037653431735976, -0.03295818695090702, -0.13930811410557453, 
   0.3754010230844642, 0.5040424473206144, 0.7988505972322741, 
   0.8849182609488366, 1.075270047440938, 0.8887958229854576, 
   1.147114578900755, -0.6239348775193889, -0.5779530570026168, 
   0.17743903997677535, 0.5837537319151807, 1.020010172223806, 
   3.969367197523127, -1.0948536170532748, -0.5170516929649125, 
   0.5348626557577632, 1.1291841425393727, -0.35304901315214465, 
   -0.1056238604688815, -0.8408939056463964, 0.2897651736410012, 
   -0.03429955195213097, 0.2899782765936152, -1.26158775606973, 
   -0.8264999144871581, -0.22836439516851215, 0.42642977174062935, 
   -0.1413986510013956, -0.12368410503529503, -0.36539093127640854, 
   -0.04647320455052295, -0.20278114630144728, 0.029630220751016623, 
   -1.0218314533059925, -0.5147332107309808, 0.4626489200433639, 
   0.4958282685203699, -1.269295507125321, -0.9671795466289268, 
   0.8778442931252926, 0.9306650465919688, 0.5915413085699583, 
   0.7196980922958574, 0.022633767908189384, 0.2665387282694951, 
   1.3869857262152436, 1.6247114160496494, -0.39701588475429617, 
   0.08039447237058539, 3.4152019653894854, 2.5762287871644958, 
   1.9913996824544142, 2.091488539690147, 16.28539294653916, 
   1.062558366541566, 1.1232359478659646, 1.125722465104218, 
   3.885882044062953, 4.167216856256061, 3.7154890743370856, 
   4.1477835047238045, 2.7928876197939303, 3.2550011142685094, 
   2.373012820463714, 2.4381324032318616, 1.5598699156785187, 
   1.9214609186319649, 3.0994771725588066, 3.116383984542324, 
   3.1225209732153303, 6.408758842456621, 4.8664540763065816, 
   3.623508368706325, 2.3736551540176833, 0.8527953527602676, 
   -0.9504342710814626, 1.3983379681286578, 2.1166477550713125, 
   -0.44104387227037023, -1.2281429755765885, 0.4433613795982865, 
   0.40514616960774674, 4.702660685647743, -0.21526383917478142, 
   -1.2003331403761877, -0.2912727413744278, 0.945325950566712, 
   -0.5268083543801367, 0.13493655172851504, -0.22332309110674942, 
   1.7322851400058425, 2.0729681307852843, -2.779809867951144, 
   19.792806224921378, 20.827675992726427, 1.69933303122707, 
   -0.2458169223132245, 0.34240215824615916, 0.37299462869600575, 
   1.1994250813306735, 0.6649218351544732, 2.136561336960767, 
   0.9654866424189095, -0.26163801738175607, 0.05803240608975102, 
   0.1357711608277441, 0.5286960761870887, -0.4263209384807851, 
   0.10280563729224923, -1.1393012700721101, -0.5193796111768734, 
   -8.40075760793502, -7.859138680004662, -0.8367696260324919, 
   -0.41424112551203507, -0.1305969569048102, -0.28724129857573644, 
   -0.9389790481279761, -0.24026677511824346, -0.36836701483025536, 
   -0.19466543662338154, -0.11636386771942853, -0.9562531162500818, 
   -0.4907526237379898, -0.6167847563931446, -4.842492230764265, 
   -1.0595281465707558, -0.30346654406275775, 0.021639446918015892, 
   -0.2281387086338782, -0.942294955981879, 0.36811556694169667, 
   -0.46401663714277674, 0.2763734152408688, 0.09792530851609627, 
   0.3738851062937556, 0.5820142545910585, 3.5489291223466353, 
   1.2608267452294513, 1.5708943355568863, 1.5954936082546283, 
   1.2528485737761912, 1.3521179095569096, 1.6287315642543945, 
   -0.061684874744059925, 3.8752379485142683, 3.642149544589529, 
   0.033560365184257535, 2.66942008723845, -0.36074072331211937, 
   1.6830279183284347, 0.8167388780400415, 1.9721923348420205, 
   -0.01167121818571104, -0.3541664001081699, 7.303262154100139, 
   0.2544786828748329, 1.541175063899118, -0.9053302023207834, 
   0.9665503435671781, 2.528461455654451, -0.9278304551689871, 
   8.0529919243329, -0.2894409687139614, -8.41752248013995, 
   -0.8368645857001411, -0.2872038963464547, -0.38312685717301065, 
   -0.9628186002885286, 1.4059150361051707, -0.587661651517692, 
   -1.2718516279330743, 5.925329671639929, -1.1914388698553466, 
   1.6312025619881751, 0.549697188744176, -0.6287561843626008, 
   2.630624774568332, 2.1252803917268466, -11.317539636108677, 
   1.7988150057144594, -0.43884503494814453, -0.9501470473346671, 
   0.01578088284736623, 1.0198270517948913, -0.19086798596185872, 
   -0.15387102189197321, 0.9800747398417116, -2.8259016949346005, 
   0.16749813399655977, 2.706793609207125, 2.8548041223050404, 
   4.027521498700935, 0.06491652331942532, -0.38654321160561267, 
   -0.29344810357611095, -0.38163299996267597, -0.8894048905656291, 
   -0.24786343298683278, -0.4633112052172237, -3.115492500804521, 
   -0.24251491844415796, 3.0994908119866977, 0.09663989452064925, 
   0.8896374565722454, 1.863179575688946, 2.6009163460555556, 
   2.217802932048926, 4.0791596325789214, -0.06015069483873958, 
   2.1873819085190007, 1.266982986443736, 1.2898710227273114, 
   0.46440297846311296, -0.26088029675156577, 1.3657075239102596, 
   -0.18687215493719123, 0.40701874379738, 0.014139744735530257, 
   0.3439015319081591, 3.6428113681076866, 1.9480928190655504, 
   2.900880425715968, 1.277900651926302, 3.0764574706167878, 
   1.9888121641620273, 1.541220434159186, 0.6561669780789998, 
   1.3584364501530217, 0.8402011748712539, -0.21490385332072037, 
   0.1601570966899999, 0.8504405350113302, 0.38821806615897003, 
   1.2893001894135523, 0.5449941372862668, 1.2985420120548952, 
   3.9063431416889216, 1.2475582218794443, 0.36793173708520044, 
   0.6521254882941321, 0.4503786108575696, 0.4556134785843824, 
   0.44531972740423953, 0.37855278752385857, -7.893255015644172, 
   17.500003430689503, 0.4265538944450782, 0.3262007505886686, 
   19.658691956484745, 14.279806012822519, 0.7354106053439864, 
   10.313255554301122, 0.6695893613459702, 0.9899948887477876, 
   3.6850363670482693, 2.722153639857879, 2.63051717131475, 
   2.755887826637718, -0.5744722194162932, 1.3795098816585778, 
   3.6797432946686968, 2.507087147258517, 3.9923458301459505, 
   2.5351810227416536, 0.8737812048034357, 0.4402320383596816, 
   1.4524426303892142, 1.6114455707534034, 0.8295688849393628, 
   3.37026066345652, 2.490758171039033, 3.2880554892517466, 
   1.0921405973272158, 1.20033725485564, 2.8389379797099537, 
   3.8294232646708224, 1.4037643810165719, 2.8377779552270113, 
   3.1858523434848394, 3.6252272276401527, 2.664623596214369, 
   3.133111899409869, 3.631891356689721, 2.9103235930792835, 
   1.701722351159333, 3.109322945040276, 1.203161991745219, 
   -0.08723777629484175, 1.9800496965972343, -0.13825996537298124, 
   1.1590429950824728, 2.7001496429452345, 2.4593266266388127, 
   5.15150225780917, 4.501609900304629, 14.822281591733372, 
   1.9673330910895857, 4.640854205747473, 4.095137050998801, 
   2.329660777662866, 3.320313805278147, 1.188418944037494, 
   2.017565479554378, 6.735723446579414, -3.4208847066656745, 
   1.7545070043470332, 12.542087667080978, 14.01821817610562, 
   10.73818293219756, 1.9657956789164928, 2.1180312826127192, 
   11.175599708075424, 1.6404524723288887, 4.807265698662377, 
   15.012498409335421, 2.5760964772498482, 1.8455622731589756, 
   2.2914043592568305, 2.922039703225437, 2.1537837830405806, 
   4.002475417340065, 4.032318904521617, 9.016130561458795, 9.79711127042492, 
   1.0779014246445513, 2.9437138725202203, 1.4565233414195973, 
   2.9316670578282356}}}, 
 {{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + S^3*(310.4890231034396 - 
      5949.309756425295*\[Eta] + 35389.827974527296*\[Eta]^2 - 
      67275.78424779364*\[Eta]^3) + S^2*(279.07317612941614 - 
      4921.251721889939*\[Eta] + 27599.840776789173*\[Eta]^2 - 
      50347.874118908105*\[Eta]^3) + 
    S*(-2.257599389384408 + 428.94657818527634*\[Eta] - 
      4672.04448808802*\[Eta]^2 + 11458.304676530628*\[Eta]^3) + 
    194.63647879812325*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    473.59235798664554*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 194.63647879812325, d20 -> 473.59235798664554, 
    f11 -> -36.00725720369565, f12 -> 392.1875499308235, 
    f21 -> 1201.7445610740076, f22 -> -6739.740296657149, 
    f31 -> 2691.946801721667, f32 -> -16013.207940067188}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 194.63647879812325, 31.692918848606176, 
       6.1413238625284645, 1.8218640590145792*^-9}, {d20, 473.59235798664554, 
       119.68400726965864, 3.9570229038170495, 0.0000883638010507329}, 
      {f11, -36.00725720369565, 13.345706116918542, -2.698040619825184, 
       0.007241256246706187}, {f12, 392.1875499308235, 133.75059788603616, 
       2.9322302563835394, 0.00353975193806062}, {f21, 1201.7445610740076, 
       23.638717541232218, 50.83797625560038, 5.382337647025046*^-187}, 
      {f22, -6739.740296657149, 254.78170083734076, -26.452999860299908, 
       3.3547891713935952*^-93}, {f31, 2691.946801721667, 144.01121519805343, 
       18.692619168719112, 6.54026486626353*^-58}, {f32, -16013.207940067188, 
       1519.4363033869502, -10.53891361182592, 2.5278648312389113*^-23}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2982.9402716062978, 2983.2660634615013, 
   3019.943477661822, 0.9955075147302507, ScientificForm[6.475691087269238], 
   {31.692918848606176, 119.68400726965864, 13.345706116918542, 
   133.75059788603616, 23.638717541232218, 254.78170083734076, 
   144.01121519805343, 1519.4363033869502}, {{f11, -2.698040619825184}, 
    {f12, 2.9322302563835394}, {d20, 3.9570229038170495}, 
    {d10, 6.1413238625284645}, {f32, -10.53891361182592}, 
    {f31, 18.692619168719112}, {f22, -26.452999860299908}, 
    {f21, 50.83797625560038}}, 8, 6.475691087269238, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 194.63647879812325, 31.692918848606176, {132.34932651580954, 
        256.92363108043696}}, {d20, 473.59235798664554, 119.68400726965864, 
       {238.37337982393765, 708.8113361493535}}, {f11, -36.00725720369565, 
       13.345706116918542, {-62.236019318992874, -9.77849508839843}}, 
      {f12, 392.1875499308235, 133.75059788603616, {129.32303126108195, 
        655.052068600565}}, {f21, 1201.7445610740076, 23.638717541232218, 
       {1155.28659971416, 1248.2025224338552}}, {f22, -6739.740296657149, 
       254.78170083734076, {-7240.471285639575, -6239.009307674723}}, 
      {f31, 2691.946801721667, 144.01121519805343, {2408.916749038567, 
        2974.9768544047665}}, {f32, -16013.207940067188, 1519.4363033869502, 
       {-18999.40687189896, -13027.009008235416}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1004.4411051443366, 44.443024962828005, 
   52.2851391808174, -392.5329241361158, 15.234599509340864, 
   -241.09297384389168, -380.07586033450076, 3382.240005357496}, 
   {44.443024962828005, 14324.2615961237, 16.19566182592635, 
   -196.29565202329002, 72.07764982786898, 246.99689384119347, 
   43.19313465737607, -721.6950179111792}, {52.2851391808174, 
   16.19566182592635, 178.10787175915698, -1754.8574727188904, 
   -9.680017010085828, 79.62866539659171, -1737.8932074490147, 
   17425.88552881978}, {-392.5329241361157, -196.29565202329002, 
   -1754.8574727188904, 17889.222434872147, 83.44786499731329, 
   -732.3830698185413, 17451.426469901857, -181655.27381003846}, 
   {15.234599509340864, 72.07764982786898, -9.680017010085828, 
   83.44786499731329, 558.7889669941598, -5906.640199475149, 
   347.43120796422596, -2939.476499305875}, {-241.0929738438917, 
   246.99689384119347, 79.62866539659166, -732.3830698185413, 
   -5906.640199475149, 64913.71508156822, -2967.9292182954773, 
   25150.188558923535}, {-380.07586033450076, 43.19313465737606, 
   -1737.8932074490147, 17451.426469901857, 347.43120796422596, 
   -2967.9292182954773, 20739.23010282006, -214411.2032936362}, 
   {3382.240005357497, -721.6950179111792, 17425.88552881978, 
   -181655.2738100385, -2939.476499305875, 25150.188558923535, 
   -214411.20329363627, 2.3086866800502*^6}}, 82.38829492576497 + 
    2457.178768399354*\[Eta] - 57545.90636397398*\[Eta]^2 + 
    601571.8328396642*\[Eta]^3 - 3.27684112065871*^6*\[Eta]^4 + 
    9.007305665473843*^6*\[Eta]^5 - 9.862302028151235*^6*\[Eta]^6 + 
    S*(-2.257599389384408 - 11.912781241811743*f11*\[Eta] - 
      11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
       (73.87799958467045 - 20.254050607581007*f11 - 4.5004500450044995*f12)*
       \[Eta]^3) + S^2*(279.07317612941614 - 4.095089656567101*f21*\[Eta] - 
      4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
       (6303.024608826724 - 20.254050607581007*f21 - 4.5004500450045*f22)*
       \[Eta]^3) + S^3*(310.4890231034396 - 2.2100398687746514*f31*\[Eta] - 
      2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
       (12897.166533809032 - 20.25405060758101*f31 - 4.5004500450044995*f32)*
       \[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 42.69185858022561, 
   {}, {}, {10.536797600180833, -9.719224477746451, -20.047073387660348, 
   -23.87468303880479, -22.70604330831192, -18.232290230056506, 
   -12.124839721660521, -6.029340055446184, -1.524241321924336, 
   -2.6449081760453623, -9.821408045158122, -20.690362669205797, 
   -32.01932153003955, -36.12460598952816, -17.411236323871577, 
   53.50900263470942, -9.572502831881437, -8.818136463587365, 
   -13.811648310633018, -12.330459221758929, -64.19538939506808, 
   -0.3609448128344326, 2.8755708627596164, -0.24315253336266096, 
   -0.11386327143671338, 0.1908878309900075, 0.549839591321458, 
   1.0335995355489587, 1.3622838452169646, 0.9904365139073832, 
   0.4293213012805239, -0.6996612556966966, -0.8620351312306695, 
   -4.559058782334006, -1.7804175342083823, 1.6603740928443642, 
   1.686895341148272, 0.12366593633102241, 0.8344849506785437, 
   1.245759849486575, 1.353260451396153, 2.007601266455339, 
   0.9225039404164903, 5.340556699414364, 0.08966387400013787, 
   2.477426622546858, 1.6100577171163621, 1.5036120928343308, 
   1.1451510386565502, 2.157614880895693, 0.6539261773955047, 
   6.549002515418863, 2.108861147705454, 0.48529125970000564, 
   1.2641469882694452, 11.709686611020004, -2.1256087500644583, 
   3.351194924567949, 0.970281622945862, 10.806943899610246, 
   1.042037695584412, -3.2383114636317885, 0.10908614638177028, 
   2.0294288337174464, 2.4357657495867073, 5.094269022896725, 
   0.3886574348756824, 11.744832338792037, 0.9344953828689313, 
   0.06447814721798295, -0.2383188587730274, 0.46117675215458576, 
   0.03981032680380281, 0.7559622281639236, 0.9395100841994122, 
   0.5085097246203532, -0.5433629331980683, 4.378285475708708, 
   2.3851095499152564, 2.3932130182883498, 0.3932736032919024, 
   1.7766274902839996, 0.8288617131627518, -0.7103938565641954, 
   2.1007451578139182, -0.910801482621963, -0.22043877273520707, 
   -0.9702642848242249, -2.1554928709005026, -0.6877901404163822, 
   0.9202990632962269, 1.2002384318110444, -0.5774570196936679, 
   -0.5708187635566162, 2.5363371742145375, 3.4659302561929337, 
   1.894037515788284, 9.34373845872554, 19.283010262564517, 
   11.38728412523912, -1.9547070867996297, 1.5469757214171125, 
   9.587543622031063, 0.4855300347638263, 1.4579627296766944, 
   1.458253570693671, 0.7439727938045735, 2.459685528325167, 
   4.048900580626707, -1.7247409606301858, 0.3615816446318263, 
   -2.071920590224977, 7.382457428144278, -2.1922615697968126, 
   -1.8094308959085197, -0.28849754042198583, -0.2837209135129797, 
   -0.2792073647894995, -0.24890243817685587, -0.17421932762920278, 
   0.29658782859348776, 0.1121103176935776, 0.6268194548836163, 
   0.22678362953774922, 0.5215917794494089, -0.41761870173246507, 
   -0.2272669152403637, -1.1126198425867528, -0.8543010866714553, 
   -0.39145229952896443, -0.3454704790121923, -0.009114734150728054, 
   0.39719995778767725, 0.8334563980963026, 2.5876136449981573, 
   -0.9946712470382977, -0.4168693229499354, -0.9090390857921307, 
   -0.3147175990105211, -0.2618675020341925, -0.014442349350929362, 
   -0.8978687560764911, 0.23279032321090654, -0.518942448125415, 
   -0.19466461957966885, -1.6953394628852152, -1.2602516213026433, 
   -2.003670756868189, -1.3488765899590476, -0.7114365604091972, 
   -0.6937220144430967, -0.5105768525140206, -0.19165912578813504, 
   -0.3372805898385991, -0.1048692227861352, -1.570535002997076, 
   -1.0634367604220643, -1.385216788163973, -1.352037439686967, 
   -1.7355370043359812, -1.4334210438395871, 0.32047682087704743, 
   0.3732975743437237, 0.47113891512850614, 0.5992956988544051, 
   0.05933740791920172, 0.30324236828050743, -0.1630520065061205, 
   0.07467368332828528, -0.37141634357243447, 0.10599401355244709, 
   1.9024822722990962, 1.0666983049453052, 1.68523889027216, 
   1.7853277475078926, 15.979232154356907, 1.1851671172374836, 
   1.245844698561882, 1.2484127060316155, 1.7192562359491035, 
   2.000591048142212, 2.2514379425321067, 2.6837323729188256, 
   2.3606374620907786, 2.8227509565653577, 2.474727679646321, 
   2.539847262414469, 1.7418645046502093, 2.1034555076036554, 
   3.325156514927812, 3.3420633269113296, 3.348200315584336, 
   2.636262307137258, 5.2384363157223675, 3.899656096031606, 
   1.3398356910327038, -0.10435964617568061, -0.9514630174448939, 
   -1.2013004218198375, 1.4025819633119454, -1.4453467994532048, 
   -0.9091630255697964, 0.3410612280066516, -0.18380395188091825, 
   0.3276019297871926, -0.3049094160686536, -1.2877064751316993, 
   -0.2002773046534685, -2.2503954235071433, -0.47920523723564656, 
   -1.4268973948935582, -0.22846034181543473, -3.357658553282363, 
   -3.016975562502921, -4.011023807946458, 14.82095535475969, 
   15.855825122564738, -2.7028444892491734, -0.31028102219374887, 
   -0.26680546034685904, -0.23621298989701245, 0.5902174627376553, 
   -1.800939358886808, 0.4281897743862828, -1.5879517916569057, 
   -0.41031108207130274, -0.09064065859979564, -0.4734364577655015, 
   -0.08051154240615688, -0.5004619449175607, -0.506401981300769, 
   -2.057401607553402, -1.437479948658165, -9.676069684134518, 
   -9.131479472864612, -1.9649642896833939, -1.0524794637742616, 
   -0.7688352951670367, -0.5741284177665875, -1.102167472652127, 
   -0.4034551996423943, -0.5170400795200294, -0.3433385013131556, 
   -0.3838971737977772, -1.5654607348431, -1.099960242331008, 
   -1.7062717938181322, -6.076629069566252, -1.9427432359159411, 
   -1.186681633407943, -0.6165988913442106, -0.29260280851440257, 
   -1.5805332942441055, -0.27012277132052986, -0.6272050616669276, 
   0.11318499071671795, -2.514590640085771, -2.2343774617354484, 
   -0.5461804090598434, 1.7921730269899854, -1.2630958881502465, 
   -0.9530282978228115, -0.16126248710202162, 0.6146102355139647, 
   0.713879571294683, 0.9904932259921679, -5.109921193318996, 
   -1.2979755256917542, -1.5250779852146934, -0.01876634078985262, 
   1.8626629036050417, -0.8387675298474733, -2.1647390765865566, 
   0.7283640352429757, 0.6251438368924482, -0.06795246653837239, 
   -0.45289527922727757, 6.011848078642515, -0.17687728046439588, 
   -0.8360490992247378, -1.1307289956589557, -2.1706924000536674, 
   0.7588298405278238, -1.288435965236431, 6.2739460381169465, 
   -1.8669810344110829, -9.61405588169987, -1.8982934615644353, 
   -0.55909674106897, -0.6285612595800103, -1.9706987129418394, 
   0.2636773965375596, -2.2124374335542143, -1.8486862162251327, 
   5.452551495142188, -1.4747074910208084, -0.1594053495289245, 
   -2.621968494947396, -0.7548035241889011, 0.2631572961211077, 
   1.7819485057164002, -16.004535384119663, -2.025585725512201, 
   -1.6756553322682066, -1.6920358865033904, -1.6317912592385255, 
   0.3969662047345537, -0.5533831497559731, -0.5719593250460093, 
   0.4226773697241697, -3.2500778234420977, -0.2566779945109374, 
   2.2826174806996278, 1.5243255504287845, 2.694542163691267, 
   -0.5429334351379111, -1.674227952377123, -1.2047607720639917, 
   -0.5798857850693366, -1.7201032493469484, -2.151080005511176, 
   -1.7867826593949303, -3.4765165435746894, -0.6035389612143263, 
   3.0288029921791804, -2.4912875327343045, 0.7034619006810772, 
   -0.09056229314751363, 1.6585053980522844, -1.6159896665510587, 
   3.7848068452649386, -0.08459180202066818, 1.9938193974824117, 
   1.185301976107894, -0.8150164967969431, -0.16534974876958586, 
   -0.6582912468793438, -1.9224612206885467, -0.7442766112376376, 
   -1.6276625632322066, -0.10037755278062832, -0.32647868106687383, 
   2.154212454429853, 1.3506272071381318, 1.6249552986605522, 
   0.7210672946225714, 1.5240231540165041, 0.8646795914905852, 
   1.0190679622915013, -0.12568083738415226, 0.7119161460304895, 
   0.6652031787079977, -0.3324557489095241, -0.3635221661970718, 
   -0.012385408569571155, -0.1742891661979229, 1.037212546108094, 
   -1.0186533784863059, 0.1138962550121505, 3.5928281781430087, 
   1.0317463950050296, -0.07231871313024385, 0.04402556739432839, 
   0.020756404934218153, 0.025991272661030962, 0.025022579094638786, 
   -0.19738801229232195, -8.433650638206018, 16.921658146050504, 
   -0.07657213646234595, -0.33527667110274706, 19.383209955033635, 
   12.360678440724314, 0.6760862054979953, 8.853419587031112, 
   0.6511634878111181, 0.02459377286322706, 3.643135578691272, 
   2.458627683384748, 2.556379069288596, 2.6817497246115636, 
   -1.0542182176159258, 0.8997638834589452, 3.4489309499940646, 
   2.4329490452323626, 3.9182077281197962, 2.5351810227416536, 
   0.3449944786857486, -0.20161658763481682, 0.8105940043947157, 
   1.6114455707534034, 0.48642984425259783, 3.2287101620754584, 
   2.416620069012879, 3.2606957514258283, 1.1012971175605344, 
   1.2085575676942426, 2.5687713172042095, 3.559256602165078, 
   1.0795953881151945, 2.7782527894532905, 2.9018357204431595, 
   3.341210604598473, 2.5230730948333076, 2.991561398028807, 
   3.4903408553086592, 2.8051345088192647, 1.6534767225789437, 
   3.061077316459887, 1.2123185119785376, -0.07994938729780188, 
   1.9873380855942742, -0.1468409910662558, 1.1367645381310467, 
   2.6778711859938085, 2.374728093432168, 5.0669037246025255, 
   4.43166019060709, 14.772680875152673, 1.8827345578829409, 
   4.5562556725408285, 4.035819592763801, 2.252071921800507, 
   3.2929540674522286, 1.1975754642708125, 2.018890711210588, 
   6.623782047452551, -3.4208847066656745, 1.7545070043470332, 
   12.291978631041275, 13.768109140065917, 10.52176132979912, 
   1.9657956789164928, 2.1180312826127192, 10.945081888804452, 
   1.648538661825114, 4.731985261686532, 14.710801799726141, 
   2.576005971880022, 1.8455622731589756, 2.2914043592568305, 
   2.922039703225437, 2.155109014696791, 4.003800648996275, 
   3.9718797677155635, 8.840560726327112, 9.621541435293238, 
   1.0779014246445513, 2.9437138725202203, 1.4578485730758075, 
   2.932992289484446}}}, {{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + S^3*(310.4890231034396 - 
      5975.026378973249*\[Eta] + 35829.44400702035*\[Eta]^2 - 
      68733.38846646936*\[Eta]^3) + S^2*(279.07317612941614 - 
      4930.051427494334*\[Eta] + 27515.389665419705*\[Eta]^2 - 
      49789.576428301436*\[Eta]^3) + 
    S*(-2.257599389384408 + 430.65241180830986*\[Eta] - 
      4746.478807305134*\[Eta]^2 + 11758.74257127213*\[Eta]^3) + 
    200.5465096847766*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1828.0776299822423*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 200.5465096847766, d30 -> 1828.0776299822423, 
    f11 -> -36.15045076936329, f12 -> 398.43582375590324, 
    f21 -> 1203.8934042843837, f22 -> -6719.1177661506335, 
    f31 -> 2703.583072592297, f32 -> -16212.125633229347}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 200.5465096847766, 31.400581373665343, 
       6.386713268085173, 4.2896918789921925*^-10}, {d30, 1828.0776299822423, 
       364.1623304561723, 5.019952579093722, 7.501777985050786*^-7}, 
      {f11, -36.15045076936329, 13.208565748517392, -2.7368944863238487, 
       0.0064517131283904385}, {f12, 398.43582375590324, 132.37072197606548, 
       3.0099996268657216, 0.002761672218026161}, {f21, 1203.8934042843837, 
       23.406421857782224, 51.43432052960757, 6.480566496133168*^-189}, 
      {f22, -6719.1177661506335, 252.22904872782834, -26.638952967709127, 
       4.977421279541425*^-94}, {f31, 2703.583072592297, 142.55949928097772, 
       18.96459433589668, 3.7739003439937244*^-59}, 
      {f32, -16212.125633229347, 1504.5163973650103, -10.775639043630926, 
       3.33563899058628*^-24}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2973.6539596079374, 2973.979751463141, 3010.6571656634615, 
   0.9955990713803333, ScientificForm[6.4093642650638065], 
   {31.400581373665343, 364.1623304561723, 13.208565748517392, 
   132.37072197606548, 23.406421857782224, 252.22904872782834, 
   142.55949928097772, 1504.5163973650103}, {{f11, -2.7368944863238487}, 
    {f12, 3.0099996268657216}, {d30, 5.019952579093722}, 
    {d10, 6.386713268085173}, {f32, -10.775639043630926}, 
    {f31, 18.96459433589668}, {f22, -26.638952967709127}, 
    {f21, 51.43432052960757}}, 8, 6.4093642650638065, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 200.5465096847766, 31.400581373665343, {138.83389800903967, 
        262.2591213605135}}, {d30, 1828.0776299822423, 364.1623304561723, 
       {1112.377235172964, 2543.7780247915207}}, {f11, -36.15045076936329, 
       13.208565748517392, {-62.10968633674425, -10.191215201982327}}, 
      {f12, 398.43582375590324, 132.37072197606548, {138.28322131406128, 
        658.5884261977452}}, {f21, 1203.8934042843837, 23.406421857782224, 
       {1157.891981392283, 1249.8948271764843}}, {f22, -6719.1177661506335, 
       252.22904872782834, {-7214.831942657424, -6223.403589643843}}, 
      {f31, 2703.583072592297, 142.55949928097772, {2423.406125703255, 
        2983.760019481339}}, {f32, -16212.125633229347, 1504.5163973650103, 
       {-19169.00197527803, -13255.249291180662}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{985.9965106041785, 535.3249458358458, 
   51.28521593020043, -384.007276950754, 16.03214203097246, 
   -228.499867274621, -368.63551994291583, 3250.266291973407}, 
   {535.3249458358458, 132614.2029232704, 28.45654441689301, 
   -17.53383063832862, 328.75701060939684, 2088.425713511658, 
   947.725690989614, -16161.02083717431}, {51.28521593020043, 
   28.45654441689301, 174.4662091329068, -1718.8799002210815, 
   -9.492026966865865, 78.18039959997522, -1702.3194976571617, 
   17068.078253121093}, {-384.007276950754, -17.53383063832877, 
   -1718.879900221082, 17522.008036464824, 82.67133591526094, 
   -714.417466080643, 17096.221712498715, -177960.6989959577}, 
   {16.03214203097246, 328.75701060939684, -9.492026966865865, 
   82.67133591526093, 547.8605841844654, -5782.303350628276, 
   342.4871208235644, -2916.076592013849}, {-228.49986727462098, 
   2088.425713511658, 78.18039959997525, -714.4174660806433, 
   -5782.303350628276, 63619.493022145194, -2893.2476567763933, 
   24395.31373175804}, {-368.63551994291583, 947.725690989614, 
   -1702.3194976571622, 17096.221712498715, 342.4871208235644, 
   -2893.2476567763933, 20323.210835243088, -210154.8751929475}, 
   {3250.266291973407, -16161.02083717431, 17068.078253121097, 
   -177960.6989959577, -2916.076592013849, 24395.31373175804, 
   -210154.87519294748, 2.2635695899401894*^6}}, 
   82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + 
    S*(-2.257599389384408 - 11.912781241811743*f11*\[Eta] - 
      11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
       (73.87799958467045 - 20.254050607581007*f11 - 4.5004500450044995*f12)*
       \[Eta]^3) + S^2*(279.07317612941614 - 4.095089656567101*f21*\[Eta] - 
      4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
       (6303.024608826724 - 20.254050607581007*f21 - 4.5004500450045*f22)*
       \[Eta]^3) + S^3*(310.4890231034396 - 2.2100398687746514*f31*\[Eta] - 
      2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
       (12897.166533809032 - 20.25405060758101*f31 - 4.5004500450044995*f32)*
       \[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 41.82180040024127, 
   {}, {}, {10.494267776686812, -9.744682208225711, -20.060194386992478, 
   -23.879496073457403, -22.70587054935274, -18.22974725315332, 
   -12.121835507081187, -6.02707698805861, -1.5232151911965133, 
   -2.6450169054413095, -9.820001507218237, -20.685110271798365, 
   -32.007186085632895, -36.10184371519074, -17.37339684127184, 
   53.567076299302926, -9.52671405754512, -8.793151606904999, 
   -13.700150105762702, -12.218961016888613, -63.69534159062965, 
   -0.21699638169836533, 3.693952227601102, 0.45703724735938067, 
   -0.18660179771750052, 0.15386536574210652, 1.012839456127736, 
   0.9963898150328987, 1.3250741247009046, 0.9435246688327226, 
   0.5962940079131158, -0.6525480565023827, -0.7600705284069704, 
   -3.9797129882971944, -1.7958478969206908, 1.7474996213310021, 
   2.54044260774954, 0.49934081261302765, 0.7682505169277505, 
   1.5198789700953483, 1.8488763064071634, 1.9300221070875807, 
   0.8382272433658073, 5.256280002363681, 0.14166195943691662, 
   2.5294247079836367, 1.6150100003528252, 1.365207966709022, 
   1.0379725803112336, 2.1932320832346193, 0.6947562903459215, 
   6.200838561095111, 2.8361350778483256, 0.8257694455888043, 
   0.8806526187987345, 11.440407110254142, -1.4666587891854306, 
   4.185087965295736, 0.9412820510362536, 10.664280661158486, 
   1.8332822934676898, -3.7037238221286373, -0.35632621211507853, 
   1.7292812206428323, 2.215456344454921, 4.957222498437062, 
   0.178538813516667, 12.332818655941708, 0.716885176181961, 
   1.0666132044383403, 0.014453937942789707, -0.8345768191452976, 
   1.13429088021158, 0.5919176200649758, -0.025338079262127167, 
   -0.7957806795678266, -1.726705284623307, 5.291784462174519, 
   2.6510377570253354, 1.8386122907620859, 1.4501044629693354, 
   2.087934769427875, 0.46775295215257984, -0.6527701124075804, 
   2.0987100760329156, -0.08752194304176442, -0.0369748495405986, 
   -0.6952911120984595, -1.1496055325264365, 0.4469404496610423, 
   1.0827233959568332, 0.9444165557909514, -0.07802444429015054, 
   0.7244234748821441, 1.9540885822541725, 2.871384928239763, 
   2.269666312196563, 9.873742730176048, 17.55599798118942, 
   10.68022332786066, -0.9873939529663858, 1.1528016707183042, 
   7.49163343921694, 0.24280803897835312, 0.6142414481050764, 
   0.614532289122053, 2.01961207566211, 1.3765661466137544, 
   4.6914431935090875, -3.299531885742681, 0.049189070340617036, 
   -1.0385487774041167, 5.4468264235543415, -3.2642221693155875, 
   -2.8813914954272946, -0.11295522964110205, -0.1081786027320959, 
   -0.1036650540086157, -0.07336012739597209, 0.19522444782472803, 
   0.6660316040474186, -0.17138683993482573, 0.343322297255213, 
   -0.8368878226248171, -0.5420796727131574, -1.5608490687022254, 
   -1.370497282210124, -2.033021917980193, -1.7747031620648954, 
   -0.189948747100118, -0.14396692658334587, -0.7815437768254014, 
   -0.37522908488699613, 0.06102735542162918, 1.9315339724786327, 
   -0.33830897258656023, 0.23949295150180205, -1.034589496065962, 
   -0.4402680092843525, -0.24467002540143312, 0.0027551272818300276, 
   -1.211117516751358, -0.08045843746396031, -0.7700359687867717, 
   -0.44575814024102556, -0.05506321824657334, 0.3800246233359985, 
   -0.8906424508386976, -0.23584828392955615, -0.010327606471264517, 
   0.007386939494836042, -0.35565881475002925, -0.036741088024143664, 
   -0.10109182405665251, 0.1313195429958114, -0.7072167427512568, 
   -0.2001185001762451, -0.4259171931300898, -0.3927378446530838, 
   0.1648860835952064, 0.4670020440916005, 0.06832497714464125, 
   0.1211457306113175, 0.2261451691987304, 0.3543019529246294, 
   0.21111388956279598, 0.4550188499241017, -0.3617979351279814, 
   -0.12407224529357563, 0.44050990353366615, 0.9179202606585477, 
   1.1606581548358577, 0.3237235064777906, 0.9069943034893413, 
   1.0070831607250739, 15.200987567574089, 1.4468271097160823, 
   1.5075046910404808, 1.5132356515604215, 0.6266768537673784, 
   0.9080116659604869, 0.960706836937959, 1.3930012673246779, 
   1.1913388878344904, 1.6534523823090694, 2.1168482251645173, 
   2.181967807932665, 2.0483165623015225, 2.4099075652549686, 
   3.2432328574908524, 3.26013966947437, 3.266276658147376, 
   1.2107075611498317, 5.550992293826766, 4.016104022632646, 
   0.5952599748400758, -1.1667113513704521, 0.44140360704165005, 
   -3.2585100992141633, -0.48660790413282484, 0.23030546780228178, 
   -0.7529639916875794, 0.13584302958543049, -2.228476089816013, 
   -1.2897371155220299, 0.0206037493887834, 0.06965868382462759, 
   0.09734872781041304, -1.926361552742037, -0.6797992550626759, 
   -1.5389865487816223, 0.042706706547051, -4.123775823964024, 
   -3.7830928331845826, -6.542513872070231, 14.198210554568277, 
   15.233080322373326, -3.2557545476745418, -0.9705699153325895, 
   -1.5109994751057911, -1.4804070046559445, -0.6539765520212768, 
   -2.079309394429629, 0.2510945665944746, 0.07746244310487782, 
   -0.7067640005593603, -0.3870935770878532, -0.5138377962480263, 
   -0.12091288088868168, -0.12963446412641133, -0.14553909435812784, 
   0.09009807974007344, 0.7100197386353102, -7.535962469102287, 
   -6.996496121442078, -0.07834697166981641, -0.005852807593100806, 
   0.27779136101412405, -0.12193486853175273, -0.8551063938086827, 
   -0.1563941207989501, -0.2115966598698833, -0.03789508166300948, 
   0.146139496511978, -0.40206939704967226, 0.06343109546241976, 
   0.3360317663452861, -3.770910614447075, 0.3450686771150231, 
   1.1011302796230211, -0.37250068601383646, 0.11714623281454806, 
   -1.7376993143391246, -0.427288791415549, -0.9820403209614597, 
   -0.24165026857781413, -1.086792532405525, -0.8114934745867686, 
   -0.7996389599816212, 1.4204700165103077, -1.774995286918056, 
   -1.464927696590621, -1.20173920662387, -0.7463484608574618, 
   -0.6470791250767434, -0.3704654703792585, -6.068351251005879, 
   -2.3990128247985467, -2.630755005743822, -0.2256613088377435, 
   -0.40127509821468266, 0.12625366340989785, -2.1868086676968232, 
   0.03576401781651839, 0.3591289938940463, -0.09850790365862849, 
   -0.18642728987242663, 3.6891778714614247, -1.873006965749937, 
   -2.254777797545785, -0.47679317763686413, -1.119701274632689, 
   1.0511870477748744, 0.08290296382256201, 8.16824051911135, 
   0.09811404817219227, -7.424837025987472, 0.03863330097533435, 
   -0.0851977361162426, -0.11063112460306002, 0.05969108423732905, 
   2.558528366703513, -0.4079260667519975, -0.001239959226722931, 
   7.196280654665088, -0.0487430880705233, -0.09862822672334914, 
   -1.8642068400247354, 0.020840651756088846, -1.3743831325045903, 
   0.16338683794106146, -16.14443743591869, -1.8226613222843753, 
   -0.32001836000472395, -1.9142003772894896, -0.025005365649349187, 
   -1.3278527026752727, -0.004934746396884293, -0.9409154685863541, 
   -1.1728215487746638, -3.7985298298092403, -0.80513000087808, 
   1.7341654743324852, 1.9449100973670284, 3.1184312284253792, 
   0.9932257011710135, 0.2105570458541024, 0.5819838620343489, 
   -0.13756919900470166, 0.06990447307202885, -0.5430222908564701, 
   -1.5939660108879252, -4.2006443780555855, -1.3276667956952224, 
   2.8307894760225736, -1.2806470392747542, 1.2210659193942774, 
   -1.075650599581877, -0.007408073601027354, -0.8909069553133122, 
   3.706259852385074, -0.06030972929966083, 2.0910089290853193, 
   0.7617353002572145, 0.75813933414247, -1.0582153258383187, 
   0.060764318391647976, -0.774962520653844, 0.47704640255551567, 
   -0.5007750004392619, -0.2676017454373323, 0.3459376707064621, 
   2.398884240190455, 0.11913624064663964, 1.5563686929581309, 
   0.47372674467806064, 2.9228515860904736, 2.2737387012766703, 
   1.9290432891498313, 1.184424440084058, 1.9285388612556744, 
   0.9986218573676524, -0.08217174086894374, 0.754665865379593, 
   1.3511724569448234, 0.193230503768973, 1.5575602310236718, 
   0.2245224592111299, -0.21129154655773164, 2.602226042262373, 
   1.4097776985904602, 0.3258465618023365, 0.7171937181783505, 
   0.3639104891749412, 0.369145356901754, 0.36072411280565575, 
   0.2911480455486526, -8.954078424208092, 17.94951284319086, 
   0.30355758503765173, 0.013832680081577564, 18.59179152216211, 
   13.457624274188674, 0.38057381545104363, 9.749057237077068, 
   0.6693782228776399, 0.5828918037959738, 3.6720570823376875, 
   2.7577548815706905, 2.5864732029481274, 2.711843858271095, 
   -1.59462129801841, 0.359360803056461, 3.3265422358872456, 
   2.463043178891894, 3.9483018617793277, 2.5351810227416536, 
   -0.2924749155954487, -1.0765244634785631, -0.06431387144903056, 
   1.6114455707534034, 0.1934100453827341, 3.210569653098446, 
   2.4467142026724105, 3.2933802823649785, 1.043706975540772, 
   1.1705511572749856, 2.390732135762846, 3.381217420723715, 
   0.817788278516673, 2.81311196803199, 2.7030774062295677, 
   3.142452290384881, 2.504932585856295, 2.973420889051795, 
   3.472200346331647, 2.817464934151303, 1.6899235032269644, 
   3.0975240971079074, 1.1547283699587751, -0.17243379287720018, 
   1.8948536800148759, -0.3148314856534853, 0.9307545473807295, 
   2.4718611952434912, 2.069147783259723, 4.7613234144300804, 
   4.142897868240652, 14.512954038638782, 1.5771542477104958, 
   4.2506753623683835, 3.7613120177984456, 2.2806624644967997, 
   3.3256385983913788, 1.13998532225105, 1.889174133227698, 
   6.294161569303469, -3.4208847066656745, 1.7545070043470332, 
   11.946511563927288, 13.42264207295193, 10.166376200168088, 
   1.9657956789164928, 2.1180312826127192, 10.59286694696084, 
   1.564334016597968, 4.436747335955715, 14.395596232511252, 
   2.576239988123689, 1.8455622731589756, 2.2914043592568305, 
   2.922039703225437, 2.0253924367139007, 3.8740840710133853, 
   3.695778704530312, 8.484361807821642, 9.265342516787769, 
   1.0779014246445513, 2.9437138725202203, 1.3281319950929174, 
   2.8032757115015556}}}, 
 {{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + S^3*(310.4890231034396 - 
      5977.115929157077*\[Eta] + 35865.2184461034*\[Eta]^2 - 
      68852.06768728036*\[Eta]^3) + S^2*(279.07317612941614 - 
      4930.379223887023*\[Eta] + 27509.557358501148*\[Eta]^2 - 
      49756.689217640866*\[Eta]^3) + 
    S*(-2.257599389384408 + 431.0849479767924*\[Eta] - 
      4756.383697544519*\[Eta]^2 + 11794.558425549681*\[Eta]^3) + 
    200.993519991331*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1986.6236086001613*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    62.20305299104748*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 200.993519991331, d20 -> -62.20305299104748, 
    d30 -> 1986.6236086001613, f11 -> -36.18675934917372, 
    f12 -> 399.26727445060925, f21 -> 1203.973450490982, 
    f22 -> -6717.693546558957, f31 -> 2704.5285533564, 
    f32 -> -16228.312870205702}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 200.993519991331, 31.469957336829033, 
       6.386838019513612, 4.2949960103744754*^-10}, {d20, -62.20305299104748, 
       212.09873382017722, -0.2932740420967569, 0.7694503370271941}, 
      {d30, 1986.6236086001613, 652.0308469554686, 3.0468245756720167, 
       0.0024512492830516814}, {f11, -36.18675934917372, 13.222792316431365, 
       -2.73669573590792, 0.006456115689561744}, {f12, 399.26727445060925, 
       132.5378115291356, 3.012478249369908, 0.002740014633902781}, 
      {f21, 1203.973450490982, 23.43219482457748, 51.38116422743987, 
       1.6519409121987007*^-188}, {f22, -6717.693546558957, 
       252.5363468907657, -26.600897768845474, 8.721547812914706*^-94}, 
      {f31, 2704.5285533564, 142.74320107050656, 18.946811708534725, 
       4.8954620292545136*^-59}, {f32, -16228.312870205702, 
       1507.0819101812763, -10.768036402383538, 3.607049451179167*^-24}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2975.5854166271783, 2975.9935798924844, 
   3016.700090022205, 0.9955999275992196, ScientificForm[6.408740750556706], 
   {31.469957336829033, 212.09873382017722, 652.0308469554686, 
   13.222792316431365, 132.5378115291356, 23.43219482457748, 
   252.5363468907657, 142.74320107050656, 1507.0819101812763}, 
   {{d20, -0.2932740420967569}, {f11, -2.73669573590792}, 
    {f12, 3.012478249369908}, {d30, 3.0468245756720167}, 
    {d10, 6.386838019513612}, {f32, -10.768036402383538}, 
    {f31, 18.946811708534725}, {f22, -26.600897768845474}, 
    {f21, 51.38116422743987}}, 9, 6.408740750556706, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 200.993519991331, 31.469957336829033, {139.14417808905478, 
        262.8428618936072}}, {d20, -62.20305299104748, 212.09873382017722, 
       {-479.05036437052405, 354.64425838842914}}, {d30, 1986.6236086001613, 
       652.0308469554686, {705.1576583116187, 3268.0895588887042}}, 
      {f11, -36.18675934917372, 13.222792316431365, {-62.17411592956111, 
        -10.199402768786332}}, {f12, 399.26727445060925, 132.5378115291356, 
       {138.78467091521674, 659.7498779860018}}, {f21, 1203.973450490982, 
       23.43219482457748, {1157.9210897040173, 1250.0258112779468}}, 
      {f22, -6717.693546558957, 252.5363468907657, {-7214.014742499053, 
        -6221.372350618861}}, {f31, 2704.5285533564, 142.74320107050656, 
       {2423.988832480989, 2985.0682742318113}}, {f32, -16228.312870205702, 
       1507.0819101812763, {-19190.249657722474, -13266.376082688928}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{990.3582147818394, -323.2823448897636, 
   1360.4284888715433, 51.20254218194056, -380.4799683845373, 
   16.481304634867794, -221.57031045946056, -364.48379280501996, 
   3172.8575781802115}, {-323.2823448897636, 44985.872888122394, 
   -114662.04467566994, 26.25872971811774, -601.3134961486494, 
   -57.890220849918094, -1030.0099180838658, -683.7811880144434, 
   11706.77241734533}, {1360.4284888715433, -114662.04467566994, 
   425144.22538146586, -38.41407112209066, 1515.08518465622, 
   476.98993434823933, 4718.079686609374, 2692.53774571842, 
   -46033.18842259973}, {51.20254218194056, 26.258729718117703, 
   -38.41407112209066, 174.8422366434763, -1722.7845900224656, 
   -9.545442383847396, 77.74080591788206, -1706.2380869324818, 
   17110.199003518846}, {-380.4799683845373, -601.3134961486495, 
   1515.0851846562207, -1722.7845900224656, 17566.271484932673, 
   83.61605697866118, -702.1266352961956, 17140.707191817957, 
   -178485.10481894767}, {16.481304634867794, -57.89022084991811, 
   476.98993434823933, -9.5454423838474, 83.61605697866118, 
   549.0677542969555, -5792.932496957212, 344.0751216303847, 
   -2937.1703312325108}, {-221.57031045946056, -1030.0099180838656, 
   4718.079686609374, 77.74080591788206, -702.1266352961952, 
   -5792.932496957212, 63774.606500933165, -2883.573241787782, 
   24177.708060712095}, {-364.48379280501996, -683.7811880144436, 
   2692.53774571842, -1706.2380869324818, 17140.707191817957, 
   344.0751216303847, -2883.5732417877816, 20375.621451855066, 
   -210767.30158593832}, {3172.8575781802115, 11706.772417345333, 
   -46033.18842259973, 17110.199003518846, -178485.10481894767, 
   -2937.17033123251, 24177.708060712095, -210767.30158593832, 
   2.2712958839956447*^6}}, 82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6 + 
    S*(-2.257599389384408 - 11.912781241811743*f11*\[Eta] - 
      11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
       (73.87799958467045 - 20.254050607581007*f11 - 4.5004500450044995*f12)*
       \[Eta]^3) + S^2*(279.07317612941614 - 4.095089656567101*f21*\[Eta] - 
      4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
       (6303.024608826724 - 20.254050607581007*f21 - 4.5004500450045*f22)*
       \[Eta]^3) + S^3*(310.4890231034396 - 2.2100398687746514*f31*\[Eta] - 
      2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
       (12897.166533809032 - 20.25405060758101*f31 - 4.5004500450044995*f32)*
       \[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 41.90826484510997, 
   {}, {}, {10.49046318904675, -9.746904378229516, -20.06125800567625, 
   -23.87976760218146, -22.70565904452151, -18.22930436621523, 
   -12.12135548452872, -6.02669667142834, -1.523014017069059, 
   -2.64518270623752, -9.820240330523418, -20.68527193436934, 
   -32.007062999270545, -36.10117088674005, -17.37185187262179, 
   53.56987321121926, -9.529787597777016, -8.791549348830543, 
   -13.696640995877829, -12.21545190700374, -63.67182682008007, 
   -0.22326296409517, 3.7364531409720314, 0.4927723310028824, 
   -0.17654854978533763, 0.14425956716937094, 1.0397418393475135, 
   0.9882612507261683, 1.3169455603941742, 0.9366557563017324, 
   0.6223290710960327, -0.6495782254712879, -0.737801054363004, 
   -3.9403403109615596, -1.7946024956689683, 1.736904071652134, 
   2.5813853849498827, 0.5088544180430716, 0.7817306970628408, 
   1.5484542705537336, 1.8771192539177832, 1.9158126471733965, 
   0.8279373294536754, 5.245990088451549, 0.1419159466415465, 
   2.5296786951882666, 1.6066386251750657, 1.365218531125663, 
   1.0180531183887354, 2.180458814114999, 0.7001643351727438, 
   6.174638811422426, 2.8798599278985932, 0.8724968099220547, 
   0.8764362769419023, 11.401243809266319, -1.397997656365348, 
   4.23775114539518, 0.9730640449283925, 10.633271275575268, 
   1.8697546121612447, -3.753999554529315, -0.4066019445157565, 
   1.7002720903383306, 2.1961802885814024, 4.935494764565334, 
   0.21922472250247438, 12.359051084708412, 0.6758056261416527, 
   1.1621115328521796, 0.09849948659167751, -0.8279303635906246, 
   1.195594638579223, 0.55394341299953, -0.10633659956286579, 
   -0.8632377767423804, -1.724308441974216, 5.341497586871185, 
   2.660894481604018, 1.8310747044405389, 1.5408582840412919, 
   2.1067308956331345, 0.4366984236627758, -0.5801407881533578, 
   2.0949766191295254, 0.017604915357495088, -0.012442520581203098, 
   -0.6634962802874611, -1.0299866674067601, 0.58213219682942, 
   1.0948379109950395, 0.9260439453112497, -0.04004216198062238, 
   0.8383685400131213, 1.9496645041643177, 2.8385206645353236, 
   2.2933338201574855, 9.89945912869365, 17.52297824206829, 
   10.605927113867523, -0.8633992417668992, 1.1261984242365628, 
   7.382122581155457, 0.23422222887103317, 0.597048611648944, 
   0.5973394526659206, 2.1256843352286126, 1.315510961558786, 
   4.733106577268217, -3.2903201502900004, 0.06008969522238772, 
   -0.9781224502381605, 5.304625178283999, -3.19839416831897, 
   -2.815563494430677, -0.11645177330008494, -0.11167514639107878, 
   -0.10716159766759858, -0.07685667105495497, 0.21256304043008356, 
   0.6833701966527741, -0.20719102918812382, 0.3075181080019149, 
   -0.9167683500273256, -0.6219602001156659, -1.6018870506105714, 
   -1.41153526411847, -2.023554077192827, -1.7652353212775296, 
   -0.18284485341057177, -0.13686303289379964, -0.8402121438309678, 
   -0.43389745189256246, 0.002358988416062857, 1.9362799492257636, 
   -0.285853433040657, 0.29194849104770526, -0.9810589160936729, 
   -0.38673742931206334, -0.247246560675336, 0.00017859200792713636, 
   -1.235743114431159, -0.10508403514376141, -0.7701906385483284, 
   -0.4459128100025822, 0.1065468080801395, 0.5416346496627114, 
   -0.7149065612646837, -0.060112394355542165, 0.07591045967602383, 
   0.09362500564212439, -0.3357456071827869, -0.016827880456901312, 
   -0.07460692302534255, 0.15780444402712135, -0.6078623745035543, 
   -0.10076413192854261, -0.2602767073124568, -0.2270973588354508, 
   0.35050771568805317, 0.6526236761844473, 0.07132311128729896, 
   0.12414386475397521, 0.210269015084819, 0.338425798810718, 
   0.222639674065789, 0.4665446344270947, -0.3098802414685906, 
   -0.07215455163418483, 0.5097847305473948, 0.9871950876722764, 
   1.1638106902591971, 0.32663395943079365, 0.8531578044018602, 
   0.9532466616375928, 15.147151068486608, 1.4640502621446245, 
   1.524727843469023, 1.5307294857122287, 0.6285828705056389, 
   0.9099176826987474, 0.9140822916064764, 1.3463767219931952, 
   1.1092124080631862, 1.5713259025377653, 2.0812719801058392, 
   2.146391562873987, 2.066774966613565, 2.428365969567011, 
   3.2260591293150895, 3.242965941298607, 3.249102929971613, 
   1.2553807635211882, 5.561503824696061, 4.013883079810597, 
   0.5768078441081599, -1.2161440059941384, 0.5622503928892542, 
   -3.320946024646304, -0.6185961574901313, 0.4204386076409605, 
   -0.7536483403020782, 0.12260891180510214, -2.3795310559783758, 
   -1.234813853949376, 0.052834454471209824, 0.19127873376524462, 
   0.11910157285323919, -1.7556822793145557, -0.69932022596808, 
   -1.479026979066461, 0.06645374810891269, -3.963133156400602, 
   -3.62245016562116, -6.707135252212183, 14.366018981545324, 
   15.400888749350372, -3.107305322450401, -1.0249595661511108, 
   -1.5917265887089656, -1.561134118259119, -0.7347036656244512, 
   -1.9934381050775443, 0.31195401723606153, 0.3358219844521386, 
   -0.7258418292275621, -0.40617140575605504, -0.4901620744448252, 
   -0.09723715908548058, -0.09416546053620323, -0.0870624274192977, 
   0.31730781292617394, 0.9372294718214107, -7.293456951669498, 
   -6.754567550877027, 0.13561020003358237, 0.11339415175780232, 
   0.3970383203650272, -0.06991750858193768, -0.8263986037025433, 
   -0.12768633069281066, -0.1784730708347695, -0.004771492627895668, 
   0.20404458836755168, -0.2739908398398825, 0.19150965267220954, 
   0.5617644018600174, -3.515878947384749, 0.5828910470610253, 
   1.3389526495690234, -0.322855616933893, 0.15555910235737258, 
   -1.722855190394526, -0.4124446674709503, -1.0055339485586643, 
   -0.26514389617501877, -0.8464052927004246, -0.5717221915754038, 
   -0.7712868290009567, 1.4666101373879172, -1.7067871932832617, 
   -1.3967196029558266, -1.2136006609720766, -0.8359071723192812, 
   -0.7366378365385629, -0.46002418184107796, -5.9262483004613955, 
   -2.263702123759188, -2.49611376118402, -0.24127040382384735, 
   -0.5616291971033718, 0.2312753225155859, -2.017055475746716, 
   -0.02036114799959421, 0.3961562536250085, -0.09864694824069886, 
   -0.15891222028032814, 3.5453528879846345, -2.0008644815171976, 
   -2.2717623434162135, -0.41002235089042927, -0.8885832795248518, 
   1.1554943893976741, 0.21792512576325862, 8.411901096957294, 
   0.33892490214755355, -7.181586834416862, 0.25397498246449857, 
   -0.03196686606192145, -0.054761948961868256, 0.28074958552457474, 
   2.808517453920288, -0.17893494711839253, 0.18472117048403902, 
   7.3686041286013335, 0.08756627807044026, -0.01346956848959735, 
   -1.6569843528891681, 0.09373448922872285, -1.410780129677761, 
   0.03832948661444391, -15.947461647516505, -1.634437274878806, 
   -0.14726632411336027, -1.900369113620897, 0.1878544235977273, 
   -1.4496544377328178, 0.05880475686636544, -0.9542614757126984, 
   -1.2863282252866384, -3.8271715925381216, -0.8337717636069613, 
   1.705523711603604, 2.040745658999299, 3.214664956090189, 
   1.153573186504019, 0.43147091716681985, 0.7776031095016549, 
   -0.09036285146164857, 0.2622101334020357, -0.31864668069167124, 
   -1.5181969820658168, -4.247339714332114, -1.3743621319717505, 
   2.8167698307565843, -1.0601905112939534, 1.2742629915865535, 
   -1.073919838179478, -0.10984438809335018, -0.6569780142040003, 
   3.712580091573898, -0.057113353125487265, 2.1080737547304835, 
   0.7286442822579886, 0.9884854683324988, -1.1075557225750146, 
   0.14085715026921264, -0.5287410630364064, 0.6078380865004931, 
   -0.31226516756899514, -0.2769956442991628, 0.43416402664614395, 
   2.4865176984949926, 0.03898697326674494, 1.607345405729788, 
   0.47711832450769975, 3.1134310356294606, 2.446096854760384, 
   2.031259572963961, 1.3329295440292412, 2.062898779792576, 
   1.0353461725629813, -0.05522049510128113, 0.8750081906946576, 
   1.5079262312140287, 0.25020097476048875, 1.6139359093752432, 
   0.4021027055441522, -0.1866418154641707, 2.5303002486800636, 
   1.4521920885644874, 0.3800204140454895, 0.8027066552730133, 
   0.41283914027005153, 0.41807400799686434, 0.4085903818925374, 
   0.3592133919620579, -8.975104588986994, 18.06445962837452, 
   0.3589724249738282, 0.07362198877312665, 18.535443751155483, 
   13.638381909598593, 0.35759128681849006, 9.891864575038198, 
   0.6717800211774403, 0.6743831676292871, 3.6764347879524024, 
   2.7954548113894475, 2.5923908691304263, 2.717761524453394, 
   -1.6200857543700664, 0.3338963467048046, 3.326225316807154, 
   2.468960845074193, 3.9542195279616266, 2.5351810227416536, 
   -0.3241698228254961, -1.1237677643959643, -0.1115571723664317, 
   1.6114455707534034, 0.1833060204536423, 3.215311601865622, 
   2.4526318688547093, 3.297435603101249, 1.0383037670847841, 
   1.1668881803212798, 2.38734453282585, 3.3778298177867185, 
   0.809544931223769, 2.8187909454074855, 2.698510781948599, 
   3.1378856661039123, 2.5096745346234712, 2.978162837818971, 
   3.476942295098823, 2.8232273174566984, 1.695236936570538, 
   3.102837530451481, 1.1493251615027873, -0.18077997359037568, 
   1.8865074993017004, -0.32901816720738, 0.9138816091355864, 
   2.454988256998348, 2.0464196812151556, 4.738595312385513, 
   4.120974806964583, 14.492641308618332, 1.5544261456659285, 
   4.227947260323816, 3.74015089037664, 2.2866036814590984, 
   3.3296939191276493, 1.1345821137950622, 1.8778649161665015, 
   6.270568401237654, -3.4208847066656745, 1.7545070043470332, 
   11.927708366575047, 13.40383887559969, 10.145209869396297, 
   1.9657956789164928, 2.1180312826127192, 10.572604460544781, 
   1.5566703313447334, 4.414500486099158, 14.381719130025601, 
   2.576264321820105, 1.8455622731589756, 2.2914043592568305, 
   2.922039703225437, 2.0140832196527043, 3.862774853952189, 
   3.6745294200934637, 8.46130230626099, 9.242283015227116, 
   1.0779014246445513, 2.9437138725202203, 1.316822778031721, 
   2.7919664944403593}}}, {82.38829492576497 + b1*S + b2*S^2 + b3*S^3 + 
   2457.178768399354*\[Eta] - 57545.90636397398*\[Eta]^2 + 
   601571.8328396642*\[Eta]^3 - 3.27684112065871*^6*\[Eta]^4 + 
   9.007305665473843*^6*\[Eta]^5 - 9.862302028151235*^6*\[Eta]^6, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6, {a0 -> 82.38829492576497, a1 -> 2457.178768399354, 
   a2 -> -57545.90636397398, a3 -> 601571.8328396642, 
   a4 -> -3.27684112065871*^6, a5 -> 9.007305665473843*^6, 
   a6 -> -9.862302028151235*^6}, {{0.21829440135207528, -21.07665554186892, 
  605.2211194823403, -7759.154194551299, 49636.13232162417, 
  -154903.16639896596, 187845.85441284662}, {-21.07665554186892, 
  3411.859574343074, -112327.40023330617, 1.5354764991203512*^6, 
  -1.0193000165364346*^7, 3.257951264886586*^7, -4.016934843704935*^7}, 
  {605.2211194823403, -112327.40023330617, 3.8502955307292687*^6, 
  -5.3892724036061436*^7, 3.635950337576376*^8, -1.176024497827408*^9, 
  1.4632538433856769*^9}, {-7759.1541945513, 1.5354764991203514*^6, 
  -5.389272403606145*^7, 7.662660356392522*^8, -5.229747363308441*^9, 
  1.7066807585285929*^10, -2.1386835756824963*^10}, {49636.13232162417, 
  -1.0193000165364346*^7, 3.635950337576377*^8, -5.229747363308441*^9, 
  3.6012659398218346*^10, -1.1836852454533516*^11, 1.49207744191521*^11}, 
  {-154903.16639896593, 3.257951264886586*^7, -1.176024497827408*^9, 
  1.7066807585285929*^10, -1.1836852454533516*^11, 3.913763432962791*^11, 
  -4.9582667340515875*^11}, {187845.85441284662, -4.016934843704935*^7, 
  1.4632538433856769*^9, -2.138683575682496*^10, 1.49207744191521*^11, 
  -4.958266734051588*^11, 6.308862681286656*^11}}, 
  90.76469635893318 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -0.2533208625799632, b1 -> -11.912781241811743, 
   b2 -> -4.095089656567101, b3 -> -2.2100398687746514}, 
  {{0.12033949855086577, -0.0006148159459057671, -0.2317195885422897, 
  -0.00260137681008743}, {-0.000614815945905765, 0.9613274741159439, 
  0.008842317879501108, -1.6399981078646215}, {-0.2317195885422897, 
  0.00884231787950111, 0.6572138801671239, 0.03416884729974625}, 
  {-0.0026013768100874297, -1.6399981078646215, 0.03416884729974626, 
  3.158143923674978}}, {f13 -> 91.15234296841138 - 91.15234296841138*f10 - 
     20.254050607581007*f11 - 4.5004500450044995*f12, 
   f23 -> 91.15234296841138 - 91.15234296841138*f20 - 
     20.254050607581007*f21 - 4.5004500450045*f22, 
   f33 -> 91.15234296841138 - 91.15234296841138*f30 - 20.25405060758101*f31 - 
     4.5004500450044995*f32}, {}}, 
 {{82.38829492576497 + 2457.178768399354*\[Eta] - 
    57545.90636397398*\[Eta]^2 + 601571.8328396642*\[Eta]^3 - 
    3.27684112065871*^6*\[Eta]^4 + 9.007305665473843*^6*\[Eta]^5 - 
    9.862302028151235*^6*\[Eta]^6, {a0 -> 82.38829492576497, 
    a1 -> 2457.178768399354, a2 -> -57545.90636397398, 
    a3 -> 601571.8328396642, a4 -> -3.27684112065871*^6, 
    a5 -> 9.007305665473843*^6, a6 -> -9.862302028151235*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 82.38829492576497, 0.4672198640384153, 
       176.33731197479847, 3.703132053915077*^-69}, {a1, 2457.178768399354, 
       58.41112543294363, 42.06696498632289, 1.5356583774253134*^-39}, 
      {a2, -57545.90636397398, 1962.2169937928038, -29.32698399107353, 
       2.662379161502619*^-32}, {a3, 601571.8328396642, 27681.51071815359, 
       21.73190036355755, 1.7353492921499392*^-26}, 
      {a4, -3.27684112065871*^6, 189770.01712129964, -17.26743334045323, 
       3.141229671047507*^-22}, {a5, 9.007305665473843*^6, 625600.7858820823, 
       14.397849025674983, 4.818854519891396*^-19}, 
      {a6, -9.862302028151235*^6, 794283.4935516826, -12.416602017059935, 
       1.3419471961594551*^-16}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 36.84237455729659, 
   39.225353280700844, 52.901040039156356, 0.9999916271347118, 
   ScientificForm[0.29115714965670375], {0.4672198640384153, 
   58.41112543294363, 1962.2169937928038, 27681.51071815359, 
   189770.01712129964, 625600.7858820823, 794283.4935516826}, 
   {{a6, -12.416602017059935}, {a5, 14.397849025674983}, 
    {a4, -17.26743334045323}, {a3, 21.73190036355755}, 
    {a2, -29.32698399107353}, {a1, 42.06696498632289}, 
    {a0, 176.33731197479847}}, 7, 0.29115714965670375, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 82.38829492576497, 0.4672198640384153, {81.44888642767687, 
        83.32770342385307}}, {a1, 2457.178768399354, 58.41112543294363, 
       {2339.735329371929, 2574.622207426779}}, {a2, -57545.90636397398, 
       1962.2169937928038, {-61491.20805369472, -53600.60467425325}}, 
      {a3, 601571.8328396642, 27681.51071815359, {545914.4252461969, 
        657229.2404331315}}, {a4, -3.27684112065871*^6, 189770.01712129964, 
       {-3.65839931303774*^6, -2.89528292827968*^6}}, 
      {a5, 9.007305665473843*^6, 625600.7858820823, {7.749450980982295*^6, 
        1.026516034996539*^7}}, {a6, -9.862302028151235*^6, 
       794283.4935516826, {-1.1459316027693447*^7, -8.265288028609022*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.21829440135207528, -21.07665554186892, 
   605.2211194823403, -7759.154194551299, 49636.13232162417, 
   -154903.16639896596, 187845.85441284662}, {-21.07665554186892, 
   3411.859574343074, -112327.40023330617, 1.5354764991203512*^6, 
   -1.0193000165364346*^7, 3.257951264886586*^7, -4.016934843704935*^7}, 
   {605.2211194823403, -112327.40023330617, 3.8502955307292687*^6, 
   -5.3892724036061436*^7, 3.635950337576376*^8, -1.176024497827408*^9, 
   1.4632538433856769*^9}, {-7759.1541945513, 1.5354764991203514*^6, 
   -5.389272403606145*^7, 7.662660356392522*^8, -5.229747363308441*^9, 
   1.7066807585285929*^10, -2.1386835756824963*^10}, {49636.13232162417, 
   -1.0193000165364346*^7, 3.635950337576377*^8, -5.229747363308441*^9, 
   3.6012659398218346*^10, -1.1836852454533516*^11, 1.49207744191521*^11}, 
   {-154903.16639896593, 3.257951264886586*^7, -1.176024497827408*^9, 
   1.7066807585285929*^10, -1.1836852454533516*^11, 3.913763432962791*^11, 
   -4.9582667340515875*^11}, {187845.85441284662, -4.016934843704935*^7, 
   1.4632538433856769*^9, -2.138683575682496*^10, 1.49207744191521*^11, 
   -4.958266734051588*^11, 6.308862681286656*^11}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.09713513997483106, {}, {}, {-0.3309659785729906, 
    -0.24456564140088233, -0.38147557954980016, -0.18629460615912308, 
    -0.28417172994841167, -0.019449530962219796, -0.03921650089600348, 
    0.06432387730927758, -0.06550670028011041, 0.05321245682191034, 
    0.24079105978867688, -0.07621241094454945, 0.34916038111794023, 
    0.5594734582830938, 0.08056381916668442, 0.14100335541002096, 
    0.050069006990156595, 0.5835746042722576, 0.2114649585864754, 
    0.06981564259717743, -0.009208355050418504, -0.2062491398023667, 
    0.075056190408759, -0.2905580937949708, -0.7740896957279801, 
    -0.2910874347439858, -0.16219968455266098, -0.3212946063374602, 
    -0.3065068020716808, -0.12160282992613247, -0.14716893311720014, 
    0.08255375244334573, 0.12775541022074322, 0.02418972082887194, 
    0.019250794695835793, 0.017292492161232076, -0.0079631705320935, 
    0.40191366388353345, 0.2997698822928214, 0.24380647645011777, 
    -0.08519275908111013, -0.09325875849663134, -0.3082595838677662, 
    -0.46107956225523594, -0.15673621874429955, 0.11801734317577939, 
    0.21844754108497, 0.2773310682382544, -0.07899361062622745, 
    0.27558354951993635, 0.1526013315460233, -0.1366778734552554, 
    1.1071525813715652, -0.2276101391175871, -0.030578488674322557}}, 
  {79.74327743288333 + 3114.2472520656706*\[Eta] - 
    86979.54391286509*\[Eta]^2 + 1.156267155021428*^6*\[Eta]^3 - 
    8.6284301311688*^6*\[Eta]^4 + 3.678353815034325*^7*\[Eta]^5 - 
    8.364093888791466*^7*\[Eta]^6 + 7.869629876846996*^7*\[Eta]^7, 
   {a0 -> 79.74327743288333, a1 -> 3114.2472520656706, 
    a2 -> -86979.54391286509, a3 -> 1.156267155021428*^6, 
    a4 -> -8.6284301311688*^6, a5 -> 3.678353815034325*^7, 
    a6 -> -8.364093888791466*^7, a7 -> 7.869629876846996*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 79.74327743288333, 0.6845387901845812, 
       116.49197762975727, 1.6121362700900457*^-59}, {a1, 3114.2472520656706, 
       148.0790351031734, 21.03098017822599, 1.492144864667104*^-25}, 
      {a2, -86979.54391286509, 6474.428015395537, -13.434320947894781, 
       1.0414743107911857*^-17}, {a3, 1.156267155021428*^6, 
       120290.54000478808, 9.612286676702952, 1.1295127399381046*^-12}, 
      {a4, -8.6284301311688*^6, 1.1499188669352075*^6, -7.503512099219232, 
       1.4155625258072952*^-9}, {a5, 3.678353815034325*^7, 
       5.934610379767834*^6, 6.1981386808045595, 1.34849030778954*^-7}, 
      {a6, -8.364093888791466*^7, 1.5716359601097472*^7, -5.32190284587749, 
       2.8109511547016612*^-6}, {a7, 7.869629876846996*^7, 
       1.6749039009246565*^7, 4.698556061934327, 0.000023126437268777534}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 17.821684399614504, 20.9521191822232, 35.88768306670674, 
   0.9999943030542565, ScientificForm[0.24016595795016135], 
   {0.6845387901845812, 148.0790351031734, 6474.428015395537, 
   120290.54000478808, 1.1499188669352075*^6, 5.934610379767834*^6, 
   1.5716359601097472*^7, 1.6749039009246565*^7}, 
   {{a7, 4.698556061934327}, {a6, -5.32190284587749}, 
    {a5, 6.1981386808045595}, {a4, -7.503512099219232}, 
    {a3, 9.612286676702952}, {a2, -13.434320947894781}, 
    {a1, 21.03098017822599}, {a0, 116.49197762975727}}, 8, 
   0.24016595795016135, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 79.74327743288333, 0.6845387901845812, {78.36616301544944, 
        81.12039185031722}}, {a1, 3114.2472520656706, 148.0790351031734, 
       {2816.350657914604, 3412.143846216737}}, {a2, -86979.54391286509, 
       6474.428015395537, {-100004.41305466331, -73954.67477106687}}, 
      {a3, 1.156267155021428*^6, 120290.54000478808, {914273.8022753645, 
        1.3982605077674913*^6}}, {a4, -8.6284301311688*^6, 
       1.1499188669352075*^6, {-1.0941768503284585*^7, 
        -6.315091759053014*^6}}, {a5, 3.678353815034325*^7, 
       5.934610379767834*^6, {2.4844642016163096*^7, 4.87224342845234*^7}}, 
      {a6, -8.364093888791466*^7, 1.5716359601097472*^7, 
       {-1.1525817622578824*^8, -5.202370155004108*^7}}, 
      {a7, 7.869629876846996*^7, 1.6749039009246565*^7, 
       {4.500157842752837*^7, 1.1239101910941155*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.46859335526737017, -93.3703797975683, 
   3947.055696412964, -71850.76509251844, 675674.981901066, 
   -3.435560899331013*^6, 8.970084712046348*^6, -9.42874802057675*^6}, 
   {-93.3703797975683, 21927.400637086863, -954097.9961576777, 
   1.7576566692226*^7, -1.6636415361809462*^8, 8.493526597433978*^8, 
   -2.2238123629384937*^9, 2.342265478930624*^9}, {3947.055696412964, 
   -954097.9961576777, 4.19182181265386*^7, -7.770026402279679*^8, 
   7.387719679315703*^9, -3.785016084531369*^10, 9.938295408796744*^10, 
   -1.049226905016515*^11}, {-71850.76509251844, 1.7576566692226*^7, 
   -7.770026402279679*^8, 1.4469814014643524*^10, -1.3809880412827377*^11, 
   7.09768773985556*^11, -1.8686332775025085*^12, 1.9773337738260017*^12}, 
   {675674.981901066, -1.6636415361809465*^8, 7.387719679315704*^9, 
   -1.380988041282738*^11, 1.3223134005335518*^12, -6.815541372867164*^12, 
   1.79885010367118*^13, -1.9076918933611008*^13}, {-3.435560899331013*^6, 
   8.49352659743398*^8, -3.785016084531369*^10, 7.09768773985556*^11, 
   -6.815541372867164*^12, 3.5219600359648125*^13, -9.317171741858078*^13, 
   9.901450473012812*^13}, {8.97008471204635*^6, -2.2238123629384937*^9, 
   9.938295408796745*^10, -1.8686332775025085*^12, 1.79885010367118*^13, 
   -9.31717174185808*^13, 2.4700395911100872*^14, -2.6300021762530988*^14}, 
   {-9.428748020576753*^6, 2.342265478930624*^9, -1.0492269050165154*^11, 
   1.9773337738260022*^12, -1.9076918933611004*^13, 9.901450473012812*^13, 
   -2.630002176253099*^14, 2.8053030773326325*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.06749750648290481, {}, {}, 
   {-0.06147144710661223, 0.024928890065496034, -0.16708657503863833, 
    -0.0002861188378915358, -0.15075686142262157, 0.10679003073414606, 
    0.056064494337135784, 0.10821167759826267, -0.06651307163440379, 
    0.007721969120098038, 0.1468413674721205, -0.20961951639094423, 
    0.17655653894883017, 0.34950232601124753, -0.1460855315247045, 
    -0.10129953197167652, -0.19148056940105107, 0.3762626091390757, 
    0.08760286026017639, -0.04857835165148572, -0.009099423729821865, 
    -0.19557274380235867, 0.08573258640876702, -0.27988169779496275, 
    -0.6321656191616967, -0.14916335817770232, 0.04059886682534852, 
    -0.1184960549594507, -0.10370825069367129, -0.009978228303680226, 
    -0.03689350398099123, 0.09155275217244707, -0.01518729588815404, 
    -0.11875298528002531, -0.12369191141306146, -0.12565021394766518, 
    -0.15090587664099075, 0.06912662818649551, 0.26404951664790133, 
    0.20808611080519768, -0.12091312472603022, -0.12897912414155144, 
    -0.03806068305493682, -0.19088066144240656, 0.11346268206852983, 
    -0.04549291116381937, 0.05493728674537124, 0.044227600560134306, 
    -0.18793098950567355, 0.16664617064049025, 0.04366395266657719, 
    0.06612067792275411, 1.3099511327495748, -0.07291619374291258, 
    -0.0011403016265916222}}}, 
 {{90.51137549635321 - 11.912781241811743*S - 4.095089656567101*S^2 - 
    2.2100398687746514*S^3, {b0 -> -0.2533208625799632, 
    b1 -> -11.912781241811743, b2 -> -4.095089656567101, 
    b3 -> -2.2100398687746514}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.2533208625799632, 0.3468998393641395, 
       -0.7302420867195999, 0.47110063514054756}, {b1, -11.912781241811743, 
       0.9804730868901727, -12.150033898019831, 6.695852478902458*^-13}, 
      {b2, -4.095089656567101, 0.8106872887662196, -5.051380123153768, 
       0.000021990140210025784}, {b3, -2.2100398687746514, 
       1.7771167445260816, -1.2436098391296297, 0.22360277270761486}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 107.21106319140269, 108.63963461997412, 
   114.69360099873509, 0.9998644430666761, ScientificForm[1.051225428575498], 
   {0.3468998393641395, 0.9804730868901727, 0.8106872887662196, 
   1.7771167445260816}, {{b0, -0.7302420867195999}, 
    {b3, -1.2436098391296297}, {b2, -5.051380123153768}, 
    {b1, -12.150033898019831}}, 4, 1.051225428575498, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.2533208625799632, 0.3468998393641395, {-0.9628106968985746, 
        0.4561689717386481}}, {b1, -11.912781241811743, 0.9804730868901727, 
       {-13.918073862432877, -9.907488621190609}}, {b2, -4.095089656567101, 
       0.8106872887662196, {-5.753131330051968, -2.437047983082234}}, 
      {b3, -2.2100398687746514, 1.7771167445260816, {-5.844651712209764, 
        1.4245719746604615}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.12033949855086577, -0.0006148159459057671, -0.2317195885422897, 
   -0.00260137681008743}, {-0.000614815945905765, 0.9613274741159439, 
   0.008842317879501108, -1.6399981078646215}, {-0.2317195885422897, 
   0.00884231787950111, 0.6572138801671239, 0.03416884729974625}, 
   {-0.0026013768100874297, -1.6399981078646215, 0.03416884729974626, 
   3.158143923674978}}, 90.76469635893318 + b0 + b1*S + b2*S^2 + b3*S^3, 
   1.2574990260539107, {}, {}, {-2.5820573489560275, -1.4230199176919314, 
    -0.9424882215514856, 1.133152900998354, 1.2121357460753615, 
    1.3179586721005734, 1.8675083944685298, 1.9340407683543503, 
    -0.44682020490756713, -0.3030110618511799, -0.28169607243725636, 
    1.5481122495001785, -1.773828959156745, -0.17228577030613224, 
    -2.433894223157253, 0.07498748145168577, 0.16006210408333743, 
    0.16812810349885865, 0.49712733903008655, 0.5530907448727902, 
    -0.9401085151893085, 0.2280900088086355, 0.10334213602810394, 
    0.11621425669522978, 0.18313269894662199, 0.8971269244814835, 
    -0.546814943988366, 0.017416319352022924, 0.34993122447552594, 
    -0.3455439760998473, 0.10085821258289229, -0.524228416745558, 
    0.2533813462343062}}, {90.14516830026658 - 11.906125616502289*S - 
    0.4645416412266813*S^2 - 2.188031096768453*S^3 - 4.99085030011136*S^4, 
   {b0 -> -0.6195280586666054, b1 -> -11.906125616502289, 
    b2 -> -0.4645416412266813, b3 -> -2.188031096768453, 
    b4 -> -4.99085030011136}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.6195280586666054, 0.45903758332866623, 
       -1.3496238242066327, 0.18794828659378593}, {b1, -11.906125616502289, 
       0.9729022882621845, -12.23774037757607, 9.364655382321524*^-13}, 
      {b2, -0.4645416412266813, 3.116421584699875, -0.1490625156453018, 
       0.882572747502652}, {b3, -2.188031096768453, 1.7634606784438456, 
       -1.2407597875668352, 0.22499041564000444}, {b4, -4.99085030011136, 
       4.138912830892621, -1.2058360501965453, 0.23797191349031754}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 107.69839921353683, 109.92062143575906, 
   116.67744458233571, 0.9998711350273739, 
   ScientificForm[1.0249494174740905], {0.45903758332866623, 
   0.9729022882621845, 3.116421584699875, 1.7634606784438456, 
   4.138912830892621}, {{b2, -0.1490625156453018}, {b4, -1.2058360501965453}, 
    {b3, -1.2407597875668352}, {b0, -1.3496238242066327}, 
    {b1, -12.23774037757607}}, 5, 1.0249494174740905, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.6195280586666054, 0.45903758332866623, {-1.559823922709475, 
        0.32076780537626415}}, {b1, -11.906125616502289, 0.9729022882621845, 
       {-13.899025612047483, -9.913225620957094}}, {b2, -0.4645416412266813, 
       3.116421584699875, {-6.8482418721707585, 5.919158589717396}}, 
      {b3, -2.188031096768453, 1.7634606784438456, {-5.800316544767913, 
        1.4242543512310077}}, {b4, -4.99085030011136, 4.138912830892621, 
       {-13.469028902179778, 3.4873283019570582}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.2107155029082222, -0.0022815900449928523, 
   -1.1425187651666853, -0.008104292343051, 1.2569699358392585}, 
   {-0.0022815900449928506, 0.9465388625057949, 0.025324232280368543, 
   -1.6146164312008373, -0.022844774782154874}, {-1.142518765166685, 
   0.025324232280368543, 9.712083493583279, 0.08859513486104738, 
   -12.461496537124553}, {-0.008104292343051, -1.6146164312008373, 
   0.08859513486104738, 3.1097935644176276, -0.07554293042887775}, 
   {1.2569699358392585, -0.022844774782154874, -12.461496537124553, 
   -0.07554293042887775, 17.130599421727574}}, 90.76469635893318 + b0 + 
    b1*S + b2*S^2 + b3*S^3 + b4*S^4, 1.2381143991627057, {}, {}, 
   {-2.2144926258589948, -1.0554551945948987, -0.8354070286977588, 
    1.0517992905742801, 1.1307821356512875, 1.2366050616764994, 
    1.7855494763321644, 1.852081850217985, -0.7320488255100344, 
    -0.5882396824536471, -0.5051188272732645, 1.3246894946641703, 
    -1.9970292732530908, -0.2551296774589389, -2.35141953658335, 
    0.15746216802558877, 0.5262693001699716, 0.5343352995854929, 
    0.8633345351167208, 0.9192979409594244, -0.862815677489408, 
    0.305382846508536, 0.012356605810950327, -0.11913461791422719, 
    -0.05244787420039643, 0.661546351334465, -0.8495381044688628, 
    -0.2853068411284738, 0.23881472003057524, -0.45548596123281015, 
    0.17117397026254366, -0.19501053089122422, 0.58259923208864}}, 
  {90.76469635893318 + (-12.061583900490213*S + 0.9683676719957074*S^2)/
     (1 - 0.42055338905132467*S), {b1 -> 1.0221681271601875, 
    b2 -> 0.41560844291661253, b4 -> 0.7788025723172677}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0221681271601875, 0.06510728840583294, 
       15.6997496315422, 5.186530462775974*^-16}, {b2, 0.41560844291661253, 
       1.6979445564552098, 0.24477150407329917, 0.8082998876830436}, 
      {b4, 0.7788025723172677, 0.5397576406110535, 1.4428745676218575, 
       0.15941663018293484}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   105.68616145045995, 106.5137476573565, 111.67219169632587, 
   0.9998619815788949, ScientificForm[1.0607267407202845], 
   {0.06510728840583294, 1.6979445564552098, 0.5397576406110535}, 
   {{b2, 0.24477150407329917}, {b4, 1.4428745676218575}, 
    {b1, 15.6997496315422}}, 3, 1.0607267407202845, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.0221681271601875, 0.06510728840583294, {0.889201305344494, 
        1.1551349489758809}}, {b2, 0.41560844291661253, 1.6979445564552098, 
       {-3.0520569570584817, 3.8832738428917066}}, {b4, 0.7788025723172677, 
       0.5397576406110535, {-0.3235295901808283, 1.8811347348153635}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.004238959003560307, -0.09687499752611664, 
   -0.03176322917352704}, {-0.09687499752611664, 2.8830157167958794, 
   0.9105569240555255}, {-0.031763229173527044, 0.9105569240555255, 
   0.2913383105980112}}, 90.76469635893318 + 
    (-11.8*b1*S + 2.3300000000000005*b2*S^2)/(1 - 0.5400000000000001*b4*S), 
   1.2376553403269854, {}, {}, {-2.378917448194528, -1.219880016930432, 
    -0.8372769205561212, 1.152758698800426, 1.2317415438774333, 
    1.3375644699026452, 1.8868026224251224, 1.953334996310943, 
    -0.6064857682514173, -0.46267662519503006, -0.5091600719289033, 
    1.3206482500085315, -2.0013948784553293, -0.4367906333045539, 
    -2.712749043059617, -0.20386733845067795, -0.09325875849663134, 
    -0.08519275908111013, 0.24380647645011777, 0.2997698822928214, 
    -1.1543109926418254, 0.013887531356118643, -0.09764061160194615, 
    -0.06354585721062733, 0.003429530381396262, 0.7174237559162577, 
    -0.686307799576781, -0.12207653623639203, 0.3446215988173549, 
    -0.3503168416745126, 0.17264966536004067, -0.35202512068148906, 
    0.4255846422983751}}}, 
 S*(-11.912781241811743*f10 - 11.912781241811743*f11*\[Eta] - 
    11.912781241811743*f12*\[Eta]^2 - 11.912781241811743*
     (91.15234296841138 - 91.15234296841138*f10 - 20.254050607581007*f11 - 
      4.5004500450044995*f12)*\[Eta]^3) + 
  S^2*(-4.095089656567101*f20 - 4.095089656567101*f21*\[Eta] - 
    4.095089656567101*f22*\[Eta]^2 - 4.095089656567101*
     (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
      4.5004500450045*f22)*\[Eta]^3) + 
  S^3*(-2.2100398687746514*f30 - 2.2100398687746514*f31*\[Eta] - 
    2.2100398687746514*f32*\[Eta]^2 - 2.2100398687746514*
     (91.15234296841138 - 91.15234296841138*f30 - 20.25405060758101*f31 - 
      4.5004500450044995*f32)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/33/3Dfit_p5_lm_33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S^3*(23.590699826951294 - 
      112.96544787476664*\[Eta] + 70.27042475051852*\[Eta]^2) + 
    S*(-2.1271537973118617 + 0.6504492078510683*\[Eta] + 
      80.40329509486911*\[Eta]^2) + 
    S^2*(30.6379267023235 - 264.3990411024577*\[Eta] + 
      668.4615039511533*\[Eta]^2), {f10 -> -1.0704734016740878, 
    f11 -> 0.3273334429435551, f20 -> 6.262475748861468, 
    f21 -> -54.04388485598136, f30 -> 12.040815500729067, 
    f31 -> -57.65815027934567}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -1.0704734016740878, 20.99685376090324, 
       -0.05098256214306454, 0.9597613697235018}, {f11, 0.3273334429435551, 
       213.46226467854243, 0.0015334487500003517, 0.9987891605692184}, 
      {f20, 6.262475748861468, 1.1908593070538895, 5.258787257039152, 
       0.000021610402377280382}, {f21, -54.04388485598136, 
       14.700837024257671, -3.6762454251281205, 0.0011888037255593147}, 
      {f30, 12.040815500729067, 30.020573224005002, 0.40108546265535694, 
       0.691905877869095}, {f31, -57.65815027934567, 305.33212271707083, 
       -0.18883748544457374, 0.8518079723024545}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 102.49273298103232, 106.1449068940758, 
   112.30111465266741, 0.9997021874619041, 
   ScientificForm[1.0453675793648658], {20.99685376090324, 
   213.46226467854243, 1.1908593070538895, 14.700837024257671, 
   30.020573224005002, 305.33212271707083}, {{f11, 0.0015334487500003517}, 
    {f10, -0.05098256214306454}, {f31, -0.18883748544457374}, 
    {f30, 0.40108546265535694}, {f21, -3.6762454251281205}, 
    {f20, 5.258787257039152}}, 6, 1.0453675793648658, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, -1.0704734016740878, 20.99685376090324, {-44.40584967751625, 
        42.26490287416808}}, {f11, 0.3273334429435551, 213.46226467854243, 
       {-440.23712758896073, 440.8917944748478}}, {f20, 6.262475748861468, 
       1.1908593070538895, {3.8046629379316, 8.720288559791337}}, 
      {f21, -54.04388485598136, 14.700837024257671, {-84.38492124507476, 
        -23.70284846688795}}, {f30, 12.040815500729067, 30.020573224005002, 
       {-49.91860239554363, 74.00023339700176}}, {f31, -57.65815027934567, 
       305.33212271707083, {-687.8326791739395, 572.5163786152481}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{440.86786785675656, -4471.493865345525, 
   6.65097939391426, -72.22678985594513, -625.5966737295552, 
   6297.71125739826}, {-4471.493865345526, 45566.1384416921, 
   -68.13891733137586, 743.5460590672262, 6359.13378902867, 
   -64393.201342692766}, {6.65097939391426, -68.13891733137586, 
   1.4181458891968701, -17.2472625397698, -9.323509806121535, 
   96.43095649897651}, {-72.22678985594513, 743.5460590672262, 
   -17.2472625397698, 216.11460921378512, 102.90236707768582, 
   -1074.559015637043}, {-625.5966737295553, 6359.13378902867, 
   -9.323509806121535, 102.90236707768582, 901.2348166978459, 
   -9127.120423491508}, {6297.711257398261, -64393.20134269276, 
   96.43095649897651, -1074.559015637043, -9127.120423491508, 
   93227.7051629124}}, 125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S*(1.9871150408644032*f10 + 
      1.9871150408644032*f11*\[Eta] + 1.9871150408644032*
       (20.25405060758101 - 20.25405060758101*f10 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(4.892302650097055*f20 + 4.892302650097055*f21*
       \[Eta] + 4.892302650097055*(20.25405060758101 - 
        20.25405060758101*f20 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
      1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
        4.5004500450045*f31)*\[Eta]^2), 1.3659917199839486, {}, {}, 
   {-0.5556540457153005, -0.9321634118775819, -1.0833717749640073, 
    -0.5673928066196368, -1.0933575640949584, -0.7669581587215362, 
    -0.7518955380542138, -0.896481442219283, -1.4884323810742899, 
    0.5153164980160909, -0.9549365419393325, 0.3540494032764627, 
    -0.71028373013948, 0.20303856891273142, 0.06627833151117102, 
    0.6023043991996246, 1.7732743175160977, -0.5202312375661222, 
    -0.5973219856978176, 0.2309113797872442, 1.5026319092301037, 
    1.448137151446872, -0.7674693595188273, -0.5159736809966944, 
    -0.6376916824244745, -0.32547322627260655, -0.9097154268508802, 
    -0.7775252911610551, -1.9716157995899266, -2.76752686012469}}}, 
 {{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S^3*(-52.98514367373847 + 
      773.1090025882281*\[Eta] - 2366.4923661318307*\[Eta]^2) + 
    S^2*(-28.459888052210637 + 420.78094052320756*\[Eta] - 
      1218.1866443564727*\[Eta]^2) + 
    S*(35.86859066426351 - 453.6295221483555*\[Eta] + 
      1355.2998814320886*\[Eta]^2), {f10 -> 18.050585862739243, 
    f11 -> -228.28548565110995, f20 -> -5.817278710597767, 
    f21 -> 86.00877145547403, f30 -> -27.043892039448487, 
    f31 -> 394.5988432052608}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 18.050585862739243, 1.863740969112821, 
       9.685136594562115, 3.028823683033807*^-20}, {f11, -228.28548565110995, 
       24.95344107360367, -9.148457119711463, 2.134303252018203*^-18}, 
      {f20, -5.817278710597767, 0.46446019847354175, -12.52481639915837, 
       5.185929055338406*^-31}, {f21, 86.00877145547403, 6.647516646682904, 
       12.938481545344038, 1.0745073257091442*^-32}, 
      {f30, -27.043892039448487, 3.6285750759636457, -7.453033621542583, 
       4.846742666109329*^-13}, {f31, 394.5988432052608, 51.45371448228072, 
       7.669005963430492, 1.1140586416397996*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2378.1902644162346, 2378.380740606711, 
   2406.9238170431395, 0.9969490954955722, ScientificForm[3.38590567517164], 
   {1.863740969112821, 24.95344107360367, 0.46446019847354175, 
   6.647516646682904, 3.6285750759636457, 51.45371448228072}, 
   {{f30, -7.453033621542583}, {f31, 7.669005963430492}, 
    {f11, -9.148457119711463}, {f10, 9.685136594562115}, 
    {f20, -12.52481639915837}, {f21, 12.938481545344038}}, 6, 
   3.38590567517164, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, 18.050585862739243, 1.863740969112821, 
       {14.387690766245496, 21.71348095923299}}, {f11, -228.28548565110995, 
       24.95344107360367, {-277.32762104649044, -179.2433502557295}}, 
      {f20, -5.817278710597767, 0.46446019847354175, {-6.730103513883112, 
        -4.904453907312423}}, {f21, 86.00877145547403, 6.647516646682904, 
       {72.94410392252493, 99.07343898842313}}, {f30, -27.043892039448487, 
       3.6285750759636457, {-34.175296066765384, -19.912488012131593}}, 
      {f31, 394.5988432052608, 51.45371448228072, {293.47451230467925, 
        495.7231741058423}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3.4735303999495972, -39.8034868180488, -0.15599088935706082, 
   1.9758314563122867, -6.158775071557844, 71.72920782541722}, 
   {-39.8034868180488, 622.6742214138106, 1.8776856981823633, 
   -28.14643496240421, 72.10801861057867, -1159.209136414739}, 
   {-0.15599088935706085, 1.8776856981823633, 0.21572327596608176, 
   -2.6748490654881376, 0.46837575751241817, -5.63096936425601}, 
   {1.9758314563122872, -28.146434962404214, -2.6748490654881376, 
   44.18947756792632, -5.792456035819909, 87.9221167653501}, 
   {-6.158775071557844, 72.10801861057867, 0.46837575751241817, 
   -5.792456035819909, 13.166557081904575, -158.51767331064946}, 
   {71.72920782541723, -1159.209136414739, -5.63096936425601, 
   87.9221167653501, -158.51767331064946, 2647.484734024065}}, 
   125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S*(1.9871150408644032*f10 + 
      1.9871150408644032*f11*\[Eta] + 1.9871150408644032*
       (20.25405060758101 - 20.25405060758101*f10 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(4.892302650097055*f20 + 4.892302650097055*f21*
       \[Eta] + 4.892302650097055*(20.25405060758101 - 
        20.25405060758101*f20 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
      1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
        4.5004500450045*f31)*\[Eta]^2), 11.619982000089287, {}, {}, 
   {-8.394621830348399, -4.012800543949993, -1.7077207739168188, 
   -0.5945080090859847, -0.3824518384691089, -0.685859521826643, 
   -1.1479779825492926, -1.3989025120712313, -1.0884521289125217, 
   2.10907449325623, 4.833228108591172, 7.379174392071604, 8.158417898808466, 
   4.780448573781882, -4.852256816822575, -18.066504289977203, 
   -12.698099247960641, 11.742084215576469, 6.711082763135124, 
   -1.0893098528388947, 0.21323493234483237, 24.84427580006384, 
   3.903514386304252, 4.300067022266447, 3.456917375214701, 
   3.216542773649607, 2.775739730673621, 2.3198969139316574, 
   1.5114816310319412, 1.7208340939718738, 1.38822868987846, 
   0.08873135428004275, -0.3105709936673833, -0.23802213788070503, 
   0.641138228116958, 1.6767083102734688, 6.334796179914207, 
   10.445858453236028, 3.7925475586991553, 1.9896060697967215, 
   0.7651418431386503, 2.0177121251478667, 1.9664385222384908, 
   1.2775898414585356, 4.529229065237956, -4.449940783247669, 
   -1.7627343442276953, 4.370913304686212, 0.8993758764665643, 
   1.9103909956683935, 1.6285512242051539, -0.033751971490801225, 
   2.47657270636671, 1.2508909449987016, -0.13943434954168765, 
   1.0450564198010568, 3.3694634243021824, 0.34080778199867723, 
   1.2310215771148023, 0.7788446935661568, 2.0423515961102794, 
   0.5978857691923167, 0.8107214994449237, 1.1636320299132308, 
   -0.6040611395735596, 0.39464472923708627, 0.2972774723631346, 
   -0.7269215977508452, -0.46876482933998886, -0.6582159791162212, 
   -1.0878856182157506, 0.38971554080649184, -8.595000828906564, 
   -1.026776907780686, -0.9248173004394857, -1.0293906783134616, 
   -1.238431031109485, -1.4078838226369044, 0.16610963524215094, 
   -1.82950094466446, -0.7299733753271767, -1.6223873921527456, 
   -1.7345204089608615, -1.3572515543859254, -0.982723401827684, 
   0.894141421234167, -0.12011452008448487, 0.19214261700176394, 
   0.11616648540280039, 0.5611311464542723, -6.282183774905434, 
   1.7775289258307794, 0.4150911303744351, 0.4332753314153024, 
   1.9903597065057284, 0.32761128889205793, 2.363701143189587, 
   -0.1431934757702038, 0.3466954843053145, -1.4249549778014625, 
   -6.909788394465863, -0.5293235131367737, -0.011535498786088283, 
   0.1530665793246726, -0.45604765330256214, 0.11416634246484136, 
   0.685282331767894, 0.6855690038289595, -1.2108115633559464, 
   -0.29303185073331406, -2.4010285651345384, -1.9501964799519556, 
   0.14006683786237772, -2.371010114488172, -3.440310250399534, 
   -2.574673979741874, -1.8706968904712085, -2.114509973911254, 
   -2.1139297941688255, -2.103448203026119, -2.0931924873559637, 
   -2.6039428611970834, -2.439248808838329, -2.3532399806942976, 
   -2.2573795318219254, -2.6215962441403917, -2.182663119541985, 
   -1.5767454527635891, -0.8864578763214013, -1.471274172569565, 
   -0.8944738112061259, -1.9710874054580927, -2.538236934522274, 
   -2.0222579661779037, -2.9883003238919628, -2.362525936302518, 
   -1.4235849587748817, -0.44719388585531306, -2.106595730095478, 
   -1.8900483844670362, -1.183324590574557, -0.933696260360648, 
   -1.9706606851113975, -1.5149948034409135, -1.2653712880971852, 
   -0.46947151413928623, -1.2386308413758798, -1.0451117436898585, 
   -1.5891847862171744, -1.3319252679216333, -1.1092320272523466, 
   -0.74913382865725, -1.6123625040520437, -0.8519917217729471, 
   -1.2438648171232671, -0.5714352660256736, -0.18325226675824524, 
   -0.15798930059963823, 0.034235851285757235, 0.08898713044072792, 
   -0.9470301247733914, -0.43126140259619206, -0.6815818633606341, 
   -0.13910692014837878, -0.7081219297188, 0.0507241269797305, 
   -0.4368427037065885, -0.2249626792199706, -0.4379274482457731, 
   0.0035574842031564913, -0.1934256265658405, -0.13293505896535862, 
   -0.6526700629287916, -0.22591750581750603, 1.501326737593672, 
   -0.8499801211196427, -1.0200942648623368, -0.7076527033930233, 
   -0.9639860701820453, -0.8194001660169761, -0.9775806205584558, 
   -1.0412083058877215, -0.4460835684894846, -1.1056841273689315, 
   -0.4413387014928958, -0.840114175863846, -0.4935275105792698, 
   -1.220310286128779, -1.0102677582106026, -2.0097425739181745, 
   -1.2988354840049396, -2.0178770521965816, -2.0137997234792238, 
   -1.99491760904084, -0.520529151149276, -2.069700941974588, 
   -2.408228245853252, -0.4959517585766662, -1.4945113016494815, 
   -2.3538726735821456, -1.3931034995816844, -6.123354937678414, 
   6.742738198270672, -1.6686701944845481, -0.02688560109527316, 
   -1.080219126785778, -0.28867408533324124, -0.6200602032190545, 
   -1.0065173596908608, -1.7330484297431212, 0.23795004662315478, 
   -0.6972155970947824, 0.9041276270745584, 0.6447932990631671, 
   1.401756280792597, 2.198754264617037, 6.9129560520941595, 
   8.092816546173253, 1.190948290360211, 0.16858084550585772, 
   0.07504138140166106, 0.16282252010250886, 0.23648053162241922, 
   -0.15723531966159499, 1.0228644549129058, 0.3088791170116565, 
   1.1788877610752024, 1.6401064044648592, 0.7183814684267418, 
   1.1991332322595554, 0.7421931318967836, 2.6260256223540637, 
   0.15320171964231122, 0.8492303804778203, -0.3251739521156196, 
   0.19919031768449713, -5.779426545195747, -3.2305431958739064, 
   0.013309405520885775, -0.012512720613358397, 0.8975708115899579, 
   0.0663799339599791, -0.710557921453983, 0.2326135902558235, 
   -0.8881353349561323, 0.5087637414608253, 0.33682090443335255, 
   0.10532375658749515, 0.685395302730285, 0.43423189914210525, 
   12.560675243565584, -0.2334488993069499, 0.10268926436401671, 
   -0.021828513093169022, 0.3039842154139478, -0.6850050238213043, 
   0.07788924854912693, -1.0034178361993327, 0.12296740419515118, 
   -0.3588240107360434, -0.6776224554564578, -0.14859065206383093, 
   -0.8457792443891776, -0.196203139060799, 0.2874337435546295, 
   -0.20372396418633798, -0.36481000015191967, -0.3106526156589098, 
   -0.2474011373783469, 0.1384887490271467, 0.18999922910552414, 
   0.09282320765032637, -0.09779508301426176, 0.6003000759701536, 
   -0.043726121616145974, -0.033993963905231794, -2.7085436552315514, 
   -1.4682094109621175, 0.5633880448494892, 0.8198688767133717, 
   1.8747211357267588, 0.3124602048255838, 2.413226616465181, 
   -1.907600386258764, 0.456392610898547, 13.810656648545319, 
   1.2436341887864728, 10.72933371037334, 0.4176918490757089, 
   0.48184875833567276, 0.650084182575938, 0.8566288344773056, 
   -0.06843990854622461, 0.12912784805075717, 3.3353191149781196, 
   -0.21194798074247956, 3.282154151218492, -0.27860581080540214, 
   -0.5646001772870477, -0.04572257091922438, 0.11307411117923039, 
   10.279556470633906, 2.821960722341373, 0.08302638553732322, 
   -4.175947930227721, 2.556933062560347, 1.5518519797601584, 
   0.6987541867092659, 0.7593253821396502, 1.5235382140308502, 
   -0.3726266525495703, 2.2214858965389794, 3.710614532228192, 
   -3.882711233752616, 2.5938469794627963, 0.926410384711744, 
   1.543468868553191, 0.508971177695912, 0.4947447712047506, 
   0.8563040603185073, -0.5303330294027546, -0.8350699402108148, 
   -2.8815740568361434, -1.184660978134616, -2.6029970699069054, 
   -0.46439109905850273, -0.247748031719766, -0.3319600794930011, 
   -0.23320555722784775, 3.42486157527901, 0.5171752370474678, 
   0.22179498891864569, 1.9955761316641656, 4.323417727975539, 
   0.666410931360133, 0.9370515694158712, -0.9598796304135249, 
   1.4933667258728747, -1.016891534836759, -0.9013155291404473, 
   -0.8430384886314641, 7.106449223565505, 1.9143552705313596, 
   6.137997395454931, 0.6376290226230594, 8.297876546960651, 
   5.311231194527409, 0.9896300161281033, 3.4123832123805187, 
   0.35708529706334957, 0.31015694686948336, 0.222020937155321, 
   1.8557363601712495, 0.09259818061627811, -0.8749973114540808, 
   0.15283083031818023, -1.266623507411623, -1.2640551968138425, 
   -0.4488917323892565, -0.05778474817088863, -0.7956554500469792, 
   -0.6312849465912223, -0.9843094997718254, -0.6098095978841229, 
   -0.6347554475091783, -0.8793509479019121, 11.430807707142776, 
   3.9458409462781674, -0.7820335714632165, -1.6023471388189137, 
   -5.087138410350235, 12.972845959108781, -1.5138068853207187, 
   -1.3260695464605305, 0.3109117281401268, -1.0811861324468737, 
   9.23644798373607, 0.46259264010950574, 0.236208729538248, 
   2.090712780654485, 0.2948544007890632, 2.944115541587962, 
   3.2866193573249802, -0.34662129567141164, 1.890964645832355, 
   0.4032864991436327, -2.414333839308256, 0.2739426076464042, 
   7.690506090385497, 1.203283175033448, 2.8821688896919113, 
   1.2974539209312752, 2.0048644225594217, 1.7838341098181445, 
   1.8927973197642132, 1.354033269622505, -4.5435613939489485, 
   -0.5477830807067221, 3.3746510685709836, 2.387852208820732, 
   -0.5340979677857831, 0.27906538609749987, -0.8485847529145758, 
   0.4274905594197662, 1.1687426511789454, 8.386371357807548, 
   0.22893869218751206, 1.6866881846985962, 0.7476332150913549, 
   1.9544412864606784, 7.354163654684271, 1.9193338173326993, 
   2.9384619166171433, 5.229489290400579, 5.483010946729337, 
   4.732200644720706, -7.063215695415693, 4.7086561135388365, 
   5.184888320519349, 4.17551863488643, 2.191713831582092, 
   1.7885190585529926, 1.6961792346960465, 2.6825697871668126, 
   4.71357300379259, 1.2118364474818009, 2.7639492330754365, 
   6.75887324446694, 10.328783092787035, 8.581362028098738, 
   1.181975903253715, 3.059552069451456, 8.904723392573487, 
   2.6660157193041414, 4.761478481478207, 0.41256398446921594, 
   0.6676667077695129, 1.5588293678338232, 1.7714499060402886, 
   2.0150020387727636, 2.1964314754263796, 4.505286810143389, 
   7.295589786239816, 9.236846925261034, 1.988623089766861, 
   2.3757903281198196, 1.8746327327294239, 3.7539370450235765}}}, 
 {{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S^3*(-52.96480642874546 + 
      766.184210874917*\[Eta] - 2335.73959854332*\[Eta]^2) + 
    S^2*(-28.4176156488302 + 419.2340502861667*\[Eta] - 
      1212.0811295169365*\[Eta]^2) + 
    S*(35.80723327360181 - 445.01810804817427*\[Eta] + 
      1317.7873781529868*\[Eta]^2) - 24.49925513226385*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> -24.49925513226385, 
    f10 -> 18.019708238948017, f11 -> -223.95185930180952, 
    f20 -> -5.80863811609579, f21 -> 85.69258287359834, 
    f30 -> -27.03351180416296, f31 -> 391.064393612303}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -24.49925513226385, 16.731706194246815, 
       -1.4642412942134917, 0.14384048905027624}, {f10, 18.019708238948017, 
       1.8614531877210223, 9.680452002668705, 3.173637904467535*^-20}, 
      {f11, -223.95185930180952, 25.09633871304422, -8.923686513101092, 
       1.2177199274127723*^-17}, {f20, -5.80863811609579, 
       0.46389782945657654, -12.521373775126731, 5.469469026820145*^-31}, 
      {f21, 85.69258287359834, 6.64244156794356, 12.900765779732405, 
       1.5699066683003602*^-32}, {f30, -27.03351180416296, 3.623895292192166, 
       -7.459793847357509, 4.647223140519583*^-13}, {f31, 391.064393612303, 
       51.44391835986956, 7.601761414763557, 1.773369490811244*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2378.032230391951, 2378.2867758464968, 2410.870576251271, 
   0.9969638562664577, ScientificForm[3.377704963606426], 
   {16.731706194246815, 1.8614531877210223, 25.09633871304422, 
   0.46389782945657654, 6.64244156794356, 3.623895292192166, 
   51.44391835986956}, {{d10, -1.4642412942134917}, 
    {f30, -7.459793847357509}, {f31, 7.601761414763557}, 
    {f11, -8.923686513101092}, {f10, 9.680452002668705}, 
    {f20, -12.521373775126731}, {f21, 12.900765779732405}}, 7, 
   3.377704963606426, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -24.49925513226385, 16.731706194246815, 
       {-57.383044863587585, 8.38453459905988}}, {f10, 18.019708238948017, 
       1.8614531877210223, {14.361286646488548, 21.678129831407485}}, 
      {f11, -223.95185930180952, 25.09633871304422, {-273.2751450256284, 
        -174.62857357799066}}, {f20, -5.80863811609579, 0.46389782945657654, 
       {-6.720363346240751, -4.8969128859508295}}, {f21, 85.69258287359834, 
       6.64244156794356, {72.63780834630197, 98.74735740089471}}, 
      {f30, -27.03351180416296, 3.623895292192166, {-34.1557627816369, 
        -19.91126082668902}}, {f31, 391.064393612303, 51.44391835986956, 
       {289.95868600174174, 492.1701012228642}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{279.9499921705972, 0.3528348307702907, 
   -49.5198182968082, -0.09873501664124107, 3.6130482556604155, 
   -0.11861367911849054, 40.38772324031845}, {0.35283483077029104, 
   3.4650079700767553, -39.7631440301932, -0.15571263023772006, 
   1.97528443357142, -6.143025322538136, 71.59493726085252}, 
   {-49.51981829680821, -39.7631440301932, 629.8262167998419, 
   1.8903033891253653, -28.712878459153192, 71.9428488236242, 
   -1163.360676228857}, {-0.09873501664124107, -0.15571263023772006, 
   1.8903033891253653, 0.215201196174523, -2.669218062667145, 
   0.46720845129759303, -5.6306769496592795}, {3.6130482556604155, 
   1.97528443357142, -28.712878459153192, -2.6692180626671447, 
   44.1220299835445, -5.779033300390802, 88.21638652425538}, 
   {-0.11861367911849054, -6.1430253225381355, 71.94284882362419, 
   0.46720845129759303, -5.779033300390802, 13.132617088772543, 
   -158.12556263517894}, {40.38772324031845, 71.5949372608525, 
   -1163.3606762288568, -5.6306769496592795, 88.21638652425538, 
   -158.12556263517897, 2646.476736216925}}, 125.14406491249947 - 
    2804.2102789014507*\[Eta] + 54568.05992501175*\[Eta]^2 - 
    560540.359212911*\[Eta]^3 + 3.111436316251264*^6*\[Eta]^4 - 
    8.824893943746094*^6*\[Eta]^5 + 1.000862925963675*^7*\[Eta]^6 + 
    S*(1.9871150408644032*f10 + 1.9871150408644032*f11*\[Eta] + 
      1.9871150408644032*(20.25405060758101 - 20.25405060758101*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(4.892302650097055*f20 + 4.892302650097055*f21*\[Eta] + 
      4.892302650097055*(20.25405060758101 - 20.25405060758101*f20 - 
        4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
      1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
        4.5004500450045*f31)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2), 11.589984326269452, {}, {}, {-8.450433136574489, 
   -4.057797195350929, -1.743245356176459, -0.6218220067284221, 
   -0.402735634858729, -0.7002123991680378, -1.1574181218873605, 
   -1.4043669932911342, -1.0907969307396286, 2.1107255186774267, 
   4.8359174841873624, 7.382370543756366, 8.161670353655083, 
   4.78338796002339, -4.849918769793362, -18.064974751607835, 
   -12.69750428653883, 11.804113394001277, 6.786260320571593, 
   -1.1582175593718347, 0.1443272258118924, 24.807379890175525, 
   3.898192548317823, 4.473349051739312, 3.6417851675732535, 
   3.108475698493983, 2.795445647960264, 2.5417385870005305, 
   1.595832155467896, 1.8051846184078286, 1.4658291509634083, 
   0.2204248249787284, -0.3586993664836271, -0.14832750744410816, 
   0.4398700230052697, 1.7190476081775898, 6.359511064476919, 
   10.345858072883601, 3.915045019340667, 1.9133246275238065, 
   0.9653550649058928, 2.240577306716503, 2.0319598780796326, 
   1.3449269317267962, 4.596566155506217, -4.5007180958639665, 
   -1.8135116568439926, 4.342651448561966, 0.8505539221849574, 
   1.905434600525389, 1.7062057421191597, 0.056164536177860214, 
   2.576494609079532, 1.488656739353516, 0.06692198409646721, 
   0.8654661354082691, 3.4119601357435556, 0.09969819611050212, 
   1.0407596225595057, 0.9644986270381466, 2.0382810327108416, 
   0.7600877204827086, 0.6982137989771786, 1.0511243294454857, 
   -0.5900271937153434, 0.40594115453386337, 0.26350794352721607, 
   -1.0033978872883438, -0.5755498886721, -0.6525648912602833, 
   -0.7875059323022242, 0.7218861430222603, -9.067176850473714, 
   -0.8646949510756201, -0.9099117735883908, -1.1627500557812596, 
   -1.5207523683099566, -1.839465789735101, 0.3340299265907447, 
   -1.6767391626484596, -0.9654256497020981, -1.3354566484599104, 
   -1.5643580375596855, -1.3827870424631783, -1.3224010677724891, 
   0.9815435672109345, 0.19737191086025518, 0.3510691878310581, 
   -0.0427059081477239, 0.2438608831897966, -6.620090459858261, 
   1.6962428866860648, 0.7649979334466934, 0.47268020279133793, 
   1.8363184615413388, 0.057843793609634986, 2.6182001170408853, 
   -0.0038745094138334935, 0.2183981296166735, -1.5378303076638815, 
   -6.428705180444666, -0.4852299836905729, -0.34388415283598306, 
   0.22789402175985174, -0.07597125734977794, 0.23491232254684746, 
   0.9919346616915163, 0.9922213337525818, -1.418669628294765, 
   -0.06659004832670234, -2.509566738608953, -2.4952587121221654, 
   0.3991013764745617, -2.2691117896611104, -3.6957550285762295, 
   -3.1473517367203954, -2.4433746474497298, -2.0446980646608495, 
   -2.044117884918421, -2.0336362937757144, -2.0233805781055594, 
   -2.493860862367228, -2.3291668100084735, -2.3306465034206667, 
   -2.2347860545482945, -2.7747131571983914, -2.3357800325999847, 
   -1.9064875414954372, -1.2161999650532493, -1.8896482645357082, 
   -1.312847903172269, -1.8701785250681269, -2.437770700164208, 
   -1.9217917318198374, -3.109344138090421, -2.483569750500976, 
   -1.54462877297334, -0.7913539192986718, -1.9307281354028305, 
   -1.7141807897743888, -1.5459659397069458, -1.2963376094930368, 
   -1.9026510651219724, -1.4469851834514884, -1.3327170833252353, 
   -0.5368173093673363, -1.4415595249399757, -1.2480404272539545, 
   -1.26607434638629, -1.008814828090749, -1.5458128975639056, 
   -1.185714698968809, -1.339826185350546, -0.5794554030714494, 
   -1.1076105183851155, -0.435180967287522, -0.3194469449782673, 
   -0.2941839788196603, -0.2380619853437338, -0.1833107061887631, 
   -0.509901054401837, 0.005867667775362406, -0.998054403733704, 
   -0.4555794605214487, -0.5013775330041312, 0.2574685236943992, 
   -0.36466764652232087, -0.15278762203570295, -0.4999750164374177, 
   -0.058490083988488095, 0.1751777743643288, 0.23566834196481068, 
   -0.8168520360978277, -0.3900994789865422, 1.8560859742329967, 
   -0.4956628796929863, -0.8856358341190003, -0.5731942726496868, 
   -1.047897673385819, -0.9033117692207497, -1.0619282459547321, 
   -0.607571361319458, -0.01244662392122109, -0.7593807836433939, 
   -0.09503535776735816, -0.6676802149810896, -0.3210935496965135, 
   -1.220618938682719, -1.0105764107645427, -2.095976365557135, 
   -1.3850692756439003, -2.05614970743693, -2.052072378719572, 
   -2.0331902642811883, 0.07346026405099337, -2.12374850086087, 
   -2.4629365405689896, -0.2114494476311961, -1.77647220559777, 
   -2.1108781024917107, -1.889791084704143, -6.387228864465328, 
   6.392178127215288, -1.6402563078086132, 0.05636631361619493, 
   -1.3278859361537343, 0.3613097898902424, -0.5029461781947475, 
   -1.1564092444233438, -1.7710681030584965, -0.3217212986432969, 
   -0.709155858034137, 1.2853009570137601, 0.6082944531774501, 
   0.7075728338136287, 1.5045708176380685, 6.2268398154228635, 
   7.406700309501957, 0.5451681052281856, 0.0879087424282261, 
   -0.16697492782986956, -0.07919378912902175, -0.005535777609111392, 
   -0.6412679381246562, 0.5388318364498446, -0.09448139837422787, 
   0.6863845717896311, 1.1476032151792879, 0.5973733138109765, 
   1.07812507764379, 0.5001768226654804, 2.3840093131227604, 
   0.23387382271926072, 0.6072140712460623, -0.03435102052253569, 
   0.49001324927758105, -5.4361667466025665, -2.8876867577967005, 
   0.3359978178291385, 0.22950358861794484, 1.1395871208212611, 
   0.22772414011433284, -0.5895497668386724, 0.35362174487113407, 
   -1.009143489572125, 0.3877555868448326, 0.17547669827877144, 
   -0.13669255264403546, 0.4433789934987544, 0.11154348683339776, 
   12.217415444972175, -0.5242718309002612, -0.1881336672292946, 
   0.22018779613813422, 0.22331211233677095, -0.44298871459045586, 
   0.3199055577799754, -0.8824096815840221, 0.24397555881046173, 
   0.13367917854952793, -0.18552262668595176, 0.17409776024464918, 
   -0.442418729003748, 0.2878294794015801, 0.7714663620170086, 
   0.19963655119909163, -0.12279369092061643, -0.06863630642760654, 
   -0.005384828147043663, 0.8326721960054329, 0.883779315568745, 
   0.16086906463806372, 0.17442407527869364, 0.39023554337222777, 
   0.5470971164093044, 0.0294281152541771, -3.061021612865943, 
   -1.4932572095244723, 0.4767617992176838, 0.6389199599457243, 
   1.411757966627647, 0.34677085338648794, 1.892870820496455, 
   -2.301735881285822, 0.5661903131724557, 13.431019057115918, 
   0.8893490489087981, 11.017405559013696, 0.6887819540061173, 
   0.6173178237543198, 0.514397084092252, 0.5846665972835581, 
   0.2857973728498564, -0.06275855168746602, 3.1672054237596967, 
   -0.3273346944924924, 3.6749769184082197, 0.24028234259048986, 
   -0.6083924427571219, 0.41151167215366513, 0.2825954526192618, 
   10.611626975658965, 2.2486187107115256, 0.37837611531494986, 
   -3.9256003345096815, 2.215501618009057, 1.3370716683411956, 
   0.7044166198229505, 0.7047643589858126, 1.335338783181669, 
   -0.5648513116361755, 2.029261237452374, 3.5183898731415866, 
   -4.194495809108503, 2.2818262208572833, 1.0400283555586611, 
   1.2775409032080915, 0.697079161000147, 0.4003850526958104, 
   0.6654456492178724, -0.18690095698934783, -0.5249694689853186, 
   -2.6947884761555088, -0.9978753974539813, -2.5472204033342223, 
   -0.044257944683749884, -0.2489279230903776, 0.05904971822769767, 
   0.04960838147917457, 3.4410635829899547, 0.5496802806944743, 
   0.254252106243257, 2.0837428273016485, 3.9795365605482402, 
   0.5757440509969456, 0.830936023650338, -0.5399158394179722, 
   1.4068771928168644, -0.707498334389129, -0.8032006301536967, 
   -0.6894241007553319, 6.8225345086898415, 1.7408933074711967, 
   5.867940831521082, 0.5632006154282863, 8.053001099275662, 
   5.126550823351863, 1.0021055469192106, 3.2858041416025117, 
   0.4233409764474345, 0.34196622096305873, 0.18862804929722188, 
   1.7831462257290696, 0.21682801106271654, -0.7237884665314596, 
   0.16780712456966285, -1.0219377192274806, -1.0011704639773598, 
   -0.3024163584136659, -0.03287306012771296, -0.6772895975136635, 
   -0.5025815444155342, -0.8639297750792139, -0.48942987319151143, 
   -0.516769492217918, -0.7429481315862176, 11.24617736161872, 
   3.9865185028911583, -0.654128652990039, -1.4437074278216642, 
   -4.9644204150936275, 13.241732192922427, -1.4324087988434258, 
   -1.1575659934592295, 0.28540695230049096, -0.9092084728872578, 
   9.199242026940738, 0.4289929612996275, 0.18580538289097603, 
   2.040309434007213, 0.17527763552516262, 2.8245387763240615, 
   3.192978092267367, -0.3970246423186836, 1.840561299185083, 
   0.4032864991445422, -2.535777307074568, 0.15105430847052048, 
   7.567617791209614, 1.2032831750343576, 2.7727635103833563, 
   1.223902374676527, 1.9544610759121497, 1.758370319838832, 
   1.9175182193139335, 1.3713689110018095, -4.6436891670382465, 
   -0.6479108537960201, 3.2673548207712884, 2.3440588680036853, 
   -0.6362411857717234, 0.17692216811155959, -0.922136299169324, 
   0.35393901316501797, 1.0951911049241971, 8.3240907964896, 
   0.19086039947524114, 1.7114090842483165, 0.7840400043342015, 
   1.990848075703525, 7.411801150804877, 1.9861993497024741, 
   3.005327448986918, 5.316588977143965, 5.570110633472723, 
   4.816331702703792, -6.984687728349854, 4.7957558002822225, 
   5.271988007262735, 4.256966965768697, 2.139858451067994, 
   1.7630552685736802, 1.7209001342457668, 2.7300015720884403, 
   4.804406122306773, 1.2118364474827104, 2.763949233076346, 
   6.845359912485492, 10.415269760805586, 8.671716028852188, 
   1.1819759032546244, 3.0595520694523657, 8.993648269932237, 
   2.6997875256361112, 4.846780000240415, 0.41243745754991323, 
   0.6676667077704224, 1.5588293678347327, 1.7714499060411981, 
   2.0624338236943913, 2.2438632603480073, 4.587041828293422, 
   7.38842249595973, 9.329679634980948, 1.9886230897677706, 
   2.375790328120729, 1.9220645176510516, 3.801368829945204}}}, 
 {{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S^3*(-52.904906689750625 + 
      765.9549590665159*\[Eta] - 2335.9210745768664*\[Eta]^2) + 
    S^2*(-28.303787398060724 + 413.4675798511948*\[Eta] - 
      1188.4349005400074*\[Eta]^2) + 
    S*(35.76086180884843 - 444.74363379314843*\[Eta] + 
      1317.491330473466*\[Eta]^2) - 22.45830705249533*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 99.45416486183714*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> -22.45830705249533, 
    d20 -> 99.45416486183714, f10 -> 17.99637216438778, 
    f11 -> -223.81373229387017, f20 -> -5.785371311298418, 
    f21 -> 84.51390059504848, f30 -> -27.002938666822004, 
    f31 -> 390.94738230070925}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -22.45830705249533, 16.759261799512508, 
       -1.3400534773642951, 0.18091955666646775}, {d20, 99.45416486183714, 
       64.92357484699504, 1.5318651983693152, 0.12627434766630197}, 
      {f10, 17.99637216438778, 1.8586800984006595, 9.682339731228165, 
       3.153723450864222*^-20}, {f11, -223.81373229387017, 25.05827213995818, 
       -8.931730449881039, 1.152746425980311*^-17}, {f20, -5.785371311298418, 
       0.4634401397851058, -12.483535228478607, 7.938586277359443*^-31}, 
      {f21, 84.51390059504848, 6.67680714214587, 12.657831624575937, 
       1.5677640162585493*^-31}, {f30, -27.002938666822004, 
       3.6184301188689023, -7.462611624309314, 4.575941287419953*^-13}, 
      {f31, 390.94738230070925, 51.365611552095466, 7.611072281388238, 
       1.670335240534585*^-13}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2377.666328985766, 
   2377.994347209001, 2414.609468077501, 0.9969799627496163, 
   ScientificForm[3.3687338318593794], {16.759261799512508, 
   64.92357484699504, 1.8586800984006595, 25.05827213995818, 
   0.4634401397851058, 6.67680714214587, 3.6184301188689023, 
   51.365611552095466}, {{d10, -1.3400534773642951}, 
    {d20, 1.5318651983693152}, {f30, -7.462611624309314}, 
    {f31, 7.611072281388238}, {f11, -8.931730449881039}, 
    {f10, 9.682339731228165}, {f20, -12.483535228478607}, 
    {f21, 12.657831624575937}}, 8, 3.3687338318593794, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -22.45830705249533, 16.759261799512508, {-55.39645941195851, 
        10.479845306967853}}, {d20, 99.45416486183714, 64.92357484699504, 
       {-28.14468916964158, 227.05301889331588}}, {f10, 17.99637216438778, 
       1.8586800984006595, {14.343377837966806, 21.649366490808752}}, 
      {f11, -223.81373229387017, 25.05827213995818, {-273.06251159480826, 
        -174.5649529929321}}, {f20, -5.785371311298418, 0.4634401397851058, 
       {-6.69620271403817, -4.874539908558665}}, {f21, 84.51390059504848, 
       6.67680714214587, {71.39150334667148, 97.63629784342548}}, 
      {f30, -27.002938666822004, 3.6184301188689023, {-34.11449310061223, 
        -19.891384233031776}}, {f31, 390.94738230070925, 51.365611552095466, 
       {289.9949442053072, 491.8998203961113}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{280.8728560645992, 86.49954679871874, 
   0.3314643319497718, -49.24893291570324, -0.07819830651735947, 
   2.576898794859717, -0.09166182315392468, 40.16300340966511}, 
   {86.49954679871874, 4215.070570913366, -0.9890304871209243, 
   5.854104622201567, 0.9860946931367998, -49.954961581291485, 
   1.295751984297416, -4.959178297348888}, {0.3314643319497718, 
   -0.9890304871209239, 3.4546917081906856, -39.64346893619163, 
   -0.15546998174739526, 1.9809926931082387, -6.124628492171789, 
   71.37814843663287}, {-49.24893291570324, 5.854104622201567, 
   -39.643468936191624, 627.9170026402043, 1.885918383022463, 
   -28.694849447293414, 71.7256368490297, -1159.8260101097717}, 
   {-0.07819830651735947, 0.9860946931367998, -0.15546998174739526, 
   1.8859183830224633, 0.21477676316403835, -2.672779025365799, 
   0.4660892895056818, -5.614695970503435}, {2.576898794859717, 
   -49.95496158129147, 1.9809926931082387, -28.694849447293414, 
   -2.672779025365799, 44.5797536134101, -5.776797134183383, 
   88.00660808855307}, {-0.09166182315392532, 1.295751984297416, 
   -6.124628492171789, 71.7256368490297, 0.4660892895056818, 
   -5.776797134183382, 13.093036525137617, -157.6457143483951}, 
   {40.163003409665095, -4.959178297348883, 71.37814843663286, 
   -1159.8260101097717, -5.614695970503435, 88.00660808855307, 
   -157.6457143483951, 2638.426050120763}}, 125.14406491249947 - 
    2804.2102789014507*\[Eta] + 54568.05992501175*\[Eta]^2 - 
    560540.359212911*\[Eta]^3 + 3.111436316251264*^6*\[Eta]^4 - 
    8.824893943746094*^6*\[Eta]^5 + 1.000862925963675*^7*\[Eta]^6 + 
    S*(1.9871150408644032*f10 + 1.9871150408644032*f11*\[Eta] + 
      1.9871150408644032*(20.25405060758101 - 20.25405060758101*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(4.892302650097055*f20 + 4.892302650097055*f21*\[Eta] + 
      4.892302650097055*(20.25405060758101 - 20.25405060758101*f20 - 
        4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
      1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
        4.5004500450045*f31)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 11.554701586821503, {}, {}, {-8.517399732403845, 
   -4.118464703571419, -1.7965059432089703, -0.6669203056783459, 
   -0.4392687455159603, -0.7281298880069755, -1.1770220220669216, 
   -1.4163118046547396, -1.096089619815217, 2.1143063078560544, 
   4.841014695963182, 7.386567344863394, 8.162197444142834, 
   4.777123573256901, -4.866448867133613, -18.095597259525817, 
   -12.746398371723075, 11.871553245859388, 6.794323526369368, 
   -1.1332325336950504, 0.16931225148867668, 24.87211033157088, 
   4.033522920275338, 4.638934024034683, 3.7862943411743544, 
   3.0772184078892977, 2.858460023397022, 2.615025832640164, 
   1.632812413033406, 1.8421648759733387, 1.488154478480979, 
   0.15516411558308363, -0.3528272549968463, -0.22284359146588884, 
   0.4990593380595669, 1.69786998214974, 6.439127473870201, 
   10.505551283127161, 4.05423999962764, 1.8528782228874405, 
   0.9351342924217718, 2.318692481756017, 2.0836463347646372, 
   1.3667593428014086, 4.618398566580829, -4.4818820978010905, 
   -1.7946756587811166, 4.382468912436323, 0.8126821070593309, 
   1.9817436993612318, 1.798363273327908, 0.042319886381122274, 
   2.550685936015043, 1.5834619415606426, -0.028401652202532546, 
   0.7616948867006528, 3.4881102614004362, 0.06048478895667131, 
   1.1481725642207437, 0.7872244608360646, 2.1317413563686785, 
   0.9120998592850711, 0.7546914914133538, 1.107602021881661, 
   -0.571928059366968, 0.40575507945683853, 0.3146363894983608, 
   -1.2584568006655985, -0.4389830795246894, -0.5589237847724746, 
   -0.8493201232931256, 0.4057938612376404, -9.606314152037129, 
   -0.7329856342480241, -0.8129060010561489, -1.178378121870594, 
   -1.7269564674831486, -2.3134210817842984, 0.4487881381629677, 
   -1.6285687677678027, -1.1417258109060242, -1.3532287786086101, 
   -1.5392492894124814, -1.3833041345257868, -1.6173083049881711, 
   0.9920416518755815, 0.016266801884881943, 0.2992994164389984, 
   -0.06892478616865105, 0.1137907935782323, -6.769410818109094, 
   1.7111777466485023, 0.4007620800915106, 0.45265717918687187, 
   1.8733587121760138, 0.07061192160128371, 2.3848661088611323, 
   -0.09994095386727508, 0.271959513244326, -1.4236920175923728, 
   -7.003474461526196, -0.4151106616533866, -0.5091369657371843, 
   0.1883673488064801, -0.4333618403809396, 0.16847672853788254, 
   0.709387916206424, 0.7096745882674895, -1.3775014228864393, 
   -0.2338515109440209, -2.4252343944147583, -3.1588457461056123, 
   0.2032311358269112, -2.168837282325967, -3.8218062427181962, 
   -3.8663683117722485, -3.162391222501583, -1.9798112137948465, 
   -1.9792310340524182, -1.9687494429097114, -1.9584937272395564, 
   -2.445788582921466, -2.2810945305627115, -2.2918356991832525, 
   -2.1959752503108803, -2.832725039917193, -2.3937919153187863, 
   -2.165725131092586, -1.475437554650398, -2.288651104243627, 
   -1.7118507428801877, -1.8375013285589148, -2.4050718196872367, 
   -1.8890928513428662, -3.1472311583531223, -2.5214567707636775, 
   -1.5825157932360412, -1.0629490972225426, -1.9284638161971657, 
   -1.711916470568724, -1.8269444213963766, -1.5773160911824675, 
   -1.8917147607050424, -1.4360488790345585, -1.3427635967027527, 
   -0.5468638227448537, -1.5313309148600638, -1.3378118171740425, 
   -1.3839710109655243, -1.1267114926699833, -1.888652897900613, 
   -1.5285546993055164, -1.4791832997373717, -0.7188125174582751, 
   -1.1479112195192442, -0.47548166842165074, -0.3379036626338916, 
   -0.3126406964752846, -0.33373454611609077, -0.2789832669611201, 
   -0.9282895632892973, -0.41252084111209797, -1.0719308699377734, 
   -0.5294559267255181, -0.6319400186649773, 0.12690603803355316, 
   -0.39378415249683485, -0.18190412801021694, -0.4864183215571529, 
   -0.04493338910822331, -0.17493239779105352, -0.11444183019057164, 
   -0.7973333428067804, -0.3705807856954948, 1.515642608876476, 
   -0.8354042022685917, -0.9565349787231412, -0.6440934172538277, 
   -1.0125883120078356, -0.8680024078427664, -1.0265693333051331, 
   -1.089904023935162, -0.49477928653692516, -1.087688738029442, 
   -0.42334331215340626, -0.7663204096705272, -0.419733744385951, 
   -1.194103620561748, -0.9840610926435716, -2.046076647814175, 
   -1.3351695579009402, -1.9980244085522827, -1.9939470798349248, 
   -1.975064965396541, -0.7557806582994431, -2.027445570141481, 
   -2.3913712504369755, -0.44649365660654894, -1.9655273927568828, 
   -2.1368852749288294, -2.4143576195389187, -6.531308402470472, 
   6.206571219844477, -1.5939888757027347, 0.029788424856747042, 
   -1.4463531226560917, -0.6008076331497705, -0.5310332915446452, 
   -1.1620522659006838, -1.7451396473751402, -0.9554319702351677, 
   -0.7017798234707016, 0.9304893030491712, 0.6100328123748113, 
   -0.31222615488673, 0.48477182893770987, 5.231269818086048, 
   6.411130312165142, -0.3336229860281037, 0.08007575342776363, 
   -0.27779490959483155, -0.19001377089398375, -0.11635575937407339, 
   -1.1248709459414385, 0.05522882863306222, -0.42471639258610594, 
   0.18498935242132575, 0.6462079958109825, 0.5747087034644665, 
   1.05546046729728, 0.38935684090051836, 2.2731893313577984, 
   0.21259980679928958, 0.4963940894811003, -0.24771615335725983, 
   0.2766481164428569, -5.728254057255981, -3.179121578190461, 
   0.07625972462437858, 0.07836052609559374, 0.98844405829891, 
   0.15606910335350221, -0.6323759175641044, 0.3107955941457021, 
   -1.031808099918635, 0.36509097649832256, 0.13070371535650338, 
   -0.24751253440899745, 0.33255901173379243, -0.09443049869469178, 
   11.98251970385968, -0.6891820616910991, -0.3530438980201325, 
   0.06904473361555574, 0.21547912333585373, -0.594131777112807, 
   0.16876249525762432, -0.9252358323092267, 0.20114940808525716, 
   -0.4497735101604121, -0.7680535853407946, -0.08564033296011075, 
   -0.8398588578113504, -0.2764196899302078, 0.20721719268522065, 
   -0.19780357760873812, -0.27393675344296753, -0.21977936894995764, 
   -0.15652789066939476, -0.302786829334309, -0.25039414215461875, 
   0.14501111732602112, -0.014592045798053732, 0.30460383809645464, 
   -0.30327479729862716, 0.003548868072357436, -3.3171796632361747, 
   -1.4993571113382131, 0.4617463601578038, 0.5742324226187066, 
   0.9521725752881594, 0.30818558927740014, 1.2731050418083214, 
   -2.643404735355034, 0.48943867834782395, 13.084264230447616, 
   0.582877628197366, 10.74746506762881, 0.44827865379670584, 
   0.5512964515214662, 0.47197431174254234, 0.3913933191624892, 
   -0.08017332242889097, -0.17172111175045757, 3.0782176880220504, 
   -0.3808150112290605, 3.2701671946081206, -0.4635115185806171, 
   -0.6351600410991978, -0.12017986969203776, 0.19452063826952326, 
   10.324632422143623, 1.491301052014478, 0.09810001714163263, 
   -4.10051586912391, 1.893908368517259, 1.2439447906342593, 
   0.6485595436697622, 0.6523983933202544, 1.2585677194224445, 
   -0.6322327330381086, 1.9618798160504411, 3.4510084517396535, 
   -4.448406212118016, 2.0273999837379506, 0.9139625995105689, 
   1.0247590634082826, 0.49724010587533485, 0.3641111867223117, 
   0.5021854528858967, -0.6112353099711072, -0.8267204502440109, 
   -2.786915418208764, -1.0900023395072367, -2.5707232279332857, 
   -0.6191367494093356, -0.2954492063336147, -0.3827850789448348, 
   -0.173781712396476, 3.360602811347917, 0.5424333850387484, 
   0.20120663814600448, 2.055184942154483, 3.5639318189901132, 
   0.5001490335644121, 0.7529223248675407, -1.2637660823352235, 
   1.2917709231223853, -1.1589445412005261, -0.8365684249633887, 
   -0.8407479646380125, 6.5395510300731985, 1.665289736392424, 
   5.630867839584425, 0.4931405110032756, 7.745490274995518, 
   4.902315462405568, 0.909825958665806, 3.1276406707070237, 
   0.2935818045821179, 0.30704629696128904, 0.16380554165061767, 
   1.6739356710027096, 0.032122160320795956, -0.8535746494248997, 
   0.10548387813514637, -1.3685998159157862, -1.2731493820078867, 
   -0.3892692566137157, -0.08814165552848863, -0.7781676140766649, 
   -0.6385210460020971, -0.9630884628709282, -0.5885885609832258, 
   -0.6138009567916924, -0.8738926786345473, 11.163525221339114, 
   3.860661181354317, -0.7695142095353731, -1.5955133394945733, 
   -5.043273578741719, 12.817081020938986, -1.4565841721441757, 
   -1.2625037052353036, 0.2849173607037301, -1.126249162496606, 
   9.196528241066062, 0.3856308340882606, 0.18048016485272456, 
   2.0349842159689615, 0.12159694335059612, 2.770858084149495, 
   3.1698993976146994, -0.4023498603569351, 1.8352360811468316, 
   0.4032864991445422, -2.5955747418402098, 0.07712309021781039, 
   7.4936865729569035, 1.2032831750343576, 2.736016148478484, 
   1.2112802170486248, 1.9491358578738982, 1.7572349767460764, 
   1.915651563344909, 1.3703866136611396, -4.671514368814314, 
   -0.6757360555720879, 3.2329385724169697, 2.3401689257798353, 
   -0.6657494144728844, 0.1474139394103986, -0.9347584567972262, 
   0.34131685553711577, 1.082568947296295, 8.315508775036506, 
   0.18801521869045246, 1.709542428279292, 0.7801306872297573, 
   1.9869387585990808, 7.401620678122526, 1.9718035157752638, 
   2.990931615059708, 5.285306724846123, 5.538828381174881, 
   4.788867583782121, -7.006737864904153, 4.76447354798438, 
   5.2407057549648925, 4.232311856485012, 2.1341835593138967, 
   1.7619199254809246, 1.7190334782767422, 2.7233187938800256, 
   4.766103507669413, 1.2118364474827104, 2.763949233076346, 
   6.772193176715064, 10.342103025035158, 8.607043425667598, 
   1.1819759032546244, 3.0595520694523657, 8.92542441442265, 
   2.6964129713342118, 4.81792039608672, 0.4124392920834907, 
   0.6676667077704224, 1.5588293678347327, 1.7714499060411981, 
   2.0557510454859766, 2.2371804821395926, 4.562088537959426, 
   7.334031221913392, 9.27528836093461, 1.9886230897677706, 
   2.375790328120729, 1.915381739442637, 3.7946860517367895}}}, 
 {{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S^3*(-52.967568854743845 + 
      765.5613795246675*\[Eta] - 2332.880626849088*\[Eta]^2) + 
    S^2*(-28.461719452360377 + 421.61944009554065*\[Eta] - 
      1221.9231765232*\[Eta]^2) + S*(35.817453841371055 - 
      444.8877878318684*\[Eta] + 1316.9938706328116*\[Eta]^2) - 
    25.053229966968672*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    71.7680077603687*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> -25.053229966968672, d30 -> -71.7680077603687, 
    f10 -> 18.0248516592126, f11 -> -223.8862766789488, 
    f20 -> -5.817653053781483, f21 -> 86.18016305413494, 
    f30 -> -27.034921760714692, f31 -> 390.74649726198544}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -25.053229966968672, 16.81807543433996, 
       -1.4896609344380614, 0.13702984601788515}, {d30, -71.7680077603687, 
       198.38040894323484, -0.3617696331138455, 0.7176978537997194}, 
      {f10, 18.0248516592126, 1.8633444196668199, 9.673386985770232, 
       3.3897791424852695*^-20}, {f11, -223.8862766789488, 
       25.121759348908068, -8.912046070080683, 1.3400152701153885*^-17}, 
      {f20, -5.817653053781483, 0.465023772242372, -12.51044226347487, 
       6.184228199784512*^-31}, {f21, 86.18016305413494, 6.784218884646772, 
       12.70303398511618, 1.0276779423770534*^-31}, 
      {f30, -27.034921760714692, 3.627473658987338, -7.452823728639254, 
       4.887780124798695*^-13}, {f31, 390.74649726198544, 51.502183164807334, 
       7.586989002225284, 1.968954962458492*^-13}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2379.916019895886, 2380.244038119121, 2416.859158987621, 
   0.9969647590938119, ScientificForm[3.377202729286282], {16.81807543433996, 
   198.38040894323484, 1.8633444196668199, 25.121759348908068, 
   0.465023772242372, 6.784218884646772, 3.627473658987338, 
   51.502183164807334}, {{d30, -0.3617696331138455}, 
    {d10, -1.4896609344380614}, {f30, -7.452823728639254}, 
    {f31, 7.586989002225284}, {f11, -8.912046070080683}, 
    {f10, 9.673386985770232}, {f20, -12.51044226347487}, 
    {f21, 12.70303398511618}}, 8, 3.377202729286282, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -25.053229966968672, 16.81807543433996, {-58.10697288691923, 
        8.000512952981886}}, {d30, -71.7680077603687, 198.38040894323484, 
       {-461.6589357184814, 318.12292019774395}}, {f10, 18.0248516592126, 
       1.8633444196668199, {14.362690215149087, 21.687013103276115}}, 
      {f11, -223.8862766789488, 25.121759348908068, {-273.259831843304, 
        -174.51272151459355}}, {f20, -5.817653053781483, 0.465023772242372, 
       {-6.731596880432433, -4.903709227130533}}, {f21, 86.18016305413494, 
       6.784218884646772, {72.84666197660283, 99.51366413166704}}, 
      {f30, -27.034921760714692, 3.627473658987338, {-34.16425009802486, 
        -19.905593423404525}}, {f31, 390.74649726198544, 51.502183164807334, 
       {289.5256453998379, 491.96734912413297}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{282.8476613151492, 303.7782726733829, 
   0.3317605982320573, -49.8952015563638, -0.06077172925871697, 
   1.556362698998783, -0.11287986699176042, 41.8130622261424}, 
   {303.77827267338284, 39354.78665248509, -2.8204518070516924, 
   -35.962961928952666, 4.943441519113006, -267.3700243298841, 
   0.7731653840693626, 174.3220055113723}, {0.3317605982320573, 
   -2.820451807051693, 3.4720524263034775, -39.83908660661937, 
   -0.15637439782571494, 1.998346702268159, -6.155211313535574, 
   71.72382199013275}, {-49.89520155636378, -35.96296192895267, 
   -39.839086606619375, 631.1027927844498, 1.8895187683531143, 
   -28.525251019746833, 72.08420723115104, -1165.8172526675992}, 
   {-0.060771729258716954, 4.943441519113006, -0.15637439782571494, 
   1.8895187683531138, 0.21624710875052552, -2.7080738833127693, 
   0.4682281628958262, -5.619898828509273}, {1.5563626989987838, 
   -267.3700243298841, 1.9983467022681594, -28.525251019746833, 
   -2.7080738833127698, 46.02562587479788, -5.7956978686851865, 
   87.20627130542734}, {-0.11287986699176042, 0.7731653840693629, 
   -6.155211313535574, 72.08420723115104, 0.4682281628958262, 
   -5.7956978686851865, 13.158565146646986, -158.4343871149059}, 
   {41.8130622261424, 174.3220055113723, 71.72382199013275, 
   -1165.8172526675992, -5.619898828509274, 87.20627130542734, 
   -158.4343871149059, 2652.4748707413637}}, 125.14406491249947 - 
    2804.2102789014507*\[Eta] + 54568.05992501175*\[Eta]^2 - 
    560540.359212911*\[Eta]^3 + 3.111436316251264*^6*\[Eta]^4 - 
    8.824893943746094*^6*\[Eta]^5 + 1.000862925963675*^7*\[Eta]^6 + 
    S*(1.9871150408644032*f10 + 1.9871150408644032*f11*\[Eta] + 
      1.9871150408644032*(20.25405060758101 - 20.25405060758101*f10 - 
        4.5004500450045*f11)*\[Eta]^2) + 
    S^2*(4.892302650097055*f20 + 4.892302650097055*f21*\[Eta] + 
      4.892302650097055*(20.25405060758101 - 20.25405060758101*f20 - 
        4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
      1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
        4.5004500450045*f31)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2), 11.612870970602328, {}, {}, {-8.418641819984202, 
   -4.031343223509836, -1.7217587503240566, -0.6048979601187909, 
   -0.38993451276054714, -0.691059738864567, -1.1514046326764742, 
   -1.4009485564852753, -1.08939459966588, 2.109971790247414, 
   4.835093457956518, 7.382194478339244, 8.16289533565164, 4.786801904019015, 
   -4.843493121227922, -18.054679827916388, -12.682447689179781, 
   11.774351632673039, 6.783208009698413, -1.1686554097765196, 
   0.13388937540720747, 24.783188719562617, 3.85062641124086, 
   4.395049746873369, 3.574355530763782, 3.1060112810907228, 
   2.775707507049134, 2.5036245918955657, 1.5870489086354098, 
   1.7964013715753424, 1.4617285945090543, 0.2256101692089061, 
   -0.3618302085018996, -0.1393169361284805, 0.40581402279647705, 
   1.7231824204625639, 6.343235666095424, 10.286056683917565, 
   3.861839227784351, 1.922404355145467, 0.9595604252709222, 
   2.2007333437520415, 2.0209391788836015, 1.342428111024006, 
   4.594067334803427, -4.506564696967345, -1.8193582579473713, 
   4.3348949486940995, 0.8608890296682858, 1.8884280619617044, 
   1.6818874803656172, 0.056867460906730116, 2.5947968381913995, 
   1.4372270929305557, 0.0708592497836662, 0.8954009545691761, 
   3.4079266663023304, 0.08197789541261358, 0.988255757748405, 
   0.9987514190284443, 2.0257822365059326, 0.6979647802899649, 
   0.7079120131396053, 1.0608225436079124, -0.5828040414911015, 
   0.4153589278876808, 0.259621127168117, -0.9477468378004943, 
   -0.6266655567256976, -0.6564006989630116, -0.8170395583017012, 
   0.7716053233083642, -8.909057877975528, -0.9256942134695123, 
   -0.9154733125002963, -1.116220769411484, -1.4256201768931192, 
   -1.6993247781371963, 0.281617597207088, -1.6964139192031666, 
   -0.9105460268614536, -1.3748775515985585, -1.5823558093922827, 
   -1.3692720888808765, -1.2696808554635481, 0.9784262819091225, 
   0.19786065397599373, 0.3530181465949056, -0.048069690011828925, 
   0.22974697456132276, -6.635594713741227, 1.6886599016617367, 
   0.8330840430057265, 0.4880210616040017, 1.8117942830126594, 
   0.006868742758229018, 2.6856246670507176, 0.038596024424805364, 
   0.195271804866735, -1.5817204112156844, -6.255734386775231, 
   -0.47332738095849436, -0.35020345516903717, 0.2523628393538502, 
   0.07085420519373997, 0.2581797782391959, 1.0789419660276849, 
   1.0792286380887504, -1.474929196898131, 0.008245368095174399, 
   -2.5523377932191806, -2.3034420249921936, 0.44901149052293476, 
   -2.316139620756985, -3.5870163593569373, -2.9669631338260274, 
   -2.262986044555362, -2.058147184356301, -2.0575670046138725, 
   -2.047085413471166, -2.0368296978010108, -2.5144896194614716, 
   -2.349795567102717, -2.32417312867625, -2.228312679803878, 
   -2.719928200390143, -2.2809950757917363, -1.8112418210155283, 
   -1.1209542445733405, -1.7771139352073533, -1.2003135738439141, 
   -1.8834649980168479, -2.4509421991407976, -1.934963230796427, 
   -3.071256732521931, -2.4454823449324863, -1.50654136740485, 
   -0.7141338449668524, -1.9573020852271839, -1.7407547395987422, 
   -1.4883712398695366, -1.2387429096556275, -1.9062805457852505, 
   -1.4506146641147666, -1.3191944556319868, -0.5232946816740878, 
   -1.4152731247333463, -1.221754027047325, -1.3098546363419246, 
   -1.0525951180463835, -1.5249818382803255, -1.164883639685229, 
   -1.342303234160397, -0.5819324518813005, -1.1066672079805926, 
   -0.4342376568829991, -0.32475084172347124, -0.2994878755648642, 
   -0.2530272818967205, -0.19827600274174983, -0.4696227106529136, 
   0.04614601152428577, -1.0563245353825437, -0.5138495921702884, 
   -0.466123765934924, 0.29272229076360645, -0.34820286309661697, 
   -0.13632283860999905, -0.5066320534934903, -0.06514712104456066, 
   0.24922059559150966, 0.30971116319199155, -0.8501783918630963, 
   -0.4234258347518107, 1.9498108090008373, -0.402023102888279, 
   -0.8404248754683294, -0.527983313999016, -1.0630519136631733, 
   -0.9184660094981041, -1.0772154333377557, -0.4739450215443526, 
   0.12117971585388432, -0.6466600998151648, 0.01768532606087092, 
   -0.602515527313642, -0.25592886202906584, -1.210663735773096, 
   -1.0006212078549197, -2.1164936793405786, -1.4055865894273438, 
   -2.0644737375569093, -2.0603964088395514, -2.0415142944011677, 
   0.2839399297232035, -2.158877048375757, -2.4825869180761515, 
   -0.13715312986556683, -1.6980671964654448, -2.1603653786564223, 
   -1.7061659396646291, -6.282046342978219, 6.362418151849283, 
   -1.6481866958927185, 0.06993836633682804, -1.221108728477816, 
   0.6037102457553374, -0.5111182275348938, -1.2077943989322648, 
   -1.7885519436888444, -0.21476702185884733, -0.7023241743436301, 
   1.3552095877466854, 0.5975387032044637, 0.9299863456958519, 
   1.7269843295202918, 6.439075550987809, 7.618936045066903, 
   0.7327326611534772, 0.11549143228194225, -0.09682331046519721, 
   -0.009042171764349405, 0.06461583975556096, -0.5387540599831482, 
   0.6413457145913526, -0.024811330176589763, 0.7159347473620983, 
   1.177153390751755, 0.6135431056916332, 1.0942948695244468, 
   0.5230690672794935, 2.4069015577367736, 0.22309648113400726, 
   0.61435319160978, -0.07947863345975748, 0.44488563634035927, 
   -5.466414835561864, -2.9178546901505342, 0.30970387843035496, 
   0.21608136016698154, 1.1261648923702978, 0.22297480521228863, 
   -0.5915372114907314, 0.35163430021907516, -1.0166033840669115, 
   0.380295692350046, 0.16343076358612052, -0.1610596807811362, 
   0.4190118653616537, 0.0706563478534008, 12.171643839958051, 
   -0.5825515649598856, -0.24641340128891898, 0.23827181618753457, 
   0.20888647085621415, -0.4091515702905326, 0.35374270207989866, 
   -0.8607674398606378, 0.2656178005338461, 0.1855022249828835, 
   -0.13367799140473835, 0.23182048351418416, -0.35450716132959315, 
   0.4122331569151356, 0.8958700395305641, 0.31380332595699656, 
   -0.04169717387003402, 0.012460210622975865, 0.07571168890353874, 
   1.0864793284870302, 1.1375292460802484, 0.17174327267912304, 
   0.29798566720319286, 0.3687938948542069, 0.7051198338067479, 
   0.062050638235632505, -3.001639672574811, -1.4909702581735473, 
   0.46903720956788675, 0.7140824181255994, 1.5535362072400858, 
   0.32528172468346384, 1.9690910452102344, -2.2480151283200485, 
   0.5255333993104614, 13.422399188448253, 0.8702078476201223, 
   10.981602788326654, 0.6574207171804574, 0.6109858159286432, 
   0.5019963695187926, 0.5410969445131286, 0.28264455348244155, 
   -0.11542517808425146, 3.1147958769613524, -0.3738943390287659, 
   3.7465345953160067, 0.340029904179346, -0.6337686723138631, 
   0.5732466082049541, 0.3626516978067684, 10.758192851683589, 
   2.3835189664143854, 0.37699613142422095, -3.8858526383305616, 
   2.213497902811241, 1.4167059783312652, 0.6882155482919643, 
   0.7187511408401406, 1.4051686209777472, -0.5300260050003089, 
   2.0640865440882408, 3.553215179777453, -4.161982840708561, 
   2.3143062819099214, 1.0028530881425013, 1.2506747087945769, 
   0.6645933066322414, 0.38914194088351906, 0.624449935706707, 
   -0.17175078254399523, -0.4782621190597638, -2.6516992423082684, 
   -0.954786163606741, -2.5370424098257445, 0.013442742472307145, 
   -0.2604189907617638, 0.1772432765819758, 0.1546628001406134, 
   3.4693390573604574, 0.5500945604721892, 0.2620381002450358, 
   2.103068129008534, 3.9970467416560496, 0.6074853911231912, 
   0.8161602772224796, -0.45327176100681754, 1.3777498289896357, 
   -0.6696397771197553, -0.7922569185589055, -0.6877541969829508, 
   6.86739391424635, 1.7941239067022252, 5.916088067624969, 
   0.574457908405293, 8.056668663966775, 5.112877393636154, 
   0.9822789649010701, 3.2621924170898637, 0.40036625546372306, 
   0.33644119255995975, 0.1818242435592765, 1.7568056101481488, 
   0.19870995562723692, -0.7148741997239085, 0.15686375451241474, 
   -1.0071012135526871, -0.9413290344664347, -0.2479586937743079, 
   -0.0397037075344997, -0.6743782187445504, -0.5035273208072795, 
   -0.8593819120233093, -0.48488201013560683, -0.5123208793347658, 
   -0.7381634508469688, 11.281593206234902, 3.965127033589397, 
   -0.6481649387765174, -1.4304507200590706, -4.918235568895398, 
   13.275628249812598, -1.419980495351865, -1.1126350606068627, 
   0.28548185152385486, -0.8923365584319072, 9.19981097592472, 
   0.42665582475547126, 0.18712375855966457, 2.0416278096759015, 
   0.1982063616369487, 2.8474675024358476, 3.2016159291633812, 
   -0.3957062666499951, 1.8418796748537716, 0.4032864991445422, 
   -2.5098502557707434, 0.18404599669656818, 7.600609479435661, 
   1.2032831750343576, 2.7876147169858996, 1.2280696988623276, 
   1.9557794515808382, 1.758340018380295, 1.9188062065536542, 
   1.372138026531502, -4.632932072307085, -0.6371537590648586, 
   3.281123934677453, 2.344870309378166, -0.6247221019475546, 
   0.18844125193572836, -0.9179689749835234, 0.35810633735081865, 
   1.0993584291099978, 8.326638531693334, 0.1913244834568104, 
   1.7126970714880372, 0.7864057133606366, 1.99321378472996, 
   7.417113951736155, 1.9933511975514193, 3.0124792968358634, 
   5.330538030396383, 5.584059686725141, 4.828804547521486, 
   -6.974363075920792, 4.80970485353464, 5.2859370605151526, 
   4.268333849092414, 2.1413042474327995, 1.7630249671151432, 
   1.7221881214854875, 2.7337139395458507, 4.820997060242917, 
   1.2118364474827104, 2.763949233076346, 6.873994827555634, 
   10.443904675875729, 8.697558773337278, 1.1819759032546244, 
   3.0595520694523657, 9.020668399101396, 2.701880993863142, 
   4.859795854937602, 0.4124340764747103, 0.6676667077704224, 
   1.5588293678347327, 1.7714499060411981, 2.0661461911518018, 
   2.2475756278054178, 4.598526963902714, 7.410770457984199, 
   9.352027597005417, 1.9886230897677706, 2.375790328120729, 
   1.925776885108462, 3.8050811974026146}}}, 
 {{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S^3*(-52.783429075573125 + 
      756.822149686042*\[Eta] - 2297.279735934734*\[Eta]^2) + 
    S^2*(-28.604648147628424 + 430.7769908863165*\[Eta] - 
      1260.2413913644432*\[Eta]^2) + 
    S*(35.77741917929432 - 442.23039406850876*\[Eta] + 
      1305.8452668226646*\[Eta]^2) - 24.61211819886423*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 982.1169896321354*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) + 363.9142832314884*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> -24.61211819886423, 
    d20 -> 363.9142832314884, d30 -> -982.1169896321354, 
    f10 -> 18.00470453071051, f11 -> -222.5489641888759, 
    f20 -> -5.846868068773496, f21 -> 88.05199140281532, 
    f30 -> -26.940935862729308, f31 -> 386.2859490426767}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -24.61211819886423, 16.64140704626425, 
       -1.4789685830315225, 0.1398658776267957}, {d20, 363.9142832314884, 
       112.72511938661259, 3.22833353569912, 0.0013385133121345697}, 
      {d30, -982.1169896321354, 343.5790120840626, -2.8584894742983993, 
       0.004459252330645747}, {f10, 18.00470453071051, 1.8437190067799853, 
       9.765427629970215, 1.6256995774288397*^-20}, {f11, -222.5489641888759, 
       24.860476991079196, -8.951918511810302, 9.943588304132064*^-18}, 
      {f20, -5.846868068773496, 0.46021232234360776, -12.70471863725556, 
       1.0345344825217607*^-31}, {f21, 88.05199140281532, 6.7377207572639435, 
       13.068513014269163, 3.37935925883338*^-33}, {f30, -26.940935862729308, 
       3.5893653084052772, -7.505765935732779, 3.431532260923531*^-13}, 
      {f31, 386.2859490426767, 50.97817946845675, 7.577476345182058, 
       2.1087901987402432*^-13}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2371.423844473738, 
   2371.8348033778475, 2412.4717767978877, 0.9970351465874099, 
   ScientificForm[3.3378142255140295], {16.64140704626425, 
   112.72511938661259, 343.5790120840626, 1.8437190067799853, 
   24.860476991079196, 0.46021232234360776, 6.7377207572639435, 
   3.5893653084052772, 50.97817946845675}, {{d10, -1.4789685830315225}, 
    {d30, -2.8584894742983993}, {d20, 3.22833353569912}, 
    {f30, -7.505765935732779}, {f31, 7.577476345182058}, 
    {f11, -8.951918511810302}, {f10, 9.765427629970215}, 
    {f20, -12.70471863725556}, {f21, 13.068513014269163}}, 9, 
   3.3378142255140295, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -24.61211819886423, 16.64140704626425, 
       {-57.318847837325904, 8.094611439597443}}, {d20, 363.9142832314884, 
       112.72511938661259, {142.36630997468976, 585.462256488287}}, 
      {d30, -982.1169896321354, 343.5790120840626, {-1657.3811560840827, 
        -306.852823180188}}, {f10, 18.00470453071051, 1.8437190067799853, 
       {14.381091520320082, 21.628317541100937}}, {f11, -222.5489641888759, 
       24.860476991079196, {-271.40930979366385, -173.68861858408798}}, 
      {f20, -5.846868068773496, 0.46021232234360776, {-6.75136129830242, 
        -4.942374839244572}}, {f21, 88.05199140281532, 6.7377207572639435, 
       {74.80979315752015, 101.29418964811049}}, {f30, -26.940935862729308, 
       3.5893653084052772, {-33.995411508287106, -19.886460217171514}}, 
      {f31, 386.2859490426767, 50.97817946845675, {286.0943289049983, 
        486.4775691803551}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{276.9364284794534, 15.40249053346286, 258.8794930114544, 
   0.32395251842185896, -48.79254731548237, -0.06073416058133434, 
   1.6029577482991564, -0.10653543374450508, 40.74766068329392}, 
   {15.40249053346286, 12706.952540726059, -31787.04942664887, 
   -0.7034860061961602, 46.6955190452554, -1.020113323621604, 
   65.35944063492389, 3.281746279896652, -155.75089283406237}, 
   {258.8794930114544, -31787.04942664887, 118046.53754466042, 
   -1.001517135263952, -152.02007211728716, 7.391664503106004, 
   -425.26437663186186, -7.452489284324113, 560.2856501976564}, 
   {0.3239525184218588, -0.7034860061961602, -1.001517135263952, 
   3.3992997759617762, -39.00644512234638, -0.15303953196183095, 
   1.9528329050161202, -6.026348961746879, 70.22875442024174}, 
   {-48.79254731548237, 46.69551904525539, -152.02007211728716, 
   -39.00644512234638, 618.043316223978, 1.8461562844437884, 
   -27.687036062601003, 70.5850212203292, -1141.9482414832175}, 
   {-0.060734160581334316, -1.020113323621604, 7.391664503106005, 
   -0.15303953196183098, 1.8461562844437884, 0.2117953816368967, 
   -2.6565461520928326, 0.4581482986794605, -5.489573949175739}, 
   {1.602957748299157, 65.35944063492387, -425.26437663186186, 
   1.9528329050161202, -27.687036062601006, -2.6565461520928326, 
   45.39688100286541, -5.657311053402486, 84.57687158336017}, 
   {-0.10653543374450572, 3.281746279896652, -7.4524892843241135, 
   -6.026348961746879, 70.5850212203292, 0.4581482986794605, 
   -5.657311053402486, 12.883543317183308, -155.1530341985413}, 
   {40.74766068329393, -155.75089283406237, 560.2856501976567, 
   70.22875442024174, -1141.9482414832175, -5.489573949175739, 
   84.57687158336017, -155.1530341985413, 2598.7747819181855}}, 
   125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6 + S*(1.9871150408644032*f10 + 
      1.9871150408644032*f11*\[Eta] + 1.9871150408644032*
       (20.25405060758101 - 20.25405060758101*f10 - 4.5004500450045*f11)*
       \[Eta]^2) + S^2*(4.892302650097055*f20 + 4.892302650097055*f21*
       \[Eta] + 4.892302650097055*(20.25405060758101 - 
        20.25405060758101*f20 - 4.5004500450045*f21)*\[Eta]^2) + 
    S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
      1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
        4.5004500450045*f31)*\[Eta]^2) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 11.36940707109711, {}, {}, {-8.260419972892322, 
   -3.9177744080473644, -1.6440962401737238, -0.5552429659852862, 
   -0.3612361823706465, -0.6771151569670337, -1.1468588210421018, 
   -1.401294473906873, -1.0909731419582585, 2.113513562680936, 
   4.843292295942675, 7.395317737975134, 8.180362436012345, 4.8071843271576, 
   -4.822471830280421, -18.036144061150907, -12.670369775609345, 
   11.643605595200938, 6.773994847364605, -1.2096323447937323, 
   0.0929124403899948, 24.71318939070214, 3.7424581216758384, 
   4.00774837768946, 3.2478128471773147, 2.9603770758085943, 
   2.7559138267572223, 2.2883300400675566, 1.610951909642388, 
   1.8203043725823207, 1.4914056004760923, 0.05258774561107771, 
   -0.380056974867955, -0.29768434243013076, 0.1904075845801998, 
   1.6981395086402244, 6.428114275290952, 10.111835472108993, 
   3.696275185397454, 1.8163967523314355, 0.7754763989682161, 
   1.9811607809466594, 2.070272657906486, 1.3906188674702449, 
   4.642258091249666, -4.511803441117948, -1.824597002097974, 
   4.382203497336448, 0.853408459164001, 1.951930613641295, 
   1.7106349417170534, 0.015124611279759392, 2.7325165063324732, 
   1.1317654255814986, -0.22799828371802988, 0.8954013827336524, 
   3.635405801643202, -0.2862835456035455, 0.7153012279397473, 
   0.7845679661608713, 2.2092220427881415, 0.4661896751611678, 
   1.037588453306114, 1.390498983774421, -0.4249543690814974, 
   0.5341388125681306, 0.3974032814907744, -1.1751251809278642, 
   -0.7753339855979817, -0.36241278182014725, -1.4178472695429107, 
   0.24565540121860607, -8.876146529371894, -1.2175062792156908, 
   -0.6310639158184443, -0.5831999524366225, -0.9734303348319386, 
   -1.6559482943310186, 0.03670134983573803, -1.769719434222914, 
   -0.859522237508827, -1.939946498187524, -1.7187746627255507, 
   -1.1997323121289512, -1.6800453389530148, 0.9772984476506252, 
   -0.45862435583185146, 0.1883083461980064, -0.21204506042560212, 
   -0.42522390144802813, -7.378640530778689, 1.6471210945052945, 
   0.36394851028327935, 0.6093472710035215, 1.6362492714017307, 
   -0.5930096940178942, 2.687082491297623, 0.22579983740080678, 
   0.09791075422643303, -1.720803936579543, -6.164815052745112, 
   -0.065772838571732, -1.0350404633179764, 0.4181075126364462, 
   0.6255440648039965, 0.31022279576777834, 1.1487242417766055, 
   1.149010913837671, -2.037920499662718, 0.345474201434655, 
   -2.7862900230791183, -2.298464359293753, 0.36538983087481114, 
   -2.545753170534411, -2.6689450224852607, -3.3097693235424828, 
   -2.605792234271817, -1.99131549739014, -1.9907353176477116, 
   -1.9802537265050049, -1.9699980108348498, -2.600255272228871, 
   -2.4355612198701166, -2.100047695233407, -2.0041872463610346, 
   -2.237274730812686, -1.7983416062142794, -1.5516675779796927, 
   -0.8613800015375048, -1.8096576843065364, -1.2328573229430972, 
   -1.9324290487585714, -2.4983685060735397, -1.9823895377291691, 
   -2.726765942629214, -2.1009915550397693, -1.162050577512133, 
   -0.7284256851790758, -2.2860967925821285, -2.069549446953687, 
   -1.785937837944381, -1.536309507730472, -1.9123018802514409, 
   -1.456635998580957, -1.1844265897126505, -0.38852681575475145, 
   -1.4103243563161811, -1.2168052586301599, -2.2965879349253413, 
   -2.0393284166298002, -2.5152392190174524, -2.155141020422356, 
   -1.8836474122789468, -1.1232766299998502, -1.2421666091484695, 
   -0.569737058050876, -0.4595639510755447, -0.4343009849169377, 
   -0.7929331458575675, -0.7381818667025968, -1.489639652485259, 
   -0.9738709303080597, -2.0657807896986, -1.5233058464863447, 
   -0.49668680558529843, 0.262159251113232, -0.2458942144868672, 
   -0.0340141900002493, -0.5414684397756417, -0.09998350732671213, 
   -0.09266888989667166, -0.032178322296189776, -1.201488966778001, 
   -0.7747364096667155, 1.8929518957876184, -0.45739208727415814, 
   -0.5263697916689694, -0.2139282301996559, -1.1260764636934368, 
   -0.9814905595283676, -1.1417450513411325, -0.5438583573777152, 
   0.05126638002052175, -0.41815925963840783, 0.2461861662376279, 
   -0.13686293877452016, 0.209723726510056, -0.9873632847102343, 
   -0.7773207567920579, -2.194158909566049, -1.4832518196528142, 
   -1.957373603034398, -1.9532962743170401, -1.9344141598786564, 
   -0.08049657646822084, -2.2520853188112824, -2.4699785689641374, 
   -0.054787453810718034, -1.3953052388532967, -2.883255283619981, 
   -1.2964026939494957, -5.4750510634946465, 5.305767431759925, 
   -1.5794826717682042, 0.14484295624140486, -0.30016692702854186, 
   0.15796594928988128, -0.7175514565389278, -1.8802433631785362, 
   -1.9154523770284229, -1.1769146274051252, -0.5886771878713617, 
   0.9436762548096382, 0.467467097774275, 0.01965200231739317, 
   0.816649986141833, 5.488296793287475, 6.668157287366569, 
   -0.10368280375425343, 0.43670520423266623, 0.3875192734571655, 
   0.47530041215801333, 0.5489584236779237, -1.0079650879257471, 
   0.17213468664875364, -0.34944189677111837, -0.7438959396572997, 
   -0.28267729626764293, 0.7357181342014485, 1.216469898034262, 
   0.4079450753521243, 2.2917775658094044, 0.008546054473946185, 
   0.2994070077326825, -1.432632353437242, -0.9082680836371253, 
   -6.918881186451266, -4.366916748727178, -0.9742361135358948, 
   -0.5072242678431707, 0.40285926436014563, -0.09946270281810854, 
   -0.7734530010222684, 0.16971851068753807, -1.1941616434818698, 
   0.20273743293508772, -0.1531967042884972, -0.8756502485578821, 
   -0.2955787024150922, -1.201663563801759, 10.731538349499736, 
   -1.9252326875570773, -1.5890945238861107, -0.08538942792277737, 
   -0.002758935726170364, -0.5329906224510452, 0.22990364991938605, 
   -0.7429499414672591, 0.3834352989272247, -1.2920636096110911, 
   -1.6075972631496427, 0.013598848613867176, -0.6936628283128172, 
   -0.07440799149424748, 0.409228891121181, 0.3076846455567619, 
   0.4339303498192564, 0.48808773431226626, 0.5513392125928291, 
   0.15114728733956895, 0.20617566089865136, 0.2516522674351336, 
   1.1736840835068918, -0.21652129863049652, -0.4020331912129649, 
   0.3811593690313586, -3.185715000959185, -1.4842814245006082, 
   0.3161105978662917, 1.4307894948668576, 1.670261425292935, 
   -0.088487370865586, 0.6681200388471566, -2.8167943070218158, 
   -0.2710266816130087, 12.044243555485508, -0.49400511798130253, 
   9.53971525329952, -0.6204136212342846, 0.28908695326209255, 
   0.18946835034817866, -0.7187762444198924, -1.0964767910661166, 
   -1.1821872421686166, 2.124384957292392, -1.1601757970926982, 
   3.172970049371642, -0.9699745424569528, -1.0536019101945158, 
   0.6792699291397426, 1.055857790528492, 11.567177166013174, 
   1.3235628727165576, -0.6660710570157207, -4.0217048848619115, 
   1.0113346960648002, 2.0860739051560557, 0.27832382398234756, 
   0.7045548531207473, 2.0100184835414154, -0.3348370809002006, 
   2.259275468188349, 3.7484041038775615, -4.6786561196610705, 
   1.7953280895571595, 0.07001025565834595, -0.015070378055774825, 
   -0.478711191091449, 0.11379721699988465, -0.49295251008270213, 
   -1.5322652102203733, -0.9899394499090022, -2.4422323682289218, 
   -0.7453192895273943, -2.493938112394474, -1.3581946964097114, 
   -0.5764054213965082, 0.05975754176217407, 0.6698266556916579, 
   3.5335870783873204, 0.5288323079527117, 0.16670087687888469, 
   2.2437053863335237, 2.698410728366916, 0.7335009145618088, 
   0.34327459899792245, -2.002877362328867, 0.5870935188000104, 
   -1.841312696957985, -0.7755368541527758, -1.2202836302856, 
   6.400948596245982, 2.1926909403028176, 5.659339365062159, 
   0.460894227995027, 6.977972635816933, 4.118932209006232, 
   0.3931248833149965, 2.383948549246739, -0.3658628600243574, 
   0.13858234032537808, 0.004692216642922631, 1.023071209032942, 
   -0.7069705137422133, -1.0767028702501307, -0.20999655663214867, 
   -2.087382643928308, -1.1774663058271528, 0.12501059440840123, 
   -0.3285819642427157, -1.0065728440582333, -1.0129424696950764, 
   -1.1645271544273754, -0.790027252539673, -0.8109413155798038, 
   -1.1566128865196745, 11.428395547376418, 3.2332581649434857, 
   -0.9947266536322843, -1.8177699655966961, -4.620931779110741, 
   12.151738698637459, -1.3507928333244266, -0.9266830451848804, 
   0.28464044650844755, -1.4724999191480634, 9.197097814114024, 
   0.23834313105766114, 0.18436124770410345, 2.0388652988203404, 
   0.2926243874270682, 2.941885528225967, 3.226735885544528, 
   -0.3984687775055562, 1.8391171639982105, 0.4032864991436327, 
   -2.3997815209752247, 0.33200972803026474, 7.748573210769358, 
   1.203283175033448, 2.841533593795404, 1.2347446353585312, 
   1.953016940725277, 1.7538013046954717, 1.928313508740068, 
   1.3782996153524607, -4.59829818102461, -0.6025198677823838, 
   3.3298467046500804, 2.3409293762421655, -0.5865810684205925, 
   0.22658228546269044, -0.9112940384873198, 0.3647812738470222, 
   1.1060333656062014, 8.32755294344728, 0.18680036112180431, 
   1.722204373674451, 0.802109159825811, 2.0089172311951344, 
   7.447253218124189, 2.0313935575804294, 3.0505216568648734, 
   5.393010914054109, 5.646532570382867, 4.886523298456233, 
   -6.9240829142708975, 4.8721777371923665, 5.348409944172879, 
   4.322302403890987, 2.138878521510563, 1.7584862534303198, 
   1.7316954236719013, 2.756350804411859, 4.891292896007698, 
   1.2118364474818009, 2.7639492330754365, 6.969491932868905, 
   10.539401781189, 8.788719304581676, 1.181975903253715, 3.059552069451456, 
   9.11376914981215, 2.716087931631243, 4.919296231111943, 
   0.41239790162939016, 0.6676667077695129, 1.5588293678338232, 
   1.7714499060402886, 2.0887830560178102, 2.270212492671426, 
   4.6529044235683585, 7.495221618301748, 9.436478757322966, 
   1.988623089766861, 2.3757903281198196, 1.9484137499744705, 
   3.827718062268623}}}, {125.14406491249947 + b1*S + b2*S^2 + b3*S^3 - 
   2804.2102789014507*\[Eta] + 54568.05992501175*\[Eta]^2 - 
   560540.359212911*\[Eta]^3 + 3.111436316251264*^6*\[Eta]^4 - 
   8.824893943746094*^6*\[Eta]^5 + 1.000862925963675*^7*\[Eta]^6, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6, {a0 -> 125.14406491249947, a1 -> -2804.2102789014507, 
   a2 -> 54568.05992501175, a3 -> -560540.359212911, 
   a4 -> 3.111436316251264*^6, a5 -> -8.824893943746094*^6, 
   a6 -> 1.000862925963675*^7}, {{3.4239328757178003, -324.93510861041295, 
  9230.799892145575, -117339.9776846458, 745310.0185000872, 
  -2.3117425267846403*^6, 2.788312439667797*^6}, {-324.93510861041295, 
  51889.043191168195, -1.6940827327675368*^6, 2.29935105358484*^7, 
  -1.5169826689731392*^8, 4.8223767791525215*^8, -5.916950733967341*^8}, 
  {9230.799892145576, -1.6940827327675368*^6, 5.762309441895163*^7, 
  -8.011572999546385*^8, 5.37348731007384*^9, -1.7290345008152027*^10, 
  2.141338488651984*^10}, {-117339.97768464583, 2.29935105358484*^7, 
  -8.011572999546385*^8, 1.1318033531893349*^10, -7.681106240655455*^10, 
  2.4941956921704764*^11, -3.111531154991243*^11}, {745310.0185000872, 
  -1.5169826689731386*^8, 5.37348731007384*^9, -7.681106240655455*^10, 
  5.2606187828893774*^11, -1.7207796299856787*^12, 2.1596663001716958*^12}, 
  {-2.3117425267846407*^6, 4.8223767791525215*^8, -1.7290345008152027*^10, 
  2.4941956921704764*^11, -1.7207796299856787*^12, 5.663015977854372*^12, 
  -7.1438205030533955*^12}, {2.788312439667797*^6, -5.916950733967341*^8, 
  2.1413384886519836*^10, -3.1115311549912427*^11, 2.1596663001716958*^12, 
  -7.1438205030533955*^12, 9.05158928013926*^12}}, 
  55.98559491080914 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -0.1332554586570781, b1 -> 1.9871150408644032, 
   b2 -> 4.892302650097055, b3 -> 1.9592277471175341}, 
  {{0.057259339894961125, -0.0002925386564127999, -0.1102556587025769, 
  -0.0012377741369821776}, {-0.00029253865641279886, 0.45741404321626417, 
  0.004207307584114936, -0.7803357186636531}, {-0.1102556587025769, 
  0.0042073075841149365, 0.31271222999378917, 0.016258050473163782}, 
  {-0.0012377741369821774, -0.7803357186636531, 0.016258050473163782, 
  1.5026922875740267}}, {f12 -> 20.25405060758101 - 20.25405060758101*f10 - 
     4.5004500450045*f11, f22 -> 20.25405060758101 - 20.25405060758101*f20 - 
     4.5004500450045*f21, f32 -> 20.254050607581007 - 
     20.254050607581007*f30 - 4.5004500450045*f31}, {}}, 
 {{125.14406491249947 - 2804.2102789014507*\[Eta] + 
    54568.05992501175*\[Eta]^2 - 560540.359212911*\[Eta]^3 + 
    3.111436316251264*^6*\[Eta]^4 - 8.824893943746094*^6*\[Eta]^5 + 
    1.000862925963675*^7*\[Eta]^6, {a0 -> 125.14406491249947, 
    a1 -> -2804.2102789014507, a2 -> 54568.05992501175, 
    a3 -> -560540.359212911, a4 -> 3.111436316251264*^6, 
    a5 -> -8.824893943746094*^6, a6 -> 1.000862925963675*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 125.14406491249947, 1.8503872231827045, 
       67.6312846006627, 4.0092299078420535*^-53}, {a1, -2804.2102789014507, 
       227.79166620218612, -12.310416468056628, 3.609819886815527*^-17}, 
      {a2, 54568.05992501175, 7590.98771036758, 7.188532244688536, 
       2.2425524524113835*^-9}, {a3, -560540.359212911, 106386.24691139993, 
       -5.268917510359563, 2.5588491800432436*^-6}, 
      {a4, 3.111436316251264*^6, 725301.2327915468, 4.289853891845649, 
       0.00007613960054163309}, {a5, -8.824893943746094*^6, 
       2.3797092212819555*^6, -3.7083917080390605, 0.0005003806991246303}, 
      {a6, 1.000862925963675*^7, 3.00858592699947*^6, 3.326688850671644, 
       0.001601691961906788}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 205.2435789579416, 
   207.39742511178775, 221.9983354557184, 0.999636716670361, 
   ScientificForm[1.1669555931558486], {1.8503872231827045, 
   227.79166620218612, 7590.98771036758, 106386.24691139993, 
   725301.2327915468, 2.3797092212819555*^6, 3.00858592699947*^6}, 
   {{a6, 3.326688850671644}, {a5, -3.7083917080390605}, 
    {a4, 4.289853891845649}, {a3, -5.268917510359563}, 
    {a2, 7.188532244688536}, {a1, -12.310416468056628}, 
    {a0, 67.6312846006627}}, 7, 1.1669555931558486, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 125.14406491249947, 1.8503872231827045, {121.43265814981342, 
        128.85547167518553}}, {a1, -2804.2102789014507, 227.79166620218612, 
       {-3261.1025011532693, -2347.318056649632}}, {a2, 54568.05992501175, 
       7590.98771036758, {39342.46672443486, 69793.65312558865}}, 
      {a3, -560540.359212911, 106386.24691139993, {-773924.1479123489, 
        -347156.5705134731}}, {a4, 3.111436316251264*^6, 725301.2327915468, 
       {1.6566662731805092*^6, 4.566206359322019*^6}}, 
      {a5, -8.824893943746094*^6, 2.3797092212819555*^6, 
       {-1.3597986184353368*^7, -4.051801703138819*^6}}, 
      {a6, 1.000862925963675*^7, 3.00858592699947*^6, {3.9741700849878797*^6, 
        1.6043088434285622*^7}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3.4239328757178003, -324.93510861041295, 9230.799892145575, 
   -117339.9776846458, 745310.0185000872, -2.3117425267846403*^6, 
   2.788312439667797*^6}, {-324.93510861041295, 51889.043191168195, 
   -1.6940827327675368*^6, 2.29935105358484*^7, -1.5169826689731392*^8, 
   4.8223767791525215*^8, -5.916950733967341*^8}, {9230.799892145576, 
   -1.6940827327675368*^6, 5.762309441895163*^7, -8.011572999546385*^8, 
   5.37348731007384*^9, -1.7290345008152027*^10, 2.141338488651984*^10}, 
   {-117339.97768464583, 2.29935105358484*^7, -8.011572999546385*^8, 
   1.1318033531893349*^10, -7.681106240655455*^10, 2.4941956921704764*^11, 
   -3.111531154991243*^11}, {745310.0185000872, -1.5169826689731386*^8, 
   5.37348731007384*^9, -7.681106240655455*^10, 5.2606187828893774*^11, 
   -1.7207796299856787*^12, 2.1596663001716958*^12}, {-2.3117425267846407*^6, 
   4.8223767791525215*^8, -1.7290345008152027*^10, 2.4941956921704764*^11, 
   -1.7207796299856787*^12, 5.663015977854372*^12, -7.1438205030533955*^12}, 
   {2.788312439667797*^6, -5.916950733967341*^8, 2.1413384886519836*^10, 
   -3.1115311549912427*^11, 2.1596663001716958*^12, -7.1438205030533955*^12, 
   9.05158928013926*^12}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 1.5416437996955301, {}, {}, 
   {0.07834550347287461, 0.04578510665977831, 0.6276280014750171, 
    0.26804225865838305, -0.1378969652314339, 0.7222450602820487, 
    0.263230031331247, -0.3744415271162893, 0.20465135276072033, 
    -0.16810255654820594, 0.33670076916112635, 0.22088001288443593, 
    0.19007123985664975, 0.12334515145249725, 0.3184310493743965, 
    0.7469765970575963, 0.4188922670858233, -8.049914316582601, 
    -0.4074308278209742, 0.5930554137235049, 0.530957661917796, 
    0.7074305023468241, 0.6787626567219149, 0.6492523907708119, 
    0.6664060755073251, 0.4785743864202914, 0.8999154061046966, 
    0.12485478437793063, 0.24861261438582005, -0.045194901922059216, 
    -0.5737021709453529, -0.7162288171425644, 0.37546035611785555, 
    -0.18584153586971297, -0.3629517866443166, -0.3586376891398686, 
    -0.1270300884129938, -0.5588882894667222, 0.08175401738117216, 
    -0.4183996411479711, -0.06863843289647775, -0.08867108857111816, 
    0.49970366164916413, 0.09117798924125964, -1.406452408756195, 
    -0.3610551325605229, 1.58743173639823, 0.531789546240816, 
    0.27351813095765465, -0.07516014893235479, 0.1642379202144184, 
    -0.1756315782022284, -0.6229079633881156, -0.2795225158938024, 
    -0.04832474380731355, -0.20960533906730916, -0.05386749125045753, 
    1.7585361300671138, 0.31602046179432364, 0.051821713467717245}}, 
  {129.06747988095836 - 3776.605590429698*\[Eta] + 
    97968.26409668803*\[Eta]^2 - 1.3753257277775046*^6*\[Eta]^3 + 
    1.0942174300215526*^7*\[Eta]^4 - 4.931360878009959*^7*\[Eta]^5 + 
    1.1715114364259598*^8*\[Eta]^6 - 1.1386807213666114*^8*\[Eta]^7, 
   {a0 -> 129.06747988095836, a1 -> -3776.605590429698, 
    a2 -> 97968.26409668803, a3 -> -1.3753257277775046*^6, 
    a4 -> 1.0942174300215526*^7, a5 -> -4.931360878009959*^7, 
    a6 -> 1.1715114364259598*^8, a7 -> -1.1386807213666114*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 129.06747988095836, 3.073002975807432, 
       42.000440903265265, 8.448254753878055*^-42}, {a1, -3776.605590429698, 
       652.726225693266, -5.78589528315418, 4.185389603861869*^-7}, 
      {a2, 97968.26409668803, 28359.169497191866, 3.4545533537711277, 
       0.0011051698704961403}, {a3, -1.3753257277775046*^6, 
       524135.0642483542, -2.6239910694580537, 0.011380704519526873}, 
      {a4, 1.0942174300215526*^7, 4.986989044020795*^6, 2.1941444433961137, 
       0.0327166151245579}, {a5, -4.931360878009959*^7, 
       2.5626300107294615*^7, -1.9243358804676725, 0.059792629109234}, 
      {a6, 1.1715114364259598*^8, 6.759339938832627*^7, 1.7331743143965708, 
       0.08899160086570757}, {a7, -1.1386807213666114*^8, 
       7.176716531564932*^7, -1.5866318759538833, 0.1186589870290834}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 204.54989798369843, 207.37342739546312, 
   223.39899904369733, 0.9996534916761387, 
   ScientificForm[1.1396944439299899], {3.073002975807432, 652.726225693266, 
   28359.169497191866, 524135.0642483542, 4.986989044020795*^6, 
   2.5626300107294615*^7, 6.759339938832627*^7, 7.176716531564932*^7}, 
   {{a7, -1.5866318759538833}, {a6, 1.7331743143965708}, 
    {a5, -1.9243358804676725}, {a4, 2.1941444433961137}, 
    {a3, -2.6239910694580537}, {a2, 3.4545533537711277}, 
    {a1, -5.78589528315418}, {a0, 42.000440903265265}}, 8, 
   1.1396944439299899, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 129.06747988095836, 3.073002975807432, 
       {122.90104827760932, 135.23391148430738}}, {a1, -3776.605590429698, 
       652.726225693266, {-5086.396585797063, -2466.814595062333}}, 
      {a2, 97968.26409668803, 28359.169497191866, {41061.42723094515, 
        154875.1009624309}}, {a3, -1.3753257277775046*^6, 524135.0642483542, 
       {-2.427079679872266*^6, -323571.7756827432}}, 
      {a4, 1.0942174300215526*^7, 4.986989044020795*^6, 
       {935048.6681535635, 2.0949299932277486*^7}}, 
      {a5, -4.931360878009959*^7, 2.5626300107294615*^7, 
       {-1.0073654201595429*^8, 2.109324455755092*^6}}, 
      {a6, 1.1715114364259598*^8, 6.759339938832627*^7, 
       {-1.848493528324747*^7, 2.5278722256843942*^8}}, 
      {a7, -1.1386807213666114*^8, 7.176716531564932*^7, 
       {-2.578794251256427*^8, 3.0143280852320403*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{9.44334728932133, -1831.3869298930867, 
   76613.88660282781, -1.383931888671186*^6, 1.2928913680227062*^7, 
   -6.534980034587505*^7, 1.6969426927770394*^8, -1.774654694065833*^8}, 
   {-1831.3869298930863, 426051.5257077763, -1.8411109351743646*^7, 
   3.3708032563481796*^8, -3.1722518610147047*^9, 1.6108374219239765*^10, 
   -4.1961120119035484*^10, 4.398377224872736*^10}, {76613.88660282781, 
   -1.8411109351743646*^7, 8.042424945704573*^8, -1.482582806963988*^10, 
   1.4022651981373007*^11, -7.148380139345032*^11, 1.867963517429769*^12, 
   -1.9630953308855046*^12}, {-1.383931888671186*^6, 3.3708032563481796*^8, 
   -1.482582806963988*^10, 2.7471756557462634*^11, -2.609180557536059*^12, 
   1.3347110402339121*^13, -3.49803859342133*^13, 3.685469649811206*^13}, 
   {1.2928913680227062*^7, -3.1722518610147047*^9, 1.4022651981373007*^11, 
   -2.609180557536059*^12, 2.487005972518344*^13, -1.2761887165386906*^14, 
   3.353817993880009*^14, -3.542030611861749*^14}, {-6.534980034587504*^7, 
   1.6108374219239765*^10, -7.148380139345032*^11, 1.3347110402339121*^13, 
   -1.2761887165386905*^14, 6.567072571891281*^14, -1.7301758925051108*^15, 
   1.8314016849881422*^15}, {1.696942692777039*^8, -4.1961120119035484*^10, 
   1.867963517429769*^12, -3.49803859342133*^13, 3.353817993880008*^14, 
   -1.7301758925051108*^15, 4.568867640869786*^15, -4.846312908866862*^15}, 
   {-1.7746546940658328*^8, 4.3983772248727356*^10, -1.9630953308855046*^12, 
   3.685469649811206*^13, -3.542030611861749*^14, 1.8314016849881418*^15, 
   -4.846312908866862*^15, 5.150526017443738*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 1.4987347217594873, {}, {}, 
   {-0.33600317704650706, -0.36856357385960337, 0.2941676589882718, 
    -0.023623666247772235, -0.3518942845144011, 0.518864970476443, 
    0.10571570771406869, -0.45561054450956817, 0.19039379495018238, 
    -0.11583275431837592, 0.4617522572902999, 0.40550533718135284, 
    0.43428906513918264, 0.42508147677892794, 0.6463652948411891, 
    1.1016222556227149, 0.7731630101991414, -7.74229958164733, 
    -0.09981609288570326, 0.7796743930209686, 0.7095452639853193, 
    0.7099443245533621, 0.6653918760434863, 0.6358816100923832, 
    0.6530352948288964, 0.26422927498742865, 0.6855702946718338, 
    -0.19347574785570032, -0.0697179178478109, -0.36352543415569016, 
    -0.7758765343874074, -0.9165416770883894, 0.3174806334504865, 
    -0.02382381120696664, -0.20093406198157027, -0.19661996447712227, 
    0.03498763624975254, -0.39687056480397587, 0.5398691963737292, 
    0.040573246853000455, -0.000448314515324455, -0.020480970189964864, 
    0.5678937800303174, 0.15936810762241294, -1.8234199902590262, 
    -0.7631908513153576, 1.1852960176433953, 0.1296538274859813, 
    0.43416702927743245, 0.08548874938742301, 0.3248868185341962, 
    0.0778094935876652, -0.30275939608827684, -0.10048901426401358, 
    0.13070875782247526, -0.030571837437520344, -0.3721980234840885, 
    1.440205597833483, 0.11354871290222945, 0.0024570202167666366}}}, 
 {{55.852339452152066 + 1.9871150408644032*S + 4.892302650097055*S^2 + 
    1.9592277471175341*S^3, {b0 -> -0.1332554586570781, 
    b1 -> 1.9871150408644032, b2 -> 4.892302650097055, 
    b3 -> 1.9592277471175341}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.1332554586570781, 0.23928923898696555, 
       -0.5568802810407062, 0.5818818966538551}, {b1, 1.9871150408644032, 
       0.6763239188556502, 2.93811143664212, 0.006413559033249747}, 
      {b2, 4.892302650097055, 0.5592067864339534, 8.748646777509869, 
       1.2499469241184648*^-9}, {b3, 1.9592277471175341, 1.2258435004412376, 
       1.5982690664936574, 0.12082337291516021}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 82.701100853589, 84.12967228216043, 90.1836386609214, 
   0.9998405301022647, ScientificForm[0.7251284211277187], 
   {0.23928923898696555, 0.6763239188556502, 0.5592067864339534, 
   1.2258435004412376}, {{b0, -0.5568802810407062}, {b3, 1.5982690664936574}, 
    {b1, 2.93811143664212}, {b2, 8.748646777509869}}, 4, 0.7251284211277187, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.1332554586570781, 0.23928923898696555, {-0.6226569032765966, 
        0.3561459859624404}}, {b1, 1.9871150408644032, 0.6763239188556502, 
       {0.603877314337474, 3.3703527673913323}}, {b2, 4.892302650097055, 
       0.5592067864339534, {3.7485963544005614, 6.036008945793549}}, 
      {b3, 1.9592277471175341, 1.2258435004412376, {-0.5479037166005989, 
        4.466359210835667}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.057259339894961125, -0.0002925386564127999, -0.1102556587025769, 
   -0.0012377741369821776}, {-0.00029253865641279886, 0.45741404321626417, 
   0.004207307584114936, -0.7803357186636531}, {-0.1102556587025769, 
   0.0042073075841149365, 0.31271222999378917, 0.016258050473163782}, 
   {-0.0012377741369821774, -0.7803357186636531, 0.016258050473163782, 
   1.5026922875740267}}, 55.98559491080914 + b0 + b1*S + b2*S^2 + b3*S^3, 
   0.5983369136274785, {}, {}, {-1.1878632496789692, -0.3460840934133671, 
    -0.21828858307586785, 0.5573955348101265, 0.6201038823820966, 
    0.7777740557636719, -0.021483691320327125, 0.24092536645571272, 
    0.03881916194531243, 1.2058302168183133, -1.7991104142284229, 
    -0.28644376949573314, 0.9208170624896539, 0.12257823749759922, 
    -1.68985265585912, 0.31012907604576156, 0.04458437008595695, 
    0.06461702576059736, 0.22443344789833475, 0.6329591203062392, 
    -0.4954726970978953, 0.1511988392783934, -0.08978455073036429, 
    0.022865155783506452, -0.3739448756403547, 0.6517352038569513, 
    -0.5608892904875518, 0.1255272838865551, -0.38932217005989855, 
    1.7851692732711797, -0.7625461082166538, -0.4834779888775742, 
    0.20710182384605247}}, {55.67254132760145 + 1.9903827782577128*S + 
    6.674806465490954*S^2 + 1.9700334766953882*S^3 - 2.450376544923382*S^4, 
   {b0 -> -0.31305358320768667, b1 -> 1.9903827782577128, 
    b2 -> 6.674806465490954, b3 -> 1.9700334766953882, 
    b4 -> -2.450376544923382}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.31305358320768667, 0.3206718712720073, 
       -0.9762427305079763, 0.3373037795535797}, {b1, 1.9903827782577128, 
       0.6796445621718873, 2.9285642658527298, 0.0066980197620355375}, 
      {b2, 6.674806465490954, 2.1770521141025174, 3.0659837779044716, 
       0.0047682359785715936}, {b3, 1.9700334766953882, 1.2319083582886172, 
       1.5991721002950121, 0.12100714952784553}, {b4, -2.450376544923382, 
       2.891338249233882, -0.8474887175765956, 0.4039090570096663}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 84.02329533330942, 86.24551755553165, 93.0023407021083, 
   0.9998445184111777, ScientificForm[0.7160033504821856], 
   {0.3206718712720073, 0.6796445621718873, 2.1770521141025174, 
   1.2319083582886172, 2.891338249233882}, {{b4, -0.8474887175765956}, 
    {b0, -0.9762427305079763}, {b3, 1.5991721002950121}, 
    {b1, 2.9285642658527298}, {b2, 3.0659837779044716}}, 5, 
   0.7160033504821856, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.31305358320768667, 0.3206718712720073, 
       {-0.9699201344941117, 0.34381296807873835}}, {b1, 1.9903827782577128, 
       0.6796445621718873, {0.5981940032225168, 3.382571553292909}}, 
      {b2, 6.674806465490954, 2.1770521141025174, {2.215317366902921, 
        11.134295564078986}}, {b3, 1.9700334766953882, 1.2319083582886172, 
       {-0.5534164024602701, 4.493483355851047}}, {b4, -2.450376544923382, 
       2.891338249233882, {-8.373014463999825, 3.4722613741530615}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.10283044902509085, -0.0011134298406130108, 
   -0.5575561172300352, -0.003954944031951536, 0.6134089857151513}, 
   {-0.0011134298406130097, 0.46191673088981644, 0.012358379619273777, 
   -0.7879426541102077, -0.011148389256149}, {-0.5575561172300352, 
   0.012358379619273777, 4.739555907518241, 0.043234965503074506, 
   -6.081286221238594}, {-0.003954944031951536, -0.7879426541102077, 
   0.043234965503074506, 1.517598203221356, -0.03686541023066596}, 
   {0.6134089857151513, -0.011148389256149, -6.081286221238594, 
   -0.03686541023066596, 8.359836871482852}}, 55.98559491080914 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 0.6042073689555932, {}, {}, 
   {-1.0073986149857106, -0.16561945872010853, -0.16571452703468026, 
    0.5174530466887219, 0.580161394260692, 0.7378315676422673, 
    -0.061723369646095705, 0.20068568812994414, -0.10122060679900358, 
    1.0657904480739973, -1.908805124574684, -0.39613847984199424, 
    0.8112315647100488, 0.08190405278553925, -1.6493597487634801, 
    0.35062198314140147, 0.224382494636572, 0.24441515031121241, 
    0.4042315724489498, 0.8127572448568543, -0.4575239418354471, 
    0.18914759454084162, -0.13445605874304078, -0.09268496644801871, 
    -0.489608755774384, 0.536071323722922, -0.7095184192814656, 
    -0.02310184490735878, -0.4438774582118299, 1.73119064328381, 
    -0.7280229161760232, -0.32184064510695976, 0.3687391676166669}}, 
  {55.98559491080914 + (2.137282917331608*S + 3.5164950964509982*S^2)/
     (1 - 0.35880108433697294*S), {b1 -> 1.0476877045743174, 
    b2 -> 0.8576817308417067, b4 -> 0.897002710842432}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.0476877045743174, 0.2763384777052629, 
       3.7913203882224478, 0.0006752874382770128}, {b2, 0.8576817308417067, 
       0.18992854581328997, 4.5158126555913, 0.00009106694717626364}, 
      {b4, 0.897002710842432, 0.5350483791943637, 1.6764889787967818, 
       0.10403464568730969}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 81.17958532204227, 
   82.00717152893883, 87.16561556790819, 0.9998376177333597, 
   ScientificForm[0.7317199048729445], {0.2763384777052629, 
   0.18992854581328997, 0.5350483791943637}, {{b4, 1.6764889787967818}, 
    {b1, 3.7913203882224478}, {b2, 4.5158126555913}}, 3, 0.7317199048729445, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.0476877045743174, 0.2763384777052629, {0.48332924294064583, 
        1.612046166207989}}, {b2, 0.8576817308417067, 0.18992854581328997, 
       {0.4697958930618772, 1.2455675686215364}}, {b4, 0.897002710842432, 
       0.5350483791943637, {-0.19571185677483627, 1.9897172784597004}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.07636295426046207, 0.04110967517929607, 
   -0.1355188427614307}, {0.04110967517929607, 0.03607285251475099, 
   -0.09325776810356304}, {-0.1355188427614307, -0.09325776810356304, 
   0.28627676807851554}}, 55.98559491080914 + 
    (2.0400000000000005*b1*S + 4.1000000000000005*b2*S^2)/
     (1 - 0.40000000000000013*b4*S), 0.588955421105998, {}, {}, 
   {-1.233468500926321, -0.39168934466071903, -0.23383488074810543, 
    0.5635001961188166, 0.6262085436907867, 0.783878717072362, 
    -0.015310170797711464, 0.24709888697832838, 0.06485119750756496, 
    1.2318622523805658, -1.7870613590677422, -0.27439471433505247, 
    0.9328226196048632, 0.1074459782629944, -1.738688550332867, 
    0.26129318157201453, -0.08867108857111816, -0.06863843289647775, 
    0.09117798924125964, 0.49970366164916413, -0.6125749636783908, 
    0.0340965726978979, -0.1751268812123712, -0.022526098005869244, 
    -0.41925193503914215, 0.6064281444581638, -0.5648667919851036, 
    0.12154978238900327, -0.35320364904772106, 1.8213217701379634, 
    -0.7267642587782746, -0.4591942826335753, 0.23138553009005136}}}, 
 S*(1.9871150408644032*f10 + 1.9871150408644032*f11*\[Eta] + 
    1.9871150408644032*(20.25405060758101 - 20.25405060758101*f10 - 
      4.5004500450045*f11)*\[Eta]^2) + 
  S^2*(4.892302650097055*f20 + 4.892302650097055*f21*\[Eta] + 
    4.892302650097055*(20.25405060758101 - 20.25405060758101*f20 - 
      4.5004500450045*f21)*\[Eta]^2) + 
  S^3*(1.9592277471175341*f30 + 1.9592277471175341*f31*\[Eta] + 
    1.9592277471175341*(20.254050607581007 - 20.254050607581007*f30 - 
      4.5004500450045*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/33/3Dfit_p6_lm_33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S^2*(44.97467481865522 - 
      776.3508431624222*\[Eta] + 4734.942039053759*\[Eta]^2 - 
      9480.110786789375*\[Eta]^3) + 
    S*(1.4704772234862196 - 16.40504251492649*\[Eta] + 
      501.3996485757175*\[Eta]^2 - 1849.5827678963567*\[Eta]^3) + 
    S^3*(-11.198942714564465 + 586.5587276252753*\[Eta] - 
      4994.816604177315*\[Eta]^2 + 11844.541063193587*\[Eta]^3), 
   {f10 -> 0.6422180286435419, f11 -> -7.164758416843521, 
    f12 -> 218.98189834416002, f20 -> 20.041094250742223, 
    f21 -> -345.94848061041574, f22 -> 2109.930089747236, 
    f30 -> -4.536958178845243, f31 -> 237.62889805763663, 
    f32 -> -2023.5190608380215}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 0.6422180286435419, 22.381606339039045, 
       0.02869400966647131, 0.9773795808155876}, {f11, -7.164758416843521, 
       363.3505710843434, -0.019718583062802972, 0.9844540216399106}, 
      {f12, 218.98189834416002, 1961.3623180756754, 0.11164785635272463, 
       0.9121629002126816}, {f20, 20.041094250742223, 6.516554001891655, 
       3.0754129015004867, 0.005738763269530337}, {f21, -345.94848061041574, 
       131.08558450981948, -2.6391039251497643, 0.015340811025141888}, 
      {f22, 2109.930089747236, 829.0142340842079, 2.545107192372909, 
       0.01884310620135689}, {f30, -4.536958178845243, 29.5190241151216, 
       -0.15369607616943926, 0.8793167774869491}, {f31, 237.62889805763663, 
       484.23350074031094, 0.49073204909272555, 0.6287047337212629}, 
      {f32, -2023.5190608380215, 2641.8434325901176, -0.7659496531382717, 
       0.45223035545365997}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 42.77189320660298, 
   51.77189320660298, 56.78386702322454, 0.9999235666917754, 
   ScientificForm[0.34378306287049254], {22.381606339039045, 
   363.3505710843434, 1961.3623180756754, 6.516554001891655, 
   131.08558450981948, 829.0142340842079, 29.5190241151216, 
   484.23350074031094, 2641.8434325901176}, {{f11, -0.019718583062802972}, 
    {f10, 0.02869400966647131}, {f12, 0.11164785635272463}, 
    {f30, -0.15369607616943926}, {f31, 0.49073204909272555}, 
    {f32, -0.7659496531382717}, {f22, 2.545107192372909}, 
    {f21, -2.6391039251497643}, {f20, 3.0754129015004867}}, 9, 
   0.34378306287049254, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, 0.6422180286435419, 22.381606339039045, {-45.90288038126684, 
        47.18731643855392}}, {f11, -7.164758416843521, 363.3505710843434, 
       {-762.7936365335528, 748.4641196998658}}, {f12, 218.98189834416002, 
       1961.3623180756754, {-3859.894332853188, 4297.858129541508}}, 
      {f20, 20.041094250742223, 6.516554001891655, {6.489178328492775, 
        33.59301017299167}}, {f21, -345.94848061041574, 131.08558450981948, 
       {-618.5558770012565, -73.34108421957495}}, {f22, 2109.930089747236, 
       829.0142340842079, {385.900611069404, 3833.9595684250676}}, 
      {f30, -4.536958178845243, 29.5190241151216, {-65.92512941150234, 
        56.85121305381186}}, {f31, 237.62889805763663, 484.23350074031094, 
       {-769.3897941628649, 1244.647590278138}}, {f32, -2023.5190608380215, 
       2641.8434325901176, {-7517.533238855325, 3470.495117179282}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{500.93630231571285, -8081.325012912094, 
   42942.66898583265, 12.749191770141293, -189.7703198173332, 
   927.0593574268682, -642.5346755405822, 10281.429833008815, 
   -54158.24855978943}, {-8081.325012912093, 132023.6375073185, 
   -709283.0059668638, -223.59733464530953, 3490.9911479436323, 
   -17981.605948731634, 10398.79229238233, -168668.13038701142, 
   899036.6843043013}, {42942.66898583264, -709283.0059668638, 
   3.846942142767187*^6, 1285.6819288884888, -20835.165751971297, 
   111456.92573294524, -55389.20691335678, 908972.8719322885, 
   -4.894463310969718*^6}, {12.74919177014129, -223.59733464530945, 
   1285.6819288884888, 42.46547605957015, -852.5567037101453, 
   5368.810358387324, -45.786036586983805, 891.784906533854, 
   -5538.60007005154}, {-189.77031981733325, 3490.991147943635, 
   -20835.16575197132, -852.556703710145, 17183.43046628103, 
   -108533.65108346741, 850.1936309352013, -16947.046036728152, 
   106873.20250931085}, {927.0593574268682, -17981.605948731634, 
   111456.92573294528, 5368.8103583873235, -108533.6510834674, 
   687264.6003142259, -5096.132146985795, 103342.84954631726, 
   -658909.1088338435}, {-642.5346755405822, 10398.792292382332, 
   -55389.20691335678, -45.786036586983805, 850.1936309352013, 
   -5096.132146985795, 871.3727847091305, -14175.228083438422, 
   75777.47659555613}, {10281.429833008815, -168668.13038701145, 
   908972.8719322887, 891.7849065338542, -16947.046036728152, 
   103342.84954631729, -14175.228083438422, 234482.08323921668, 
   -1.2715119891848783*^6}, {-54158.24855978941, 899036.6843043013, 
   -4.894463310969717*^6, -5538.60007005154, 106873.20250931085, 
   -658909.1088338436, 75777.47659555613, -1.271511989184878*^6, 
   6.979336722319536*^6}}, 2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S*(2.2896853683663814*f10 + 
      2.2896853683663814*f11*\[Eta] + 2.2896853683663814*f12*\[Eta]^2 + 
      2.2896853683663814*(91.15234296841139 - 91.15234296841139*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
      2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + 
    S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
      2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
       (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
        4.5004500450045*f32)*\[Eta]^3), 0.16883827759516715, {}, {}, 
   {0.1521268511701237, -0.13041811419930127, 0.322614850864511, 
    0.07270385233755405, -1.067893116751975, -0.0837781002921929, 
    0.07334349792654393, 0.10836251512318995, 0.04990754579080203, 
    0.6723582699301005, 0.13593622818370932, 0.1643383223770698, 
    -0.18357421359984727, 0.05247763835071595, -0.25142041752843625, 
    0.14021378974223353, -0.45426231408021067, -0.2551558005013703, 
    0.6840377700430054, -0.0636727724092907, -0.38871011400522093, 
    -0.05259200099089867, -0.061539536517784654, -0.03312798552155982, 
    0.27019907895623874, 0.2230369280771356, 0.13464599134135824, 
    0.050346235070492185, 0.3743406050602971, 0.6530447552822807}}}, 
 {{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S^3*(35.03996500430485 - 
      683.6450425964551*\[Eta] + 4197.287566319953*\[Eta]^2 - 
      8012.077895470862*\[Eta]^3) + S^2*(42.64221592429037 - 
      668.132001297168*\[Eta] + 3479.489840208864*\[Eta]^2 - 
      5809.271688730663*\[Eta]^3) + 
    S*(7.400244466342816 + 112.1159018074852*\[Eta] - 
      1366.5632318937066*\[Eta]^2 + 3413.5089736950554*\[Eta]^3), 
   {f10 -> 3.2319918573016246, f11 -> 48.96563665752748, 
    f12 -> -596.8345043269882, f20 -> 19.00173090400473, 
    f21 -> -297.7252523542303, f22 -> 1550.4900060600573, 
    f30 -> 14.195523619027156, f31 -> -276.9608744762311, 
    f32 -> 1700.4210699475257}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 3.2319918573016246, 1.1483544953793945, 
       2.814454831070118, 0.005109810373799011}, {f11, 48.96563665752748, 
       33.642515155224714, 1.4554689633519589, 0.14626744281756043}, 
      {f12, -596.8345043269882, 280.86977117618, -2.1249510113803396, 
       0.034159075270519625}, {f20, 19.00173090400473, 0.7185530213353128, 
       26.44443811354816, 2.8445476907595508*^-92}, {f21, -297.7252523542303, 
       21.63192510603279, -13.763234242670322, 5.557598593483697*^-36}, 
      {f22, 1550.4900060600573, 190.78527172558069, 8.126885225659514, 
       4.707018337843481*^-15}, {f30, 14.195523619027156, 2.038762117635212, 
       6.962815080894645, 1.2508447830267971*^-11}, {f31, -276.9608744762311, 
       62.068126853479804, -4.462207714597778, 0.00001036700076994801}, 
      {f32, 1700.4210699475257, 541.2314720242464, 3.1417631047725716, 
       0.0017951303017271151}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   1932.1845151180978, 1932.6031197692605, 1973.052262387221, 
   0.9969881329116006, ScientificForm[2.125256221892767], 
   {1.1483544953793945, 33.642515155224714, 280.86977117618, 
   0.7185530213353128, 21.63192510603279, 190.78527172558069, 
   2.038762117635212, 62.068126853479804, 541.2314720242464}, 
   {{f11, 1.4554689633519589}, {f12, -2.1249510113803396}, 
    {f10, 2.814454831070118}, {f32, 3.1417631047725716}, 
    {f31, -4.462207714597778}, {f30, 6.962815080894645}, 
    {f22, 8.126885225659514}, {f21, -13.763234242670322}, 
    {f20, 26.44443811354816}}, 9, 2.125256221892767, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, 3.2319918573016246, 1.1483544953793945, {0.9749202507962482, 
        5.4890634638070015}}, {f11, 48.96563665752748, 33.642515155224714, 
       {-17.158165734344124, 115.08943904939909}}, {f12, -596.8345043269882, 
       280.86977117618, {-1148.8793547614137, -44.78965389256257}}, 
      {f20, 19.00173090400473, 0.7185530213353128, {17.589426925790438, 
        20.414034882219024}}, {f21, -297.7252523542303, 21.63192510603279, 
       {-340.24244033697653, -255.20806437148406}}, {f22, 1550.4900060600573, 
       190.78527172558069, {1175.5047367169407, 1925.475275403174}}, 
      {f30, 14.195523619027156, 2.038762117635212, {10.188370682674588, 
        18.202676555379725}}, {f31, -276.9608744762311, 62.068126853479804, 
       {-398.9547425314777, -154.9670064209845}}, {f32, 1700.4210699475257, 
       541.2314720242464, {636.6396392409365, 2764.202500654115}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.3187180470580637, -28.033830630856958, 
   176.6303483059824, -0.16018804971284412, 3.0830102201229677, 
   -17.673086346409104, -2.135067801216733, 45.969964946289565, 
   -292.6377107282814}, {-28.033830630856958, 1131.8188259695244, 
   -9105.965198256314, 3.013240137157172, -53.8765193606531, 
   237.89855055487183, 45.992439104962905, -1886.5210240500367, 
   15376.441445949971}, {176.6303483059824, -9105.965198256315, 
   78887.8283605597, -17.01938928514518, 245.6353747586881, 
   -512.6658395481028, -293.22912642708036, 15411.404923937149, 
   -135736.98991523916}, {-0.16018804971284412, 3.013240137157172, 
   -17.01938928514518, 0.5163184444701064, -11.47390512499449, 
   75.71400285556656, 0.43885346152572124, -8.934751049634007, 
   53.75993501267187}, {3.083010220122967, -53.8765193606531, 
   245.635374758688, -11.47390512499449, 467.94018379301167, 
   -3961.003772550505, -8.98887345716625, 232.02051747691524, 
   -1478.8143921383435}, {-17.673086346409104, 237.89855055487183, 
   -512.6658395481022, 75.71400285556656, -3961.003772550505, 
   36399.01990740364, 54.26148060562963, -1473.8588646788935, 
   9286.244246296921}, {-2.1350678012167332, 45.992439104962905, 
   -293.22912642708036, 0.43885346152572136, -8.98887345716625, 
   54.26148060562963, 4.156550972304413, -91.51377396675632, 
   595.2853417091254}, {45.969964946289565, -1886.5210240500367, 
   15411.404923937147, -8.934751049634006, 232.02051747691524, 
   -1473.8588646788935, -91.51377396675632, 3852.45237109966, 
   -32252.65085880931}, {-292.6377107282814, 15376.44144594997, 
   -135736.98991523913, 53.75993501267187, -1478.8143921383435, 
   9286.244246296921, 595.2853417091254, -32252.65085880931, 
   292931.50630953256}}, 2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S*(2.2896853683663814*f10 + 
      2.2896853683663814*f11*\[Eta] + 2.2896853683663814*f12*\[Eta]^2 + 
      2.2896853683663814*(91.15234296841139 - 91.15234296841139*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
      2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + 
    S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
      2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
       (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
        4.5004500450045*f32)*\[Eta]^3), 4.6110305425181535, {}, {}, 
   {0.3977785475209643, 0.5147643963460169, -0.25346821766399685, 
   -0.21865339150554775, 0.0975108346317981, 0.529851104089035, 
   0.8736930481338696, 0.9654995051934065, 0.6872379632505883, 
   -1.0342636327991919, -1.9945385192645269, -2.4055872397423315, 
   -1.4729553372806699, 1.3752550997046562, 5.584990047887317, 
   7.2920449659766575, -2.850980724123943, -3.111743366970181, 
   -0.34307158946776184, -3.0103144337228684, -2.860087653877798, 
   -9.740748852249567, -0.2975940282808409, -0.260171537713731, 
   -0.02431808338847219, -0.04059686409094354, 0.2861479711361028, 
   0.43321971500031253, 0.3436584380646579, 0.4153512950014644, 
   0.5052456938786634, -0.06304974524503137, -0.13790940409185026, 
   -0.5001896496737146, -0.9105546072558965, -1.0258750385631075, 
   -0.20937236966904038, 0.9906669890549864, -0.26090640292859035, 
   0.26886153351961184, 0.3344527172573919, 0.3314587896620509, 
   0.028496432410847206, -2.4174582122722796, 0.40743463831545057, 
   0.0795721698825389, 1.4200669830244976, -3.933805215971816, 
   0.3716860304046463, 0.2639591663990899, 0.1431148726699405, 
   0.209358196060208, 0.2926594409715193, 0.2424531267493535, 
   0.20594268652554604, 0.24589639689264686, 1.3996740658442093, 
   -0.3370235591244466, 0.7413850817463299, -0.16161822513808488, 
   1.4203804048534323, 0.30513066428355273, 0.24964034355809872, 
   1.312435747551831, -0.27213263560605583, 0.20418242469901315, 
   0.6978585883272217, -0.10096626072692061, 2.5191501322793215, 
   0.034285611587620224, 0.013208607077558554, 0.24955843759948948, 
   0.14229040698467088, 0.06032962124857022, 0.06494528315795378, 
   0.09073494276356087, 0.15499919855460575, -0.3571101117164517, 
   0.9537323383901821, -0.1387385718689984, 0.07892169206468225, 
   -0.0787327372835307, 0.07671724429383175, -0.1638883036551988, 
   -0.24541648831780094, 0.05147846200884487, -0.05628647256560271, 
   0.022531816066816646, -0.2226987338751769, 0.0692723159097568, 
   0.33322363629883966, 0.4180712316598374, -0.11321568313326225, 
   0.3584798988190414, 0.5139577166369236, 0.6202713946619269, 
   0.7272644295960617, 2.0341134804280046, -2.2982426127251756, 
   2.2917172625087687, -0.031319584891434715, 0.5959188839411809, 
   1.5772041236255063, 0.540583038594491, 0.7535041653176222, 
   0.7535189030776337, 1.1523425854202287, 0.9835081464364066, 
   1.9438421296093793, 0.24482575762101533, 0.6167361712555248, 
   0.9874260099734329, -0.6392871389903121, 0.21895138820377724, 
   0.4065596829148035, 0.105776026065314, 0.12381330241646538, 
   0.12702388447291924, 0.12719968935448378, 0.08728236959655078, 
   0.1561609472780674, -0.0072241088735154335, 0.18099042800645293, 
   0.20245918214845915, 0.3027921005398184, -0.2425885918496533, 
   -0.03075698531802118, -0.17845209139568396, -0.030059876903578697, 
   0.03027471499490275, 0.13597760699781247, 0.38588860552476945, 
   -0.09741426559935462, -0.07176923125803114, -0.013626732712737066, 
   -0.3089723173434322, 0.07293340681349036, 0.3536147355864614, 
   -0.1688355484316162, 0.1183557407571243, -1.165262083180096, 
   0.17283011252811775, 0.13622462500165966, 3.167508049545404, 
   -0.6627702642706481, 0.2542775271874689, 0.019489343517307134, 
   0.049314393739223306, 0.32189468079332073, 0.3245314800797132, 
   0.3696723234054389, 0.673248048447249, -0.6066204086403104, 
   0.3857399873825216, -0.5182088452206699, 0.39368882573353403, 
   0.3556951694442887, 0.411658012775888, 0.4975005229061935, 
   0.652921998781494, 0.6581048614352767, 0.8583237142720463, 
   0.18591863840924816, 0.6003803444912137, 0.2664348393821001, 
   0.7243653802045174, 0.37016937484645496, 0.6769844032157835, 
   0.6491822638834037, 0.6733895796376146, 0.7786213841732206, 
   0.9113600271971336, 0.8790975291249197, 0.21107650589055993, 
   0.3542434178220901, 0.8530833355353025, 1.0001694420727745, 
   1.0351884592694205, 1.0617391483544907, 0.9059921741993548, 
   0.9229353557122977, 0.9794518477767724, 0.993616706982948, 
   1.0070844053452674, 1.086592706940337, 1.2082227784221686, 
   1.2435488026067105, 1.2585210968377396, 1.2589597861174298, 
   1.5156442948532458, 1.5159967096633409, 1.5360303238285269, 
   1.0266604174739768, 2.6989186418240934, 1.7502186914982758, 
   0.8669321070422029, -0.01163354347522727, 0.09653465211385992, 
   0.1578640889338203, 2.541646785553894, -1.6376464114937335, 
   0.03817021613599536, 0.40138479003189786, 0.01700607842167301, 
   0.40425660966639043, 0.07446147979408124, 0.512279895678148, 
   0.6316581986648089, 0.22802167855525113, -0.15343912664457093, 
   -0.38406726750326925, -0.10790390734428001, 0.16571109895812697, 
   0.3590999475704848, 8.033492054461021, 0.4214524533272197, 
   -0.39183825447344134, -0.12275687298870253, 0.00847271351449308, 
   0.061140063999118865, 0.30218184841442053, 0.9190332355397004, 
   0.675097661376185, -0.003176433242515486, 0.36814896958776444, 
   -0.1819943665682331, 2.309580721081147, 0.10161189342761645, 
   1.9566957620072571, -0.3184610726571009, 0.09234272751200479, 
   -0.7408027328365279, -0.5276439266540365, 3.2205716186563222, 
   2.2136957377401814, -0.5545921030729914, -0.6811662723112022, 
   -0.3900588764395252, -0.24239967346557023, -0.21430642983705184, 
   0.7089948236630335, -2.3320100976466165, 0.10855273389142894, 
   0.20169765061336875, 0.22658362722813763, 0.6528426013378521, 
   0.3770796292437808, -2.787532400206146, 0.3667980723253095, 
   0.38983296291644365, -0.19091288323943445, 0.07720353640070243, 
   -0.738476666814222, -0.1802358787317644, -1.3288390687198444, 
   -0.0587830052550089, -0.3542754601121487, -0.2249196812927039, 
   -0.17494583114603302, 0.17864370509914806, -0.2932022786503694, 
   -0.2419079820774641, -0.1947178979266937, -0.1270420511004886, 
   -0.1008025938949686, -0.09074328116730612, 2.08264013882399, 
   -0.24957010544994773, -0.26318662444145957, -0.008824528651075525, 
   -0.22857621203365852, 0.19616731103496932, -0.49459518044614015, 
   -0.3908313759425255, 1.5568520350693689, 0.4532699996302654, 
   0.011240999518577155, -0.09545304717812542, 0.6691357788631649, 
   -0.5034966124840139, 0.8443684174280861, 2.2276990385648787, 
   -0.6618399267872519, -5.7140345664029155, 0.5749966790003782, 
   -2.2601612509915867, -0.8531295089605919, -0.5034770609586303, 
   0.0936698802815954, 0.3361464786776196, -5.907104333881762, 
   -0.7653099296944674, 0.14810213287455554, -1.5627408347008895, 
   -0.17746932890531752, -0.9262917263249619, -0.7903698172217446, 
   -0.41858110602106535, -0.6661378677540597, -0.6568905919134522, 
   -1.9716286996258532, 0.13527191292951102, 1.0958642658270037, 
   -0.8294829337951342, 0.2606359229521331, 0.8119709808174775, 
   0.41195881958310565, -0.3830238042505698, -0.19749030995808425, 
   0.44862068231395824, -0.4752779951559205, 4.501515664008821, 
   6.98480856269407, 5.428357284633421, 1.1633536290000848, 
   -0.857524966947949, 1.2173528083812926, -0.9407790402146929, 
   0.31239028258733015, 0.7233318507528566, -1.060617808468578, 
   -1.3617280236785518, -0.41004055184566823, 3.18640726057356, 
   -0.37809821825931067, -1.1413830137644254, -0.5729889047920551, 
   -0.9181978485135005, -0.9016741039959015, 0.23159493807952458, 
   -0.45209517411922207, -0.29155960307525675, -0.7260912662727605, 
   -1.0266920260087318, 2.994209592095558, 0.27203349633464313, 
   1.4181481319583327, -0.7843973828262278, 1.798342392176437, 
   -1.1771339788624573, -0.5360214059687678, -0.9858708788110562, 
   5.0764131677797195, 1.877369223065216, 5.099853993752276, 
   0.10199827426504271, 4.887943798351898, 4.076607339808561, 
   -0.9518889914443207, 3.137210399750529, -1.1459183264619242, 
   -0.5753873498542816, 1.1828705327930038, 2.122223313300765, 
   -1.341940745008742, -1.029381321819983, 0.33742596721413065, 
   -1.1979886748717945, -0.7916208666651983, -0.8008603661355664, 
   0.2576040809144615, -0.9877569994355326, -1.1420405931353343, 
   -1.0687590563529739, -0.9648042848107252, -1.0606556655070563, 
   -1.0918639050246384, 7.042109058802907, 5.7126363031597975, 
   0.8996615494838807, -1.1292678469653765, -0.5036655324283856, 
   -0.30832213645953743, -2.7106281147271147, -0.22035660120445755, 
   6.993407025370743, -0.45538645484066365, 0.8946804438146501, 
   -0.801978612007133, 6.256668459871889, -0.6474976677745872, 
   1.7995555850297933, 1.8178888056413598, -1.0837773341995671, 
   -0.2387580548547703, -0.16291899612951966, 1.7123580707357178, 
   1.7958136778620428, 4.486121670740431, 0.39254890361644357, 
   -4.285675454601915, -0.9656172329955552, 3.7205703798699687, 
   -0.16022083099778683, 1.0336695102396334, 1.6429100091277178, 
   2.3614326739075295, 4.755104678812131, 4.256145847859443, 
   0.7395316682000157, 1.6468559360409927, -0.32125451959700513, 
   1.6918942198039986, 0.28083882937198723, 0.5434405585342574, 
   1.0937415833113846, 1.3352603937710228, 1.4069844980722337, 
   0.6083973395193425, 2.2690391650153288, 3.786991783466874, 
   4.211481758462469, 4.652361447667317, 6.456651005819822, 
   6.751322326341324, 8.11355663826771, 8.323453479309592, 
   5.7135375645943896, 1.6714751820259153, 2.5089411209519312, 
   4.386455284075964, 5.173107243355389, 3.688760287615878, 
   3.721064506381481, 5.110508003781888, 5.841453789840216, 
   3.8174048036089516, 3.878062695936933, 5.273112932720323, 
   3.713493170333095, 4.475208786580424, 4.256395836367574, 
   4.496977793557107, 4.835153555813122, 6.232844396008659, 
   6.452391300862473, 4.570938023407507, 5.028778680522919, 
   6.627075099590456, 6.784618619148205}}}, 
 {{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S^3*(35.33045711890554 - 
      706.6494841391627*\[Eta] + 4381.007261816182*\[Eta]^2 - 
      8399.445120989643*\[Eta]^3) + S^2*(42.64569308059695 - 
      667.2482556531794*\[Eta] + 3464.738669177662*\[Eta]^2 - 
      5761.101160341211*\[Eta]^3) + 
    S*(7.1875014313668135 + 129.1427025915807*\[Eta] - 
      1486.677584192895*\[Eta]^2 + 3628.607957227628*\[Eta]^3) - 
    20.532913166579743*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> -20.532913166579743, f10 -> 3.139078202912599, 
    f11 -> 56.401942544499015, f12 -> -649.2933940760572, 
    f20 -> 19.003280354168535, f21 -> -297.3314478449976, 
    f22 -> 1543.9167598912488, f30 -> 14.313208887076046, 
    f31 -> -286.28052114887805, f32 -> 1774.8502903071005}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -20.532913166579743, 10.52983248844686, 
       -1.949975290595371, 0.051828565234856565}, {f10, 3.139078202912599, 
       1.1456305681390064, 2.7400440335769005, 0.006398821881259556}, 
      {f11, 56.401942544499015, 33.749818484989014, 1.6711776559505065, 
       0.0954141572379994}, {f12, -649.2933940760572, 281.25067352555845, 
       -2.308593205971658, 0.021439660885139416}, {f20, 19.003280354168535, 
       0.7162287420737473, 26.532417980248884, 1.3941587043140478*^-92}, 
      {f21, -297.3314478449976, 21.562885525723107, -13.789037997270853, 
       4.4689712193594444*^-36}, {f22, 1543.9167598912488, 190.1979024538672, 
       8.117422642269824, 5.061576758543342*^-15}, {f30, 14.313208887076046, 
       2.033062137486796, 7.040222048879214, 7.63888511434238*^-12}, 
      {f31, -286.28052114887805, 62.051652010304, -4.6135841975865475, 
       5.23024625451766*^-6}, {f32, 1774.8502903071005, 540.8290286907297, 
       3.281721572164425, 0.0011158688254909}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1930.3328534903408, 1930.8456740031613, 
   1975.287375486376, 0.9970145327984287, ScientificForm[2.115921478463887], 
   {10.52983248844686, 1.1456305681390064, 33.749818484989014, 
   281.25067352555845, 0.7162287420737473, 21.562885525723107, 
   190.1979024538672, 2.033062137486796, 62.051652010304, 540.8290286907297}, 
   {{f11, 1.6711776559505065}, {d10, -1.949975290595371}, 
    {f12, -2.308593205971658}, {f10, 2.7400440335769005}, 
    {f32, 3.281721572164425}, {f31, -4.6135841975865475}, 
    {f30, 7.040222048879214}, {f22, 8.117422642269824}, 
    {f21, -13.789037997270853}, {f20, 26.532417980248884}}, 10, 
   2.115921478463887, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -20.532913166579743, 10.52983248844686, 
       {-41.22925882050613, 0.16343248734664328}}, {f10, 3.139078202912599, 
       1.1456305681390064, {0.8873456842876806, 5.390810721537518}}, 
      {f11, 56.401942544499015, 33.749818484989014, {-9.933197153970632, 
        122.73708224296865}}, {f12, -649.2933940760572, 281.25067352555845, 
       {-1202.0905217674144, -96.4962663847}}, {f20, 19.003280354168535, 
       0.7162287420737473, {17.595535489328658, 20.411025219008412}}, 
      {f21, -297.3314478449976, 21.562885525723107, {-339.713217225095, 
        -254.94967846490027}}, {f22, 1543.9167598912488, 190.1979024538672, 
       {1170.083506973317, 1917.7500128091806}}, {f30, 14.313208887076046, 
       2.033062137486796, {10.317232998617877, 18.309184775534217}}, 
      {f31, -286.28052114887805, 62.051652010304, {-408.2428068558402, 
        -164.31823544191596}}, {f32, 1774.8502903071005, 540.8290286907297, 
       {711.8528941242487, 2837.847686489952}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{110.87737223475102, 0.501732109798675, 
   -40.15592182131975, 283.2770877926786, -0.00836700380393796, 
   -2.126537467120387, 35.49541442737621, -0.6354983906147504, 
   50.32592914780217, -401.9164891020976}, {0.5017321097986751, 
   1.3124693986545026, -28.03443938554604, 176.77115940768127, 
   -0.15919108169957089, 3.053470876869505, -17.398295982667797, 
   -2.1241507648255897, 45.90072499891633, -292.56595967493513}, 
   {-40.15592182131976, -28.034439385546033, 1139.0502477697064, 
   -9149.732914469861, 2.9968045646005566, -52.75831427165525, 
   223.50650129739827, 45.9254790757547, -1892.560222258478, 
   15422.66836424067}, {283.2770877926787, 176.77115940768127, 
   -9149.732914469861, 79101.94135858027, -16.930819049965475, 
   238.61552428232187, -418.66786034003377, -292.9584538778146, 
   15440.421946286935, -135886.96012385035}, {-0.008367003803937968, 
   -0.15919108169957089, 2.996804564600556, -16.93081904996547, 
   0.5129836109725425, -11.39962216478684, 75.22220484998644, 
   0.436066383430188, -8.88082941596869, 53.4429701956328}, 
   {-2.126537467120387, 3.053470876869505, -52.75831427165526, 
   238.61552428232173, -11.39962216478684, 464.95803219543916, 
   -3936.096095038877, -8.918616163340845, 229.55643325348612, 
   -1461.5526843513817}, {35.495414427376204, -17.398295982667797, 
   223.50650129739827, -418.66786034003377, 75.22220484998645, 
   -3936.096095038877, 36175.24209785079, 53.707502941724876, 
   -1448.2266509497617, 9097.587849751913}, {-0.6354983906147506, 
   -2.1241507648255897, 45.9254790757547, -292.9584538778146, 
   0.43606638343018805, -8.918616163340845, 53.70750294172488, 
   4.133341654882379, -91.21103173674057, 593.7433448745646}, 
   {50.32592914780218, 45.90072499891633, -1892.560222258478, 
   15440.421946286935, -8.88082941596869, 229.5564332534862, 
   -1448.2266509497617, -91.21103173674057, 3850.4075172078647, 
   -32226.720897823136}, {-401.9164891020976, -292.5659596749351, 
   15422.668364240668, -135886.96012385032, 53.4429701956328, 
   -1461.5526843513817, 9097.587849751913, 593.7433448745645, 
   -32226.72089782313, 292496.03827455826}}, 2.8336291511250957 + 
    1758.9390417308175*\[Eta] - 36424.667772722496*\[Eta]^2 + 
    384459.14257636265*\[Eta]^3 - 2.1667865686701844*^6*\[Eta]^4 + 
    6.198587737488048*^6*\[Eta]^5 - 7.063678471118015*^6*\[Eta]^6 + 
    S*(2.2896853683663814*f10 + 2.2896853683663814*f11*\[Eta] + 
      2.2896853683663814*f12*\[Eta]^2 + 2.2896853683663814*
       (91.15234296841139 - 91.15234296841139*f10 - 20.25405060758101*f11 - 
        4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
      2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + 
    S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
      2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
       (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
        4.5004500450045*f32)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2), 4.581242858909099, {}, {}, {0.4049166872420251, 
   0.49723193318244796, -0.28718190480573824, -0.26113892793794946, 
   0.05258281937729592, 0.4877299762620364, 0.838548169765021, 
   0.9404202340944146, 0.6742336530141948, -1.0214099774079557, 
   -1.9700618675461659, -2.371798254979911, -1.4332446869762023, 
   1.4164167438302044, 5.622052009894013, 7.318376565705641, 
   -2.843090171050491, -3.0956231427602248, -0.24709366650236575, 
   -3.111645050632731, -2.961418270787661, -9.778235540405696, 
   -0.3770135304850726, -0.17199073659179476, 0.0953880594217722, 
   -0.15688199049084517, 0.2948411905239894, 0.6392443593624719, 
   0.4485824310929303, 0.5202752880297368, 0.6079156463669406, 
   0.0375329969178253, -0.19683837140772198, -0.46276828511764023, 
   -1.1309052250375018, -1.0390623166943058, -0.20291415212618347, 
   0.911942368907944, -0.19118957198101327, 0.2282099413179992, 
   0.5290238089179695, 0.5364102137293614, 0.10435375531602631, 
   -2.327660993923587, 0.4972318566641434, -0.006132503050373828, 
   1.334362310091585, -4.000454311691485, 0.36263695915523897, 
   0.24202818846920593, 0.20878639434664592, 0.2916195788887421, 
   0.3472670535731339, 0.4499139070720162, 0.3801374843062746, 
   0.0823183268242218, 1.4214948409912438, -0.5537213655449023, 
   0.5533237276409864, -0.03628666540842573, 1.40007237351238, 
   0.42431530121131544, 0.13167393747518474, 1.194469341468917, 
   -0.24392707488633647, 0.18951181097037306, 0.6467202003884793, 
   -0.3191857309763577, 2.4210381422153233, 0.03860886459997914, 
   0.2705283684938422, 0.5224800223003285, 0.2786914448023623, 
   0.07409618906095261, -0.04489569433978602, -0.14335876328645725, 
   -0.20365807942745562, -0.21437012115342213, 1.0872193407609245, 
   -0.33057746304265834, 0.3248571530316582, 0.06928151934124571, 
   0.0605765270888412, -0.44364424345423004, -0.1680610604030619, 
   0.31845157082329933, 0.07735823190749613, -0.11107363909432877, 
   -0.4895152376899006, -0.00365223265848158, 0.6203449845816777, 
   0.44425977270029193, -0.24955081639852494, 0.12493403833249772, 
   0.7195951940103242, 0.7291844410461863, 0.6115009446108388, 
   1.9312514039823157, -1.9036409347676795, 2.3206931953086922, 
   -0.30979136759322046, 0.6558608536378756, 1.890601578048404, 
   0.642921999568614, 1.0131622135132545, 1.013176951273266, 
   0.9804437898471292, 1.1775617194181223, 1.850574819477572, 
   -0.21053791782048847, 0.8385317756528821, 1.0866780293868032, 
   -0.8461738696878456, -0.2630865772678135, -0.07547828255678724, 
   0.16698139796415035, 0.18501867431530172, 0.18822925637175558, 
   0.18840506125332013, 0.17834528330399735, 0.24722386098551397, 
   0.009854324003185866, 0.19806886088315423, 0.07116058903261546, 
   0.17149350742397473, -0.5227707315496559, -0.3109391250180238, 
   -0.5332518626658498, -0.3848596481737445, 0.11102268955119143, 
   0.21635277566002742, 0.4662637741869844, -0.20341434500511468, 
   -0.1777693106637912, -0.11962681211849713, -0.6023534110203741, 
   0.21550515356091182, 0.49618648233388285, -0.4775952637315868, 
   -0.1904039745428463, -1.1130916842237752, 0.22500051148443845, 
   0.07518266790623329, 3.1064660924499776, -0.8371383388857794, 
   0.07990945257233761, 0.28532621442485606, 0.31515126464677223, 
   -0.04651177105444049, -0.043874971768048, 0.5968138685424833, 
   0.9003895935842934, -0.4930688248327897, 0.4992915711900423, 
   -0.6317030341320446, 0.2801946368221593, 0.12878320389216924, 
   0.18474604722376853, 0.8664931110670295, 1.02191458694233, 
   0.39871451054784757, 0.5989333633846172, 0.3639599863881813, 
   0.7784216924701468, 0.33212578307865215, 0.7900563239010694, 
   0.3237384655212736, 0.6305534938906021, 0.9636814688145137, 
   0.9878887845687245, 0.6472990371028118, 0.7800376801267248, 
   1.1826821599238428, 0.514290903892288, 0.47315734889781424, 
   0.9719972666110266, 0.9357309235905973, 0.9707499407872433, 
   0.9969342005514363, 1.2754850389254102, 1.292428220438353, 
   1.2755770142300094, 1.289741873436185, 1.1569789448660117, 
   1.2364872464610812, 1.2125972823446318, 1.2479233065291737, 
   1.1904161416548504, 1.1908548309345406, 1.484800823103285, 
   1.48515323791338, 1.505186852078566, 1.5292661019221896, 
   2.6457311291069914, 1.7033310555646608, 1.1117198873227494, 
   -0.25278741334625465, 0.2955387004371346, -0.259200558871612, 
   2.3200940009269857, -1.9288712913945005, 0.06967400888447628, 
   0.47543460631959533, -0.1889677581283422, 0.9547519069221835, 
   0.16970735424285976, 0.3914445796430073, 0.5997811247741538, 
   -0.2446954636893679, -0.1666156159089951, -0.0638965483009315, 
   -0.13752550486628934, -0.41608652556351444, -0.2226976769511566, 
   7.746142850019851, -0.11977822468486465, -0.45944983198933187, 
   -0.3255916055355783, -0.1943620190323827, -0.14169466854775692, 
   -0.10348761667898998, 0.5133637704462899, 0.33703977379843764, 
   -0.415945113974999, -0.044619711144719076, -0.2834117328417278, 
   2.2081633548076525, -0.10122283911891827, 1.7538610294607224, 
   -0.2508494951416651, -0.110492005034871, -0.49706299589297487, 
   -0.2839041897104835, 3.508258880984613, 2.5010449421811245, 
   -0.28414579301090725, -0.4783315397645538, -0.18722414389287678, 
   -0.10717651843469866, -0.11288906356401185, 0.8104121899360734, 
   -2.43342746391977, 0.007135367618275268, 0.06647449558226981, 
   0.023748894681261845, 0.4500078687909763, 0.10663331918146923, 
   -3.075219662534664, 0.12305833538164279, 0.14609322597277696, 
   0.011921849306986587, 0.009591958884925589, -0.5356419342676872, 
   0.022598853814770337, -1.227421702446577, 0.04263436101825846, 
   0.058493220620334796, 0.18751094155186365, 0.09550047891627855, 
   0.5167015926765544, 0.11246718644281373, 0.16376148301571902, 
   0.14333998965093997, 0.07579268144638718, 0.10203213865190719, 
   0.11209145137956966, 2.657338547706104, 0.3322275190713526, 
   0.3182729421919248, 0.0478775192723333, -0.0008782064844581328, 
   0.01957081974921948, -0.0022715734114626684, -0.3379294876943959, 
   1.2651645527226947, 0.437619466484648, -0.06351416173288271, 
   -0.24887402226158883, 0.28632361661129835, -0.47389461914667663, 
   0.41361819795861265, 1.9025439327606364, -0.564513564179606, 
   -6.032213729052728, 0.2768806621213571, -2.01406124531718, 
   -0.6214746474834101, -0.3875189294765278, -0.02257841985488085, 
   0.10333094258476194, -6.154806583434038, -0.46725760513368186, 
   -0.020228447116323878, -1.7115816031619033, -0.28223381073462406, 
   -0.6028836604402841, -0.3615728054844567, -0.46080168088769824, 
   -0.2909500295838825, -0.5185438674138823, -1.448092669634434, 
   0.40782240026101135, 0.6228241859344053, -0.580518186315885, 
   0.4622241110646428, 0.5269222112240186, 0.2332168720261052, 
   -0.37468126501335064, -0.25271257365807287, 0.2900951314111353, 
   -0.6222010192327616, 4.35459263993198, 6.837885538617229, 
   5.177103921263324, 0.9118895669664653, -0.7479448123522161, 
   0.9881346491022214, -0.7710924024765973, 0.22608266407269184, 
   0.5497893932542866, -0.7746048696794787, -1.1128356028464168, 
   -0.27074256196374336, 3.325705250455485, -0.3499576437241103, 
   -0.7990456499180709, -0.5860571706978135, -0.6092489310442488, 
   -0.6821173633700255, 0.6537578177383239, -0.4099642331320865, 
   -0.26349097128104404, -0.7062255061389351, -0.9758131309229157, 
   2.7137100135955734, 0.1741867136095152, 1.317627358429263, 
   -0.45394907678223717, 1.7015346254279393, -0.930772468698251, 
   -0.4673469924307483, -0.8557033520567074, 4.859214125597646, 
   1.7363556491184227, 4.895587339584836, 0.03840561970037015, 
   4.687620450774602, 3.9154966204721404, -0.91942388286202, 
   3.014021405795347, -1.0688188929018452, -0.5354541294514092, 
   1.1406272634499146, 2.0358836839816377, -1.2221786347156467, 
   -0.9075293818054888, 0.32244215339187576, -0.9979419873857296, 
   -0.5978159053645413, -0.6992126671918868, 0.25041645928536127, 
   -0.8888129327831393, -1.0304882372629436, -0.969909455846846, 
   -0.8659546843045973, -0.9638134663559867, -0.9792195535048904, 
   6.86187300815709, 5.581617196840853, 0.9544632762456331, 
   -1.0254246151057487, -0.3796473773982143, -0.22397453460121142, 
   -2.500231494268064, -0.18346737475417285, 6.816720446453246, 
   -0.34709854856464517, 0.8797126955930707, -0.6696115886079497, 
   6.237846208296105, -0.6524857808803972, 1.7766507400710907, 
   1.7949839606826572, -1.171627079869495, -0.3266078005246982, 
   -0.21461508642369154, 1.6894532257770152, 1.7729088329033402, 
   4.486121670740886, 0.29813272037313254, -4.3948241847433565, 
   -1.074765963136997, 3.7205703798704235, -0.22898119712067455, 
   0.9971970932649583, 1.6200051641690152, 2.350623800871972, 
   4.764810954169889, 4.2629975223308065, 0.6816620798088024, 
   1.5889863476497794, -0.3872419557580997, 1.6723926161562304, 
   0.22085220780240888, 0.4834539369646791, 1.0572691663367095, 
   1.2987879767963477, 1.3705120810975586, 0.5789041898894993, 
   2.2523547247046736, 3.770307343156219, 4.221188033820226, 
   4.6665650432014445, 6.4832000436865656, 6.7778713642080675, 
   8.15121565684376, 8.361112497885642, 5.745757107295731, 1.647799620239084, 
   2.4981322479163737, 4.396161559433722, 5.19160169760039, 
   3.688760287616333, 3.7210645063819356, 5.165629447664514, 
   5.896575233722842, 3.8174048036094064, 3.8780626959373876, 
   5.286301264077792, 3.773052093121123, 4.475157638673863, 
   4.2563958363680285, 4.496977793557562, 4.8351535558135765, 
   6.25133885025366, 6.470885755107474, 4.570938023407962, 5.028778680523374, 
   6.6455695538354576, 6.803113073393206}}}, 
 {{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S^3*(35.369849669620905 - 
      708.2561251169197*\[Eta] + 4395.126561361028*\[Eta]^2 - 
      8434.03805888318*\[Eta]^3) + S^2*(42.6931758918269 - 
      669.4757410368377*\[Eta] + 3466.769382637193*\[Eta]^2 - 
      5729.452852627621*\[Eta]^3) + 
    S*(7.177801397754089 + 128.95757066641883*\[Eta] - 
      1481.627512885238*\[Eta]^2 + 3610.5142157557857*\[Eta]^3) - 
    21.2386143965838*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    62.0939300534272*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -21.2386143965838, d20 -> 62.0939300534272, 
    f10 -> 3.134841798318878, f11 -> 56.32108780012252, 
    f12 -> -647.0878197305915, f20 -> 19.024439095148576, 
    f21 -> -298.32403411040247, f22 -> 1544.8216629284095, 
    f30 -> 14.32916774673886, f31 -> -286.93140963989805, 
    f32 -> 1780.570354529435}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -21.2386143965838, 10.523352717750301, 
       -2.018236484724065, 0.04418851369242168}, {d20, 62.0939300534272, 
       40.47263089961193, 1.5342202538659917, 0.12571260242023774}, 
      {f10, 3.134841798318878, 1.1438346705463094, 2.740642401424709, 
       0.006387986052513164}, {f11, 56.32108780012252, 33.69685508434438, 
       1.6714048732188485, 0.09537096325821492}, {f12, -647.0878197305915, 
       280.81264479210984, -2.304340035006761, 0.021680459180352635}, 
      {f20, 19.024439095148576, 0.7152368671351882, 26.598795405148955, 
       8.52217365161818*^-93}, {f21, -298.32403411040247, 21.538739394757137, 
       -13.850580047550004, 2.5492666183177538*^-36}, 
      {f22, 1544.8216629284095, 189.9001096619188, 8.13491717134167, 
       4.489250431127563*^-15}, {f30, 14.32916774673886, 2.0298958338050426, 
       7.059065548146288, 6.7862650956112155*^-12}, 
      {f31, -286.93140963989805, 61.95565148383021, -4.631238680700246, 
       4.8259542916398075*^-6}, {f32, 1780.570354529435, 539.9925193812307, 
       3.297398187237415, 0.0010570597129291625}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1929.9497134728788, 1930.5665359027853, 
   1978.9910101958264, 0.9970308240356482, ScientificForm[2.110140451430083], 
   {10.523352717750301, 40.47263089961193, 1.1438346705463094, 
   33.69685508434438, 280.81264479210984, 0.7152368671351882, 
   21.538739394757137, 189.9001096619188, 2.0298958338050426, 
   61.95565148383021, 539.9925193812307}, {{d20, 1.5342202538659917}, 
    {f11, 1.6714048732188485}, {d10, -2.018236484724065}, 
    {f12, -2.304340035006761}, {f10, 2.740642401424709}, 
    {f32, 3.297398187237415}, {f31, -4.631238680700246}, 
    {f30, 7.059065548146288}, {f22, 8.13491717134167}, 
    {f21, -13.850580047550004}, {f20, 26.598795405148955}}, 11, 
   2.110140451430083, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -21.2386143965838, 10.523352717750301, 
       {-41.9223601676085, -0.5548686255590916}}, {d20, 62.0939300534272, 
       40.47263089961193, {-17.45539521057043, 141.64325531742483}}, 
      {f10, 3.134841798318878, 1.1438346705463094, {0.8866243181847064, 
        5.383059278453049}}, {f11, 56.32108780012252, 33.69685508434438, 
       {-9.910388283731614, 122.55256388397666}}, {f12, -647.0878197305915, 
       280.81264479210984, {-1199.0276349162943, -95.14800454488864}}, 
      {f20, 19.024439095148576, 0.7152368671351882, {17.61863450770612, 
        20.430243682591033}}, {f21, -298.32403411040247, 21.538739394757137, 
       {-340.65862288818425, -255.9894453326207}}, {f22, 1544.8216629284095, 
       189.9001096619188, {1171.571264933906, 1918.0720609229131}}, 
      {f30, 14.32916774673886, 2.0298958338050426, {10.339388966705577, 
        18.31894652677214}}, {f31, -286.93140963989805, 61.95565148383021, 
       {-408.705807851242, -165.15701142855409}}, {f32, 1780.570354529435, 
       539.9925193812307, {719.2101313472313, 2841.9305777116388}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{110.74095242218266, -18.616352727313732, 
   0.5014275057730107, -40.005648850102766, 281.7267521706609, 
   -0.014684335865091045, -1.822276358716154, 35.11271121761594, 
   -0.6382884563848681, 50.363120557704335, -402.36997814541496}, 
   {-18.616352727313732, 1638.0338519362226, -0.11175607871953543, 
   -2.1329429183193733, 58.182908341056546, 0.5581662162437065, 
   -26.18436137478007, 23.87128349435436, 0.42099368398018444, 
   -17.170396224071297, 150.894923600045}, {0.5014275057730107, 
   -0.11175607871953536, 1.3083577535437843, -27.946305970035706, 
   176.21238216467245, -0.1587295315406956, 3.0456738093729747, 
   -17.345318946080653, -2.117512703427273, 45.75783407980528, 
   -291.65801748289164}, {-40.00564885010276, -2.1329429183193733, 
   -27.946305970035706, 1135.4780425753056, -9121.09165038609, 
   2.9866720920835164, -52.55863330309916, 222.77392808695055, 
   45.78079081026785, -1886.5979418970187, 15374.066840386477}, 
   {281.7267521706609, 58.18290834105657, 176.21238216467245, 
   -9121.09165038609, 78855.74147513967, -16.857854538187002, 
   236.93654643704153, -416.5059370897278, -292.0240312172125, 
   15391.351295483575, -135455.11036343488}, {-0.014684335865091068, 
   0.5581662162437065, -0.15872953154069563, 2.9866720920835172, 
   -16.857854538187006, 0.5115637761093589, -11.37276613624552, 
   74.99424934444626, 0.43484121618240135, -8.858807238083019, 
   53.3266540057055}, {-1.8222763587161523, -26.184361374780075, 
   3.0456738093729747, -52.55863330309917, 236.93654643704159, 
   -11.372766136245518, 463.91729471526315, -3924.1239920488974, 
   -8.897354196343466, 229.1104284748843, -1459.3775984069932}, 
   {35.11271121761594, 23.87128349435437, -17.345318946080653, 
   222.77392808695052, -416.5059370897278, 74.99424934444626, 
   -3924.1239920488983, 36062.05164960879, 53.54507368060495, 
   -1443.9315247662234, 9071.233495885946}, {-0.6382884563848681, 
   0.4209936839801845, -2.117512703427273, 45.78079081026785, 
   -292.02403121721255, 0.43484121618240135, -8.897354196343466, 
   53.54507368060495, 4.12047709609907, -90.92917302896704, 
   591.9186248839862}, {50.363120557704335, -17.170396224071297, 
   45.75783407980529, -1886.5979418970187, 15391.351295483577, 
   -8.858807238083017, 229.1104284748843, -1443.9315247662234, 
   -90.92917302896704, 3838.502750785833, -32127.156987340404}, 
   {-402.36997814541496, 150.894923600045, -291.6580174828917, 
   15374.066840386477, -135455.1103634349, 53.32665400570549, 
   -1459.3775984069932, 9071.233495885946, 591.9186248839862, 
   -32127.156987340408, 291591.920987689}}, 2.8336291511250957 + 
    1758.9390417308175*\[Eta] - 36424.667772722496*\[Eta]^2 + 
    384459.14257636265*\[Eta]^3 - 2.1667865686701844*^6*\[Eta]^4 + 
    6.198587737488048*^6*\[Eta]^5 - 7.063678471118015*^6*\[Eta]^6 + 
    S*(2.2896853683663814*f10 + 2.2896853683663814*f11*\[Eta] + 
      2.2896853683663814*f12*\[Eta]^2 + 2.2896853683663814*
       (91.15234296841139 - 91.15234296841139*f10 - 20.25405060758101*f11 - 
        4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
      2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + 
    S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
      2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
       (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
        4.5004500450045*f32)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 4.566864333088774, {}, {}, {0.3890742357123145, 
   0.48175027025728134, -0.3015090300900667, -0.27370800001203044, 
   0.04218508261599396, 0.4797266234491744, 0.8329720160693892, 
   0.9371138612179166, 0.6728494091918673, -1.0207538522843453, 
   -1.9696679694645365, -2.3727751695727335, -1.4368912333428128, 
   1.4086115131235744, 5.608408808814282, 7.297025874752826, 
   -2.8742081048432198, -3.0784188350288133, -0.2441949915046564, 
   -3.099362655296119, -2.9491358754510486, -9.734725399276584, 
   -0.3305031918687362, -0.08952941736474429, 0.16908294864961704, 
   -0.2149755465388523, 0.3092627322587731, 0.6829728305894704, 
   0.4640108426677898, 0.5357036996045963, 0.6177501256266993, 
   0.008410484738668345, -0.19534469403160415, -0.4990749972920838, 
   -1.1065963995007877, -1.0453188389423076, -0.14835068401389861, 
   1.0061250195571603, -0.12535369254131723, 0.1657521042986687, 
   0.5218799315720304, 0.5841952295731545, 0.12512705724650885, 
   -2.3180028743497303, 0.5068899762379999, 0.00479210954839715, 
   1.3452869226903559, -3.9749164662335517, 0.32335326894374816, 
   0.2661097966527848, 0.2526483938440336, 0.289306846947909, 
   0.3409462816153592, 0.5104493881588326, 0.33713786939796364, 
   -0.016831590953671594, 1.4724266976786282, -0.5960519116799645, 
   0.6062669706552057, -0.12932277303610107, 1.457741168224075, 
   0.5162009678960047, 0.14601374341905426, 1.2088091474127864, 
   -0.23826587963758783, 0.1921444366215539, 0.6767517737307216, 
   -0.5057723125307518, 2.4938309528064337, 0.09505257430102176, 
   0.25405242271421, 0.3532273654757603, 0.3738872248946734, 
   0.13537742797348074, -0.06623944520656266, -0.296013974893242, 
   -0.5358006846769996, -0.1299966489150819, 1.1272294030707144, 
   -0.46207072084982315, 0.33458588338737627, 0.09638300128429478, 
   0.05594437273816766, -0.6572898793831996, -0.15611013293280962, 
   0.23071739768138855, 0.05772114765106551, -0.1401282566124138, 
   -0.5960612589514085, 0.00030897952082398206, 0.42248251001578296, 
   0.4361429407201598, -0.23776236168480125, 0.11214479436284819, 
   0.5954377428901978, 0.681321831010365, 0.6351394408992945, 
   1.9900871885900386, -2.2259405372066254, 2.3640758405148574, 
   -0.43986782696654814, 0.6380727784707005, 1.6952189930382247, 
   0.6119550176300663, 0.8617397758771688, 0.8617545136371803, 
   0.9884242805758845, 1.0911519415563475, 1.8905413242178497, 
   -0.6651051880987779, 0.7375994501575747, 1.1675589335750942, 
   -0.9383061491699323, -0.7554936102333158, -0.5678853155222896, 
   0.2183169894611865, 0.23635426581233787, 0.23956484786879173, 
   0.23974065275035628, 0.22052188289490005, 0.28940046057641666, 
   0.03882303430509637, 0.22703757118506473, 0.024839463384012106, 
   0.12517238177537138, -0.7095491827776641, -0.49771757624603197, 
   -0.8146975652191486, -0.6663053507270433, 0.14130442979814006, 
   0.24661101806913166, 0.49652201659608863, -0.23569455911462, 
   -0.21004952477329653, -0.15190702622800245, -0.7990285561838846, 
   0.23200632665106014, 0.5126876554240312, -0.6822079336549791, 
   -0.39501664446623863, -1.1006441626722108, 0.23744803303600293, 
   0.06348469291856418, 3.0947681174623085, -0.9096479994136075, 
   0.007399792044509468, 0.23807481372557504, 0.2678998639474912, 
   -0.29599651797650495, -0.29335971869011246, 0.5317384267765988, 
   0.8353141518184088, -0.5072692396221896, 0.4850911564006424, 
   -0.6541782844279282, 0.2577193865262757, 0.047155985316521765, 
   0.10311882864812105, 0.6408277444509167, 0.7962492203262173, 
   0.32730939610405585, 0.5275282489408255, 0.29950418149849156, 
   0.7139658875804571, 0.32013101954623835, 0.7780615603686556, 
   0.32751960217626674, 0.6343346305455952, 0.7752122228618532, 
   0.7994195386160641, 0.6462336111343348, 0.7789722541582478, 
   0.9988976789275625, 0.3309086395979648, 0.43962440045152107, 
   0.9384643181647334, 0.9505338479611396, 0.9855528651577856, 
   1.0117320664339218, 1.0090688798085807, 1.0260120613215236, 
   1.0981244975048412, 1.1122893567110168, 1.1085291164341697, 
   1.1880374180292392, 1.2279152670872122, 1.263241291271754, 
   1.2131541748903487, 1.2135928641700389, 1.5152217277783393, 
   1.5155741425884344, 1.5356077567536204, 1.0584023081692635, 
   2.6950992249931573, 1.739867888431661, 0.9880992982580779, 
   -0.3920390043356292, 0.3007563496855141, -0.6224939755528567, 
   2.2130981891966144, -2.0730555615236312, 0.10793272840726331, 
   0.46558658214769366, -0.2784965938089954, 0.4058502876515604, 
   0.16177155437981128, 0.3751875068451227, 0.6110066428767595, 
   -0.6850456557295956, -0.16193283185975815, -0.2546267500904378, 
   -0.13943878664588283, -1.1088971457089656, -0.9155082970966077, 
   7.572143070274706, -0.7206391412898938, -0.47086003114350206, 
   -0.4143408346750448, -0.2831112481718492, -0.2304438976872234, 
   -0.44454196998924544, 0.17230941713603443, 0.09826000577072591, 
   -0.768792552779928, -0.39746714994964805, -0.30734186053280155, 
   2.1842332271165787, -0.18997206825827107, 1.6651118003213696, 
   -0.2576121732131469, -0.19924123417433748, -0.6067734225148342, 
   -0.39361461633234285, 3.353636283841638, 2.346797127037348, 
   -0.4202337686509736, -0.5531382056561824, -0.26203080978450544, 
   -0.1388747518033142, -0.1298479096308256, 0.7934533438692597, 
   -2.45735759161073, -0.016794760072684767, 0.025481220048277464, 
   -0.06500033445820463, 0.36125863965150984, -0.048044740789350726, 
   -3.2496174618845544, -0.0034064047432593725, 0.0196284858478748, 
   -0.06288481658464207, -0.0018182402692445976, -0.6104486001593159, 
   -0.05220781207685832, -1.2443805485133907, 0.02567551495144471, 
   -0.26598110197494407, -0.13642049992961347, -0.04058749672378781, 
   0.3011594300622846, -0.20070204037119765, -0.14940774379829236, 
   -0.07220217296332976, 0.0009860155546448368, 0.02722547276016485, 
   0.03728478548782732, 2.020595322529857, -0.32059118215761373, 
   -0.3337757169581437, 0.04348063542261116, -0.0967490888717748, 
   -0.05086094987689194, -0.48535689445168373, -0.3475814718616448, 
   1.076259191735062, 0.43054137485091815, -0.07983951753885776, 
   -0.3091517244060924, -0.04045294214643036, -0.4995676088121854, 
   -0.015978352923184502, 1.6568351893358795, -0.6059132995987966, 
   -6.279390266670816, 0.05693749997408304, -2.15973118746183, 
   -0.7500967833118466, -0.41791939618133256, -0.05997065663586909, 
   -0.03921773553156527, -6.3156320190933, -0.6671706561273822, 
   -0.10353428843177426, -1.7804151308005203, -0.3243460927344586, 
   -0.8237539449883116, -0.7589152680020561, -0.4796673113116867, 
   -0.5853316437255671, -0.5580476292163894, -2.0400645196934875, 
   0.25680339289237963, 0.10198974673699013, -0.7316998837764004, 
   0.3734392152300643, 0.29849650123355786, 0.14872700280534445, 
   -0.41722913025023445, -0.30308513486670563, 0.2159977754956799, 
   -0.6823487436840878, 4.294444915480653, 6.777737814165903, 
   4.992493148715994, 0.7269399565011554, -0.8206139366918705, 
   0.8090007896330462, -0.8820022978513862, 0.19600902131764997, 
   0.43278923510570166, -1.0117164615180627, -1.2758913847812892, 
   -0.31257635991073585, 3.2838714525084924, -0.35871751311856315, 
   -1.123763233196314, -0.6119556371343151, -0.8525559887532381, 
   -0.796849035372361, 0.16899343560044144, -0.44846424294564713, 
   -0.26542377084570035, -0.7318499913415053, -0.985088342565632, 
   2.425949371450315, 0.09793400840794675, 1.2606836471575207, 
   -0.871300857298138, 1.6234655190819467, -1.1872449430122742, 
   -0.4798530300738548, -0.9378326025605475, 4.656674297175641, 
   1.6598818938664408, 4.721983985750967, -0.02853979291739961, 
   4.475576796944324, 3.7607943557929957, -0.9824468012982379, 
   2.905533053972249, -1.1478247164006916, -0.5557332290529757, 
   1.1228513730918621, 1.9626695476422356, -1.3288797594839252, 
   -0.9761604864254423, 0.28770847158989454, -1.194419787623474, 
   -0.7454567775948817, -0.7370337003071654, 0.22078687412408726, 
   -0.9422185808446102, -1.1051460096471146, -1.0220064914360592, 
   -0.9180517198938105, -1.014775659136376, -1.0498811002544244, 
   6.696877573114762, 5.508930444011867, 0.8837270430476565, 
   -1.0869956903263756, -0.4613041769721349, -0.2576703616557552, 
   -2.743181925404997, -0.19054208891998314, 6.618696958039436, 
   -0.39690200448717405, 0.8769879492499513, -0.7908395041490621, 
   6.232284420736278, -0.6851504445339742, 1.7673930427401956, 
   1.785726263351762, -1.230191395694419, -0.38517211634962223, 
   -0.24306900433498413, 1.68019552844612, 1.7636511355724451, 
   4.486121670740886, 0.23367271592223915, -4.47284140792658, 
   -1.152783186320221, 3.7205703798704235, -0.27106506344171066, 
   0.9796445794302144, 1.61074746683812, 2.347176289232493, 
   4.766017748518152, 4.264066429297827, 0.6484232329448787, 
   1.5557475007858557, -0.4270295827427617, 1.6649434413534436, 
   0.18593200602549587, 0.44853373518776607, 1.0397166525019657, 
   1.2812354629616038, 1.3529595672628147, 0.565817285455978, 
   2.246305076773524, 3.7642576952250693, 4.22239482816849, 
   4.667573077227416, 6.480586101900144, 6.775257422421646, 
   8.140761333473392, 8.350658174515274, 5.7397245501847465, 
   1.6381155156839213, 2.494684736276895, 4.397368353781985, 
   5.191896525766424, 3.688760287616333, 3.7210645063819356, 
   5.13385152357796, 5.8647973096362875, 3.8174048036094064, 
   3.8780626959373876, 5.287401120592904, 3.7345143206694047, 
   4.475146076528063, 4.2563958363680285, 4.496977793557562, 
   4.8351535558135765, 6.251633678419694, 6.471180583273508, 
   4.570938023407962, 5.028778680523374, 6.645864382001491, 
   6.80340790155924}}}, {{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S^3*(35.43576352880092 - 
      714.5292535387097*\[Eta] + 4480.3111289989065*\[Eta]^2 - 
      8696.358892318322*\[Eta]^3) + S^2*(42.745524075994375 - 
      671.718394803451*\[Eta] + 3454.7336016569666*\[Eta]^2 - 
      5634.635258326238*\[Eta]^3) + 
    S*(7.1601662749219255 + 130.17317079310683*\[Eta] - 
      1500.5636006234686*\[Eta]^2 + 3672.721788949682*\[Eta]^3) - 
    20.933719076832354*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    283.82826316055457*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> -20.933719076832354, d30 -> 283.82826316055457, 
    f10 -> 3.127139813113484, f11 -> 56.85199049246722, 
    f12 -> -655.3579899469216, f20 -> 19.047765887326303, 
    f21 -> -299.3233795351266, f22 -> 1539.4584174579618, 
    f30 -> 14.35587101955024, f31 -> -289.47280323620356, 
    f32 -> 1815.0806498945008}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -20.933719076832354, 10.480161506769802, 
       -1.9974614955418326, 0.046406137988977886}, {d30, 283.82826316055457, 
       124.37603463730738, 2.2820173033191273, 0.022977229921146782}, 
      {f10, 3.127139813113484, 1.1400783051928154, 2.7429166916605854, 
       0.006344682299967622}, {f11, 56.85199049246722, 33.58647644769862, 
       1.6927048176964326, 0.0912376954507873}, {f12, -655.3579899469216, 
       279.89727088278676, -2.341423293910456, 0.01966725924380137}, 
      {f20, 19.047765887326303, 0.713016590817634, 26.714337552066986, 
       2.668672423290695*^-93}, {f21, -299.3233795351266, 21.475902103186538, 
       -13.937639410766069, 1.1022223506354515*^-36}, 
      {f22, 1539.4584174579618, 189.2842041667999, 8.133052751202468, 
       4.549497344367385*^-15}, {f30, 14.35587101955024, 2.023274035919597, 
       7.095366601205537, 5.367932241401665*^-12}, {f31, -289.47280323620356, 
       61.76611357468477, -4.686595715402852, 3.7363762771378217*^-6}, 
      {f32, 1815.0806498945008, 538.4909055034464, 3.3706802312613693, 
       0.0008177046479449418}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 1927.048327572506, 
   1927.6651500024125, 1976.0896242954536, 0.9970503385461106, 
   ScientificForm[2.103194712699979], {10.480161506769802, 
   124.37603463730738, 1.1400783051928154, 33.58647644769862, 
   279.89727088278676, 0.713016590817634, 21.475902103186538, 
   189.2842041667999, 2.023274035919597, 61.76611357468477, 
   538.4909055034464}, {{f11, 1.6927048176964326}, 
    {d10, -1.9974614955418326}, {d30, 2.2820173033191273}, 
    {f12, -2.341423293910456}, {f10, 2.7429166916605854}, 
    {f32, 3.3706802312613693}, {f31, -4.686595715402852}, 
    {f30, 7.095366601205537}, {f22, 8.133052751202468}, 
    {f21, -13.937639410766069}, {f20, 26.714337552066986}}, 11, 
   2.103194712699979, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -20.933719076832354, 10.480161506769802, 
       {-41.53257212864254, -0.33486602502216556}}, {d30, 283.82826316055457, 
       124.37603463730738, {39.36603240144004, 528.2904939196691}}, 
      {f10, 3.127139813113484, 1.1400783051928154, {0.8863055033508336, 
        5.367974122876134}}, {f11, 56.85199049246722, 33.58647644769862, 
       {-9.162535374078104, 122.86651635901255}}, {f12, -655.3579899469216, 
       279.89727088278676, {-1205.4986293629165, -105.21735053092675}}, 
      {f20, 19.047765887326303, 0.713016590817634, {17.646325273241526, 
        20.44920650141108}}, {f21, -299.3233795351266, 21.475902103186538, 
       {-341.5344610430633, -257.1122980271899}}, {f22, 1539.4584174579618, 
       189.2842041667999, {1167.418587333005, 1911.4982475829186}}, 
      {f30, 14.35587101955024, 2.023274035919597, {10.379107443671298, 
        18.33263459542918}}, {f31, -289.47280323620356, 61.76611357468477, 
       {-410.87466295797253, -168.07094351443462}}, {f32, 1815.0806498945008, 
       538.4909055034464, {756.6718624882685, 2873.489437300733}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{109.83378520797949, -21.844992018222847, 
   0.4977890184054193, -39.80143697389284, 280.99881197272214, 
   -0.011709777536445119, -1.9526206025738357, 35.49459180567735, 
   -0.6326237325753642, 50.083951351378424, -401.11814763797327}, 
   {-21.844992018222847, 15469.397992100688, -0.6506741123308803, 
   24.528814520158456, -330.5366637660537, 2.4245803065755096, 
   -108.56559436521766, -242.9915636930609, 2.3252001019402395, 
   -173.98789522224854, 2192.6619882486843}, {0.49778901840541934, 
   -0.6506741123308794, 1.2997785419713221, -27.763808922039537, 
   175.07209645868994, -0.15775045472309115, 3.0284483088284007, 
   -17.219480517763177, -2.103664904204234, 45.463251375930206, 
   -289.8231348469952}, {-39.80143697389284, 24.528814520158456, 
   -27.763808922039537, 1128.0514001718143, -9061.593346154612, 
   2.971609120876269, -52.41921562838892, 220.95535985426721, 
   45.48413421413188, -1874.4966226615081, 15276.694805110463}, 
   {280.99881197272214, -330.5366637660536, 175.0720964586899, 
   -9061.593346154612, 78342.4822476321, -16.81856062031528, 
   238.62300304692755, -409.41880943622726, -290.16928072889164, 
   15294.51721087157, -134617.02528686638}, {-0.011709777536445127, 
   2.4245803065755096, -0.15775045472309115, 2.971609120876269, 
   -16.818560620315285, 0.5083926587812014, -11.306172296516438, 
   74.45519390383572, 0.43220520617772606, -8.822041308645506, 
   53.26875629277068}, {-1.9526206025738357, -108.56559436521766, 
   3.0284483088284007, -52.41921562838893, 238.62300304692755, 
   -11.306172296516438, 461.214371145652, -3896.248797498575, 
   -8.848510534446705, 228.55302433634128, -1462.7780913789563}, 
   {35.494591805677345, -242.99156369306095, -17.219480517763177, 
   220.95535985426724, -409.4188094362278, 74.45519390383572, 
   -3896.2487974985747, 35828.509947058796, 53.150537015965384, 
   -1431.459914485124, 8974.987384587226}, {-0.6326237325753642, 
   2.325200101940238, -2.103664904204234, 45.48413421413187, 
   -290.16928072889164, 0.43220520617772606, -8.848510534446705, 
   53.150537015965384, 4.0936378244263745, -90.35332132100152, 
   588.3193706200467}, {50.083951351378424, -173.9878952222485, 
   45.463251375930206, -1874.4966226615081, 15294.51721087157, 
   -8.822041308645504, 228.55302433634128, -1431.4599144851238, 
   -90.35332132100152, 3815.052786120859, -31939.095603551305}, 
   {-401.1181476379732, 2192.661988248684, -289.8231348469951, 
   15276.694805110461, -134617.02528686638, 53.268756292770675, 
   -1462.7780913789563, 8974.987384587224, 588.3193706200467, 
   -31939.095603551305, 289972.4553099217}}, 2.8336291511250957 + 
    1758.9390417308175*\[Eta] - 36424.667772722496*\[Eta]^2 + 
    384459.14257636265*\[Eta]^3 - 2.1667865686701844*^6*\[Eta]^4 + 
    6.198587737488048*^6*\[Eta]^5 - 7.063678471118015*^6*\[Eta]^6 + 
    S*(2.2896853683663814*f10 + 2.2896853683663814*f11*\[Eta] + 
      2.2896853683663814*f12*\[Eta]^2 + 2.2896853683663814*
       (91.15234296841139 - 91.15234296841139*f10 - 20.25405060758101*f11 - 
        4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
      2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + 
    S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
      2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
       (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
        4.5004500450045*f32)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2), 4.536849230286303, {}, {}, {0.3718673265697987, 
   0.46474159380357527, -0.31737807101108473, -0.2877158559783588, 
   0.030540107604515754, 0.4707263719708408, 0.8266784772806339, 
   0.9333691708533163, 0.6712758495641378, -1.0199977171876178, 
   -1.969192977223944, -2.373838451562989, -1.4409697743605072, 
   1.399820874860012, 5.592989381664545, 7.272841113654778, 
   -2.909514598373626, -3.0755545601103904, -0.23833854019699885, 
   -3.088349163827317, -2.938122383982247, -9.67012538513697, 
   -0.3098128060501608, 0.04767230425468938, 0.2886024068952793, 
   -0.24459324112825698, 0.3028155268108108, 0.7664533026670028, 
   0.4636597419367945, 0.535352598873601, 0.6155010728313925, 
   0.030875983961252018, -0.19004939736338144, -0.49108721273754696, 
   -1.0207391896597784, -1.0528309367682525, -0.1278111633196488, 
   1.1514609738166044, -0.05867087584723407, 0.14204998104487743, 
   0.5686617178676343, 0.6734636005105301, 0.1177821987703851, 
   -2.3264774373742085, 0.4984154132135217, 0.010807540813196681, 
   1.3513023539551554, -3.973104654216719, 0.29476571276575925, 
   0.24928576742534858, 0.2652069483805235, 0.29742375307625224, 
   0.28660573155979563, 0.6374846242469232, 0.38622463709421595, 
   -0.10216582087549853, 1.4423015368059566, -0.5071509490865793, 
   0.7416871024301486, -0.1487179643317802, 1.4480708214507416, 
   0.6547337559387216, 0.0686793271604671, 1.1314747311541993, 
   -0.28340436052819484, 0.15865907706815108, 0.6614211110785462, 
   -0.5781017193610865, 2.60195599425478, 0.0691356793826543, 
   0.4124109132604872, 0.3682229878094745, 0.5618545256851917, 
   0.11904695016337996, -0.2248102754340806, -0.5341905539508502, 
   -0.790997186142917, 0.028500469870749612, 1.1782929386570231, 
   -0.5774517256772356, 0.5057452505765809, 0.15273227092127684, 
   -0.0017463303703806332, -0.6945775004662949, -0.15261421685406162, 
   0.3486128818759511, 0.08570725387805567, -0.10590112812676011, 
   -0.46572554780978237, 0.025090506607824636, 0.3967229458659318, 
   0.39670900386188634, -0.15990101735198436, 0.3068745212977575, 
   0.4886108336352635, 0.5845008172265835, 0.6971856779759662, 
   2.0860870582959308, -2.5395818929884797, 2.2687243126872687, 
   -0.32019747703284906, 0.5765413921244829, 1.3461327273634538, 
   0.5718910006080478, 0.711065462136304, 0.7110801998963154, 
   1.1871090582216368, 0.914154053674963, 2.0006092234251582, 
   -1.0052991451278217, 0.6768367702861724, 1.3436490451787222, 
   -1.2620535479506998, -1.0249982286034651, -0.8373899338924389, 
   0.25522317260453065, 0.273260448955682, 0.2764710310121359, 
   0.2766468358937004, 0.28669979737549056, 0.3555783750570072, 
   -0.0005157905324608691, 0.1876987463475075, -0.15292417291431093, 
   -0.05259125452295166, -0.9289757724102969, -0.7171441658786648, 
   -1.0186885715116318, -0.8702963570195266, 0.17959762961635306, 
   0.2844184078359149, 0.5343294063628719, -0.3649282858213496, 
   -0.33928325148002614, -0.28114075293473206, -0.944808469984082, 
   0.33947902761434534, 0.6201603563873164, -0.7472885335512274, 
   -0.4600972443624869, -1.095098798931474, 0.2429933967767397, 
   0.010665554166564561, 3.041948978710309, -0.9666295324646512, 
   -0.04958174100653423, 0.48960555913600956, 0.5194306093579257, 
   -0.17810901106639676, -0.17547221178000427, 0.6337852877337014, 
   0.9373610127755114, -0.48324622457283795, 0.509114171449994, 
   -0.6242256282860694, 0.2876720426681345, 0.16101180912477275, 
   0.21697465245637204, 0.7572888946114062, 0.9127103704867068, 
   0.6044834068736122, 0.8047022597103819, 0.2535760248874226, 
   0.6680377309693881, 0.2824834023071503, 0.7404139431295675, 
   0.35190175849811567, 0.6587167868674442, 0.718249439461772, 
   0.7424567552159829, 0.7709500861406582, 0.9036887291645712, 
   0.8588173436663169, 0.19071567561900338, 0.3175615827385627, 
   0.8164015004517751, 0.9948903361687371, 1.0299093533653831, 
   1.0565708667895706, 0.8014211274526133, 0.8183643089655561, 
   0.8745245323246991, 0.8886893915308747, 0.9244257287682558, 
   1.0039340303633253, 1.1784600963779326, 1.2137861205624745, 
   1.266686340660101, 1.2671250299397911, 1.511630491695371, 
   1.511982906505466, 1.532016520670652, 0.7652875259109919, 
   2.7576143663421817, 1.7683671550905729, 0.8571972867586055, 
   -0.5891810749099591, 0.5217503476617935, -1.0195014376567997, 
   1.8941069745589516, -1.8460138702835707, 0.13928841221024868, 
   0.4341544448146806, -0.6178748218565033, 0.06820679787358586, 
   0.21283171967218095, 0.5813967413706678, 0.6604656430681644, 
   -0.7272888951117693, -0.19288246466476267, -0.2995521845376743, 
   -0.09822892988256626, -1.3691224996066467, -1.1757336509942888, 
   7.140300383463796, -0.929873112024211, -0.5770678512249106, 
   -0.6286291884601951, -0.4973996019569995, -0.4447322514723737, 
   -0.5601133581809563, 0.05673802894432356, 0.01883873997394403, 
   -0.5849099198862859, -0.213584517056006, -0.360160970576203, 
   2.1314141170731773, -0.21735895850099496, 1.6377249100786457, 
   -0.19969330144192554, -0.1643276365695101, -0.28782736214657234, 
   -0.07466855596408095, 3.66419600484096, 2.6566223928257386, 
   -0.1460227029070893, -0.39964745957786363, -0.10854006370618663, 
   -0.07132595657117236, -0.09222820151398992, 0.8310730519860954, 
   -2.416725969883032, 0.02383686165501331, 0.09704590009516778, 
   0.09451423884161159, 0.5207732129513261, 0.23419809458346208, 
   -2.930513945942266, 0.3227782880031782, 0.3458131785943124, 
   -0.03399504620131211, 0.05810857390929414, -0.6438593176234235, 
   -0.08561852954096594, -1.300211572167882, -0.030155508703046507, 
   -0.09435695747743011, 0.03453271412843151, -0.09864569949968427, 
   0.21169845222925687, -0.3283210830064718, -0.2770267864335665, 
   -0.2654972972087535, -0.2193261654518892, -0.1930867082463692, 
   -0.18302739551870673, 1.768026725254117, -0.5980948804696027, 
   -0.6118659045877166, 0.011847138911548427, -0.4607420282854946, 
   0.08179435092461063, -0.5665556092477573, -0.45695763042567705, 
   0.9936161053321939, 0.4246095964294909, -0.04342319216834767, 
   -0.58670709104058, -0.3293178914800592, -0.40152688882426446, 
   0.05838201125970954, 1.6497429909475159, -0.3977435424280884, 
   -6.038285954792173, 0.31442044694904325, -1.84050364204154, 
   -0.4672574383812389, -0.34702034543533955, 0.010599180796134533, 
   0.2438184722511778, -5.995285293781535, -0.4167185133790099, 
   0.16309799126020152, -1.5269011687378224, -0.11453880641147407, 
   -0.8479907282767272, -0.7050009036411211, -0.3655699600153639, 
   -0.8863640809927347, -0.8154064298062167, -2.159663553359678, 
   -0.13750032385132727, 0.027111252833037724, -0.5430983375122196, 
   0.3265385711008548, 0.49928404385514114, -0.1378067425825975, 
   -0.3386464916620753, -0.37008206428276935, -0.04799366059091881, 
   -0.78086478491241, 4.195928874252331, 6.679221772937581, 
   5.018664614343834, 0.753556119054565, -0.5916880659369781, 
   1.0627041216473572, -0.6200881733584538, 0.2564834686052109, 
   0.6837355105865299, -0.7991443473856634, -1.2711593849790006, 
   -0.4313977850401898, 3.1650500273790385, -0.39337743235591915, 
   -0.9884460597852467, -0.5407054608544968, -1.0455583495952396, 
   -1.074790498453467, 0.20037145505352782, -0.4726077271079703, 
   -0.2612836409357442, -0.725953504203062, -1.0546506958296504, 
   2.6112005185837006, -0.05606034877860111, 1.3584641929753616, 
   -0.7643923220925899, 1.7938974604342093, -1.0548579837643501, 
   -0.5076945920447997, -0.8453867759294553, 4.653875102392021, 
   1.4530402196187424, 4.676326017992096, -0.0791326799842409, 
   4.6493777231291915, 3.946764717130236, -0.8500331356749484, 
   3.0845156197781307, -0.9699646721471709, -0.5057509375481004, 
   1.1561924580171308, 2.118103009109518, -1.132816705906862, 
   -0.9292721176389023, 0.356743485463312, -1.0332971358172927, 
   -0.8214324997516087, -0.9012516830989625, 0.2689011175802989, 
   -0.8879296828597489, -1.011469866128209, -0.9761626143238118, 
   -0.8722078427815632, -0.9699270934240758, -0.9845304329278406, 
   6.706336476469687, 5.413718254883861, 1.0334243848083133, 
   -1.0371450111219929, -0.41996896642058346, -0.3912303407209947, 
   -2.613975687304901, -0.240638213893817, 6.718316413048569, 
   -0.5230499089170735, 0.8794563498331627, -0.7243665187179431, 
   6.23624724340948, -0.6430625278555908, 1.771287893992394, 
   1.7896211146039605, -1.3247428360027698, -0.47972355665797295, 
   -0.26625776719129135, 1.6840903796983184, 1.7675459868246435, 
   4.486121670740886, 0.12270545738829242, -4.623835272584529, 
   -1.3037770509781694, 3.7205703798704235, -0.32356899473188605, 
   0.9747012191721751, 1.6146423180903184, 2.352164735654469, 
   4.756609835251993, 4.257896777960013, 0.6156278185583233, 
   1.5229520863993002, -0.47419777174923183, 1.6698274334546568, 
   0.14957329060348457, 0.41217501976575477, 1.0347732922439263, 
   1.2762921027035645, 1.3480162070047754, 0.5663650189169402, 
   2.2516108917313886, 3.769563510182934, 4.212986914902331, 
   4.652323461870083, 6.445754260560534, 6.740425581082036, 
   8.087625845300863, 8.297522686342745, 5.6952303636737724, 
   1.641715038321081, 2.4996731826988707, 4.387960440515826, 
   5.170323807137493, 3.688760287616333, 3.7210645063819356, 
   5.068291512871156, 5.799237298929484, 3.8174048036094064, 
   3.8780626959373876, 5.2735452698671, 3.6718827957097346, 
   4.475183397628371, 4.2563958363680285, 4.496977793557562, 
   4.8351535558135765, 6.230060959790762, 6.449607864644577, 
   4.570938023407962, 5.028778680523374, 6.62429166337256, 
   6.781835182930308}}}, {{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + 
    S^3*(35.4473671604823 - 716.236369356627*\[Eta] + 
      4505.658331451186*\[Eta]^2 - 8776.91439878102*\[Eta]^3) + 
    S^2*(42.75018228708308 - 671.8635802265801*\[Eta] + 
      3450.019643830135*\[Eta]^2 - 5610.9043405595585*\[Eta]^3) + 
    S*(7.156825586023202 + 130.64365709177807*\[Eta] - 
      1508.5020938081527*\[Eta]^2 + 3699.2238392767476*\[Eta]^3) - 
    20.63022393885978*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    381.51934504389766*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    38.842633343459624*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -20.63022393885978, d20 -> -38.842633343459624, 
    d30 -> 381.51934504389766, f10 -> 3.125680796540781, 
    f11 -> 57.05747125640595, f12 -> -658.8250572105553, 
    f20 -> 19.049841625457706, f21 -> -299.3880753836346, 
    f22 -> 1537.3578381100847, f30 -> 14.360571926859345, 
    f31 -> -290.1643964758282, f32 -> 1825.349404758936}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -20.63022393885978, 10.502769701584114, 
       -1.9642650962581956, 0.05014604050006176}, {d20, -38.842633343459624, 
       69.79297198071961, -0.5565407553383733, 0.5781321075121035}, 
      {d30, 381.51934504389766, 215.18839384760383, 1.7729550289505351, 
       0.07694731673816033}, {f10, 3.125680796540781, 1.1409996200455574, 
       2.739423170374044, 0.006411915774069662}, {f11, 57.05747125640595, 
       33.6155571145738, 1.6973531350955677, 0.09035687266772885}, 
      {f12, -658.8250572105553, 280.19198335330964, -2.351334429078958, 
       0.01915880842802132}, {f20, 19.049841625457706, 0.7136006539223859, 
       26.695381402396592, 3.858242212864018*^-93}, {f21, -299.3880753836346, 
       21.493514736773026, -13.929228376567687, 1.2332979211749473*^-36}, 
      {f22, 1537.3578381100847, 189.47426409822168, 8.113808202010658, 
       5.246281015116089*^-15}, {f30, 14.360571926859345, 2.0249213471040264, 
       7.091915914362475, 5.506111319217939*^-12}, {f31, -290.1643964758282, 
       61.82835373221139, -4.693063602058324, 3.6281668820476314*^-6}, 
      {f32, 1825.349404758936, 539.2404052596646, 3.385038262998785, 
       0.0007773240953084227}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 1928.75685916349, 
   1929.4875383203987, 1981.88493061335, 0.9970524716311561, 
   ScientificForm[2.102434099213884], {10.502769701584114, 69.79297198071961, 
   215.18839384760383, 1.1409996200455574, 33.6155571145738, 
   280.19198335330964, 0.7136006539223859, 21.493514736773026, 
   189.47426409822168, 2.0249213471040264, 61.82835373221139, 
   539.2404052596646}, {{d20, -0.5565407553383733}, 
    {f11, 1.6973531350955677}, {d30, 1.7729550289505351}, 
    {d10, -1.9642650962581956}, {f12, -2.351334429078958}, 
    {f10, 2.739423170374044}, {f32, 3.385038262998785}, 
    {f31, -4.693063602058324}, {f30, 7.091915914362475}, 
    {f22, 8.113808202010658}, {f21, -13.929228376567687}, 
    {f20, 26.695381402396592}}, 12, 2.102434099213884, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -20.63022393885978, 10.502769701584114, {-41.273650055806016, 
        0.013202178086455518}}, {d20, -38.842633343459624, 69.79297198071961, 
       {-176.02226324134986, 98.33699655443061}}, {d30, 381.51934504389766, 
       215.18839384760383, {-41.43820194938013, 804.4768920371755}}, 
      {f10, 3.125680796540781, 1.1409996200455574, {0.8830208101638961, 
        5.368340782917666}}, {f11, 57.05747125640595, 33.6155571145738, 
       {-9.014649659472525, 123.12959217228442}}, {f12, -658.8250572105553, 
       280.19198335330964, {-1209.548596930013, -108.10151749109752}}, 
      {f20, 19.049841625457706, 0.7136006539223859, {17.647243758913092, 
        20.45243949200232}}, {f21, -299.3880753836346, 21.493514736773026, 
       {-341.6340539272893, -257.1420968399799}}, {f22, 1537.3578381100847, 
       189.47426409822168, {1164.9419818065376, 1909.7736944136318}}, 
      {f30, 14.360571926859345, 2.0249213471040264, {10.38054423804271, 
        18.34059961567598}}, {f31, -290.1643964758282, 61.82835373221139, 
       {-411.6893930689472, -168.6393998827092}}, {f32, 1825.349404758936, 
       539.2404052596646, {765.4604629333292, 2885.2383465845433}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{110.3081714045133, -38.05979608437646, 
   73.84201138335705, 0.4971616418983418, -39.66424133271525, 
   278.05447688021144, -0.009694745416503144, -2.019159402378166, 
   33.49355063960284, -0.6290371017598908, 49.487011642834396, 
   -391.7027905282583}, {-38.05979608437646, 4871.058937901514, 
   -12250.946359722328, 0.182967917094983, -25.76830728501364, 
   434.78743661699775, -0.26030786039462556, 8.113180389580178, 
   263.4230721886382, -0.5895170999911936, 86.7292235693287, 
   -1287.7528081390267}, {73.84201138335703, -12250.946359722326, 
   46306.04484671148, -1.1118958047418637, 89.37687117052062, 
   -1424.580567628575, 3.083174478551882, -129.1455952551725, 
   -905.904802089464, 3.811611106836049, -392.3964416435591, 
   5434.955619044879}, {0.4971616418983418, 0.18296791709498275, 
   -1.1118958047418617, 1.3018801329441068, -27.8095208892363, 
   175.3705735941895, -0.15801446252000828, 3.033633694194826, 
   -17.23733660642129, -2.1070773063632386, 45.5397775280381, 
   -290.3385836268248}, {-39.66424133271525, -25.76830728501364, 
   89.37687117052062, -27.8095208892363, 1130.005680123173, 
   -9078.497038181564, 2.977775205386472, -52.54661364190964, 
   219.91792071308637, 45.56055487099331, -1877.9763592922063, 
   15308.126989464063}, {278.0544768802114, 434.78743661699775, 
   -1424.5805676285743, 175.37057359418944, -9078.497038181564, 
   78507.54753546136, -16.86890025446421, 239.7317440067601, 
   -386.5656614563324, -290.68953636644994, 15326.90719021196, 
   -134948.91753391255}, {-0.009694745416503113, -0.26030786039462556, 
   3.0831744785518818, -0.15801446252000828, 2.9777752053864726, 
   -16.86890025446421, 0.5092258932784569, -11.324826847749131, 
   74.5611083724355, 0.43293325009680256, -8.84089366023998, 
   53.42342112900172}, {-2.019159402378166, 8.113180389580187, 
   -129.1455952551725, 3.033633694194826, -52.54661364190964, 
   239.7317440067601, -11.324826847749131, 461.9711757398793, 
   -3902.089223163139, -8.863752654248225, 229.0658147530772, 
   -1467.2803655732612}, {33.49355063960284, 263.4230721886382, 
   -905.9048020894646, -17.23733660642129, 219.91792071308637, 
   -386.5656614563313, 74.5611083724355, -3902.089223163139, 
   35900.496755562664, 53.20431359920837, -1429.0766011467497, 
   8919.810772491197}, {-0.6290371017598907, -0.5895170999911936, 
   3.811611106836049, -2.1070773063632386, 45.56055487099331, 
   -290.68953636644994, 0.43293325009680256, -8.863752654248223, 
   53.20431359920836, 4.100306461957586, -90.50943075345926, 
   589.4233534811726}, {49.487011642834396, 86.7292235693287, 
   -392.39644164355917, 45.539777528038115, -1877.9763592922066, 
   15326.90719021196, -8.84089366023998, 229.0658147530772, 
   -1429.0766011467497, -90.50943075345926, 3822.7453252354585, 
   -32013.496975612572}, {-391.7027905282582, -1287.7528081390267, 
   5434.955619044879, -290.3385836268248, 15308.126989464063, 
   -134948.91753391255, 53.42342112900172, -1467.2803655732612, 
   8919.810772491197, 589.4233534811726, -32013.496975612572, 
   290780.2146646073}}, 2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6 + S*(2.2896853683663814*f10 + 
      2.2896853683663814*f11*\[Eta] + 2.2896853683663814*f12*\[Eta]^2 + 
      2.2896853683663814*(91.15234296841139 - 91.15234296841139*f10 - 
        20.25405060758101*f11 - 4.5004500450045*f12)*\[Eta]^3) + 
    S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
      2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
       (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
        4.5004500450045*f22)*\[Eta]^3) + 
    S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
      2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
       (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
        4.5004500450045*f32)*\[Eta]^3) + d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*
     (\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 4.544160799711237, {}, {}, {0.37040222835757675, 
   0.4632432155806825, -0.3188090327393702, -0.28900085299104994, 
   0.02945747524407949, 0.46988035591502175, 0.8260811808974751, 
   0.9330105492265552, 0.6711237094931999, -1.019922066885874, 
   -1.9691403146739592, -2.3739295631025854, -1.441347594611802, 
   1.398991262990581, 5.591520746986234, 7.270524076692524, 
   -2.9129115653791757, -3.079409230716422, -0.2371383617779088, 
   -3.0880141414828373, -2.937787361637767, -9.66013247383328, 
   -0.31577730786843006, 0.0716949258548425, 0.30900543968238736, 
   -0.23844243432144197, 0.2965388768674728, 0.7828832658320835, 
   0.45919802682539057, 0.5308908837621971, 0.6119599840377248, 
   0.046802183384571094, -0.18864705931792258, -0.47812279510660005, 
   -0.9980273497857297, -1.0536562245036265, -0.13609338433191454, 
   1.1749854617666387, -0.054242553758207634, 0.15146478792558327, 
   0.5867735487804069, 0.690744373910114, 0.10940948181564636, 
   -2.3321116698429023, 0.4927811807448279, 0.009804296460998785, 
   1.3502991096029575, -3.979666260108985, 0.29597882331444936, 
   0.23671959656513053, 0.2571886698572925, 0.3008682176340045, 
   0.26968059758982577, 0.6641769914721607, 0.4152180327585313, 
   -0.10364069803141263, 1.4176027717208086, -0.46464211936170585, 
   0.7734015921917816, -0.12921738440022779, 1.4285169405413285, 
   0.6765629257703409, 0.038026947008440004, 1.1008223510021722, 
   -0.3005334199504759, 0.14639301991540776, 0.6476948874683472, 
   -0.550499663842821, 2.618690978256261, 0.044334570274052965, 
   0.4715520505979356, 0.4210045202952486, 0.599767282034847, 
   0.0961843320276472, -0.2733837160018595, -0.5732183519770118, 
   -0.7853833080302834, 0.05931477673544805, 1.1846114849990528, 
   -0.5801684481215261, 0.5619195006348434, 0.1645020193157265, 
   -0.02029965821972013, -0.647301168524244, -0.15477341459856575, 
   0.4138759228428839, 0.10086481760096433, -0.08594578645487871, 
   -0.39088787679562387, 0.03250557157806355, 0.44352644885511694, 
   0.38541992075546005, -0.13641860494909253, 0.37749703014290503, 
   0.48677438229869097, 0.5646423250702881, 0.7118906005371173, 
   2.1025755564635062, -2.5568535806748542, 2.2236992437128933, 
   -0.24241030568801136, 0.5603676279138625, 1.2809524179562857, 
   0.566814066558976, 0.7018082925115934, 0.7018230302716049, 
   1.253249178751787, 0.8775448778940813, 2.027248785073404, 
   -0.9944957498541811, 0.6843206853570436, 1.3815013520798516, 
   -1.3475625001537637, -0.9792177842485117, -0.7916094895374854, 
   0.25348238756846087, 0.27151966391961224, 0.2747302459760661, 
   0.27490605085763065, 0.2976110068209792, 0.3664895845024958, 
   -0.022206360676307213, 0.16600817620366115, -0.20107607768345304, 
   -0.10074315929209376, -0.9519492328695165, -0.7401176263378844, 
   -1.009714087891254, -0.8613218733991488, 0.184257861208323, 
   0.28891803931659865, 0.5388290378435556, -0.40032712994908337, 
   -0.3746820956077599, -0.3165395970624658, -0.9396489309746556, 
   0.3718274475147396, 0.6525087762877106, -0.7121197649621607, 
   -0.4249284757734202, -1.0966923151186023, 0.24139988058961137, 
   -0.004223018003770562, 3.0270604065399738, -0.965841056354904, 
   -0.048793264896787036, 0.5894745765525684, 0.6192996267744846, 
   -0.06733929164685293, -0.06470249236046044, 0.6872182179343014, 
   0.9907939429761115, -0.47098235765398755, 0.5213780383688444, 
   -0.6075926623293668, 0.3043050086248371, 0.2231662104259442, 
   0.2791290537575435, 0.860865959918911, 1.0162874357942115, 
   0.7199743825437253, 0.9201932353804949, 0.255902974560577, 
   0.6703646806425425, 0.272900231635532, 0.7308307724579493, 
   0.35923002896937817, 0.6660450573387067, 0.7516702437648277, 
   0.7758775595190386, 0.8141761151356235, 0.9469147581595365, 
   0.8623117651647192, 0.1940581654393938, 0.28498336341633745, 
   0.7838232811295498, 1.005992546941883, 1.041011564138529, 
   1.067840508208839, 0.8049083469634297, 0.8218515284763726, 
   0.8474907307483832, 0.8616555899545588, 0.8746906621693995, 
   0.954198963764469, 1.1571282804894807, 1.1924543046740226, 
   1.278714148350744, 1.2791528376304342, 1.5018353303739786, 
   1.5021877451840737, 1.5222213593492597, 0.7968802584076258, 
   2.765241515402579, 1.7678964997017843, 0.846923357175605, 
   -0.6178563551806491, 0.5963464377988998, -1.0539331358277053, 
   1.8144169947850912, -1.727301158141202, 0.13931644697911594, 
   0.42610658818502856, -0.7094962553638311, 0.10642953466449967, 
   0.23263894115648043, 0.6569460842579602, 0.674330614775215, 
   -0.6179336528898318, -0.20485257143074165, -0.26135210275221965, 
   -0.08350656312371285, -1.2637635530235372, -1.0703747044111793, 
   7.040619902557246, -0.8328339604320263, -0.610413284591452, 
   -0.6774151825423189, -0.5461855960391233, -0.4935182455544975, 
   -0.5039344282928369, 0.11291695883244302, 0.05868468625494927, 
   -0.42234361548429433, -0.051018212654014405, -0.3716079486239181, 
   2.119967139025462, -0.20181518508314156, 1.6532686834964991, 
   -0.17785544051375268, -0.12734060731833097, -0.14718141781207805, 
   0.06597738837041334, 3.814591737309577, 2.8066598855536213, 
   -0.013352662715135466, -0.32577008244266636, -0.034662686570989365, 
   -0.03915780715342976, -0.07450837770294072, 0.8487928757971446, 
   -2.396008064180677, 0.04455476735736852, 0.13321149203444804, 
   0.17438777975934983, 0.6006467538690643, 0.374863019818811, 
   -2.771613654508819, 0.4706296224829458, 0.49366451307408, 
   -0.0030041807328089476, 0.08194515609825714, -0.6343117079882887, 
   -0.07607091990583115, -1.3146566321067255, -0.04460056864188999, 
   0.056007153627149364, 0.1845131545139509, -0.08033969041890288, 
   0.24155079220612663, -0.2841344806833206, -0.2328401841104153, 
   -0.2713837169540767, -0.2741083233166748, -0.24786886611115477, 
   -0.2378095533834923, 1.8602461835379174, -0.5099349303360938, 
   -0.5241244743162881, 0.0021962676340478993, -0.5590512492786317, 
   0.1472694577071394, -0.4585847175607185, -0.4918882603766406, 
   1.0183206885470426, 0.424559393240763, -0.026295797659010134, 
   -0.6652796325661967, -0.33680215100326905, -0.360558934752504, 
   0.2048455463083272, 1.716433443849077, -0.31444537758892466, 
   -5.885755570093913, 0.4649259456913839, -1.6896434033109529, 
   -0.33371817930606795, -0.3140642027077476, 0.045409184747917664, 
   0.3813437998932727, -5.839775761160773, -0.2742685361412569, 
   0.27830893563345427, -1.4202772948302567, -0.030476540129008356, 
   -0.7941897227089711, -0.5746495612543967, -0.3209907492985167, 
   -0.9071507760953068, -0.8928723624897401, -2.0342738678607404, 
   -0.23072600417626887, 0.1478784310022334, -0.4356476051640428, 
   0.3353759246428183, 0.6326621170783469, -0.21265733166901413, 
   -0.2996279903712704, -0.3789691917323097, -0.11800938527216687, 
   -0.7978502046360987, 4.178943454528643, 6.662236353213892, 
   5.079613860802127, 0.8147537600451358, -0.4924480207950168, 
   1.2004267871934573, -0.49873462043871086, 0.28575960481073537, 
   0.8030275599171475, -0.6592663116624422, -1.2236540223602432, 
   -0.4605248565942759, 3.1359229558249524, -0.4028424202802796, 
   -0.8505100319874686, -0.5088951267742559, -1.0435321951045324, 
   -1.1381750033456584, 0.34756263810058385, -0.47008550062142973, 
   -0.25931484232346946, -0.7167143959498432, -1.0759837866391706, 
   2.7559253205374006, -0.08760966945025928, 1.408140789049419, 
   -0.6101711397470808, 1.8745237471965908, -0.9371316500016675, 
   -0.5137587587220054, -0.7904602495790343, 4.709897353219539, 
   1.4033635313548913, 4.709455234546546, -0.07771082270900109, 
   4.7688580681085355, 4.054300350968568, -0.7867257190186336, 
   3.1766435769742785, -0.886518149991538, -0.48284185424537895, 
   1.172669498973427, 2.192200983989494, -1.035312647943222, 
   -0.8938238284092463, 0.3902772180004561, -0.9225600759994066, 
   -0.8060430645579473, -0.9471328466583415, 0.29379804705101265, 
   -0.8542179663763108, -0.9582220179541423, -0.9457257818792542, 
   -0.8417710103370055, -0.9401521323647088, -0.9421563138798845, 
   6.756014528082858, 5.401397916135089, 1.1048508681184046, 
   -1.0026635004124245, -0.3827671714923824, -0.4277199506034961, 
   -2.501148630659067, -0.25589032988951743, 6.808319525262384, 
   -0.552456379742182, 0.8810725731949915, -0.6673789787962789, 
   6.239176050468203, -0.6193858684989451, 1.7752331706956852, 
   1.7935663913072517, -1.3408091773254753, -0.4957898979806785, 
   -0.26623345826692457, 1.6880356564016097, 1.7714912635279347, 
   4.486121670740431, 0.10264772698072022, -4.65385539432647, 
   -1.3337971727201108, 3.7205703798699687, -0.3297998357487586, 
   0.977938257420405, 1.6185875947936097, 2.3548516896923886, 
   4.753032179588516, 4.255472497698818, 0.6136918726316551, 
   1.5210161404726321, -0.47923815898541733, 1.6736043254765676, 
   0.146883947743504, 0.4094856769057742, 1.0380103304921562, 
   1.2795291409517944, 1.3512532452530053, 0.5702356171423446, 
   2.255139206632805, 3.77309182508435, 4.2094092592388535, 4.64679106831219, 
   6.434500907689362, 6.729172228210864, 8.072278480260067, 
   8.282175321301949, 5.681613166768798, 1.6456786376726384, 
   2.5023601367367903, 4.384382784852349, 5.162815723934479, 
   3.688760287615878, 3.721064506381481, 5.054667255002961, 
   5.785613041061289, 3.8174048036089516, 3.878062695936933, 
   5.268466762528412, 3.6611684167042853, 4.475199496281931, 
   4.256395836367574, 4.496977793557107, 4.835153555813122, 
   6.2225528765877485, 6.442099781441563, 4.570938023407507, 
   5.028778680522919, 6.616783580169546, 6.774327099727294}}}, 
 {2.8336291511250957 + b1*S + b2*S^2 + b3*S^3 + 1758.9390417308175*\[Eta] - 
   36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
   2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
   7.063678471118015*^6*\[Eta]^6, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
   a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 
  {a0 -> 2.8336291511250957, a1 -> 1758.9390417308175, 
   a2 -> -36424.667772722496, a3 -> 384459.14257636265, 
   a4 -> -2.1667865686701844*^6, a5 -> 6.198587737488048*^6, 
   a6 -> -7.063678471118015*^6}, {{1.278700635246991, -121.35013882451767, 
  3447.330924514665, -43821.742262914275, 278343.1885802414, 
  -863342.4616734919, 1.0413220753116658*^6}, {-121.35013882451767, 
  19378.46181549206, -632671.476100908, 8.587147469292566*^6, 
  -5.6653175540655784*^7, 1.8009629495467067*^8, -2.2097421114492598*^8}, 
  {3447.330924514666, -632671.476100908, 2.1519898348755974*^7, 
  -2.9919989251249397*^8, 2.0067804733007786*^9, -6.457245497527058*^9, 
  7.997034361090084*^9}, {-43821.74226291428, 8.587147469292566*^6, 
  -2.9919989251249397*^8, 4.2268283848715205*^9, -2.868582938345918*^10, 
  9.314813495986188*^10, -1.1620312105692201*^11}, {278343.1885802414, 
  -5.665317554065576*^7, 2.0067804733007786*^9, -2.868582938345918*^10, 
  1.96462863719625*^11, -6.426416889149677*^11, 8.065481334449717*^11}, 
  {-863342.461673492, 1.8009629495467067*^8, -6.457245497527058*^9, 
  9.314813495986188*^10, -6.426416889149677*^11, 2.1149077365537327*^12, 
  -2.667928416508404*^12}, {1.0413220753116658*^6, -2.2097421114492598*^8, 
  7.997034361090083*^9, -1.1620312105692198*^11, 8.065481334449717*^11, 
  -2.667928416508404*^12, 3.380402999308937*^12}}, 
  38.44632884815974 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -0.08015833632891298, b1 -> 2.2896853683663814, 
   b2 -> 2.2441227138577813, b3 -> 2.4683812971392314}, 
  {{0.018929862907844538, -0.0032951547357687526, -0.036241364625234564, 
  0.00496944253233907}, {-0.0032951547357687526, 0.14859060080465264, 
  0.0069550957872620165, -0.2532039486435937}, {-0.03624136462523457, 
  0.0069550957872620165, 0.10031259035065156, -0.004446183274784425}, 
  {0.00496944253233907, -0.2532039486435937, -0.004446183274784424, 
  0.4842395891733332}}, {f13 -> 91.15234296841139 - 91.15234296841139*f10 - 
     20.25405060758101*f11 - 4.5004500450045*f12, 
   f23 -> 91.15234296841138 - 91.15234296841138*f20 - 
     20.254050607581007*f21 - 4.5004500450045*f22, 
   f33 -> 91.15234296841139 - 91.15234296841139*f30 - 
     20.254050607581014*f31 - 4.5004500450045*f32}, {}}, 
 {{2.8336291511250957 + 1758.9390417308175*\[Eta] - 
    36424.667772722496*\[Eta]^2 + 384459.14257636265*\[Eta]^3 - 
    2.1667865686701844*^6*\[Eta]^4 + 6.198587737488048*^6*\[Eta]^5 - 
    7.063678471118015*^6*\[Eta]^6, {a0 -> 2.8336291511250957, 
    a1 -> 1758.9390417308175, a2 -> -36424.667772722496, 
    a3 -> 384459.14257636265, a4 -> -2.1667865686701844*^6, 
    a5 -> 6.198587737488048*^6, a6 -> -7.063678471118015*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 2.8336291511250957, 1.1307964605741347, 
       2.5058701985027336, 0.01532079877726781}, {a1, 1758.9390417308175, 
       139.20654372367724, 12.635462347389957, 1.2803478460750141*^-17}, 
      {a2, -36424.667772722496, 4638.9544456435415, -7.851913227328419, 
       1.9300226873066145*^-10}, {a3, 384459.14257636265, 65014.062977724454, 
       5.913476638248076, 2.485198211997943*^-7}, 
      {a4, -2.1667865686701844*^6, 443241.3154474941, -4.888503154275246, 
       9.819850388938958*^-6}, {a5, 6.198587737488048*^6, 
       1.4542722360527043*^6, 4.262329695788406, 0.00008345519756418713}, 
      {a6, -7.063678471118015*^6, 1.8385872291813998*^6, -3.8419055451956994, 
       0.00032832078833539924}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   146.14685373353208, 148.30069988737824, 162.9016102313089, 
   0.9996370588858615, ScientificForm[0.7131422211822791], 
   {1.1307964605741347, 139.20654372367724, 4638.9544456435415, 
   65014.062977724454, 443241.3154474941, 1.4542722360527043*^6, 
   1.8385872291813998*^6}, {{a0, 2.5058701985027336}, 
    {a6, -3.8419055451956994}, {a5, 4.262329695788406}, 
    {a4, -4.888503154275246}, {a3, 5.913476638248076}, 
    {a2, -7.851913227328419}, {a1, 12.635462347389957}}, 7, 
   0.7131422211822791, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 2.8336291511250957, 1.1307964605741347, 
       {0.5655386788089105, 5.101719623441281}}, {a1, 1758.9390417308175, 
       139.20654372367724, {1479.7260741350108, 2038.1520093266242}}, 
      {a2, -36424.667772722496, 4638.9544456435415, {-45729.232074534026, 
        -27120.103470910963}}, {a3, 384459.14257636265, 65014.062977724454, 
       {254057.44611944843, 514860.8390332769}}, {a4, -2.1667865686701844*^6, 
       443241.3154474941, {-3.055816062088418*^6, -1.277757075251951*^6}}, 
      {a5, 6.198587737488048*^6, 1.4542722360527043*^6, 
       {3.281687023923381*^6, 9.115488451052714*^6}}, 
      {a6, -7.063678471118015*^6, 1.8385872291813998*^6, 
       {-1.0751417443091176*^7, -3.375939499144855*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.278700635246991, -121.35013882451767, 
   3447.330924514665, -43821.742262914275, 278343.1885802414, 
   -863342.4616734919, 1.0413220753116658*^6}, {-121.35013882451767, 
   19378.46181549206, -632671.476100908, 8.587147469292566*^6, 
   -5.6653175540655784*^7, 1.8009629495467067*^8, -2.2097421114492598*^8}, 
   {3447.330924514666, -632671.476100908, 2.1519898348755974*^7, 
   -2.9919989251249397*^8, 2.0067804733007786*^9, -6.457245497527058*^9, 
   7.997034361090084*^9}, {-43821.74226291428, 8.587147469292566*^6, 
   -2.9919989251249397*^8, 4.2268283848715205*^9, -2.868582938345918*^10, 
   9.314813495986188*^10, -1.1620312105692201*^11}, {278343.1885802414, 
   -5.665317554065576*^7, 2.0067804733007786*^9, -2.868582938345918*^10, 
   1.96462863719625*^11, -6.426416889149677*^11, 8.065481334449717*^11}, 
   {-863342.461673492, 1.8009629495467067*^8, -6.457245497527058*^9, 
   9.314813495986188*^10, -6.426416889149677*^11, 2.1149077365537327*^12, 
   -2.667928416508404*^12}, {1.0413220753116658*^6, -2.2097421114492598*^8, 
   7.997034361090083*^9, -1.1620312105692198*^11, 8.065481334449717*^11, 
   -2.667928416508404*^12, 3.380402999308937*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.5757416916597676, {}, {}, {-0.04346818628657445, 
    -0.03939621264855475, -0.33413060938364936, -0.1007963300172321, 
    0.11966869341389952, -0.3736964698485963, -0.07906176077877092, 
    0.25783401115612037, -0.0167848158481263, 0.16728321460405482, 
    -0.08785125199403865, -0.01014310486803538, -0.001768045370681648, 
    -0.015020703914956357, -0.0578676217633074, -0.30765599356845996, 
    -0.11161482609838913, 3.0050560075344492, 0.20725346145377443, 
    -0.28175103475615515, -0.34808890857345887, -0.3463976538467932, 
    -0.2951690234056059, -0.8468050887274785, -0.3183772624126959, 
    -0.3462776991394776, -0.357776126425847, 0.021678931504084176, 
    -0.021857011977317597, 0.08203282297336045, -0.15194397729578668, 
    0.501713215973723, 0.09040111933495609, 0.49551572317432147, 
    0.37980254836838867, 0.3759162879368887, 0.282282860691339, 
    0.4667449114967894, -0.2639575201333173, -1.5617327790864692, 
    0.041892688904226816, 0.06088319465470704, -0.10355219936354843, 
    0.05052680741300719, -0.648883086481419, -1.0211314884036256, 
    2.886016648146324, -0.13346118891195147, 0.16991719571160502, 
    0.2569610887039744, -2.2391077227221103, 0.308006391638628, 
    0.7912523891823184, 0.261619746100493, 0.02490157045467356, 
    -0.14665041846247107, 0.07119842954398337, -0.2843684712865979, 
    -0.06943213507656765, -0.010383231187145014}}, 
  {2.6316106911113146 + 1809.0081282128217*\[Eta] - 
    38659.36445445877*\[Eta]^2 + 426412.81985069305*\[Eta]^3 - 
    2.5699949065639465*^6*\[Eta]^4 + 8.283370480321733*^6*\[Eta]^5 - 
    1.2580496327950818*^7*\[Eta]^6 + 5.8631199510712065*^6*\[Eta]^7, 
   {a0 -> 2.6316106911113146, a1 -> 1809.0081282128217, 
    a2 -> -38659.36445445877, a3 -> 426412.81985069305, 
    a4 -> -2.5699949065639465*^6, a5 -> 8.283370480321733*^6, 
    a6 -> -1.2580496327950818*^7, a7 -> 5.8631199510712065*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 2.6316106911113146, 1.9225582348797605, 
       1.3688067510089748, 0.17694400004207333}, {a1, 1809.0081282128217, 
       408.3641279256645, 4.429889905859018, 0.000048789012208530577}, 
      {a2, -38659.36445445877, 17742.304605758294, -2.1789370272626147, 
       0.03389053379039179}, {a3, 426412.81985069305, 327913.83278603485, 
       1.3003807013195725, 0.19920453958768358}, {a4, -2.5699949065639465*^6, 
       3.12000246316655*^6, -0.8237156659022665, 0.4138632018815369}, 
      {a5, 8.283370480321733*^6, 1.6032543635215377*^7, 0.5166597808052967, 
       0.6075841496389743}, {a6, -1.2580496327950818*^7, 
       4.2288356907105915*^7, -0.2974931458222927, 0.7672753251862742}, 
      {a7, 5.8631199510712065*^6, 4.489958381355793*^7, 0.1305829465016282, 
       0.8966091070850793}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   148.27007338095044, 151.09360279271513, 167.11917444094934, 
   0.9996371778629568, ScientificForm[0.7130253226808516], 
   {1.9225582348797605, 408.3641279256645, 17742.304605758294, 
   327913.83278603485, 3.12000246316655*^6, 1.6032543635215377*^7, 
   4.2288356907105915*^7, 4.489958381355793*^7}, {{a7, 0.1305829465016282}, 
    {a6, -0.2974931458222927}, {a5, 0.5166597808052967}, 
    {a4, -0.8237156659022665}, {a3, 1.3003807013195725}, 
    {a0, 1.3688067510089748}, {a2, -2.1789370272626147}, 
    {a1, 4.429889905859018}}, 8, 0.7130253226808516, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 2.6316106911113146, 1.9225582348797605, {-1.2262846484551915, 
        6.489506030677821}}, {a1, 1809.0081282128217, 408.3641279256645, 
       {989.5655556089854, 2628.450700816658}}, {a2, -38659.36445445877, 
       17742.304605758294, {-74261.90330603489, -3056.825602882651}}, 
      {a3, 426412.81985069305, 327913.83278603485, {-231594.42504493572, 
        1.0844200647463219*^6}}, {a4, -2.5699949065639465*^6, 
       3.12000246316655*^6, {-8.830737881061696*^6, 3.690748067933802*^6}}, 
      {a5, 8.283370480321733*^6, 1.6032543635215377*^7, 
       {-2.3888281982295275*^7, 4.0455022942938745*^7}}, 
      {a6, -1.2580496327950818*^7, 4.2288356907105915*^7, 
       {-9.74382926069032*^7, 7.227729995100155*^7}}, 
      {a7, 5.8631199510712065*^6, 4.489958381355793*^7, 
       {-8.423448645700422*^7, 9.596072635914662*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3.69623016650398, -716.8250207706195, 
   29987.519272399746, -541686.1880191311, 5.06051925242873*^6, 
   -2.557863181486308*^7, 6.642020651897217*^7, -6.946193986481504*^7}, 
   {-716.8250207706194, 166761.2609764884, -7.206311035671876*^6, 
   1.3193695307121766*^8, -1.2416543271356924*^9, 6.304995135550926*^9, 
   -1.6424044700724178*^10, 1.721573302786691*^10}, {29987.519272399746, 
   -7.206311035671876*^6, 3.147893727235119*^8, -5.802992442772134*^9, 
   5.488620473224455*^10, -2.7979547403242773*^11, 7.311415000971545*^11, 
   -7.683771399519915*^11}, {-541686.1880191311, 1.3193695307121766*^8, 
   -5.802992442772134*^9, 1.0752748173242761*^11, -1.0212620155912484*^12, 
   5.2242060567413955*^12, -1.3691708433957518*^13, 1.4425334237968117*^13}, 
   {5.06051925242873*^6, -1.2416543271356926*^9, 5.488620473224455*^10, 
   -1.0212620155912485*^12, 9.734415370165336*^12, -4.995143234387295*^13, 
   1.3127213118553066*^14, -1.386389804073895*^14}, {-2.5578631814863075*^7, 
   6.304995135550926*^9, -2.7979547403242773*^11, 5.2242060567413955*^12, 
   -4.9951432343872945*^13, 2.5704245541508516*^14, -6.772099056938251*^14, 
   7.168307960773814*^14}, {6.6420206518972166*^7, -1.6424044700724178*^10, 
   7.311415000971545*^11, -1.3691708433957518*^13, 1.3127213118553062*^14, 
   -6.772099056938251*^14, 1.7883051299027722*^15, -1.896900264414475*^15}, 
   {-6.946193986481503*^7, 1.721573302786691*^10, -7.683771399519915*^11, 
   1.4425334237968117*^13, -1.3863898040738948*^14, 7.168307960773812*^14, 
   -1.896900264414475*^15, 2.0159726266307132*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.5866212816739993, {}, {}, 
   {-0.022133180171692857, -0.018061206533673158, -0.31696058138437877, 
    -0.08577831600192098, 0.13068751483153562, -0.36322433451074687, 
    -0.07095127505671428, 0.26201344158153006, -0.016050687571720346, 
    0.16459181819539026, -0.09429021123267489, -0.01964954861608703, 
    -0.014342934688244213, -0.030557247529770848, -0.07475310846092498, 
    -0.32591686333961434, -0.12985639129868787, 2.98921678187736, 
    0.19141423579668526, -0.2913601327264814, -0.3572844671977009, 
    -0.3465270917208727, -0.29448055569525877, -0.8461166210171314, 
    -0.3176887947023488, -0.33524096974156237, -0.3467393970279318, 
    0.03806991854332864, -0.005466024938073133, 0.09842381001260492, 
    -0.1415339253676393, 0.5120274182220328, 0.09338652219935284, 
    0.4871733552386104, 0.3714601804326776, 0.3675739200011776, 
    0.27394049275562793, 0.45840254356107835, -0.28754608359486156, 
    -1.585365506382459, 0.03838154802133431, 0.057372053771814535, 
    -0.10706334024644093, 0.047015666530114686, -0.6274132319340424, 
    -1.0004253333645465, 2.906722803185403, -0.11275503387287245, 
    0.16164530928290333, 0.2486892022752727, -2.247379609150812, 
    0.29495659307394817, 0.7747677906741046, 0.2524012278999592, 
    0.015683052254139795, -0.15586893666300483, 0.08758941658322783, 
    -0.26797748424735346, -0.05900677063164039, -0.007841420191931903}}}, 
 {{38.36617051183082 + 2.2896853683663814*S + 2.2441227138577813*S^2 + 
    2.4683812971392314*S^3, {b0 -> -0.08015833632891298, 
    b1 -> 2.2896853683663814, b2 -> 2.2441227138577813, 
    b3 -> 2.4683812971392314}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.08015833632891298, 0.13758583832591395, 
       -0.5826060102133007, 0.5648212879271799}, {b1, 2.2896853683663814, 
       0.38547451381985376, 5.939913758958483, 2.1514219394923586*^-6}, 
      {b2, 2.2441227138577813, 0.3167216291171974, 7.085473512222249, 
       1.042292976391946*^-7}, {b3, 2.4683812971392314, 0.6958732565441305, 
       3.547170801472945, 0.0013941645288859193}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 42.661880998584515, 44.143362480065996, 
   49.990560512583144, 0.9998941346916727, 
   ScientificForm[0.40137371064846444], {0.13758583832591395, 
   0.38547451381985376, 0.3167216291171974, 0.6958732565441305}, 
   {{b0, -0.5826060102133007}, {b3, 3.547170801472945}, 
    {b1, 5.939913758958483}, {b2, 7.085473512222249}}, 4, 
   0.40137371064846444, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.08015833632891298, 0.13758583832591395, 
       {-0.361990150165601, 0.201673477507775}}, {b1, 2.2896853683663814, 
       0.38547451381985376, {1.5000766212777432, 3.0792941154550197}}, 
      {b2, 2.2441227138577813, 0.3167216291171974, {1.5953478668130894, 
        2.8928975609024734}}, {b3, 2.4683812971392314, 0.6958732565441305, 
       {1.04294954864992, 3.8938130456285425}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.018929862907844538, -0.0032951547357687526, 
   -0.036241364625234564, 0.00496944253233907}, {-0.0032951547357687526, 
   0.14859060080465264, 0.0069550957872620165, -0.2532039486435937}, 
   {-0.03624136462523457, 0.0069550957872620165, 0.10031259035065156, 
   -0.004446183274784425}, {0.00496944253233907, -0.2532039486435937, 
   -0.004446183274784424, 0.4842395891733332}}, 38.44632884815974 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 0.184115263542534, {}, {}, 
   {-0.12329914119629137, 0.7727940380804128, -0.3388203007401174, 
    -0.1939486850417822, -0.140433925182883, -0.12690000890261643, 
    0.07120228570219211, 0.19874995569788467, -0.9241129143674272, 
    -0.39076497485935136, -0.16512598035480153, 1.0814576917796188, 
    0.5794521555952841, -0.210244981007925, -0.19852887007354525, 
    -0.02339386303463442, 0.12205102523314082, 0.1306851437419212, 
    0.14104153098362104, -0.755718514701563, 0.14383295804829999, 
    0.1259096293280706, 0.20720543516817713, 0.10290739651166092, 
    0.21337104799315654, -0.0017393224991479883, 0.059358081749209646, 
    -0.0946458987269736, -0.8699648067907262, 0.06873098918494236, 
    0.2032881442826877, 0.335604678399541}}, 
  {38.46714008474027 + 2.2829945881392217*S + 1.2594162981766739*S^2 + 
    2.470599614564366*S^3 + 1.3488024308466542*S^4, 
   {b0 -> 0.02081123658053417, b1 -> 2.2829945881392217, 
    b2 -> 1.2594162981766739, b3 -> 2.470599614564366, 
    b4 -> 1.3488024308466542}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.02081123658053417, 0.1833641664112172, 
       0.1134967479625346, 0.9104764650258976}, {b1, 2.2829945881392217, 
       0.3876133543324517, 5.889875987557235, 2.8293457487481733*^-6}, 
      {b2, 1.2594162981766739, 1.2163678534392632, 1.0353909753662855, 
       0.3096713036702532}, {b3, 2.470599614564366, 0.6995911904337783, 
       3.5314904594960415, 0.0015062979531865165}, {b4, 1.3488024308466542, 
       1.6080226284859107, 0.8387956779667123, 0.40894911936454914}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 44.00245472059169, 46.310147028284, 52.79687013739005, 
   0.999896823316277, ScientificForm[0.3962441582075798], 
   {0.1833641664112172, 0.3876133543324517, 1.2163678534392632, 
   0.6995911904337783, 1.6080226284859107}, {{b0, 0.1134967479625346}, 
    {b4, 0.8387956779667123}, {b2, 1.0353909753662855}, 
    {b3, 3.5314904594960415}, {b1, 5.889875987557235}}, 5, 
   0.3962441582075798, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.02081123658053417, 0.1833641664112172, 
       {-0.3554209556909704, 0.39704342885203875}}, {b1, 2.2829945881392217, 
       0.3876133543324517, {1.487677679124612, 3.0783114971538312}}, 
      {b2, 1.2594162981766739, 1.2163678534392632, {-1.236364382775624, 
        3.755196979128972}}, {b3, 2.470599614564366, 0.6995911904337783, 
       {1.03515706097157, 3.906042168157162}}, {b4, 1.3488024308466542, 
       1.6080226284859107, {-1.9505874694715761, 4.648192331164885}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.033622417523680566, -0.004290597118608423, 
   -0.1779430506042241, 0.005340962197643154, 0.19356484814100042}, 
   {-0.004290597118608423, 0.15024411245685476, 0.016393724111134097, 
   -0.25593426712067846, -0.012826635007917015}, {-0.1779430506042241, 
   0.016393724111134097, 1.4795507548804412, -0.007598445304603348, 
   -1.8877424388604485}, {0.005340962197643155, -0.25593426712067846, 
   -0.007598445304603348, 0.48942783373255094, 0.004252650210874296}, 
   {0.19356484814100042, -0.012826635007917014, -1.887742438860448, 
   0.004252650210874295, 2.5857367737227377}}, 38.44632884815974 + b0 + 
    b1*S + b2*S^2 + b3*S^3 + b4*S^4, 0.18608525382356567, {}, {}, 
   {-0.2212264666976651, 0.6748667125790391, -0.3672182861087876, 
    -0.17219386329322361, -0.11867910343432442, -0.10514518715405785, 
    0.09311785617183688, 0.22066552616752944, -0.8489282842418788, 
    -0.31558034473380303, -0.10728720170732942, 1.139296470427091, 
    0.6372298665626417, -0.19072520941372062, -0.22374750475922411, 
    -0.12436343594408328, 0.021081452323691963, 0.029715570832472338, 
    0.04007195807417219, -0.7770424703918906, 0.12250900235797246, 
    0.15049808047358226, 0.2711173368885085, 0.1668823760300171, 
    0.2773460275115127, 0.08051593077134811, 0.14161333501970574, 
    -0.06440539944423307, -0.8400431648605746, 0.04972089229667631, 
    0.11401049679007258, 0.24632703090692587}}, 
  {38.44632884815974 + (2.684425753603828*S - 0.9452487178106075*S^2)/
     (1 - 0.8144519861631676*S), {b1 -> 1.12790998050581, 
    b2 -> 3.449812838724844, b4 -> 0.7404108965119703}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.12790998050581, 0.07158745118187136, 
       15.755694076051128, 9.390413896361504*^-16}, {b2, 3.449812838724844, 
       1.8244937595105255, 1.8908329067951202, 0.06867559543122327}, 
      {b4, 0.7404108965119703, 0.09857176117757065, 7.511389546730002, 
       2.8002919758298355*^-8}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 39.90435355006109, 
   40.76149640720394, 45.76729716126, 0.9998962134696386, 
   ScientificForm[0.3974134734684985], {0.07158745118187136, 
   1.8244937595105255, 0.09857176117757065}, {{b2, 1.8908329067951202}, 
    {b4, 7.511389546730002}, {b1, 15.755694076051128}}, 3, 
   0.3974134734684985, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b1, 1.12790998050581, 0.07158745118187136, 
       {0.9814972033439188, 1.274322757667701}}, {b2, 3.449812838724844, 
       1.8244937595105255, {-0.2816958801122187, 7.1813215575619065}}, 
      {b4, 0.7404108965119703, 0.09857176117757065, {0.5388090086743772, 
        0.9420127843495635}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.005124763166716817, -0.046089217258366406, -0.004391717541795558}, 
   {-0.046089217258366406, 3.328777478492851, 0.16875270383991378}, 
   {-0.004391717541795557, 0.16875270383991378, 0.009716392101648022}}, 
   38.44632884815974 + (2.3800000000000003*b1*S - 0.2740000000000001*b2*S^2)/
     (1 - 1.1000000000000003*b4*S), 0.1742758277454311, {}, {}, 
   {-0.2923111141650381, 0.6037820651116661, -0.4130732361141298, 
    -0.1910016059491042, -0.137486846090205, -0.12395292980993844, 
    0.07441787603283245, 0.201965546028525, -0.7928408490015642, 
    -0.25949290949348836, -0.015915801569889254, 1.230667870564531, 
    0.7286556121108134, -0.08120280035528538, -0.11470539018000636, 
    -0.10355219936354843, 0.041892688904226816, 0.05052680741300719, 
    0.06088319465470704, -0.8334957159525445, 0.06605575679731857, 
    0.11036686505816817, 0.27565435969577834, 0.17153379788527445, 
    0.28199744936677007, 0.14852776835761006, 0.2096251726059677, 
    0.0389191789421659, -0.7369620580724003, 0.09324277294604144, 
    0.010868592534180266, 0.14318512665103356}}}, 
 S*(2.2896853683663814*f10 + 2.2896853683663814*f11*\[Eta] + 
    2.2896853683663814*f12*\[Eta]^2 + 2.2896853683663814*
     (91.15234296841139 - 91.15234296841139*f10 - 20.25405060758101*f11 - 
      4.5004500450045*f12)*\[Eta]^3) + 
  S^2*(2.2441227138577813*f20 + 2.2441227138577813*f21*\[Eta] + 
    2.2441227138577813*f22*\[Eta]^2 + 2.2441227138577813*
     (91.15234296841138 - 91.15234296841138*f20 - 20.254050607581007*f21 - 
      4.5004500450045*f22)*\[Eta]^3) + 
  S^3*(2.4683812971392314*f30 + 2.4683812971392314*f31*\[Eta] + 
    2.4683812971392314*f32*\[Eta]^2 + 2.4683812971392314*
     (91.15234296841139 - 91.15234296841139*f30 - 20.254050607581014*f31 - 
      4.5004500450045*f32)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/33/Lambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 24.931781913461002*\[Eta] - 
       97.38692036588772*\[Eta]^2))/(1 + 0.11322426762297967*S), 
   {f11 -> 41.619730347905794}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 41.619730347905794, 15.994551312020391, 
       2.6021192802468494, 0.018598351976494055}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 53.47386776223961, 53.72386776223961, 55.25461127803194, 
   0.930874736816984, ScientificForm[0.9555522266318294], 
   {15.994551312020391}, {{f11, 2.6021192802468494}}, 1, 0.9555522266318294, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 41.619730347905794, 15.994551312020391, {7.874176829350851, 
        75.36528386646074}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{255.8256716728532}}, 4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 0.5990375647572044*f11*\[Eta] + 
       0.5990375647572044*(24.735207840589823 - 4.5004500450045*f11)*
        \[Eta]^2))/(1 + 0.11322426762297967*S), 0.9667906494575793, {}, {}, 
   {-0.6458642401698547, -0.938847899707298, -2.5130961000696326, 
    -0.47530239833119836, -0.6873332070384324, -1.7455767804143518, 
    -0.9993748877036381, 1.000009895900848, 0.9730759708148629, 
    0.5969897651781588, 0.4999841731484027, -0.7634514109201032, 
    0.3335086412601749, -0.18283977590928213, -0.21633027517148662, 
    -0.2882876110716195, -0.37647455998634527, -0.7243269938143571}}}, 
 {{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 21.45897984267873*\[Eta] - 
       81.75774813014392*\[Eta]^2))/(1 + 0.11322426762297967*S), 
   {f11 -> 35.822427682604946}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, 35.822427682604946, 8.189392507040653, 
       4.374247253603657, 0.000022689069520106393}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 417.7638298068704, 417.7906754444543, 423.79838948050025, 
   0.9388756742160322, ScientificForm[0.9523043121589531], 
   {8.189392507040653}, {{f11, 4.374247253603657}}, 1, 0.9523043121589531, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, 35.822427682604946, 8.189392507040653, {19.640963371138763, 
        52.003891994071125}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{67.0661496343736}}, 4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 0.5990375647572044*f11*\[Eta] + 
       0.5990375647572044*(24.735207840589823 - 4.5004500450045*f11)*
        \[Eta]^2))/(1 + 0.11322426762297967*S), 0.9129293929762469, {}, {}, 
   {0.6212072271669147, 0.34966560505176947, 0.2620359186355836, 
   0.21233047037477704, 0.17554088357614717, 0.11097393721446736, 
   0.08557270897000713, 0.05186264978272703, 0.037192370016999377, 
   0.01512798044892083, 0.0211338031879702, 0.029991601167912663, 
   0.045929885605342946, 0.06381208470304411, 0.08369633044246871, 
   0.09779710275062303, 0.10855280911718257, -1.6687374435407567, 
   -1.0085449892687959, -0.6901481229049695, -0.640453835923001, 
   -0.701156284212872, 1.311637544421329, -0.8250791726557476, 
   0.6574792062089467, -0.49695730735548516, -0.726337248128246, 
   -0.7910951856304091, 0.6987014878344251, 0.23367649971456927, 
   0.6382400542935116, -0.2748339255978909, 0.20854054556249402, 
   0.47711750336696657, -0.27070402747783984, -0.49340847354538475, 
   -0.9719141869629824, -2.640577754342536, -1.0524791299360272, 
   -1.7855949169881848, -1.307548613140363, -0.9615599007323565, 
   -1.1198787935579935, -1.0671849332962182, -0.6137293191439026, 
   -0.3677771107192189, 1.0873161022679767, -0.3666938284052863, 
   0.90438382799117, -0.39774155390058974, 0.5411423690938784, 
   0.7571294721544661, 0.907616638739591, 0.84528341562087, 
   0.7703170453028756, 0.5326988122038991, 0.5117457547163893, 
   -0.7782217414061647, 0.44610085120720866, 0.5431064432369648, 
   0.11647593064414696, 0.3480777637024266, 0.5193389740511063, 
   0.5412027847944043, -1.3345696339258764, 0.3302299509373534, 
   0.5346306457385301, -0.795030248712163, 0.30192980346811504, 
   0.31690688385979726, 0.22741116130413674, 0.20710425959430712, 
   0.3712070935339007, 0.17490528217293777, 0.13894507804520684, 
   0.09475309180091118, -0.4017101354714985, -0.013692030574058212, 
   -0.21093954718706875, -0.069075088023836, -0.14267724103453627, 
   -0.1533357566436262, -0.26152666548696546, -0.27637267934626575, 
   -0.8405503410797501, -0.20213267942887914, -0.1792382556947567, 
   -0.13716398834442156, -0.16821988035492552, -0.2000569622734929, 
   -0.17626117330478142, -0.38412253421828346, -0.13966573363498558, 
   -0.23115641280559185, -0.2734124196468519, -2.868823097123854, 
   -0.29763700524168346, -0.7403768608236816, 0.38594449102679107, 
   0.663921708879101, 0.28768196272519164, -0.9717082537814421, 
   0.4840324139356791, 0.2360053845854555, 0.10964821812834069, 
   0.40256220475450055, 0.22115708835816994, 0.16521170544607555, 
   0.16884445656453417, -0.05959320411080338, -0.7934427721741737, 
   0.36475335280826693, -0.22863942397424353, -0.0053741521689572025, 
   0.1552869823466927, 0.1502454437592462, -0.16065445397368983, 
   -0.0680461269061512, 0.11405691824148967, -1.3611076554354553, 
   -0.25006053105532233, -0.8231199513177727, 2.15406110547889, 
   -0.48726994870848683, -3.415941682497047, -0.0392317037652572, 
   -0.011908058951773715, 0.5194510535276757, 1.7976570866720518, 
   -0.6611316374416538, -0.38443501813286485, -0.8715578654975626, 
   0.05238492748455048, -0.2831196372707785, -0.19201543632589813, 
   -0.15248018549779596, 3.327699290889142, -2.2957205017857487, 
   -0.45197114045920195, -2.0614934109942213, 1.333438673456718, 
   1.8430135815319053, -1.3704906654865852, -1.2421294794279731, 
   -1.5718581118531922, -2.7896938752667175, -2.893486156718233, 
   0.3591320690840414, -0.2925339255945323, -2.594424789807964, 
   -1.968604628602532}}}, 
 {{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 26.644159828590055*\[Eta] - 
       105.09339163109497*\[Eta]^2))/(1 + 0.11322426762297967*S) - 
    19.705359163581168*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> -19.705359163581168, f11 -> 44.47827881944129}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -19.705359163581168, 7.3751409185022165, 
       -2.6718620540721867, 0.008382701073495836}, {f11, 44.47827881944129, 
       8.655897187480464, 5.1384943531645515, 8.555817315482476*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 412.7071652778105, 412.78824635889157, 
   421.75900478825525, 0.9416703483702696, 
   ScientificForm[0.9302793940197939], {7.3751409185022165, 
   8.655897187480464}, {{d10, -2.6718620540721867}, 
    {f11, 5.1384943531645515}}, 2, 0.9302793940197939, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -19.705359163581168, 7.3751409185022165, {-34.27873480585579, 
        -5.131983521306543}}, {f11, 44.47827881944129, 8.655897187480464, 
       {27.374111912257696, 61.58244572662489}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{54.39270356776572, -23.89274618667156}, 
   {-23.89274618667156, 74.92455612023221}}, 4.1138398568400705 + 
    9.772510519809892*\[Eta] - 103.92956504520747*\[Eta]^2 + 
    242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 0.5990375647572044*f11*\[Eta] + 
       0.5990375647572044*(24.735207840589823 - 4.5004500450045*f11)*
        \[Eta]^2))/(1 + 0.11322426762297967*S) + d10*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), 0.8770361234336448, {}, {}, 
   {0.6461637663057358, 0.3715681567736331, 0.2809607903364748, 
   0.22835118865475845, 0.1887283277348537, 0.12139646483083144, 
   0.09329627412286445, 0.05695091442382161, 0.03970680896687284, 
   0.012670933668578854, 0.01627519555607737, 0.02278509586738231, 
   0.03642740204615791, 0.05206387326402773, 0.06975104325102066, 
   0.0817018607498099, 0.0903532656514523, -1.5279590207981277, 
   -0.9423144109782937, -0.7491393438770118, -0.6994450568950432, 
   -0.812754312142232, 1.4572350563234986, -0.5574964938384146, 
   0.7310146488246962, -0.5548297818213177, -0.8124153447428917, 
   -1.0120013579220375, 0.7739831944394222, 0.2810559351147859, 
   0.6856194896937282, -0.312173363250289, 0.1712011079100959, 
   0.5080551519483856, -0.26014402114504875, -0.48979453895021585, 
   -1.296438887047819, -2.4502371277148205, -1.2473092228428517, 
   -1.7258445377247436, -1.5766844134888558, -1.0180207958869198, 
   -0.9147872360719509, -0.9566062184153932, -0.723625995838181, 
   -0.5283212355905249, 1.4201101290873028, -0.11953841702473511, 
   1.0468150529356692, -0.5650048964111245, 0.09169011193284016, 
   0.3025130840741572, 1.005352821697858, 0.87025609048864, 
   0.649813164809371, 0.26678484994256113, 0.17315138070709235, 
   -0.6977524371201773, 0.5262067127877055, 0.6232123048174616, 
   0.015274661418472668, 0.2468764944767523, 0.418137704825432, 
   0.44000151556873, -1.6173409203158302, 0.46645798595595744, 
   0.23539718916031838, -0.7478804387430493, 0.3490796134372287, 
   0.25527804791367936, 0.05703764347638263, 0.45956299981503124, 
   0.015689703309746506, 0.39190720324802664, 0.24743040816170936, 
   -0.013701294948866405, -0.6185882787952819, 0.3419836148170954, 
   -0.4600774030706578, 0.10328024583134532, -0.07853967674823803, 
   -0.19738769138742285, 0.040804666316563765, -0.40652213836289075, 
   -0.5522667686188298, -0.0939511121910801, -0.07105668845695767, 
   -0.028982421106622525, -0.23970628549170137, 0.14648228874130442, 
   0.09827570530623486, -0.25355550014979755, -0.1530225048288658, 
   -0.3164580049442458, 0.19217625659269277, -2.405213995360984, 
   -0.41500159503618583, -1.0202574704615937, -0.17240449037191707, 
   0.4692619826506146, -0.10163748973178066, -1.2961411308289192, 
   0.08789987106070996, 0.13867552147121254, -0.08501150810014568, 
   0.6364783091057316, 0.4158168145866563, 0.2625415685603185, 
   0.07151459345029121, -0.2542529303392902, -1.0695351505415762, 
   0.13083724845703593, -0.033979697745757154, 0.09195571094528576, 
   0.5510950923446147, 0.47467832080672334, 0.22866499848328248, 
   0.12661359932233562, 0.3087166444699765, -0.809571764454744, 
   0.3079640174663383, -1.1376529726042781, 1.9193037828819328, 
   -0.1733939014115542, -3.141627435185644, -0.18865024775993033, 
   -0.16132660294644685, 0.3700325095330026, 1.5512484489458869, 
   -0.9077352252517064, -0.13886431302092284, -0.7248484305937932, 
   0.1990943623883199, 0.048993613473247155, -0.0870395691736725, 
   -0.0564394631067775, 3.1853496815793685, -2.171357360362751, 
   -0.48515922422107316, -2.0614934109942213, 1.258785754004366, 
   1.8012867792930676, -1.395238380115965, -1.2182083391170928, 
   -1.5324285277169172, -2.742637437769022, -2.824042166870125, 
   0.3591320690840414, -0.2925339255945323, -2.4892339900593834, 
   -1.9368863401326613}}}, 
 {{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 26.147956595152156*\[Eta] - 
       102.860253766838*\[Eta]^2))/(1 + 0.11322426762297967*S) - 
    18.910061881314935*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    36.89798099999666*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -18.910061881314935, d20 -> -36.89798099999666, 
    f11 -> 43.649944733850155}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -18.910061881314935, 7.377450034907202, 
       -2.5632246632427105, 0.011368009871431951}, {d20, -36.89798099999666, 
       27.137458173282866, -1.3596697511015656, 0.17600229745791196}, 
      {f11, 43.649944733850155, 8.652823211958408, 5.044589917603412, 
       1.3128755971098691*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 412.8495117536004, 
   413.01277705972285, 424.91863110086007, 0.9423899684438035, 
   ScientificForm[0.9245230993432637], {7.377450034907202, 
   27.137458173282866, 8.652823211958408}, {{d20, -1.3596697511015656}, 
    {d10, -2.5632246632427105}, {f11, 5.044589917603412}}, 3, 
   0.9245230993432637, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -18.910061881314935, 7.377450034907202, 
       {-33.488806840806305, -4.3313169218235625}}, {d20, -36.89798099999666, 
       27.137458173282866, {-90.52492251572215, 16.72896051572883}}, 
      {f11, 43.649944733850155, 8.652823211958408, {26.550906151436315, 
        60.748983316263995}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{54.426769017552274, -15.873227094550007, -24.113767184420407}, 
   {-15.873227094550007, 736.4416361066769, 16.53260402610403}, 
   {-24.113767184420407, 16.53260402610403, 74.8713495374062}}, 
   4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 0.5990375647572044*f11*\[Eta] + 
       0.5990375647572044*(24.735207840589823 - 4.5004500450045*f11)*
        \[Eta]^2))/(1 + 0.11322426762297967*S) + d10*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 0.8720688320548001, {}, {}, {0.6437549246744751, 
   0.3694534933351994, 0.27913309406304077, 0.22680351463075077, 
   0.18745398438190897, 0.12038900189026336, 0.09254947134237668, 
   0.05645877089950435, 0.03946353309547401, 0.012908808631867608, 
   0.016745726994985333, 0.023483239724519933, 0.03734828113698807, 
   0.053202770124341825, 0.07110339336357274, 0.0832632461262337, 
   0.09211940874733404, -1.5407492836908325, -0.9489678388318024, 
   -0.7418661711769028, -0.6921718841949343, -0.7974974109896893, 
   1.4582681135025655, -0.5831032019569173, 0.7267572415874404, 
   -0.5382340292840535, -0.7798440038459757, -0.9908778701054421, 
   0.7739497675565072, 0.27840394208815056, 0.6829674966670929, 
   -0.29888832485776806, 0.18448614630261684, 0.5458650005765651, 
   -0.25168768184472246, -0.4666488549300549, -1.0314982406141673, 
   -2.468452046896776, -1.1547332861132618, -1.731562435940469, 
   -1.4995116568405154, -1.0126176895695655, -0.8269842021564981, 
   -0.9110304122861876, -0.7131092757883559, -0.5129577353673778, 
   1.647510507119815, -0.02023115135504394, 1.0331658464455966, 
   -0.47742635958325463, 0.4153593115156671, 0.6196905533850927, 
   0.995999817532228, 0.8688972128158103, 0.6936245907035961, 
   0.3946760574539385, 0.3576735618575415, -0.7054530625734299, 
   0.5185218213089606, 0.6155274133387167, 0.04577835730980295, 
   0.2773801903680826, 0.4486414007167623, 0.4705052114600603, 
   -1.4878365270013645, 0.4621194903951751, 0.36647695345496434, 
   -0.7523925074130329, 0.34456754476724516, 0.2663704450557507, 
   0.10562141582007811, 0.4874312036065356, 0.17110208684566341, 
   0.4264218975040506, 0.25374417125204296, 0.001872140417416901, 
   -0.5655541796348418, 0.47049619130422604, -0.40632082772531675, 
   0.14206745926716202, -0.06798199061945898, -0.19317207832896433, 
   0.15265244225997998, -0.3930363810143005, -0.4390746722029708, 
   -0.06431679874687113, -0.0414223750127487, 0.000651892337586446, 
   -0.23284600203221117, 0.3114423652175864, 0.21278331130053374, 
   -0.2107692954484186, -0.14304626787940133, -0.30829494677623526, 
   0.4814984093899639, -2.107584525111601, -0.4037509329141846, 
   -0.9287624708183508, 0.24993578829997043, 0.525713124966904, 
   0.10845436402780528, -1.1480616885645438, 0.30512949579162374, 
   0.15475239648848094, -0.028560365783856678, 0.6972085897680151, 
   0.45655524139737613, 0.2707620858248023, 0.08759146846755916, 
   -0.19780178802300075, -0.9606355731964489, 0.2104489755851775, 
   0.006758729064962221, 0.10017622820976957, 0.7360329353148409, 
   0.5965699038951495, 0.40733142123173005, 0.167352026133055, 
   0.34945507128069586, -0.44172331311950286, 0.6847835992768858, 
   -0.9867900651879951, 2.018526498188491, -0.04922240993968252, 
   -3.0642426509437977, -0.15512844891031596, -0.12780480409683248, 
   0.40355430838261697, 1.6640912326125465, -0.7946824183118966, 
   -0.04800369190742604, -0.7071032084301456, 0.2168395845519675, 
   0.28701923645868366, -0.04480628072274451, -0.027319662228140196, 
   3.2017662615427698, -2.125597190686339, -0.4819832429592861, 
   -2.0614934109942213, 1.2659297721712348, 1.8052798854626109, 
   -1.3928701120803977, -1.2204975069380808, -1.536201798306307, 
   -2.7471405710264722, -2.830687709049777, 0.3591320690840414, 
   -0.2925339255945323, -2.4993003744674436, -1.9399216672265382}}}, 
 {{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 25.703535687050696*\[Eta] - 
       100.86015967097185*\[Eta]^2))/(1 + 0.11322426762297967*S) - 
    18.511250706525242*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    121.13456598766493*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> -18.511250706525242, d30 -> -121.13456598766493, 
    f11 -> 42.9080531827225}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -18.511250706525242, 7.37683750070872, 
       -2.509374878428161, 0.013171261596613812}, {d30, -121.13456598766493, 
       76.52834846175318, -1.582871817078409, 0.11558529439413123}, 
      {f11, 42.9080531827225, 8.669439564621154, 4.9493456714116375, 
       2.0026612483825535*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 412.1891304573837, 
   412.3523957635062, 424.2582498046434, 0.9426413692161497, 
   ScientificForm[0.9225036598741083], {7.37683750070872, 76.52834846175318, 
   8.669439564621154}, {{d30, -1.582871817078409}, {d10, -2.509374878428161}, 
    {f11, 4.9493456714116375}}, 3, 0.9225036598741083, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, -18.511250706525242, 7.37683750070872, {-33.088785223408884, 
        -3.933716189641599}}, {d30, -121.13456598766493, 76.52834846175318, 
       {-272.3639567820436, 30.094824806713717}}, {f11, 42.9080531827225, 
       8.669439564621154, {25.776178652049985, 60.03992771339501}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{54.41773151186248, -57.73250058325781, 
   -24.402117233882805}, {-57.732500583257824, 5856.588118283522, 
   75.9169336353402}, {-24.40211723388281, 75.9169336353402, 
   75.15918236461862}}, 4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 0.5990375647572044*f11*\[Eta] + 
       0.5990375647572044*(24.735207840589823 - 4.5004500450045*f11)*
        \[Eta]^2))/(1 + 0.11322426762297967*S) + d10*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2), 0.8682632660449309, {}, {}, {0.6415956105881353, 
   0.3675573569405426, 0.2774938035332024, 0.22541497648041986, 
   0.18631033202544867, 0.1194845848782986, 0.09187884522912171, 
   0.05601668769700208, 0.03924493227441772, 0.013122698846950165, 
   0.017168960202752714, 0.024111424929817105, 0.038177176803145585, 
   0.05422827776707262, 0.07232155148444974, 0.08467022446438488, 
   0.09371150282951746, -1.549148267086561, -0.9543024752980869, 
   -0.734168857787374, -0.6844745708054054, -0.7796598169843705, 
   1.4870168624542375, -0.6060376685396274, 0.7310027744183758, 
   -0.5129316861462749, -0.7250915334855446, -0.9721181951626194, 
   0.7894695405742609, 0.2825645220562967, 0.687128076635239, 
   -0.2782028704956634, 0.2051716006647215, 0.6434295114957505, 
   -0.2253492003635449, -0.42312199993380517, -0.9200046263360595, 
   -2.484766110123961, -1.117192963155103, -1.7366836309392573, 
   -1.5716607940579523, -1.007778435702778, -0.7840882461732841, 
   -0.8554556972887086, -0.703690050036017, -0.4991975253149734, 
   1.7546889284342946, 0.031952075664528845, 1.0212746105190549, 
   -0.3106207900235374, 0.5150992761944866, 0.680445098031401, 
   0.9876228656611827, 0.9036693876082498, 0.7759218808902641, 
   0.47280101500183, 0.4143258356547599, -0.7123500731655872, 
   0.5118327453078018, 0.6088383373375579, 0.1025408781473387, 
   0.33414271120561834, 0.505403921554298, 0.527267732297596, 
   -1.4481914537025227, 0.41657778118119193, 0.36760827392671436, 
   -0.7564337097281353, 0.34052634245214275, 0.2862431580940412, 
   0.12032852345187983, 0.3623147996017937, 0.08798931019301648, 
   0.3632763392248122, 0.23671103664731863, -0.010173986836888638, 
   -0.6187256691589385, 0.375691405538332, -0.5150696861572497, 
   0.15461305331834563, -0.045281835233960344, -0.18939639438054545, 
   0.14757994363155058, -0.42481815946198687, -0.40301841705447483, 
   -0.00282234667556569, 0.020072077058556737, 0.062146344408891885, 
   -0.22649677404580437, 0.3637993885539621, 0.2899425159530029, 
   -0.1227775324039646, -0.09591764305439998, -0.3009837616016089, 
   0.5352865711349222, -2.0135329795282506, -0.39332975687575544, 
   -1.0383061224153596, 0.26332803550645734, 0.6087010695024238, 
   0.11345742661122715, -1.143492988719133, 0.1805781991959421, 
   0.17648429836859192, -0.025339768645538552, 0.5350347059277754, 
   0.3721291651686416, 0.24867065102138763, 0.06943969664907002, 
   -0.27434853828188377, -1.1169598760783281, 0.05774341511870951, 
   0.0021000002334297108, 0.1179684671049559, 0.5958351097059307, 
   0.5880063937908098, 0.3965758318754511, 0.24246064469872408, 
   0.42456368984636494, -0.4586581924009425, 0.6759652099003985, 
   -1.0132597516305943, 1.8593292679230151, -0.08998288489555728, 
   -2.9388477559429687, -0.11729116926579897, -0.08996752445231548, 
   0.44139158802713396, 1.6329966678508567, -0.8260176060538114, 
   -0.09157081035622427, -0.6797846892463211, 0.24415810373579205, 
   0.1480567635192287, -0.09930272046154887, -0.05963011426818632, 
   3.2415154472163143, -2.16513684506724, -0.47913869785888963, 
   -2.0614934109942213, 1.2723282613935156, 1.8088562826934766, 
   -1.3907489896046288, -1.222547783867458, -1.539581301358374, 
   -2.751173770402689, -2.8366397417881464, 0.3591320690840414, 
   -0.2925339255945323, -2.5083162602949756, -1.9426402364186404}}}, 
 {{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 25.671508852478016*\[Eta] - 
       100.7160245018779*\[Eta]^2))/(1 + 0.11322426762297967*S) - 
    18.494422788316534*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    134.4669210951769*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    5.316819393253913*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> -18.494422788316534, d20 -> 5.316819393253913, 
    d30 -> -134.4669210951769, f11 -> 42.85458936599898}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, -18.494422788316534, 7.40402852594579, 
       -2.497886484838206, 0.013595104787750856}, {d20, 5.316819393253913, 
       58.901896819218315, 0.09026567360932863, 0.92819897286806}, 
      {d30, -134.4669210951769, 166.4685218578737, -0.8077618494743475, 
       0.42053286854660343}, {f11, 42.85458936599898, 8.71877786630291, 
       4.915206009735278, 2.340824724358404*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 414.20449382094733, 414.47846642368705, 429.290893005022, 
   0.9426445483046968, ScientificForm[0.9224780947462715], {7.40402852594579, 
   58.901896819218315, 166.4685218578737, 8.71877786630291}, 
   {{d20, 0.09026567360932863}, {d30, -0.8077618494743475}, 
    {d10, -2.497886484838206}, {f11, 4.915206009735278}}, 4, 
   0.9224780947462715, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, -18.494422788316534, 7.40402852594579, 
       {-33.12651058130124, -3.86233499533183}}, {d20, 5.316819393253913, 
       58.901896819218315, {-111.08707105799678, 121.7207098445046}}, 
      {d30, -134.4669210951769, 166.4685218578737, {-463.4475588732646, 
        194.51371668291083}}, {f11, 42.85458936599898, 8.71877786630291, 
       {25.624250133752476, 60.08492859824549}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{54.81963841301899, 10.980877474016562, -85.65745644316, 
   -24.677175676552032}, {10.980877474016559, 3469.433448901841, 
   -8699.885277526699, -34.887239969469796}, {-85.65745644316002, 
   -8699.8852775267, 27711.768769545368, 163.91171794518417}, 
   {-24.677175676552036, -34.887239969469796, 163.91171794518414, 
   76.01708748193352}}, 4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
    (S*(-0.13253553909611435 + 0.5990375647572044*f11*\[Eta] + 
       0.5990375647572044*(24.735207840589823 - 4.5004500450045*f11)*
        \[Eta]^2))/(1 + 0.11322426762297967*S) + d10*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2) + d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*
     (\[Chi]1 - \[Chi]2)^2, 0.8741213682196827, {}, {}, {0.6414399309801855, 
   0.3674206315863957, 0.27737558094843084, 0.22531482235648603, 
   0.18622782840515928, 0.1194193293801451, 0.0918304503170777, 
   0.05598477999261675, 0.03922915190829723, 0.013138144560620013, 
   0.01719952875174613, 0.02415680469417847, 0.03823706693352591, 
   0.05430238772307572, 0.0724096005974566, 0.0847719415233037, 
   0.09382662568804179, -1.549637390744114, -0.9546631832839467, 
   -0.7335691996648039, -0.6838749126828354, -0.7782158042105722, 
   1.490145859541757, -0.6076904223904642, 0.7316149391454236, 
   -0.5107116503684095, -0.7201738411515466, -0.9707723522450147, 
   0.7911788208877315, 0.2831126999632936, 0.6876762545422359, 
   -0.2763783075449373, 0.2069961636154476, 0.6528809166804543, 
   -0.22273811790566445, -0.41911904391245614, -0.916750043708662, 
   -2.485941769942527, -1.1162118034228663, -1.7370526857295492, 
   -1.5822281011459456, -1.00742969877294, -0.7823551977294683, 
   -0.8508900848781158, -0.7030112611233585, -0.498205906867236, 
   1.7587461704662415, 0.03431578200640217, 1.0204303535763106, 
   -0.2952423179507906, 0.5150615286002984, 0.6763374550843384, 
   0.9870191873757861, 0.9075427412962771, 0.7834886895121604, 
   0.47704713819456446, 0.41428131534025825, -0.7128471006754418, 
   0.5113580680969765, 0.6083636601267326, 0.10775016906937207, 
   0.3393520021276517, 0.5106132124763314, 0.5324770232196294, 
   -1.448235418229642, 0.4117130046651445, 0.36327178096796064, 
   -0.7567249357160692, 0.3402351164642088, 0.2880528905007722, 
   0.12029378146855407, 0.3475957615992331, 0.07355260718387058, 
   0.3551517596437175, 0.2346214549008523, -0.012029819217662663, 
   -0.6263827461132685, 0.3608833277284029, -0.5288683268631402, 
   0.15467381420057835, -0.04314271017331883, -0.18912430275971914, 
   0.14321516178203275, -0.42877509452340146, -0.40290222253640096, 
   0.0029373392236919926, 0.02583176295781442, 0.06790603030814957, 
   -0.22603143760332056, 0.36394787567610454, 0.29453782727453426, 
   -0.11454908558515875, -0.09107007488656471, -0.30045688693426253, 
   0.5313601855605974, -2.0133106035275072, -0.3925656690480288, 
   -1.05347658340817, 0.25042860402914213, 0.615913728480364, 
   0.10685806565205613, -1.148029701919465, 0.15947686270908346, 
   0.17832902183225974, -0.026906491446966108, 0.5151186467515294, 
   0.36145059083438413, 0.24595944871864006, 0.06689472922305395, 
   -0.28469464286267865, -1.1378714516878312, 0.03822687376287526, 
   0.0002008076785404711, 0.11964695569189265, 0.5741106585492801, 
   0.5829155643347068, 0.3893115314093558, 0.24934083392320305, 
   0.4314438790708439, -0.4730409903568962, 0.6621704193967353, 
   -1.02130735165033, 1.838430821686262, -0.09869497961486529, 
   -2.9276801183277033, -0.11426754931404437, -0.08694390450056089, 
   0.44441520797888856, 1.6257339733488032, -0.8333139317625484, 
   -0.09945814934190667, -0.677381868039642, 0.24656092494247117, 
   0.12466155345625474, -0.10673804293920286, -0.06417730634828, 
   3.245331634187452, -2.171046018158532, -0.47893370800871793, 
   -2.0614934109942213, 1.2727893633626204, 1.8091140128776129, 
   -1.3905961326228766, -1.2226955354220057, -1.5398248425221972, 
   -2.7514644196652815, -2.8370686702305483, 0.3591320690840414, 
   -0.2925339255945323, -2.5089659828410147, -1.942836147916508}}}, 
 {4.1138398568400705 + 9.772510519809892*\[Eta] - 
   103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3 + 
   (0.6100000000000002*b1*S*(f10 + f11*\[Eta] + f12*\[Eta]^2))/
    (1 + 0.23600000000000004*b3*f30*S), a0 + a1*\[Eta] + a2*\[Eta]^2 + 
   a3*\[Eta]^3, {a0 -> 4.1138398568400705, a1 -> 9.772510519809892, 
   a2 -> -103.92956504520747, a3 -> 242.3428625556764}, 
  {{0.06292117168308962, -1.3356732934388629, 8.778160022796962, 
  -18.057912199522644}, {-1.3356732934388629, 36.67826867450107, 
  -285.92686695612423, 660.8432083783196}, {8.778160022796962, 
  -285.92686695612423, 2454.735273519734, -6021.072113849056}, 
  {-18.057912199522644, 660.8432083783194, -6021.072113849056, 
  15318.109014328262}}, 3.812651433109783 + (0.6100000000000002*b1*S)/
    (1 + 0.23600000000000004*b3*S), {b1 -> 0.9820287946839412, 
   b3 -> 0.47976384586008325}, {{0.15324621941301458, -0.024176485390958687}, 
  {-0.024176485390958687, 5.589286888867829}}, 
  {f12 -> 20.25405060758101 - 20.25405060758101*f10 - 4.5004500450045*f11}, 
  {f30 -> 1.}}, {{4.1138398568400705 + 9.772510519809892*\[Eta] - 
    103.92956504520747*\[Eta]^2 + 242.3428625556764*\[Eta]^3, 
   {a0 -> 4.1138398568400705, a1 -> 9.772510519809892, 
    a2 -> -103.92956504520747, a3 -> 242.3428625556764}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 4.1138398568400705, 0.250840929042869, 
       16.40019383015844, 1.295096940960079*^-19}, {a1, 9.772510519809892, 
       6.056258636691556, 1.6136217268865631, 0.11428092424450864}, 
      {a2, -103.92956504520747, 49.5452850785999, -2.0976681207975885, 
       0.04214161070917226}, {a3, 242.3428625556764, 123.76634847295229, 
       1.9580674839787946, 0.0570504515936913}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1.2027795388187954, 2.2027795388187954, 
   10.236091987670392, 0.997142858337109, ScientificForm[
    0.21897752186783703], {0.250840929042869, 6.056258636691556, 
   49.5452850785999, 123.76634847295229}, {{a1, 1.6136217268865631}, 
    {a3, 1.9580674839787946}, {a2, -2.0976681207975885}, 
    {a0, 16.40019383015844}}, 4, 0.21897752186783703, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 4.1138398568400705, 0.250840929042869, {3.607256323574419, 
        4.620423390105722}}, {a1, 9.772510519809892, 6.056258636691556, 
       {-2.45835192457813, 22.003372964197915}}, {a2, -103.92956504520747, 
       49.5452850785999, {-203.9882981536377, -3.8708319367772646}}, 
      {a3, 242.3428625556764, 123.76634847295229, {-7.608348947374992, 
        492.2940740587278}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.06292117168308962, -1.3356732934388629, 8.778160022796962, 
   -18.057912199522644}, {-1.3356732934388629, 36.67826867450107, 
   -285.92686695612423, 660.8432083783196}, {8.778160022796962, 
   -285.92686695612423, 2454.735273519734, -6021.072113849056}, 
   {-18.057912199522644, 660.8432083783194, -6021.072113849056, 
   15318.109014328262}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
   0.05262931655492822, {}, {}, {0.01948261311257049, 0.021579884996891785, 
    -0.07278164253181796, -0.060943057615841845, -0.0022539360050020107, 
    -0.04613002535721389, -0.027127323909689416, -0.0020221737971715115, 
    -0.03142267478012872, -0.0333103807588353, 0.06711904003552949, 
    -0.09343079011550959, -0.018461511909742434, 0.3190376738806542, 
    -0.07549642074369878, -0.0937774795204458, -0.08434717543520165, 
    0.0651667557715534, 0.0015387983487222812, -0.0301567640357554, 
    -0.009239659841306036, 0.11905067931605195, 0.05868487841321013, 
    0.761867748567564, -0.05261744898154319, -0.02310799754120918, 
    -0.026386756431274527, 0.016870613139912116, -1.1083207559181472, 
    0.14801302577854614, 0.07056678846694275, 0.09891719335816962, 
    0.05531232145153053, 0.049594153259949536, 0.116052530251193, 
    -0.06155200251711479, -0.14345759353505638, 0.08846282728033339, 
    0.06912877206459278, 0.06242812913184981, -0.1908786662524684, 
    0.12433322096678223, -0.0006589309824094336, 0.07881183613832166, 
    -0.12413831521428875}}, {4.399528261989686 - 0.6824767549952419*\[Eta] - 
    8.67212495521552*\[Eta]^2, {a0 -> 1.0704448326008966, 
    a1 -> -0.06985432497392444, a2 -> 0.08338581687707228}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.0704448326008966, 0.05129303844301615, 
       20.86920301650884, 8.632130326215994*^-24}, {a1, -0.06985432497392444, 
       0.3022451193576493, -0.2311181239994324, 0.8183452668547648}, 
      {a2, 0.08338581687707228, 0.09321456736308739, 0.8945577846461447, 
       0.3761214998808683}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3.14118019937775, 
   3.726546053036287, 10.367830158459029, 0.9968756787782772, 
   ScientificForm[0.22898734881841815], {0.05129303844301615, 
   0.3022451193576493, 0.09321456736308739}, {{a1, -0.2311181239994324}, 
    {a2, 0.8945577846461447}, {a0, 20.86920301650884}}, 3, 
   0.22898734881841815, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.0704448326008966, 0.05129303844301615, {0.9669312902370827, 
        1.1739583749647107}}, {a1, -0.06985432497392444, 0.3022451193576493, 
       {-0.6798096701157731, 0.5401010201679243}}, {a2, 0.08338581687707228, 
       0.09321456736308739, {-0.10472879595451168, 0.27150042970865623}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0026309757927167323, -0.014797549033312768, 
   -0.004195976517565151}, {-0.014797549033312768, 0.09135211217551968, 
   0.027493727981385836}, {-0.004195976517565151, 0.027493727981385833, 
   0.008688955568687555}}, 4.110000000000001*a0 + 
    9.770000000000001*a1*\[Eta] - 104.00000000000003*a2*\[Eta]^2, 
   0.056180577770237036, {}, {}, {-0.21628199880744958, 0.0861295146034351, 
    -0.008264484757846802, 0.0026362614097914516, 0.06069442418097992, 
    0.015205316342626674, 0.033215807747310144, 0.05641386113054203, 
    0.025042135316043712, 0.02085435062262153, 0.11825638449643883, 
    -0.04533781096708189, 0.025765265267370552, 0.3579889353213064, 
    -0.040175693203932994, -0.0674320993122377, -0.06002619195624792, 
    0.07644513420895738, -0.002019728446555291, -0.03452535256035549, 
    -0.029725920573555165, 0.09717512550531104, 0.03680932460246922, 
    0.7399921947568231, -0.09330663328143984, -0.06379718184110583, 
    -0.08523129888781256, -0.04197392931662591, -1.1671652983746852, 
    0.07501044248072741, -0.0025111935292470022, 0.022343753276655498, 
    -0.021485423762840572, -0.02720359195442157, 0.03925478503682189, 
    -0.12161422886327333, -0.20296761736515156, 0.04333190891999816, 
    0.06206571601849564, 0.05536507308575267, -0.19794172229856555, 
    0.20722445719327842, 0.08616879260734178, 0.16563955972807287, 
    0.019958876201285225}}, {4.399528261989686 - 0.6824767549952375*\[Eta] - 
    8.672124955215544*\[Eta]^2, {a0 -> 4.399528261989686, 
    a1 -> -0.6824767549952375, a2 -> -8.672124955215544}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 4.399528261989686, 0.21081438800079746, 
       20.86920301650874, 8.63213032621765*^-24}, {a1, -0.6824767549952375, 
       2.9529348161242455, -0.23111812399943005, 0.8183452668547725}, 
      {a2, -8.672124955215544, 9.694315005761121, -0.8945577846461445, 
       0.3761214998808683}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3.141180199377793, 
   3.7265460530363295, 10.367830158459071, 0.9968756787782772, 
   ScientificForm[0.22898734881841826], {0.21081438800079746, 
   2.9529348161242455, 9.694315005761121}, {{a1, -0.23111812399943005}, 
    {a2, -0.8945577846461445}, {a0, 20.86920301650874}}, 3, 
   0.22898734881841826, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 4.399528261989686, 0.21081438800079746, {3.9740876028744085, 
        4.824968921104963}}, {a1, -0.6824767549952375, 2.9529348161242455, 
       {-6.6417404770311235, 5.276786967040649}}, {a2, -8.672124955215544, 
       9.694315005761121, {-28.23604468970034, 10.89179477926925}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.04444270618815077, -0.5941911421679698, 
   1.7935282026680652}, {-0.5941911421679698, 8.71982402827873, 
   -27.935827127326725}, {1.7935282026680652, -27.935827127326725, 
   93.97974343092525}}, a0 + a1*\[Eta] + a2*\[Eta]^2, 0.05618057777023709, 
   {}, {}, {-0.21628199880744958, 0.08612951460343421, -0.00826448475784769, 
    0.00263626140979234, 0.060694424180979034, 0.015205316342627562, 
    0.033215807747310144, 0.05641386113054203, 0.025042135316043712, 
    0.02085435062262153, 0.11825638449643971, -0.045337810967081005, 
    0.025765265267370552, 0.3579889353213064, -0.040175693203932994, 
    -0.0674320993122377, -0.06002619195624881, 0.07644513420895738, 
    -0.0020197284465561793, -0.034525352560354605, -0.029725920573555165, 
    0.09717512550531104, 0.03680932460246922, 0.7399921947568231, 
    -0.09330663328143984, -0.06379718184110583, -0.08523129888781344, 
    -0.0419739293166268, -1.167165298374686, 0.07501044248072741, 
    -0.0025111935292470022, 0.022343753276655498, -0.021485423762840572, 
    -0.02720359195442157, 0.03925478503682189, -0.12161422886327333, 
    -0.20296761736515112, 0.04333190891999861, 0.06206571601849609, 
    0.055365073085753114, -0.1979417222985651, 0.20722445719327887, 
    0.08616879260734223, 0.16563955972807332, 0.019958876201286113}}, 
  {(4.488297973717382 - 7.570794344281373*\[Eta])/
    (1 - 1.2024418764745017*\[Eta]), {a0 -> 1.092043302607635, 
    a1 -> -0.1415101746594649, a3 -> -0.11343791287495296}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.092043302607635, 0.044087973907403356, 
       24.769641374339876, 1.099398909312467*^-26}, {a1, -0.1415101746594649, 
       0.1459640389376276, -0.9694865645635777, 0.3378526478399628}, 
      {a3, -0.11343791287495296, 0.20826340317369152, -0.5446848133003273, 
       0.588850921780208}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3.546007476515065, 
   4.131373330173601, 10.772657435596344, 0.9968474450722418, 
   ScientificForm[0.23001967242562008], {0.044087973907403356, 
   0.1459640389376276, 0.20826340317369152}, {{a3, -0.5446848133003273}, 
    {a1, -0.9694865645635777}, {a0, 24.769641374339876}}, 3, 
   0.23001967242562008, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.092043302607635, 0.044087973907403356, {1.0030701691507673, 
        1.1810164360645028}}, {a1, -0.1415101746594649, 0.1459640389376276, 
       {-0.43607753090897006, 0.15305718159004025}}, 
      {a3, -0.11343791287495296, 0.20826340317369152, {-0.5337304761864804, 
        0.3068546504365745}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.001943749443259879, 0.005440321329241376, 0.008059600637996938}, 
   {0.005440321329241376, 0.021305500662985262, 0.030330092484891335}, 
   {0.008059600637996938, 0.030330092484891335, 0.043373645101487585}}, 
   (4.110000000000001*a0 + 53.500000000000014*a1*\[Eta])/
    (1 + 10.600000000000003*a3*\[Eta]), 0.056688267538703103, {}, {}, 
   {-0.2977457686169913, 0.08118273357818317, -0.013154852120115024, 
    -0.000984647441196529, 0.05771456756128224, 0.0135144013123627, 
    0.032170385123142076, 0.05642244979012112, 0.025967299445343706, 
    0.02269953621752041, 0.12114061326684933, -0.04155123962349716, 
    0.03054612407098478, 0.363922952642338, -0.033553714825017344, 
    -0.05938898552474736, -0.05170805448196081, 0.08621932341744287, 
    0.008870978485390424, -0.023587915351474642, -0.018140682193647173, 
    0.10879140717629632, 0.04842560627345449, 0.7516084764278084, 
    -0.08168036058889605, -0.05217090914856204, -0.07452476525380991, 
    -0.03126739568262327, -1.1564587647406825, 0.08353035720467528, 
    0.005987104903820928, 0.029318766158910492, -0.016850063244986835, 
    -0.02256823143656783, 0.04389014555467563, -0.12281694373871321, 
    -0.20429146585719504, 0.03927178277900367, 0.052630661509818655, 
    0.04593001857707568, -0.20737677680724254, 0.18884645110089737, 
    0.06746139989498401, 0.1469321670157151, -0.003174172810200382}}, 
  {4.1389989271988865 + 6.562580135401656*\[Eta] - 
    46.94592351793569*\[Eta]^2 - 98.36834995453916*\[Eta]^3 + 
    656.9877700417271*\[Eta]^4, {a0 -> 4.1389989271988865, 
    a1 -> 6.562580135401656, a2 -> -46.94592351793569, 
    a3 -> -98.36834995453916, a4 -> 656.9877700417271}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 4.1389989271988865, 0.272084310544547, 
       15.21219256970434, 3.1601282702362474*^-18}, {a1, 6.562580135401656, 
       13.945462475112242, 0.4705889207413206, 0.6404904116992998}, 
      {a2, -46.94592351793569, 227.972411321777, -0.2059280912358854, 
       0.8378916143743022}, {a3, -98.36834995453916, 1335.6031121077726, 
       -0.0736508840558928, 0.941655263560547}, {a4, 656.9877700417271, 
       2564.08065183343, 0.2562274199807062, 0.7990884563926418}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3.2401485999344644, 4.778610138396003, 
   14.080123538556382, 0.9971475401145152, 
   ScientificForm[0.21879803753341145], {0.272084310544547, 
   13.945462475112242, 227.972411321777, 1335.6031121077726, 
   2564.08065183343}, {{a3, -0.0736508840558928}, {a2, -0.2059280912358854}, 
    {a4, 0.2562274199807062}, {a1, 0.4705889207413206}, 
    {a0, 15.21219256970434}}, 5, 0.21879803753341145, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 4.1389989271988865, 0.272084310544547, {3.589096023068853, 
        4.68890183132892}}, {a1, 6.562580135401656, 13.945462475112242, 
       {-21.622250879487282, 34.747411150290596}}, {a2, -46.94592351793569, 
       227.972411321777, {-507.695353709158, 413.8035066732866}}, 
      {a3, -98.36834995453916, 1335.6031121077726, {-2797.7229310520265, 
        2600.9862311429483}}, {a4, 656.9877700417271, 2564.08065183343, 
       {-4525.212534139281, 5839.188074222736}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.07402987204450148, -2.5969177159425105, 
   30.819900882595658, -149.04494272050738, 251.76807981764676}, 
   {-2.5969177159425105, 194.47592364476367, -3078.681362906921, 
   17334.56023391062, -32121.93446358457}, {30.819900882595658, 
   -3078.681362906921, 51971.42032386548, -301884.7003950122, 
   570238.1607795637}, {-149.04494272050735, 17334.56023391062, 
   -301884.7003950122, 1.783835673071968*^6, -3.409514203928436*^6}, 
   {251.76807981764676, -32121.93446358457, 570238.1607795636, 
   -3.4095142039284366*^6, 6.574509589106547*^6}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.05385665388203115, {}, {}, {0.008990781921821345, 0.03420374088443001, 
    -0.0602288812976024, -0.050020754165195136, 0.007823093426300609, 
    -0.037795674165159276, -0.019686649715155546, 0.003930534057559498, 
    -0.026791375340842194, -0.030029290399215647, 0.0688493545572646, 
    -0.09306642229244577, -0.019618450166277945, 0.3161036217804032, 
    -0.07949151277311728, -0.09994183110323718, -0.09092349906298569, 
    0.05651008253958434, -0.008431162659095826, -0.04016887164294847, 
    -0.01947488659154928, 0.10885142645553803, 0.0484856255526962, 
    0.7516684957070501, -0.06139972720148368, -0.03189027576114967, 
    -0.03174856691563477, 0.011508802655551875, -1.1136825664025074, 
    0.1482256321433133, 0.07082716211561468, 0.10228289297953852, 
    0.06257129485198298, 0.05685312666040199, 0.12331150365164545, 
    -0.04866224898920013, -0.13051127737023194, 0.10202409540923396, 
    0.08006960080293846, 0.07336895787019548, -0.17993783751412273, 
    0.11850753915730605, -0.007428403246523718, 0.07204236387420737, 
    -0.1460795642788817}}}, 
 {{3.812651433109783 + (0.5990375647572044*S)/(1 + 0.11322426762297967*S), 
   {b1 -> 0.9820287946839412, b3 -> 0.47976384586008325}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9820287946839412, 0.39146675390512353, 
       2.508587983238922, 0.0290593245076065}, {b3, 0.47976384586008325, 
       2.3641672717614184, 0.2029314302716982, 0.8428935269731944}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 20.309467820236367, 21.509467820236367, 
   22.00431589262098, 0.9885730238897095, ScientificForm[0.4167876782662041], 
   {0.39146675390512353, 2.3641672717614184}, {{b3, 0.2029314302716982}, 
    {b1, 2.508587983238922}}, 2, 0.4167876782662041, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9820287946839412, 0.39146675390512353, {0.12041627866951876, 
        1.8436413106983638}}, {b3, 0.47976384586008325, 2.3641672717614184, 
       {-4.723733235261135, 5.683260926981302}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.15324621941301458, -0.024176485390958687}, 
   {-0.024176485390958687, 5.589286888867829}}, 
   3.812651433109783 + (0.6100000000000002*b1*S)/
     (1 + 0.23600000000000004*b3*S), 0.20529596307353887, {}, {}, 
   {0.38453115002065896, -0.9711960133772575, -0.0966898386122872, 
    0.9649715619987362, -0.1908786662524684, 0.06242812913184981, 
    0.06912877206459278, -0.12754996323071222, 0.10387261746080778, 
    0.08726688236398683, 0.014113801482769084, -0.3294982671793627, 
    0.19518606007848582}}, {3.8461529370858503 + 0.6022620124638544*S - 
    0.14199222462460453*S^2, {b0 -> 0.03350150397606716, 
    b1 -> 0.6022620124638544, b2 -> -0.14199222462460453}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.03350150397606716, 0.1994769885835419, 
       0.16794671011406695, 0.869973215005117}, {b1, 0.6022620124638544, 
       0.25401071588662155, 2.3710102558534416, 0.03920956660296133}, 
      {b2, -0.14199222462460453, 0.5360015945622154, -0.264910078748139, 
       0.7964590780093481}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   22.507264459638225, 25.173931126304893, 24.767061889484374, 
   0.9886092125673568, ScientificForm[0.4161271817570969], 
   {0.1994769885835419, 0.25401071588662155, 0.5360015945622154}, 
   {{b0, 0.16794671011406695}, {b2, -0.264910078748139}, 
    {b1, 2.3710102558534416}}, 3, 0.4161271817570969, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.03350150397606716, 0.1994769885835419, {-0.41096092436414505, 
        0.47796393231627937}}, {b1, 0.6022620124638544, 0.25401071588662155, 
       {0.03629086757602573, 1.168233157351683}}, {b2, -0.14199222462460453, 
       0.5360015945622154, {-1.3362782021952717, 1.0522937529460625}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.0397910689743585, -0.0017428010651391098, 
   -0.07929643514300388}, {-0.0017428010651391074, 0.06452144378523397, 
   -0.0158582993556365}, {-0.07929643514300388, -0.015858299355636495, 
   0.2872977093732375}}, 3.812651433109783 + b0 + b1*S + b2*S^2, 
   0.22511038081623513, {}, {}, {0.4021374241028677, -0.9778425340535142, 
    -0.11106922655577245, 0.9388977522761031, -0.22438017022853574, 
    0.02892662515578248, 0.035627268088525454, -0.15514326941565937, 
    0.0881938053338267, 0.07160331871177927, 0.006930870532443123, 
    -0.3207131678180919, 0.2168313038702463}}, 
  {3.8437971078742095 + 0.6999155053790586*S - 0.1377545966036828*S^2 - 
    0.19554471676348528*S^3, {b0 -> 0.03114567476442655, 
    b1 -> 0.6999155053790586, b2 -> -0.1377545966036828, 
    b3 -> -0.19554471676348528}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.03114567476442655, 0.2104983004738514, 
       0.14796164479387586, 0.8856349404574154}, {b1, 0.6999155053790586, 
       0.6711233643213509, 1.0429014136422186, 0.32419672544432054}, 
      {b2, -0.1377545966036828, 0.564838959805568, -0.24388295851812605, 
       0.8127900052236925}, {b3, -0.19554471676348528, 1.2326215903720301, 
       -0.1586413204919329, 0.8774541785519434}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 24.84064946315786, 29.84064946315786, 27.66539625046554, 
   0.9886409762705854, ScientificForm[0.4155465823992824], 
   {0.2104983004738514, 0.6711233643213509, 0.564838959805568, 
   1.2326215903720301}, {{b0, 0.14796164479387586}, 
    {b3, -0.1586413204919329}, {b2, -0.24388295851812605}, 
    {b1, 1.0429014136422186}}, 4, 0.4155465823992824, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.03114567476442655, 0.2104983004738514, {-0.44503456340934516, 
        0.5073259129381983}}, {b1, 0.6999155053790586, 0.6711233643213509, 
       {-0.8182710203417146, 2.2181020310998316}}, {b2, -0.1377545966036828, 
       0.564838959805568, {-1.4155090953553358, 1.13999990214797}}, 
      {b3, -0.19554471676348528, 1.2326215903720301, {-2.983928476443288, 
        2.5928390429163173}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.04430953450237983, -0.011072156126208458, -0.08825813380471252, 
   0.018304474146412723}, {-0.011072156126208458, 0.4504065701380088, 
   -0.001128314001339783, -0.7587544239373863}, {-0.08825813380471251, 
   -0.001128314001339783, 0.3190430505142361, -0.03292579621977606}, 
   {0.018304474146412727, -0.7587544239373862, -0.032925796219776066, 
   1.5193559850512728}}, 3.812651433109783 + b0 + b1*S + b2*S^2 + b3*S^3, 
   0.24942516754093405, {}, {}, {0.36434813686494083, -0.9606578140011957, 
    -0.08537851595147661, 0.9648885354878081, -0.22202434101689494, 
    0.031282454367423274, 0.037983097300166246, -0.17718516724784905, 
    0.0650976330415185, 0.04851608405602281, -0.008593283271657981, 
    -0.31148569667002723, 0.25320887704122175}}}, 
 (S*(0.5990375647572044*f10 + 0.5990375647572044*f11*\[Eta] + 
    0.5990375647572044*(20.25405060758101 - 20.25405060758101*f10 - 
      4.5004500450045*f11)*\[Eta]^2))/(1 + 0.11322426762297967*S)}


==> anc/ParspaceFits/PhaseFits/44/3Dfit_p1_lm_44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S^2*(2.209948064434596 + 
      597.7469998638055*\[Eta]^2 - 1687.144608152445*\[Eta]^3) + 
    S*(-19.909021945654636 + 172.999679371611*\[Eta] - 
      2359.2955974900287*\[Eta]^2 + 4558.381023974165*\[Eta]^3), 
   {f10 -> 0.3764205213236973, f11 -> -3.2709105286865983, 
    f12 -> 44.60727810678492, f20 -> 0.1673252234072079, 
    f22 -> 45.25814515862329}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 0.3764205213236973, 0.33338659780591023, 
       1.129081144236159, 0.2636771741537991}, {f11, -3.2709105286865983, 
       6.078167686038999, -0.5381408835099406, 0.5926123168844933}, 
      {f12, 44.60727810678492, 34.695052138776525, 1.285695664279752, 
       0.2038405748569342}, {f20, 0.1673252234072079, 0.1804145154355873, 
       0.9274487864971561, 0.3576737547763065}, {f22, 45.25814515862329, 
       14.22564831380274, 3.181446930240122, 0.0023905794054201314}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 234.77174971499457, 235.86265880590366, 
   247.43699290003445, 0.9992212080561054, 
   ScientificForm[1.4997252656762532], {0.33338659780591023, 
   6.078167686038999, 34.695052138776525, 0.1804145154355873, 
   14.22564831380274}, {{f11, -0.5381408835099406}, 
    {f20, 0.9274487864971561}, {f10, 1.129081144236159}, 
    {f12, 1.285695664279752}, {f22, 3.181446930240122}}, 5, 
   1.4997252656762532, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, 0.3764205213236973, 0.33338659780591023, 
       {-0.2914330865192609, 1.0442741291666555}}, {f11, -3.2709105286865983, 
       6.078167686038999, {-15.446943533345273, 8.905122475972075}}, 
      {f12, 44.60727810678492, 34.695052138776525, {-24.895263080162195, 
        114.10981929373203}}, {f20, 0.1673252234072079, 0.1804145154355873, 
       {-0.19408848018456865, 0.5287389269989844}}, {f22, 45.25814515862329, 
       14.22564831380274, {16.760747204404066, 73.75554311284252}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.11114662359659977, -2.0143771380175988, 
   11.369061561237398, -0.007974778259444927, 0.4752855457440976}, 
   {-2.014377138017599, 36.94412241960868, -210.2268102614471, 
   0.11820996359075191, -6.805847859110581}, {11.369061561237398, 
   -210.2268102614471, 1203.746642912422, -0.5692224475200411, 
   31.40966191678333}, {-0.007974778259444927, 0.1182099635907519, 
   -0.5692224475200411, 0.03254939737985778, -2.3938102688271754}, 
   {0.4752855457440976, -6.805847859110581, 31.409661916783328, 
   -2.393810268827176, 202.36906994799872}}, 3.6798082752761303 + 
    545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(-52.89037344628234*f10 - 
      52.89037344628234*f11*\[Eta] - 52.89037344628234*f12*\[Eta]^2 - 
      52.89037344628234*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(13.20750105354049*f20 + 13.20750105354049*f22*\[Eta]^2 + 
      13.20750105354049*(64. - 64.*f20 - 4.*f22)*\[Eta]^3), 
   2.449995146838754, {}, {}, {-0.7605999976381099, -0.719176721121741, 
    -0.6992221309661062, -1.6090309060274848, -1.0280067565410036, 
    0.4887939157034964, 0.11830045935369071, -0.2558131966648034, 
    -0.3744587612054602, 0.42435352284186934, 0.5117921501453111, 
    0.21373174739478884, 1.6169729483718243, -0.1987358338253955, 
    -0.1857391281869667, 3.9076952970317365, -3.5864097738460927, 
    0.7680953553407157, 0.8910801092801286, 1.194676308431994, 
    0.8178501317547955, 1.039454138283764, 1.4280604220981417, 
    -0.6058197270920473, 0.6814492090820465, 0.2793740927159174, 
    -0.35483801461114517, 0.31004670128741907, 0.7006495778840787, 
    -0.43816757716578536, 0.9850443186214406, -0.24412922765955614, 
    1.3940990222489162, 0.6832754965955949, -0.5571046400288111, 
    -0.3196853437822824, -0.40441320485575716, -0.025394680166527905, 
    -0.057142046966276894, 0.0962456265984315, -1.5875709598227559, 
    0.45802877995039637, 0.6951222788351288, 1.573386626489679, 
    1.1174116290497977, -0.7413260758670361, -0.7183909130377373, 
    0.09418580720620184, -0.09218882436418596, 0.07223339475203971, 
    0.6706125351074412, 0.8837251844620262, 0.9618892864361186, 
    0.2505206992241149, -8.271485478245019, 0.7545492347767428, 
    0.910266235445043, 1.6529189991390716, -1.8668149999314636, 
    -0.4797175583191944, 1.1184902614513064}}}, 
 {{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(7.179727861900126 - 
      466.86893483842164*\[Eta] + 2776.0341239739478*\[Eta]^2 - 
      7478.720022204723*\[Eta]^3) + S^2*(4.528177818139603 + 
      98.05060359569312*\[Eta]^2 + 163.27427268288434*\[Eta]^3), 
   {f10 -> -0.13574734671125277, f11 -> 8.827106038731095, 
    f12 -> -52.48656689469972, f20 -> 0.34284894619983763, 
    f22 -> 7.423857336691942}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -0.13574734671125277, 0.04868740861341747, 
       -2.7881407242085787, 0.005509833170668563}, {f11, 8.827106038731095, 
       1.4051917925345758, 6.281780242118726, 7.4631932745184*^-10}, 
      {f12, -52.48656689469972, 11.64471279776348, -4.507330305714406, 
       8.242693402711978*^-6}, {f20, 0.34284894619983763, 
       0.18939192822772652, 1.8102616590269518, 0.0708752502687829}, 
      {f22, 7.423857336691942, 18.126909294667154, 0.40954898686871033, 
       0.6823180138576881}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3007.795249137402, 
   3007.9194727398867, 3032.9494240742515, 0.9874587715146246, 
   ScientificForm[5.176972759994157], {0.04868740861341747, 
   1.4051917925345758, 11.64471279776348, 0.18939192822772652, 
   18.126909294667154}, {{f22, 0.40954898686871033}, 
    {f20, 1.8102616590269518}, {f10, -2.7881407242085787}, 
    {f12, -4.507330305714406}, {f11, 6.281780242118726}}, 5, 
   5.176972759994157, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -0.13574734671125277, 
       0.04868740861341747, {-0.23141213764069407, -0.040082555781811455}}, 
      {f11, 8.827106038731095, 1.4051917925345758, {6.066076382871756, 
        11.588135694590434}}, {f12, -52.48656689469972, 11.64471279776348, 
       {-75.36700039808473, -29.60613339131471}}, {f20, 0.34284894619983763, 
       0.18939192822772652, {-0.029282981409801956, 0.7149808738094772}}, 
      {f22, 7.423857336691942, 18.126909294667154, {-28.19329784279707, 
        43.041012516180956}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0023704637574898783, -0.05015608463253087, 0.3159323476879972, 
   -0.0011842146870664786, 0.10623189068276245}, {-0.05015608463253088, 
   1.9745639738065344, -15.80859269422935, -0.005422167567530005, 
   -0.8250508267622844}, {0.3159323476879973, -15.80859269422935, 
   135.5993361423966, 0.13040278000079103, -0.7009322788050913}, 
   {-0.0011842146870664784, -0.005422167567530005, 0.13040278000079106, 
   0.035869302477816306, -2.9149528858848965}, {0.10623189068276245, 
   -0.8250508267622844, -0.7009322788050913, -2.9149528858848965, 
   328.58484057709046}}, 3.6798082752761303 + 545.4667539125608*\[Eta] - 
    5780.5591016515*\[Eta]^2 + 39009.9184484156*\[Eta]^3 - 
    129450.82946466094*\[Eta]^4 + 169487.01505871397*\[Eta]^5 + 
    S*(-52.89037344628234*f10 - 52.89037344628234*f11*\[Eta] - 
      52.89037344628234*f12*\[Eta]^2 - 52.89037344628234*
       (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(13.20750105354049*f20 + 13.20750105354049*f22*\[Eta]^2 + 
      13.20750105354049*(64. - 64.*f20 - 4.*f22)*\[Eta]^3), 
   27.07791727753269, {}, {}, {-0.14706256294032016, 0.06899115953635704, 
   0.21535124666098948, 0.3001639918534549, 0.3284591914256696, 
   0.3061301166406105, 0.24054055620187764, 0.1407862053646598, 
   0.018096532087251482, -0.23980843555519016, -0.3425866199305778, 
   -0.4053984556820307, -0.4140732044728441, -0.360573342009344, 
   -0.2497144546329686, -0.09968461025714426, 0.07150082444216466, 
   -0.4272436416755241, -0.945352873084623, -0.2871761393705903, 
   -0.16953285063954837, 2.0355179180561613, -0.6799827223062493, 
   1.9847139663259696, 3.0885456232540633, -4.731802632923234, 
   -1.9770074170112508, 2.8738175988387766, -1.0314303653154653, 
   -0.926228627454158, -0.6171678251354038, 3.244574196555863, 
   -0.4887058714716197, 3.1701799797996735, -2.0603481900271134, 
   2.501858941152488, 0.5510541562438753, -1.1914235899138124, 
   1.7275950048892526, -4.6907918349478095, 3.3039173687162844, 
   3.170937772326532, -0.32007318669144524, -0.12180452790410357, 
   0.7988232034213141, -1.6398504642504435, -0.5499099113265089, 
   1.6844456051838073, -3.372501721330437, -0.9262254098793719, 
   0.6121284863343135, 1.5367278293720048, 2.545006956732223, 
   4.573918602696203, 4.382444193330208, -5.268274599027684, 
   0.6682379251573849, -4.0946716609281, -2.6140023911525354, 
   4.679928621421919, -0.2923382912241159, 4.701070542759837, 
   0.01074880056930283, 0.6837031144329515, 0.09947733580651885, 
   0.18464827822464258, -0.7625506093329726, -6.907866058297671, 
   -3.5456474079156504, 2.865341778665389, 7.110058159036484, 
   6.62040169707393, -12.71366283335874, 7.658163996204138, 
   3.434192618318562, -0.9858890778030371, -5.269309588974508, 
   -9.296032487114182, 7.481593234950182, 5.143838141475037, 
   -5.150990966916659, 7.143570403259254, 3.885357589551411, 
   -0.7175957251390912, -7.724715733967045, 3.2925782927471374, 
   7.075389523491424, 3.4011765580437228, -3.3853773390056823, 
   -6.1099039982960655, -9.052909195816373, -0.8533684920454796, 
   6.574427023840599, 0.2513615756461185, -2.295772291213531, 
   -4.918496663673391, 5.31440191182865, 1.1490406782681362, 
   -2.9555819230845657, -3.9625936975175904, 2.7024109310155, 
   -1.5680636921388214, -6.8169575787844465, 0.5241128229561376, 
   4.127677361939124, 1.588291211733054, 4.802205964670982, 4.80223873378862, 
   -5.256678335203976, 2.322134538594746, -4.771306052751566, 
   -11.140730286659995, 4.223673616064552, 8.50312368621897, 
   -3.3229226303349577, -12.445005723193617, -12.044995796369989, 
   5.735482868562059, 5.746755789298504, 5.753436208788628, 
   5.760182311055473, 5.363129402083686, 5.525201483176616, 
   1.5578051270220215, 3.0646092958951954, -2.1280963778573465, 
   -1.9022065592136101, -6.357034230182322, -6.015952561438425, 
   -8.52795067911498, -8.226441191574423, 3.3284356621085323, 
   4.596321278149006, 3.305839963281713, 4.215648738343091, 
   -2.3314111571354204, -1.4470473753173394, 8.142689693088272, 
   -6.025359719842257, 5.87015795430699, 5.982758583386186, 
   -7.619409269529456, -7.564148952481503, 1.738499039729902, 
   2.3620925914151485, -2.8441667135913207, -1.0159110162907012, 
   -4.825775136978649, -4.267137524309277, 9.077728886145707, 
   9.661308552541954, -9.147300116089568, -8.938470681310534, 
   5.547237694810249, 6.0150018484963965, 2.7772552468586866, 
   3.1519635976481766, -3.0879008818366316, -2.9325119835958873, 
   -5.728665137427257, -5.716814412211775, 8.437515955401537, 
   8.819978450463921, -7.018020834728674, -6.679685663187627, 
   3.128486721398815, 3.228138485783745, -0.11190456450486863, 
   0.17837942938089668, -2.242605945773846, -1.7284173499038218, 
   6.064898646407585, 6.172501508923091, -4.543655642949886, 
   -4.382228215917479, 6.0020306844921265, 5.7075855478287565, 
   -10.236312151915143, 0.675689654236237, 0.7038662937745528, 
   -3.6454761914653204, -3.2713625354468263, -3.447330528165338, 
   5.817322738211686, 6.151417687556375, 3.9609656561070494, 
   4.356563121250417, 0.6597120493324837, 0.8228277071168861, 
   -2.4487192038458545, -2.319311114751031, -4.259586761756452, 
   -3.7888823739525606, -3.682888892119763, -3.6827037202576207, 
   -3.6661966003310056, 8.731884173447298, -4.4307932296019885, 
   -4.127589800515587, 3.7486265540261243, -5.268342230063631, 
   8.166482897877657, -9.212154481371535, -4.599048989704954, 
   -4.368056548544253, 6.845475205836038, 0.6751629490716411, 
   -1.698704210179045, 9.488946702985665, 3.442707991668854, 
   -4.890214243445687, -4.3318403854482295, -11.239821894182896, 
   2.616076643353253, 7.218956730638588, -1.851992713184437, 
   -14.165388772083375, -13.859506929082883, 7.382101925288353, 
   7.435865295483268, -11.180319145844805, -11.303795006794068, 
   -10.988944593460488, 6.656140768437851, -12.954510642670314, 
   6.654420856276687, 7.076710206491356, 7.532685203931237, 
   5.216077093068989, 5.239012255898288, 4.673830090565872, 
   6.196617231731494, 2.0546272820468516, -2.9307066886730624, 
   -2.7655343217396364, 0.1638630950836415, -9.710836849598486, 
   -9.431697511426677, 1.8469096493988246, 3.6215358249661023, 
   3.513298927816436, -7.891585132105348, 2.703124121835046, 
   -9.660097351082229, -9.531024893237436, 2.177293480186883, 
   6.01275538246658, -1.035942357735891, -0.6021034289599143, 
   -6.3742752419316275, -4.25758404948207, 3.5077776802411904, 
   -4.561200168553263, 8.651122604875397, 9.280452032603662, 
   5.800357809107723, 6.912526889233192, 9.04532912380872, 6.594756112677011, 
   7.13266392160989, 4.376853209009525, 3.444706299085169, 5.612371204910659, 
   -2.6909473796599883, -2.5666946857464694, -3.4762958877709877, 
   -6.078086305604124, -4.945942274974421, -6.649882313490377, 
   -3.6274262674665323, -5.9804986497550665, -5.6275441054181385, 
   5.096399534207812, -2.361829175183601, 0.42308012517538174, 
   4.409478208914585, -3.4778767924351293, 1.5554276398246358, 
   -5.321945746791009, -1.064923437837475, 10.30756224664735, 
   10.110271987651046, 5.6857574324655715, -1.463836139143627, 
   6.4142808624373515, -1.7953193909240746, -1.8035435968406368, 
   -1.0343497821635914, 8.12139943622617, 8.395473238952896, 
   6.174682086963287, 2.449344592742303, 2.540541684900095, 
   2.642500888294041, -2.13965854696373, -1.9068715249678547, 
   -2.73571598599856, -11.918795384326735, -3.3967892068576013, 
   -2.9890811016761916, 20.545517057679298, -3.203066451961309, 
   -2.9181615484542878, 11.148176893323878, 11.04161733451253, 
   0.6765502130639831, 1.911710466172572, -4.301972849238233, 
   10.342562733596438, -1.1089983384110056, -7.233771529674669, 
   1.7998129880455025, -1.8636801805897605, -20.57288994831825, 
   0.6207400852019163, -8.442235021139098, -10.49278268107851, 
   -7.830597381789197, 6.82777042691167, -5.171165495088047, 
   -7.0863785660059975, 9.729190332757284, 8.291250481113245, 
   4.231592166143102, -2.8576951386481113, -5.59296702526462, 
   -1.4588388917390418, 8.80536953843896, -4.3378509467673645, 
   -1.8896760169582656, -3.11730518006296, 8.573146632524264, 
   9.8031783609853, -2.1743375244218655, 6.695925512869522, 
   0.8887524608450548, 11.363455219689222, 5.158159662846934, 
   -11.608456902359187, 7.367521490310708, 3.213418704184072, 
   -8.320148063202502, -0.9320174435515725, 4.1453062490007255, 
   -17.288090257084512, -6.308939125167704, 5.077283911851779, 
   13.853002674265227, 11.507564620728857, -5.427816557911498, 
   6.0469832792294085, -5.773292536570743, 6.715557695114327, 
   -2.1669451860444653, -4.33975497581261, 7.770820097754303, 
   5.569698298662807, -4.216043589898874, 5.1000924292774314, 
   -0.11768146842849347, 8.43724878310794, -0.9640400345755147, 
   6.12635854866523, 3.7527578445691425, 0.21048893542036495, 
   -0.5423365427740379, 1.0265342080226745, -0.5337894969360519, 
   1.2411903744587072, -7.635650070321681, 2.9848775162890746, 
   -2.7323799151713146, 7.358427497263712, -2.6830576135502433, 
   5.8930806749014195, 1.4839832564078534, 3.7922130560351093, 
   -5.478583129283365, -5.179893769737703, -5.640135667154951, 
   -4.647987941577512, 3.266713050229612, -3.5634877764505433, 
   3.766409870677947, 1.6810206446678535, -1.2425278141395708, 
   -2.455460368363809, 4.391971264714336, 3.173928049165461, 
   -0.595655615515426, 5.049666392286426, 4.044290531507393, 
   1.449139936417012, -0.49432498684744886, 2.57923749241764, 
   3.1917691906705414, 2.5210825539684123, 2.5559554745508066, 
   2.702448276613815, 2.9187718046539715, -3.2271118905145144, 
   -2.174929381082677, 1.3682141792371283, 0.5140729943676376, 
   -0.8181222596515738, 2.8362195624402773, 1.236410661408648, 
   1.2261001290545046, 5.041827842733994, 0.5208363914967151, 
   -5.063200730458718, 2.032526082404253, -0.17791599702119498, 
   3.145546441700546, -0.3190640423937481, 0.47222107088620646, 
   -4.746273663193335, -0.47742627293911255, -1.568389165062797, 
   0.11569568036151168, -10.868840478112304, -0.2597308942538916, 
   -0.6920723241922246, -0.22751157745176442, 1.2830528702869515, 
   -0.35101023196688175, 0.4613898371910068, -0.08238712330535236, 
   -0.09153794416550909, -0.05811559345386286, -0.24857343493124517, 
   -0.04862651314658706, 0.3710106748472981, 1.2446560627450935, 
   0.3151248426706843, -0.20845253468928604, 0.009876098081406326, 
   0.19741793691531484, -3.27060932944471, -0.18470406511733017, 
   -0.15927334636307933, -5.785854442116829, -0.012739932230033446, 
   2.9159623900864062, -0.10986984597116134, -0.10155410926284958, 
   1.1055440025699568, 11.554642290452136, -1.0031132116207004, 
   0.09441553569109828, 0.14557568644141838, 0.23095730236150303, 
   0.4598053744296067, 0.342084698841461, 0.2532708890642539, 
   0.396487350544362, 0.5094433893310679, 0.20764312199554524, 
   -0.26546490499958963, -0.21294450491154748, -0.1522039719897066, 
   0.19387737707512542, 0.1458865400999798, 0.5562606703188067, 
   -0.14769999721164595, 5.385208797419693, 0.4132557544959923, 
   0.7868419682224044, 0.6536164904815678, -0.38092285680551186, 
   2.720599838941041, 0.735030225434059, -0.3051551310337004, 
   0.41142906744994434, 1.070616597377466, -0.6884969801362786, 
   -0.6604016249185065, -0.404964176553392, 0.022438082145015414, 
   -0.49036270561344963, -0.06533183916434382, 0.15123629656261528, 
   0.3467647650847425, 0.6285025243681162, -0.9606583458722184, 
   -2.6778452376254904, -0.537540868085955, -0.10398656952389729, 
   0.023368541239335627}}}, 
 {{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(6.239974445209155 - 
      356.05061306017706*\[Eta] + 896.3307396886942*\[Eta]^2 - 
      1672.855414847399*\[Eta]^3) + S^2*(4.233181764559546 + 
      219.98588433610135*\[Eta]^2 - 305.58710284962496*\[Eta]^3) + 
    530.5698192514495*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 530.5698192514495, f10 -> -0.11797939849199084, 
    f11 -> 6.731860447568911, f12 -> -16.94695426189503, 
    f20 -> 0.3205134527265301, f22 -> 16.65613225729257}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 530.5698192514495, 11.129168311367216, 
       47.67380673985594, 9.018176805129908*^-185}, 
      {f10, -0.11797939849199084, 0.02040744208650398, -5.781194820590179, 
       1.332520599347337*^-8}, {f11, 6.731860447568911, 0.5905289480646357, 
       11.399712866966993, 7.994408239349507*^-27}, {f12, -16.94695426189503, 
       4.936705122065327, -3.4328471810374364, 0.0006486331506664106}, 
      {f20, 0.3205134527265301, 0.07937221620426632, 4.038106380974432, 
       0.00006265885659454736}, {f22, 16.65613225729257, 7.599137512527821, 
       2.191845091608558, 0.02886733560528459}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2158.240778243512, 2158.415052102433, 2187.5873156698362, 
   0.9978019336400598, ScientificForm[2.1673359739565528], 
   {11.129168311367216, 0.02040744208650398, 0.5905289480646357, 
   4.936705122065327, 0.07937221620426632, 7.599137512527821}, 
   {{f22, 2.191845091608558}, {f12, -3.4328471810374364}, 
    {f20, 4.038106380974432}, {f10, -5.781194820590179}, 
    {f11, 11.399712866966993}, {d10, 47.67380673985594}}, 6, 
   2.1673359739565528, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 530.5698192514495, 11.129168311367216, 
       {508.7022539861583, 552.4373845167407}}, {f10, -0.11797939849199084, 
       0.02040744208650398, {-0.15807772922425858, -0.07788106775972309}}, 
      {f11, 6.731860447568911, 0.5905289480646357, {5.571537416093365, 
        7.892183479044457}}, {f12, -16.94695426189503, 4.936705122065327, 
       {-26.647025141584944, -7.246883382205116}}, {f20, 0.3205134527265301, 
       0.07937221620426632, {0.16455596609881906, 0.4764709393542411}}, 
      {f22, 16.65613225729257, 7.599137512527821, {1.724680879619024, 
        31.587583634966116}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{123.85838730274023, 0.004147822458535714, -0.48912269508786, 
   8.29651244066976, -0.005214088892413823, 2.1552199942591637}, 
   {0.0041478224585357135, 0.00041646369251401385, -0.008825298144714541, 
   0.05576506718771358, -0.00020815835638791493, 0.018729692585352658}, 
   {-0.48912269508786, -0.008825298144714541, 0.34872443850232526, 
   -2.8092280514566625, -0.0009317051495711328, -0.15341482663128406}, 
   {8.296512440669762, 0.05576506718771358, -2.8092280514566625, 
   24.37105746222603, 0.02255339360286045, 0.02126014008799179}, 
   {-0.005214088892413823, -0.0002081583563879149, -0.0009317051495711328, 
   0.02255339360286045, 0.006299948705176795, -0.5120441976110043}, 
   {2.1552199942591637, 0.018729692585352658, -0.15341482663128406, 
   0.021260140087991725, -0.5120441976110043, 57.746890934307515}}, 
   3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(-52.89037344628234*f10 - 
      52.89037344628234*f11*\[Eta] - 52.89037344628234*f12*\[Eta]^2 - 
      52.89037344628234*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(0. + 13.20750105354049*f20 + 13.20750105354049*f22*\[Eta]^2 + 
      13.20750105354049*(64. - 64.*f20 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 4.755697338590127, 
   {}, {}, {-0.2874575809293818, -0.07916372259219528, 0.06527632803862549, 
   0.15400886438295824, 0.1920636827527229, 0.1853340544108919, 
   0.1411837680610688, 0.06870851895844066, -0.02086222493869805, 
   -0.19500985088355804, -0.24714962294163634, -0.25348321873009727, 
   -0.19983989991223972, -0.0781821421943878, 0.10667446808201753, 
   0.33654186300355526, 0.5934046758942557, 1.0531161001017963, 
   -0.21306535859202214, -1.003678941071076, -0.8860356523400341, 
   0.6171167835371953, 0.16888784845522764, -0.6645529861291593, 
   0.6169221123342794, -0.6824830799759027, -0.3857520849643876, 
   0.4535413157280317, -0.47392692470462094, -0.3687251868433137, 
   -0.151882053554516, -0.0192869365127315, -0.21676223370996084, 
   -0.29584256426151256, 0.23480970015686609, -0.3848985102750042, 
   -0.787676479932319, 0.825704002275975, 0.6215152108000623, 
   -0.7082191823679764, 0.2364253647220167, 0.43845757434383614, 
   0.16462905707467002, 0.2436230572589082, 1.1642507885843258, 
   -2.1744490733559054, -1.0845085204319709, 0.8191085575471995, 
   -0.39227659241358737, -0.11327142065272966, 0.12203429722043069, 
   -0.11099437234941689, -0.17694496177470143, 0.7142496483386296, 
   -0.03351844344442867, -1.0712289414166847, 0.37217669832242706, 
   0.548045137429181, 1.2479632449894602, -0.3305092325878114, 
   0.5399381124674214, 0.4498601375516458, 0.14041469519015237, 
   0.813369009053801, 0.31963613735086227, -0.4058160068738417, 
   0.16231024527724003, -0.636657006000263, 1.549126147605623, 
   0.242209116651523, 0.5295167530249714, -0.542854222017894, 
   -5.021731697526846, 1.0482189369944592, 0.28660927277056203, 
   -0.6634351413893356, -1.477821654684007, -2.0451826648464433, 
   1.3106117280499632, 1.1431118376073783, -0.5079766935337773, 
   0.5328836980665059, -0.14263276326400387, -0.4279483940624971, 
   -0.5301087819392123, 1.3488458245128925, 0.20712044657612694, 
   -0.0367556332005492, 0.051551568153673344, 0.7543619688498957, 
   -1.7420462628194464, 0.9771026087896324, -0.8082651505367409, 
   -0.2951264811699481, 1.433678341082942, 1.3757647190269005, 
   0.31867057734115534, -1.283008600411069, 0.5920989111864898, 
   1.1890355027902544, -5.46858172669662, 0.4869432849314812, 
   0.377649569750119, -0.45501432011174003, -1.30522295141375, 
   -0.5484046543892269, -0.5760399283804531, -0.5760071592628151, 
   1.3231493636070155, -0.8745774040089458, 1.257171127182236, 
   -2.3052954371891374, -0.5635344639286117, 1.0847921701730314, 
   -2.022613627824555, -2.563755257761983, -2.1637453309383545, 
   0.7373301538262496, 0.7486030745626948, 0.7552834940528186, 
   0.7620295963196639, 0.25457859955888296, 0.4166506806518129, 
   -1.5047227623111752, 0.002081406561998733, -1.1007412061110742, 
   -0.8748513874673378, -1.242679684428282, -0.9015980156843852, 
   -1.3711778290089427, -1.069668341468386, -0.8836323961668171, 
   0.38425321987365635, -0.8960142101789756, 0.013794564882402938, 
   -1.4387851828456348, -0.5544214010275539, 9.035315667378057, 
   -0.032545474036879796, 0.49701497880266743, 0.6096156078818638, 
   -0.7661583678708865, -0.7108980508229337, -0.7346726626409108, 
   -0.11107911095566436, -2.2647951316159975, -0.4365394343153781, 
   -1.1954823446350247, -0.6368447319656525, 0.9646903473632022, 
   1.5482700137594492, -0.05899917900995888, 0.14983025576907494, 
   -0.5302736162588886, -0.06250946257274137, -0.2606893716869578, 
   0.11401897910253211, -0.05157833726879346, 0.10381056097195085, 
   0.34235787773056003, 0.3542086029460414, -0.6679061073073811, 
   -0.2854436122449968, 0.9123639289867782, 1.2506991005278252, 
   -0.605618805526035, -0.5059670411411048, -0.8226641386845444, 
   -0.532380144798779, 0.06835835881381769, 0.582546954683842, 
   -0.9505596530341336, -0.8429567905186275, 0.5115608328994234, 
   0.6729882599318309, -0.27915226848332253, -0.5635457277298173, 
   -11.49390477121705, -0.5819029650656695, -0.5537263255273537, 
   0.1059820894610688, 0.4800957454795629, 0.3141614251567688, 
   -1.7547010502192677, -1.4206061008745792, -1.6039649946002292, 
   -1.2083675294568614, -0.893195091231263, -0.7300794334468605, 
   0.007513478662229289, 0.136921567757053, 0.2001344496356694, 
   0.6708388374395611, 0.4571866883430502, 0.4573718602051926, 
   0.47387898013180774, -1.7308880582002075, 1.6856797168573578, 
   0.8316955550332032, -1.060854818011137, -1.1189816571582512, 
   0.8166519264914598, -1.8881440983101996, -2.52476873350264, 
   3.6866194310776663, 1.3290194607335195, -0.18498731883043007, 
   -0.44558428561322216, -1.774814566895138, 0.10387270422437211, 
   1.218921467980831, 0.6211826931434405, -0.8945057782050867, 
   0.336959064658501, 0.26251806612878426, 1.2366992404801564, 
   -2.1536970363192154, -1.8478151933187235, 2.3479915626281667, 
   2.4017549328230814, -7.715789469121333, 0.6357305578556733, 
   0.9505809711892539, 1.9450653640072773, -1.7143392612260158, 
   2.236187622519907, 2.658476972734576, 3.114451970174457, 
   0.8078388317722869, 0.8307739946015857, 1.2075779215687987, 
   2.730365062734421, 0.5794503688534718, -0.4293109333615561, 
   -0.26413856642813016, 2.6652588503951478, -1.2585266992859587, 
   -0.9793873611141493, -1.0125546585110499, 0.7620715170562278, 
   0.6637713689768532, -0.8375181416255799, 0.43881600851064206, 
   0.3075402050708931, 0.43661266291568523, 0.49650989494619324, 
   4.33197179722589, 0.24826275708269918, 0.6821016858586759, 
   -2.129264809380615, -0.012573616931057074, 0.424554155974306, 
   0.24175182340746204, 0.8269178047523411, 1.4562472324806066, 
   -2.573728608053912, -1.4516994835055783, 1.1740457076305049, 
   0.6940824720946281, 1.2319902810275067, 0.44493006298877447, 
   0.4964611699574135, 2.664126075782903, 0.2531143671408955, 
   0.3773670610544144, 0.44819013411310493, -0.1941461943292282, 
   0.9379978363004753, 1.1916526061411226, 4.712997820089441, 
   1.7569334092156588, 2.1098879535525867, 0.2859925556217533, 
   0.654406665812445, -3.8596410221651, 0.1267570615741036, 
   -4.829096381579394, 0.2042080506803714, -3.745847160065942, 
   0.5111751488875917, 0.32118843710188116, 0.1336891553262376, 
   -0.032917589497195365, 0.6143653101529871, -0.7445381135687654, 
   0.7636489805928512, 0.7651290485257682, 1.5343228632028136, 
   -0.4817535732443332, -0.20767977051760766, -0.4820451891876303, 
   -0.3201090598719567, -0.2289119677141649, -0.12695276432021885, 
   0.9078536279707237, 1.140640649966599, 1.0082461085972128, 
   -8.155541142329561, 0.36646503513957285, 0.9812151328891687, 
   8.313197367080711, 0.9906560059481713, 1.2755609094551925, 
   -1.1865172432153486, -1.2833788446445382, 0.33247652439398934, 
   -0.6654836697412989, 0.9004353010492778, -0.493068472713162, 
   1.083752521044083, -1.2803058289121765, 0.049600694562187186, 
   0.5420037317792392, -9.19986690267254, 0.7030451305777632, 
   -1.2745967225134933, -0.695677911551627, -0.687228526690852, 
   1.6242218083871052, 3.0512683580785733, 0.8468179907744187, 
   2.2850623287664718, 1.2860414534234152, 0.7331040271513984, 
   0.6325602506371126, 1.37931100359949, 5.956805269058897, 
   0.8703658846234603, 1.654198939818425, 3.7995614316044417, 
   1.8752069498825215, 1.380210251136866, -0.049343388167613966, 
   1.799327234521236, -0.6880323329496463, 0.39267111099756846, 
   -0.15895876815940113, 0.9660042558007191, -1.4293352225788638, 
   0.7457277753484277, -1.064515295328981, -1.0656905865593487, 
   0.3669791372228559, 1.7711623908162153, -7.686493565012192, 
   -4.097291242721404, 7.28893179429808, 16.064650556711527, 
   17.151038879136053, 0.22252341876280468, 1.4377714751673238, 
   0.5895154649989749, 1.2314180802924142, 0.5639028934026058, 
   1.114460031105537, 0.5084198625041054, -0.09209898419263851, 
   -6.486868553404861, 2.8292674657714443, 0.9975838124626009, 
   0.27151573818928654, 1.7075859905706245, -0.24003043938429158, 
   0.09103290405083087, -9.437006124009876, 1.4644100213771054, 
   0.24829172991758952, 1.3266665246437412, 1.4837080541472254, 
   -0.8027215376492975, 1.8233542686073037, 0.33145662224087147, 
   -0.32147142877879986, 0.733703757834963, -0.011822710007244552, 
   0.1869318393382997, 0.3762019840315247, -0.9226781726127484, 
   -1.126236505153969, -0.6402988184964755, -0.27332404449707326, 
   0.751454587842062, 0.18358213338434837, 0.6335198354411347, 
   0.11655502058883371, 0.3179790228607331, 0.6615945185580827, 
   0.6390286209607794, 0.18928137644829945, 1.2541061185779938, 
   0.049355424496908995, -0.0272951907072283, 0.477759775154297, 
   1.1270135565844548, 0.030971498865490332, 0.1853034207469335, 
   0.03195244290445487, 0.0668253634868492, 0.26449534242613737, 
   0.06102832308278039, 0.5105247674466469, -0.3135427200932668, 
   -1.3644014365614225, -2.0574284675763863, 1.741473320451064, 
   0.2544705232057538, -1.7038693248447103, 0.6659120432582206, 
   0.04280557031745502, 0.5873715417484675, -1.043572261398694, 
   0.3544306419804357, 0.020805937721426915, 0.035673991036546226, 
   -0.17243574049349775, -0.20203384696944227, -4.746273663193335, 
   -0.47742627293911255, -1.5683891650627686, 0.11569568036151168, 
   -10.868840478112304, -0.2597308942538916, -0.6920723241922246, 
   -0.22751157745170758, 1.2830528702870083, -0.35101023196688175, 
   0.4613898371910352, -0.08238712330535236, -0.09153794416550909, 
   -0.05811559345386286, -0.24857343493124517, -0.04862651314658706, 
   0.3710106748472981, 1.2446560627450935, 0.3151248426707127, 
   -0.20845253468928604, 0.009876098081434748, 0.19741793691534326, 
   -3.27060932944471, -0.18470406511733017, -0.15927334636307933, 
   -5.785854442116829, -0.012739932230033446, 2.9159623900864062, 
   -0.10986984597116134, -0.10155410926282116, 1.1055440025699852, 
   11.554642290452136, -1.0031132116207004, 0.09441553569109828, 
   0.14557568644141838, 0.23095730236150303, 0.4598053744296067, 
   0.342084698841461, 0.25327088906422546, 0.396487350544362, 
   0.5094433893310679, 0.20764312199554524, -0.26546490499958963, 
   -0.21294450491154748, -0.1522039719897066, 0.193877377075097, 
   0.1458865400999798, 0.5562606703188067, -0.14769999721164595, 
   5.385208797419693, 0.4132557544959923, 0.7868419682224044, 
   0.6536164904815678, -0.38092285680551186, 2.720599838941041, 
   0.735030225434059, -0.305155131033672, 0.4114290674499159, 
   1.0706165973774375, -0.6884969801362502, -0.6604016249185065, 
   -0.404964176553392, 0.022438082145015414, -0.49036270561347806, 
   -0.06533183916437224, 0.15123629656261528, 0.3467647650847141, 
   0.6285025243680877, -0.9606583458722184, -2.6778452376254904, 
   -0.537540868085955, -0.10398656952392571, 0.023368541239307206}}}, 
 {{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(6.176573851892123 - 
      353.30131958562106*\[Eta] + 874.330062715438*\[Eta]^2 - 
      1624.783764574981*\[Eta]^3) + S^2*(3.894116259107719 + 
      319.2920991019593*\[Eta]^2 - 681.11176956414*\[Eta]^3) + 
    528.846699965038*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    153.78077009210384*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 528.846699965038, d20 -> -153.78077009210384, 
    f10 -> -0.11678068142523722, f11 -> 6.67987946699693, 
    f12 -> -16.530986751368733, f20 -> 0.2948412605323122, 
    f22 -> 24.175057628813725}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 528.846699965038, 10.981371519888004, 
       48.15852910606485, 2.5337856210174043*^-186}, 
      {d20, -153.78077009210384, 39.82653295640891, -3.861264304889922, 
       0.00012818854453980694}, {f10, -0.11678068142523722, 
       0.02012218980768908, -5.80357717233206, 1.1777599030273192*^-8}, 
      {f11, 6.67987946699693, 0.5823609375068001, 11.470342594739934, 
       4.271836857316422*^-27}, {f12, -16.530986751368733, 4.868313294627179, 
       -3.3956291945329076, 0.0007412908804311013}, {f20, 0.2948412605323122, 
       0.0785353847706863, 3.7542473547842485, 0.0001950825134331239}, 
      {f22, 24.175057628813725, 7.740950598087698, 3.123008902134818, 
       0.0018978250320755242}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2145.3575862576827, 2145.5904344905307, 2178.8964861734817, 
   0.997867884836868, ScientificForm[2.134573773313677], {10.981371519888004, 
   39.82653295640891, 0.02012218980768908, 0.5823609375068001, 
   4.868313294627179, 0.0785353847706863, 7.740950598087698}, 
   {{f22, 3.123008902134818}, {f12, -3.3956291945329076}, 
    {f20, 3.7542473547842485}, {d20, -3.861264304889922}, 
    {f10, -5.80357717233206}, {f11, 11.470342594739934}, 
    {d10, 48.15852910606485}}, 7, 2.134573773313677, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 528.846699965038, 10.981371519888004, {507.2694263360862, 
        550.4239735939899}}, {d20, -153.78077009210384, 39.82653295640891, 
       {-232.03584030228348, -75.52569988192421}}, 
      {f10, -0.11678068142523722, 0.02012218980768908, 
       {-0.15631872953770476, -0.07724263331276968}}, 
      {f11, 6.67987946699693, 0.5823609375068001, {5.535599694963018, 
        7.824159239030841}}, {f12, -16.530986751368733, 4.868313294627179, 
       {-26.096725227604708, -6.965248275132758}}, {f20, 0.2948412605323122, 
       0.0785353847706863, {0.14052724941966413, 0.4491552716449603}}, 
      {f22, 24.175057628813725, 7.740950598087698, {8.964880202375099, 
        39.38523505525235}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{120.59052045780736, 17.77290069504512, 0.003893178359847805, 
   -0.46942369904843617, 8.01620394700944, -0.002101125866500698, 
   1.2259070632777507}, {17.77290069504512, 1586.1527273279246, 
   -0.012364018879482672, 0.536151393012524, -4.290445423742135, 
   0.2647926502185854, -77.55302550162989}, {0.003893178359847805, 
   -0.012364018879482672, 0.0004049025226566663, -0.008582441902108877, 
   0.054237549345345346, -0.00020439569172659295, 0.018809939533970064}, 
   {-0.46942369904843617, 0.536151393012524, -0.008582441902108877, 
   0.3391442615337991, -2.732043102045474, -0.0008161198734199972, 
   -0.17533495337681354}, {8.01620394700944, -4.290445423742134, 
   0.05423754934534535, -2.7320431020454734, 23.70047433464373, 
   0.021205836866651062, 0.230441188465733}, {-0.002101125866500698, 
   0.2647926502185854, -0.00020439569172659298, -0.0008161198734199968, 
   0.021205836866651062, 0.006167806661079748, -0.51065790248923}, 
   {1.2259070632777502, -77.55302550162989, 0.01880993953397007, 
   -0.17533495337681354, 0.230441188465733, -0.51065790248923, 
   59.922316162034285}}, 3.6798082752761303 + 545.4667539125608*\[Eta] - 
    5780.5591016515*\[Eta]^2 + 39009.9184484156*\[Eta]^3 - 
    129450.82946466094*\[Eta]^4 + 169487.01505871397*\[Eta]^5 + 
    S*(-52.89037344628234*f10 - 52.89037344628234*f11*\[Eta] - 
      52.89037344628234*f12*\[Eta]^2 - 52.89037344628234*
       (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(0. + 13.20750105354049*f20 + 13.20750105354049*f22*\[Eta]^2 + 
      13.20750105354049*(64. - 64.*f20 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 4.622577053378405, 
   {}, {}, {-0.060001495800761084, 0.09608893246004335, 0.19505818594667002, 
   0.24505255807900106, 0.2511018451689502, 0.21909931847949604, 
   0.15640876671423687, 0.07212588512836327, -0.022519858319831165, 
   -0.18661958457023609, -0.2236364573828009, -0.2081145209935613, 
   -0.1258830370658135, 0.031095518694121083, 0.25800555994479524, 
   0.5366590187727933, 0.8490405285021421, 1.1689719238827792, 
   -0.17988847245848305, -0.9873537756907069, -0.869710486959665, 
   0.6992997690508354, 0.07528283406869463, -0.8244251574145025, 
   0.47717276550680765, -0.5388210922628076, -0.4064952768341641, 
   0.3835927378028856, -0.49700872031577603, -0.39180698245446877, 
   -0.1643033128262914, 0.07229233438044602, -0.2255777270349526, 
   -0.188694751029562, 0.15608125154708574, -0.3509246221934461, 
   -0.9011347557819853, 0.5980746491508615, 0.49065718095112487, 
   -0.5616543151425333, 0.28109859509287816, 0.34633909489321013, 
   0.10776992731911861, 0.2211251146179407, 1.1417528459433584, 
   -2.213583706165828, -1.1236431532418933, 0.7372943925382316, 
   -0.3129549487764436, -0.2121972791607405, -0.00884332368966767, 
   -0.09313787722729927, -0.1928180833083175, 0.5637691671589096, 
   0.10214003484624357, -0.9107096123943066, 0.1644300683053288, 
   0.6161954130920364, 1.0198243827262345, -0.09680862473684115, 
   0.29011665566831013, 0.1464009717332999, -0.06449891328133361, 
   0.6084554005823151, 0.25634583524206533, -0.4689021834812124, 
   -0.009913107903539498, -0.26404914157402004, 1.132907522484885, 
   -0.07666471974016531, 0.5797841536421657, -0.09884859629859477, 
   -4.3396348784540635, 0.6307755301613014, -0.05655908766425455, 
   -0.8120907954130914, -1.3117628430834714, -1.4454447955389966, 
   0.9441632980577879, 0.9819409539907014, -0.2814633656084311, 
   0.4886609959456223, -0.24163517244176802, -0.46849128077160884, 
   -0.08646071525547683, 1.3098244175602716, 0.46854856856199234, 
   0.034171397457370745, 0.10082629670899479, 0.9725396173858307, 
   -1.4930469172311334, 0.9329959460308181, -0.3087560850496587, 
   -0.3221534750663757, 1.321126447089629, 1.3020492043853764, 
   0.5891441489106022, -1.223961923364861, 0.42075751595742616, 
   0.8073313053795061, -4.795978251281134, 0.14915440801944158, 
   0.6526815146448897, -0.4639043250474195, -0.9872840974150563, 
   -0.4840595730965269, -0.24522759778075454, -0.24519482866311648, 
   1.125662868858413, -0.7408052558332763, 0.8777455156670548, 
   -1.4376318035349485, -0.31286502115749926, 0.5920826036746263, 
   -2.0816710867617445, -1.5694542955102975, -1.1694443686866691, 
   0.4140530812073706, 0.42532600194381587, 0.43200642143393964, 
   0.438752523700785, 0.008241050141251094, 0.17031313123418101, 
   -1.7207823484469174, -0.21397817957374343, -1.1362261607945356, 
   -0.9103363421507993, -0.9375650678081655, -0.5964833990642688, 
   -0.8357540742928009, -0.5342445867522443, -1.05507437320437, 
   0.21281124283610353, -1.0674178486352446, -0.157609073573866, 
   -1.4662884239519158, -0.5819246421338349, 9.007812426271776, 
   0.3339289893057895, 0.4020754104316282, 0.5146760395108245, 
   -0.35185978346318336, -0.2965994664152305, -0.7969306718908697, 
   -0.1733371202056233, -2.2788160109238262, -0.4505603136232068, 
   -1.071252065334356, -0.5126144526649838, 1.0789244378632645, 
   1.6625041042595115, 0.4897640454438488, 0.6985934802228826, 
   -0.3323414839605192, 0.135422669725628, -0.20673031987094959, 
   0.16797803091854036, -0.015523360418441712, 0.1398655378223026, 
   0.5044818600976413, 0.5163325853131226, -0.05369555336218923, 
   0.32876694170019505, 0.9949138710098921, 1.3332490425509391, 
   -0.44288588871187784, -0.34323412432694766, -0.8160864554445268, 
   -0.5258024615587615, 0.008794837146055556, 0.5229834330160799, 
   -0.472988168631332, -0.36538530611582587, 0.40827786466087446, 
   0.5697052916932819, 0.15149325738184416, -0.13399737641400122, 
   -11.487077074743574, -0.5750752685921938, -0.546898629053878, 
   -0.060871056108318555, 0.31324259991017556, 0.1472102607562178, 
   -1.1422720204761205, -0.808177071131432, -1.23378115293022, 
   -0.8381836877868523, -0.8874829208190356, -0.7243672630346332, 
   -0.19122108233200663, -0.06181299323718292, -0.04081412461756173, 
   0.42989026318632995, 0.14616477840450415, 0.14634995026664654, 
   0.16285707019326168, -0.6373765854426949, 1.2006642120917164, 
   0.46700542173361725, -0.784070524867964, -0.9136767800859502, 
   0.7308067567490042, -1.2444651576953518, -2.492049561291509, 
   3.9893355525123226, 0.9497284583091812, -0.16710897469570085, 
   -0.4855508366246113, -0.46969970120906623, 0.12638690330226154, 
   1.0920727432661756, 0.310174535540904, 0.06234747180171496, 
   0.22283157314220148, 0.7640260091567725, 1.1518305783379859, 
   -0.6655853151916631, -0.35970347219117116, 2.0173836215092393, 
   2.071146991704154, -7.546622706860347, 2.0939311836922982, 
   2.408781597025879, 1.651067758528157, -0.42596732887395206, 
   1.9775789448795251, 2.399868295094194, 2.8558432925340753, 
   0.5493356230804949, 0.5722707859097937, 1.0408400884749653, 
   2.5636272296405878, 0.4505984385535271, -0.3516315300229209, 
   -0.18645916308949495, 2.742938253733783, -0.5441514753623196, 
   -0.2650121371905101, -1.1292920266611475, 0.6453341489061302, 
   0.5470972487639898, -0.34672103703557866, 0.36319477486635776, 
   1.103024457895316, 1.232096915740108, 0.4531204653698424, 
   4.288582367649539, 0.2620630014446732, 0.69590193022065, 
   -1.960205245042232, 0.1564859474073259, 0.4244209143700317, 
   0.42350278053663004, 1.10358282755044, 1.7329122552787055, 
   -2.156952157132409, -1.0358758883069186, 1.5436158366717407, 
   0.905880304850136, 1.4437881137830146, 0.5425421088088456, 
   0.553325263316097, 2.7209901691415865, 0.2943199198203672, 
   0.4185726137338861, 0.5249241256941843, -0.013665442932200733, 
   1.1184785876975027, 1.5194666267043893, 5.085356210617519, 
   1.9988982898889667, 2.3518528342258946, 0.5036071842504626, 
   0.6483809872297428, -3.652444491256638, 0.3339535924825654, 
   -4.7928177113266095, 0.2404867209331556, -3.782416704430709, 
   0.4746056045228251, 1.188836875202469, 0.9999156723926177, 
   0.3269569173245017, 0.5478372567908387, -0.19017939802863282, 
   0.658393530868242, 0.6597581557283299, 1.4289519704053752, 
   0.30889558381943516, 0.5829693865461607, 0.04234649121136158, 
   -0.19747280475167273, -0.10627571259388091, -0.00431650919993487, 
   0.7547555653001012, 0.9875425872959767, 0.7668991715457381, 
   -8.397204497212151, 0.1248016802569829, 0.7060097391584534, 
   9.87747489647635, 0.6793710729287419, 0.9642759764357631, 
   0.4112227063397711, 0.3123055518358413, 0.3355981855528327, 
   -0.5744988717286859, 1.0402022901026342, 0.7322138959100215, 
   0.8812732105314396, -0.902688154133557, -0.008938126777806588, 
   0.5678318737806549, -7.803586701767188, 0.6092528192559854, 
   -0.6441209295400512, 0.2640701951482072, -0.16196681147435044, 
   1.6317927184623073, 3.609639698523978, 1.3411338309024856, 
   2.665702379484017, 1.6242902222040456, 0.8222256486688337, 
   0.7034441548654655, 1.6810843378019698, 6.29951790276332, 
   1.4141272101171225, 1.7902121863354914, 3.890347887387488, 
   1.872242526954377, 1.9629739545944247, 0.9857903054726194, 
   1.6841675603880546, 0.01256138046254307, 0.33248181832384205, 
   1.3293853726439053, 1.2354443284556922, -0.28880170941612704, 
   1.1607791570004622, -0.8221226754912934, -0.5489635823656656, 
   0.3665194983428677, 1.6574040127859178, -6.512348395683169, 
   -4.025825028562302, 7.360398008457182, 16.13611677087063, 
   17.54728576974881, 0.6196247781877986, 1.5722687175617125, 
   0.9933127781769784, 1.5063711236736168, 0.6218878755341919, 
   1.3607376645834677, 1.144502693086885, 0.34622298425400544, 
   -6.391213548338982, 2.9249224708373234, 0.9532872742211893, 
   1.1282725549868005, 1.6417409554043907, 0.3635339217191884, 
   0.32429909738423746, -8.192738629060692, 1.2992707665323593, 
   0.2573937340857029, 1.2466989835657074, 1.460898812228134, 
   -0.14464736324578809, 1.760175210102929, 0.45413090001230927, 
   0.7546041194244495, 0.89365977504524, 0.6636886035531901, 
   0.22790090595889012, 0.6009721270193609, -0.4941713520125717, 
   -0.776772704172231, -0.15181346021681463, 0.08364256036928452, 
   0.8384972610624004, 0.42778525262490064, 0.801038253667187, 
   0.16060006474830857, 0.3533623086083324, 0.811789419960327, 
   0.9057780519800716, 0.38091064895332494, 1.2725503876660014, 
   0.5708326844650884, 0.3517215485059708, 0.4991468302674349, 
   1.136561340612655, 0.18005688105817086, 0.3871832559900241, 
   0.17832782665213642, 0.21320074723453075, 0.40772144935287, 
   0.25561623213766893, 0.8572939023385757, -0.22308143517898316, 
   -1.206727078894005, -1.9173313680446142, 1.8670496903562253, 
   0.425437995675253, -1.4796582176246105, 0.6695633664344491, 
   0.6790598815907174, 0.5826027166589824, -0.5979661544677839, 
   0.45660392397375205, 0.021452055381921298, 0.35906050814118373, 
   -0.17050926403707933, -0.15135383377798917, -4.746273663193335, 
   -0.47742627293911255, -1.5683891650627686, 0.11569568036151168, 
   -10.868840478112304, -0.2597308942538916, -0.6920723241922246, 
   -0.227511577451736, 1.28305287028698, -0.35101023196688175, 
   0.4613898371910352, -0.08238712330535236, -0.09153794416550909, 
   -0.05811559345386286, -0.24857343493124517, -0.04862651314658706, 
   0.3710106748472981, 1.2446560627450935, 0.3151248426707127, 
   -0.20845253468928604, 0.009876098081434748, 0.19741793691534326, 
   -3.27060932944471, -0.18470406511733017, -0.15927334636307933, 
   -5.785854442116829, -0.012739932230033446, 2.9159623900864062, 
   -0.10986984597116134, -0.10155410926282116, 1.1055440025699852, 
   11.554642290452136, -1.0031132116207004, 0.09441553569109828, 
   0.14557568644141838, 0.23095730236150303, 0.4598053744296067, 
   0.342084698841461, 0.25327088906422546, 0.396487350544362, 
   0.5094433893310679, 0.20764312199554524, -0.26546490499958963, 
   -0.21294450491154748, -0.1522039719897066, 0.193877377075097, 
   0.1458865400999798, 0.5562606703188067, -0.14769999721164595, 
   5.385208797419693, 0.4132557544959923, 0.7868419682224044, 
   0.6536164904815678, -0.38092285680551186, 2.720599838941041, 
   0.7350302254340875, -0.305155131033672, 0.41142906744994434, 
   1.0706165973774375, -0.6884969801362502, -0.6604016249185065, 
   -0.404964176553392, 0.022438082145015414, -0.49036270561347806, 
   -0.06533183916437224, 0.15123629656261528, 0.3467647650847141, 
   0.6285025243680877, -0.9606583458722184, -2.6778452376254904, 
   -0.537540868085955, -0.10398656952392571, 0.023368541239307206}}}, 
 {{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(6.1223745851648195 - 
      349.14078320045127*\[Eta] + 829.0645374497681*\[Eta]^2 - 
      1506.8214926044702*\[Eta]^3) + S^2*(3.6607402693818534 + 
      451.1721697150786*\[Eta]^2 - 1193.6959886741618*\[Eta]^3) + 
    528.0558470701101*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    841.1028228473249*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 528.0558470701101, d30 -> -841.1028228473249, 
    f10 -> -0.11575593413767361, f11 -> 6.601216071107026, 
    f12 -> -15.675150002330772, f20 -> 0.27717130246985905, 
    f22 -> 34.1602978403045}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 528.0558470701101, 10.660898101680257, 
       49.532022727699044, 3.196870811368795*^-191}, 
      {d30, -841.1028228473249, 125.36529444156228, -6.709215868666077, 
       5.5027870768957483*^-11}, {f10, -0.11575593413767361, 
       0.019539511909026124, -5.924197834450567, 5.976551080979227*^-9}, 
      {f11, 6.601216071107026, 0.5656676275807636, 11.669778769803354, 
       6.92736357533839*^-28}, {f12, -15.675150002330772, 4.729866816772773, 
       -3.314078516279673, 0.0009886976491286802}, {f20, 0.27717130246985905, 
       0.07625969323893947, 3.63457143213803, 0.00030837193287083455}, 
      {f22, 34.1602978403045, 7.728576659812975, 4.4199985772194115, 
       0.000012204272571670074}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2116.595255260815, 
   2116.828103493663, 2150.134155176614, 0.9979896761097284, 
   ScientificForm[2.0727114980859738], {10.660898101680257, 
   125.36529444156228, 0.019539511909026124, 0.5656676275807636, 
   4.729866816772773, 0.07625969323893947, 7.728576659812975}, 
   {{f12, -3.314078516279673}, {f20, 3.63457143213803}, 
    {f22, 4.4199985772194115}, {f10, -5.924197834450567}, 
    {d30, -6.709215868666077}, {f11, 11.669778769803354}, 
    {d10, 49.532022727699044}}, 7, 2.0727114980859738, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 528.0558470701101, 10.660898101680257, {507.10827098148377, 
        549.0034231587364}}, {d30, -841.1028228473249, 125.36529444156228, 
       {-1087.4328242356478, -594.7728214590019}}, 
      {f10, -0.11575593413767361, 0.019539511909026124, 
       {-0.1541490796818032, -0.07736278859354404}}, {f11, 6.601216071107026, 
       0.5656676275807636, {5.489736948372215, 7.712695193841837}}, 
      {f12, -15.675150002330772, 4.729866816772773, {-24.968855287610687, 
        -6.381444717050858}}, {f20, 0.27717130246985905, 0.07625969323893947, 
       {0.12732879282555315, 0.42701381211416495}}, {f22, 34.1602978403045, 
       7.728576659812975, {18.97443393896043, 49.34616174164857}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{113.65474833440967, 46.97491762088109, 
   0.0036772380620635993, -0.4409771937689618, 7.5325993486777465, 
   -0.00235800956906348, 0.9976330387395639}, {46.97491762088109, 
   15716.457050419605, -0.04154662316962652, 2.441160195598649, 
   -23.76434423832936, 0.8098713076203089, -327.07471561866515}, 
   {0.0036772380620635993, -0.04154662316962652, 0.0003817925256429736, 
   -0.008094705956295405, 0.051170664812224875, -0.00019291489949976824, 
   0.018030106462692392}, {-0.4409771937689618, 2.441160195598649, 
   -0.008094705956295405, 0.3199798648928494, -2.5783063638059143, 
   -0.0007281003873208763, -0.19140528764478207}, {7.532599348677744, 
   -23.76434423832936, 0.05117066481222488, -2.5783063638059147, 
   22.371640104408208, 0.01944526518268854, 0.514043652090588}, 
   {-0.002358009569063478, 0.809871307620309, -0.0001929148994997683, 
   -0.0007281003873208762, 0.01944526518268854, 0.005815540812897149, 
   -0.48613499636138385}, {0.9976330387395638, -327.07471561866515, 
   0.018030106462692395, -0.19140528764478207, 0.5140436520905881, 
   -0.48613499636138385, 59.73089718660587}}, 3.6798082752761303 + 
    545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(-52.89037344628234*f10 - 
      52.89037344628234*f11*\[Eta] - 52.89037344628234*f12*\[Eta]^2 - 
      52.89037344628234*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(0. + 13.20750105354049*f20 + 13.20750105354049*f22*\[Eta]^2 + 
      13.20750105354049*(64. - 64.*f20 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 4.358524926663122, 
   {}, {}, {0.0953948103202178, 0.21580167281310558, 0.283691687914879, 
   0.30721114904542013, 0.29138985251664273, 0.24212106959152369, 
   0.16676858897366387, 0.07442810591825122, -0.023670911616418877, 
   -0.180864203890585, -0.20752136864043713, -0.17703539680542058, 
   -0.07523555004883242, 0.10591569592300232, 0.3616027547686418, 
   0.6736375585746686, 1.0240047406651076, 1.240505821227245, 
   -0.15132010197274326, -1.001524989803464, -0.883881701072422, 
   0.6854035525711843, 0.06563645310088617, -1.204288893757898, 
   0.1425503166472737, -0.37531165250607046, -0.35600824548606624, 
   0.13709390835367685, -0.49502494858253954, -0.38982321072123227, 
   -0.1610820572203906, 0.02401869194596884, -0.23647600140883895, 
   -0.17893459335967776, -0.08217294925664831, -0.28949017279643385, 
   -0.9424917263638939, 0.16818438760319232, 0.3140831259974135, 
   -0.4478791731573182, 0.14155567451744844, 0.06942481737227268, 
   0.11557612336953582, 0.22543322673093513, 1.1460609580563528, 
   -2.214307743929691, -1.1243671910057564, 0.7375523637733608, 
   -0.22540379426667556, -0.1569299195409073, -0.06602946032561618, 
   -0.12075841461737724, -0.04228192430482025, 0.15035099811819208, 
   -0.02162245710570687, -0.6109004242753002, 0.15768343056541312, 
   0.3870358776851859, 0.5574084444196679, 0.029450604141501913, 
   0.20262314285115224, -0.32054610508563286, 0.1431331451042439, 
   0.8160874589678926, 0.3110114948098257, -0.3718541330995464, 
   -0.02393207192946889, -0.047405235670559875, 0.5354738828678105, 
   -0.13126314473301903, 0.03989115867065607, -0.03063365722125866, 
   -3.451729020928518, -0.08644509676868495, -0.1586302799899073, 
   -0.4582728102214588, -0.66305891941672, -0.662992128274162, 
   0.3092552468466181, 0.6890700269118284, 0.009068250166762937, 
   -0.13016152672541637, -0.5259904300398404, -0.39453921179704565, 
   0.0375225493483029, 1.2285895075517956, 0.15403799739242174, 
   -0.04298033778103871, 0.016974792905248393, 0.644646258506981, 
   -1.8645447545349043, 0.883829748977373, -0.11304085747525505, 
   -0.19019169679842207, 1.0864061880782678, 0.7265672937248162, 
   0.9605626120092232, -0.9269306739250567, 0.1920240147886254, 
   0.26862939303342515, -3.883822973477848, 0.15640286571524342, 
   0.35659387766281014, -0.27123943652417637, -0.06978654016750951, 
   -0.32648829705172133, 0.2507881334179025, 0.25082090253554057, 
   0.425896315360351, -0.23120112302067497, 0.2403875969413818, 
   -0.4198278162316029, -0.06681588101427138, -0.22006336177611274, 
   -1.3236734846833542, -0.7338991796435437, -0.3338892528199153, 
   0.05062440187749928, 0.06189732261394454, 0.0685777421040683, 
   0.07532384437091366, -0.4131932467530248, -0.2511211656600949, 
   -1.8177685224213604, -0.3109643535481865, -0.7749496644608342, 
   -0.5490598458170979, -0.37220400187501923, -0.03112233313112256, 
   -0.26366751132567856, 0.03784197621487806, -1.3550605361631156, 
   -0.08717492012264216, -1.3659214065547545, -0.4561126314933759, 
   -1.2231515551888776, -0.3387877733707967, 9.250949295034815, 
   0.7230356074332676, -0.06585786777338853, 0.04674276130580779, 
   -0.15949124692262728, -0.10423092987467442, -0.9154714683223375, 
   -0.29187791663709106, -2.2024461434840603, -0.3741904461834409, 
   -0.9429467156720079, -0.38430910300263577, 0.2524590782504461, 
   0.836038744646693, 0.22448472295543098, 0.4333141577344648, 
   -0.6152237095147655, -0.14745955582861825, -0.27668384182375405, 
   0.09802450896573589, -0.08854502011426746, 0.06684387812647685, 
   0.21546335905732406, 0.22731408427280542, -0.2662944184899203, 
   0.11616807657246397, 0.2080688919834799, 0.5464040635245269, 
   -0.25571537473182104, -0.15606361034689087, -0.6839195614301019, 
   -0.3936355675443366, -0.057017070453785124, 0.4571715254162392, 
   -0.2000873211718215, -0.09248445865631538, 0.008604346402687924, 
   0.17003177343509535, 0.6387084827054892, 0.35331204126089233, 
   -11.150945161689435, -0.2389433555380549, -0.21076671599973906, 
   -0.27148290551595977, 0.10263075050253434, -0.06489442081646857, 
   -0.45245512887360917, -0.11836017952892064, -0.5527351835236907, 
   -0.15713771838032287, -0.41461237133599127, -0.25149671355158887, 
   -0.1807040534811506, -0.05129596438632689, -0.3567906438485551, 
   0.1139137439553366, -0.09320711440386731, -0.09302194254172491, 
   -0.07651482261510978, 0.3431598257318669, 0.5379269921230883, 
   0.06927508454076658, -0.3493203822962201, -0.4292693557513587, 
   -0.09690340607080827, -0.1457614500775648, -1.7658257663912025, 
   3.394762402924563, 0.48494959132341364, -0.06356091581938728, 
   0.24801077609483002, 0.6582996330917155, -0.05854428643382903, 
   0.33418579705995555, -0.19050939291748925, 0.2914776980230869, 
   0.13939651016184484, 0.9732334659049187, 0.9345445571873725, 
   0.21740937851923547, 0.5232912215197274, 1.4845604434462842, 
   1.538323813641199, -6.536084312307864, 2.907008542370825, 
   3.2218589557044055, 1.177324428463308, 0.2952081618288105, 
   1.5515161473676642, 1.9738054975823331, 2.4297804950222144, 
   0.12578155818629, 0.14871672101558886, 0.7629103264596324, 
   2.285697467625255, 0.5253767802910119, 0.13963834664102848, 
   0.30481071357445444, 3.2342081303977324, -0.1504559777568275, 
   0.12868336041498196, -1.328173256134832, 0.4464529194324456, 
   0.3498852531967458, -0.07901730967550691, 0.23027131571869575, 
   0.7057509857094573, 0.8348234435542494, 0.37306401433254877, 
   4.2085259166122455, 0.37446713396454356, 0.8083060627405203, 
   -1.8720340333995864, 0.24465715904997154, 0.20222303728128566, 
   0.35112624607420884, 0.1464804231136725, 0.775809850841938, 
   -3.029695117013972, -1.9065700234123426, 0.7722931157278836, 
   0.471850600431857, 1.0097584093647356, 0.349497196723064, 
   0.44465716332418026, 2.61232206914967, 0.18629451537782415, 
   0.31054720929134305, 0.33273614100762927, -0.44640975625164714, 
   0.6857342743780563, 0.7498577605589425, 4.214436363777736, 
   1.0615277952068105, 1.4144823395437385, 0.4581426201117651, 
   0.4548089352631308, -3.523262628579026, 0.4631354551601774, 
   -4.638760232222314, 0.3945442000374513, -3.8201771133341893, 
   0.43684519561934465, 0.8412537375693461, 0.6540335405922377, 
   0.547500084076951, 0.4713085204882468, 0.1458754143897778, 
   0.5316727965388459, 0.5313703298109722, 1.3005641444880176, 
   0.784612383494931, 1.0586861862216566, 0.6473247717990489, 
   0.37710376508107046, 0.4683008572388623, 0.5702600606328083, 
   0.5614178875523663, 0.7942049095482417, 0.4515915368980714, 
   -8.71752290475252, -0.19551672728338687, 0.3435000711029943, 
   10.808004408755828, 0.2663866809115838, 0.551291584418605, 
   1.4133299789107383, 1.3156483164419726, 0.4165804403099216, 
   0.3130403035705811, 0.6766692172092448, 1.1406812945488412, 
   0.8918158285008744, -0.6368719729980086, -0.11135869517268304, 
   0.46144373144796447, -7.35321768837494, 1.048642721131145, 
   0.16650972617465243, 0.2009291843109935, -0.06685692453681469, 
   0.8412274374128259, 3.011902666104646, 0.680193464653648, 
   1.762419609888937, 0.8240729688276858, 0.6218419645976354, 
   0.5043779537026154, 0.8835020502422495, 5.396913105405908, 
   0.7713417269721887, 0.9641598150615174, 3.077139688410366, 
   1.1258919095627782, 2.1082469248344253, 0.9823838755804957, 
   1.12569053447546, 0.9050339489512567, 0.8544681618294163, 
   1.866939469911408, 2.2565496657064656, 0.0677637395524684, 
   0.6785510726126063, -0.6740273166076705, -1.0349947712155725, 
   0.8826317271782358, 1.361501621567669, -6.50614712217611, 
   -3.778536520086554, 7.6076865169329295, 16.383405279346377, 
   17.54484882738967, 0.6161039210201267, 0.8346485832626058, 
   0.3088542139384103, 0.7588874495424278, 0.4355052295212474, 
   0.6145560505052856, 0.6297803735093694, 0.3744144362724384, 
   -6.1124844855275455, 3.2036515336487597, 0.9001764870023763, 
   0.8561751297950977, 1.215367060243043, 0.9268146904034253, 
   1.0227540321003623, -8.132625476463396, 1.0823324989935657, 
   0.24759622608116416, 0.9958506203696658, 1.520021838430548, 
   -0.5515661294917109, 1.6235136334276916, 0.15789117018648113, 
   0.5622639827137235, 0.32805834551097135, 0.36197176389912755, 
   0.2779515286617169, 0.3709087557458872, -0.4173929251737576, 
   -0.606410743935129, -0.5587978923112615, -0.4086691931055242, 
   0.35995733546045017, -0.1043931117453809, 0.2762480127865814, 
   0.029626757515671898, 0.22149198942563686, 0.2852051551794901, 
   0.38019820630567125, 0.26592192371698076, 0.8935364535190047, 
   0.18005576065796447, 0.5421984998761005, 0.7924155994238191, 
   0.819454047537004, 0.04580042092789682, 0.1530137292809428, 
   0.06483360140323668, 0.09970652198563101, 0.2965973090092078, 
   0.09428645597367336, 0.891548206565723, -0.005117851378457772, 
   -1.71533430169913, -2.3677964630759334, 1.4143449983772598, 
   0.3017874715518474, -1.583019303505644, 0.8666954851795943, 
   0.37423806217680067, 0.5939434495594185, -0.7907586298301652, 
   0.6893882793131425, 0.024676054368789835, 0.19213422411233694, 
   -0.16617946189761312, -0.2681642221121763, -4.746273663193335, 
   -0.47742627293911255, -1.5683891650627686, 0.11569568036151168, 
   -10.868840478112304, -0.2597308942538916, -0.6920723241922246, 
   -0.22751157745170758, 1.2830528702870083, -0.35101023196688175, 
   0.4613898371910352, -0.08238712330535236, -0.09153794416550909, 
   -0.05811559345386286, -0.24857343493124517, -0.04862651314658706, 
   0.3710106748472981, 1.2446560627450935, 0.3151248426707127, 
   -0.20845253468928604, 0.009876098081434748, 0.19741793691534326, 
   -3.27060932944471, -0.18470406511733017, -0.15927334636307933, 
   -5.785854442116829, -0.012739932230061868, 2.915962390086378, 
   -0.10986984597116134, -0.10155410926282116, 1.1055440025699852, 
   11.554642290452136, -1.0031132116207004, 0.09441553569109828, 
   0.14557568644141838, 0.23095730236153145, 0.4598053744296351, 
   0.342084698841461, 0.25327088906422546, 0.39648735054439044, 
   0.5094433893310963, 0.20764312199554524, -0.26546490499958963, 
   -0.21294450491154748, -0.1522039719897066, 0.19387737707512542, 
   0.1458865400999798, 0.5562606703188351, -0.14769999721164595, 
   5.385208797419693, 0.4132557544959923, 0.7868419682224044, 
   0.6536164904815678, -0.38092285680551186, 2.720599838941041, 
   0.735030225434059, -0.305155131033672, 0.4114290674499159, 
   1.0706165973774375, -0.6884969801362786, -0.6604016249185065, 
   -0.404964176553392, 0.022438082145015414, -0.49036270561344963, 
   -0.06533183916434382, 0.15123629656261528, 0.3467647650847425, 
   0.6285025243681162, -0.9606583458722184, -2.6778452376254904, 
   -0.537540868085955, -0.10398656952389729, 0.023368541239335627}}}, 
 {{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(6.129768850467213 - 
      348.5215102006437*\[Eta] + 817.8930051284365*\[Eta]^2 - 
      1472.5169642954183*\[Eta]^3) + S^2*(3.7296107333876645 + 
      463.9864682294663*\[Eta]^2 - 1249.3608924280843*\[Eta]^3) + 
    528.6110172311156*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    1277.8201863473628*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    166.03912971657212*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 528.6110172311156, d20 -> 166.03912971657212, 
    d30 -> -1277.8201863473628, f10 -> -0.11589573775070545, 
    f11 -> 6.589507456486701, f12 -> -15.463929479702438, 
    f20 -> 0.2823857986661209, f22 -> 35.13052668696074}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 528.6110172311156, 10.604295445806898, 
       49.84876363852505, 3.991813789881083*^-192}, {d20, 166.03912971657212, 
       65.79215056502866, 2.5236920862232615, 0.011933940337870654}, 
      {d30, -1277.8201863473628, 213.2805337430867, -5.99126495007087, 
       4.084047836472636*^-9}, {f10, -0.11589573775070545, 
       0.019431665883373805, -5.964271846083387, 4.764866347984771*^-9}, 
      {f11, 6.589507456486701, 0.5625623373377296, 11.713381823018745, 
       4.712314333013838*^-28}, {f12, -15.463929479702438, 4.70448630796609, 
       -3.2870601522460423, 0.001086450749317876}, {f20, 0.2823857986661209, 
       0.07586662049297284, 3.722134936698241, 0.00022090403847107692}, 
      {f22, 35.13052668696074, 7.695497505569265, 4.5650754433402945, 
       6.349101499660441*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2112.1783739238545, 2112.4783739238546, 2149.9096363291283, 
   0.9980159473662148, ScientificForm[2.059123685928008], 
   {10.604295445806898, 65.79215056502866, 213.2805337430867, 
   0.019431665883373805, 0.5625623373377296, 4.70448630796609, 
   0.07586662049297284, 7.695497505569265}, {{d20, 2.5236920862232615}, 
    {f12, -3.2870601522460423}, {f20, 3.722134936698241}, 
    {f22, 4.5650754433402945}, {f10, -5.964271846083387}, 
    {d30, -5.99126495007087}, {f11, 11.713381823018745}, 
    {d10, 49.84876363852505}}, 8, 2.059123685928008, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 528.6110172311156, 10.604295445806898, {507.7745505372427, 
        549.4474839249885}}, {d20, 166.03912971657212, 65.79215056502866, 
       {36.7635959508132, 295.31466348233107}}, {d30, -1277.8201863473628, 
       213.2805337430867, {-1696.8968483000906, -858.743524394635}}, 
      {f10, -0.11589573775070545, 0.019431665883373805, 
       {-0.1540771766831226, -0.07771429881828831}}, {f11, 6.589507456486701, 
       0.5625623373377296, {5.484124127149164, 7.694890785824239}}, 
      {f12, -15.463929479702438, 4.70448630796609, {-24.7078130331805, 
        -6.220045926224376}}, {f20, 0.2823857986661209, 0.07586662049297284, 
       {0.13331485669198, 0.4314567406402618}}, {f22, 35.13052668696074, 
       7.695497505569265, {20.009580812996063, 50.25147256092542}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{112.45108190196089, 14.473175638774048, 
   8.38997101683244, 0.0036245420680335555, -0.4371398478981651, 
   7.468029203981947, -0.0018774996046147093, 1.07121496432837}, 
   {14.473175638774052, 4328.607075971399, -11385.1347755956, 
   -0.0036446523757608395, -0.3052412535641563, 5.506476999717869, 
   0.13594087834221108, 25.293672992091704}, {8.38997101683244, 
   -11385.134775595601, 45488.58607373594, -0.03150273954055266, 
   3.217115383427, -37.98572527366183, 0.44339677463260047, 
   -389.9991583746503}, {0.0036245420680335555, -0.0036446523757608365, 
   -0.03150273954055266, 0.0003775896390030734, -0.008005274930917024, 
   0.05060231507704338, -0.00019090414493962743, 0.01781018365105768}, 
   {-0.4371398478981651, -0.3052412535641563, 3.2171153834269997, 
   -0.008005274930917024, 0.3164763833908895, -2.55029117145625, 
   -0.0007296655577377312, -0.19108034136419813}, {7.468029203981947, 
   5.506476999717869, -37.98572527366183, 0.05060231507704338, 
   -2.5502911714562506, 22.132191421840403, 0.0194039817221491, 
   0.5405571818895883}, {-0.0018774996046147087, 0.13594087834221105, 
   0.44339677463260047, -0.00019090414493962743, -0.0007296655577377312, 
   0.0194039817221491, 0.005755744105024764, -0.4799852155690818}, 
   {1.07121496432837, 25.293672992091704, -389.9991583746503, 
   0.01781018365105768, -0.19108034136419813, 0.5405571818895883, 
   -0.47998521556908175, 59.220681858222775}}, 3.6798082752761303 + 
    545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5 + S*(-52.89037344628234*f10 - 
      52.89037344628234*f11*\[Eta] - 52.89037344628234*f12*\[Eta]^2 - 
      52.89037344628234*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(0. + 13.20750105354049*f20 + 13.20750105354049*f22*\[Eta]^2 + 
      13.20750105354049*(64. - 64.*f20 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 4.310509944036229, 
   {}, {}, {0.04859206779794434, 0.17973098225855466, 0.25697011251729496, 
   0.2884557519940447, 0.2792176970007212, 0.2351492188002986, 
   0.1636141060963796, 0.07370805414415127, -0.023339469098091037, 
   -0.18257858321967113, -0.21233306410936414, -0.18632734522494498, 
   -0.09039068822971075, 0.08351443117001445, 0.33057242663278785, 
   0.6325952302451903, 0.971567475331252, 1.2127112383898009, 
   -0.15508225547258903, -1.0180331121413708, -0.9003898234103289, 
   0.6321253496763042, 0.11309284007308662, -1.311914447283236, 
   0.04713623439619141, -0.37093586672926904, -0.3181679523266254, 
   0.048312506090340435, -0.481057743679699, -0.37585600581839174, 
   -0.15244748485505255, -0.052375510944735026, -0.23719357819621578, 
   -0.23392255277802576, -0.161752517457181, -0.27663431675645, 
   -0.9003724906723924, 0.07256150855219978, 0.2957473992207156, 
   -0.47095347128091447, 0.04406316175404612, -0.022722811689511957, 
   0.15149841551112075, 0.2402800298645218, 1.1609077611899394, 
   -2.1927489805534037, -1.1028084276294692, 0.7835425962789913, 
   -0.22440473566654617, -0.07278672628151384, -0.02236561776629742, 
   -0.1451079938919193, 0.04477623002395603, 0.02003933473316266, 
   -0.16191807547207304, -0.5452035166290301, 0.2706210291956559, 
   0.2298539050431927, 0.44518316163204474, -0.035980703042501005, 
   0.2972180103982254, -0.392907522305876, 0.36579254957275253, 
   1.0387468634364012, 0.3748687839453666, -0.2861054722010259, 
   0.06531903231319447, -0.1437635977496754, 0.4585621571798999, 
   0.019114902470342088, -0.2686065934541304, -0.24407726419707387, 
   -3.373021263267958, -0.22486613381319387, -0.019284123378128015, 
   -0.1912429612406541, -0.4193137481968989, -0.5928761336391162, 
   0.1849901998347292, 0.6273407947619987, 0.03295886509069135, 
   -0.42667999762254283, -0.6181431681186851, -0.3334178073726548, 
   -0.14676462114465494, 1.2082819577392527, -0.15579086722531343, 
   -0.12279318088469182, -0.054180734121118235, 0.3521103827536365, 
   -2.196996298984338, 0.8830231662651435, -0.2913930756815901, 
   -0.10652606109082186, 1.027619326379238, 0.46908265598430177, 
   1.0018118709405428, -0.8058013891600773, 0.1692967168394084, 
   0.20286724732246597, -3.7872034778859422, 0.3494948009707173, 
   0.048705716810104605, -0.16622119530807922, 0.2283939060914868, 
   -0.28073913225778924, 0.32291131112660665, 0.3229440802442447, 
   0.17325341298709063, -0.04158288041401903, 0.12212415272541577, 
   -0.37768330874212097, -0.07956079449766662, -0.36558535231934286, 
   -0.8970047014009737, -0.8573612917340157, -0.4573513649103873, 
   0.04311960490694844, 0.0543925256433937, 0.061072945133517464, 
   0.06781904740036282, -0.4939398022071373, -0.33186772111420737, 
   -1.7470257351154146, -0.24022156624224067, -0.5674786228037974, 
   -0.341588804160061, -0.24967194742561105, 0.09140972131828562, 
   -0.26673016606461886, 0.03477932147593776, -1.414727261997875, 
   -0.14684164595740157, -1.4248398227956187, -0.5150310477342401, 
   -1.0814946614789775, -0.1971308796608966, 9.392606188744715, 
   0.7196610557523329, -0.2556051709894618, -0.14300454191026546, 
   -0.2918212328846934, -0.23656091583674055, -0.9421250193707991, 
   -0.3185314676855526, -2.1549347764632785, -0.32667907916265904, 
   -0.9459582539587501, -0.38732064128937793, -0.240685661031101, 
   0.3428940053651459, -0.22083168583061052, -0.012002251051576707, 
   -0.8730414314341459, -0.4052772777479987, -0.3432487910950499, 
   0.03145955969444003, -0.14666789421974613, 0.00872100402099818, 
   -0.025470212530400715, -0.013619487314919354, -0.7209408705445526, 
   -0.3384783754821683, -0.24674540345516505, 0.09158976808588193, 
   -0.24974341461049931, -0.15009165022556914, -0.6189826208354106, 
   -0.32869862694964525, -0.05780297276250579, 0.4563856231075185, 
   -0.32606735936701625, -0.21846449685151015, -0.14102470838319192, 
   0.0204027186492155, 0.6503064283713442, 0.36557385242289087, 
   -10.980245645356355, -0.06824383920497468, -0.04006719966665884, 
   -0.2873167141078241, 0.08679694191067, -0.0814483987516752, 
   -0.43755078679639325, -0.10345583745170472, -0.4066080821475886, 
   -0.01101061700422079, -0.17229018253114958, -0.009174524746747181, 
   -0.06385401880628905, 0.06555407028853466, -0.38580190182320706, 
   0.08490248598068462, -0.043168089370318796, -0.0429829175081764, 
   -0.026475797581561267, 0.23936807094709422, 0.46566853275854925, 
   0.06717192428488872, -0.27872516903207867, -0.29282735976786256, 
   -0.4785513936249828, 0.06392971847285622, -1.4070947614986835, 
   2.9163778153207147, 0.45621718579795356, -0.019817389654569695, 
   0.6512915808980324, 0.5124712923367056, -0.1671833060671375, 
   0.011773632884352736, -0.276156497400569, -0.12586312281063528, 
   0.16004305180410938, 0.8007663248167987, 0.8692936344724558, 
   -0.1581987643491587, 0.14768307865133323, 1.3932115461820302, 
   1.446974916376945, -6.10620945154173, 2.511862892021057, 
   2.8267133053546374, 1.0961311201171071, -0.052466932214663586, 
   1.4752442668225854, 1.8975336170372543, 2.3535086144771356, 
   0.050753147023542056, 0.07368830985284092, 0.7120590829531892, 
   2.2348462241188116, 0.6364238264304731, 0.3511766835841712, 
   0.5163490505175972, 3.445746467340875, -0.34644392582834627, 
   -0.0673045876565368, -1.3660058487125326, 0.40862032685474503, 
   0.3128839101172787, -0.2151086673725544, 0.20363999659869592, 
   0.05361510603538733, 0.18268756388017948, 0.355816591199158, 
   4.191278493478855, 0.4250946576892858, 0.8589335864652625, 
   -1.921010529182773, 0.1956806632667849, 0.08692814823234585, 
   0.2116767177734431, -0.5055351197477052, 0.12379430798056035, 
   -3.716441065702952, -2.5917181121908612, 0.16466540378238648, 
   0.12778246071678723, 0.6656902696496658, 0.19455353307571244, 
   0.35636257664968696, 2.5240274824751765, 0.10711013568629824, 
   0.23136282959981713, 0.18993942000422237, -0.7722574820008035, 
   0.3598865486289, 0.1665239339013631, 3.553533035563767, 
   0.43920664954284305, 0.792161193879771, 0.31256497719651577, 
   0.3576798168876216, -3.5723210893009494, 0.4140769944382541, 
   -4.579104466453369, 0.45419996580639577, -3.8192860874404033, 
   0.43773622151313063, 0.17447053077155772, -0.011069492879471454, 
   0.4603032572243251, 0.4688618000711422, 0.00964744846145038, 
   0.5248718344813845, 0.5237684856119209, 1.2929623002889663, 
   0.5884605055459105, 0.862534308272636, 0.6675235563395674, 
   0.6066985861126497, 0.6978956782704415, 0.7998548816643876, 
   0.5468435421002766, 0.7796305640961521, 0.42315085680819564, 
   -8.74838792801642, -0.2263817505472865, 0.3095285907316452, 
   10.414386869120584, 0.2264300558910044, 0.5113349593980256, 
   1.0381215789923033, 0.942233532293038, 0.4568783723075569, 
   0.7228719807976169, 0.4095771377773687, 0.6660031971044162, 
   1.0107780564510165, -0.7105070738891115, -0.13172688205169436, 
   0.3917283860635905, -7.901982765402636, 1.3293526819667676, 
   0.2340278952131598, -0.3697872405643423, -0.31187962922454204, 
   0.4265067295827123, 2.3885822983014577, 0.05995934186972107, 
   1.0800709918398042, 0.21899805083317858, 0.4678466898074731, 
   0.3612888600786377, 0.30023949458015053, 4.736174565965534, 
   0.13282011997164744, 0.45902243723866576, 2.604020572781394, 
   0.7400333202966003, 1.8570404163326586, 0.40042972272011923, 
   0.9002643444833751, 0.9757454492866948, 1.15922957702168, 
   1.3118414090383368, 2.6357085784941887, -0.3863617225381546, 
   0.19553512677773455, -0.7329926837190612, -1.5769738666787987, 
   1.1508651160232546, 1.2716240025781076, -7.161027760046338, 
   -3.690195725612597, 7.696027311406887, 16.471746073820334, 
   17.32148980374901, 0.39170318317280817, 0.37627669698156296, 
   -0.27285600140790933, 0.21666968575779322, 0.30623144973255734, 
   0.08908671647385802, 0.006006133498509314, 0.14337548808564549, 
   -6.021376782541196, 3.294759236635109, 0.8974282183213838, 
   0.23469029106156114, 1.03089092771825, 0.8809875404787206, 
   1.2546616356594988, -8.798817082733478, 1.062253263699148, 
   0.23740755243033362, 0.9104264148198311, 1.5635041195281438, 
   -1.131692614364539, 1.5879676537192324, -0.06468051359126292, 
   -0.14073595332926203, -0.05526746980684649, -0.17330518128069627, 
   0.2809759243255101, 0.12547311226050084, -0.6177032225564005, 
   -0.7138275236630136, -1.0439050824787302, -0.8643646547267849, 
   0.06270302807732264, -0.5175849384400237, -0.09012649415947749, 
   -0.06306414691562168, 0.13319019577348712, -0.0723911302081568, 
   -0.0422045938229445, 0.09881056669583899, 0.6864069698863453, 
   -0.31512790669465574, 0.4286616018666436, 0.9326992939333465, 
   0.6494541468124702, -0.10746956428864252, -0.08172404862627047, 
   -0.07613728142472098, -0.04126436084232665, 0.1586221699976349, 
   -0.09854439494399259, 0.714971959035573, 0.0573502479671788, 
   -2.067788733179526, -2.6802104071769577, 1.1089069820653634, 
   0.14175953558711996, -1.76235525724028, 0.9670038714614684, 
   -0.14064776493670905, 0.6025046786580717, -1.1406195517662923, 
   0.7529871233638801, 0.02598787435450589, -0.07579319803291895, 
   -0.16501111934252322, -0.3572203120111226, -4.746273663193335, 
   -0.47742627293911255, -1.5683891650627686, 0.11569568036149747, 
   -10.868840478112304, -0.2597308942538916, -0.6920723241922246, 
   -0.227511577451736, 1.28305287028698, -0.35101023196688175, 
   0.4613898371910352, -0.08238712330535236, -0.09153794416550909, 
   -0.05811559345386286, -0.24857343493125938, -0.04862651314657995, 
   0.3710106748472981, 1.2446560627450935, 0.3151248426707127, 
   -0.20845253468927183, 0.009876098081420537, 0.19741793691532905, 
   -3.27060932944471, -0.18470406511733017, -0.15927334636307933, 
   -5.785854442116843, -0.012739932230047657, 2.915962390086392, 
   -0.10986984597116844, -0.10155410926282116, 1.1055440025699852, 
   11.55464229045215, -1.0031132116206862, 0.0944155356911125, 
   0.1455756864414326, 0.2309573023615208, 0.45980537442962444, 
   0.34208469884147874, 0.25327088906423256, 0.3964873505443798, 
   0.5094433893310857, 0.2076431219955417, -0.26546490499960385, 
   -0.21294450491154038, -0.1522039719897137, 0.1938773770751041, 
   0.14588654009999402, 0.5562606703188209, -0.14769999721164595, 
   5.385208797419693, 0.4132557544959852, 0.7868419682223973, 
   0.6536164904815713, -0.38092285680551186, 2.720599838941041, 
   0.7350302254340768, -0.305155131033672, 0.41142906744993013, 
   1.0706165973774517, -0.6884969801362644, -0.6604016249185065, 
   -0.404964176553392, 0.022438082145015414, -0.49036270561347095, 
   -0.06533183916436514, 0.15123629656260462, 0.3467647650847283, 
   0.628502524368102, -0.9606583458722184, -2.6778452376254904, 
   -0.537540868085955, -0.1039865695239186, 0.02336854123931431}}}, 
 {3.6798082752761303 + b1*S + b2*S^2 + 545.4667539125608*\[Eta] - 
   5780.5591016515*\[Eta]^2 + 39009.9184484156*\[Eta]^3 - 
   129450.82946466094*\[Eta]^4 + 169487.01505871397*\[Eta]^5, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
  {a0 -> 3.6798082752761303, a1 -> 545.4667539125608, a2 -> -5780.5591016515, 
   a3 -> 39009.9184484156, a4 -> -129450.82946466094, 
   a5 -> 169487.01505871397}, {{0.18031421647825654, -9.93025956526987, 
  181.67163383643847, -1466.5768827545405, 5397.122285934806, 
  -7396.149662126552}, {-9.930259565269868, 904.8960616051478, 
  -19914.287177902108, 177313.02194193093, -693538.3976403237, 
  990775.7010264582}, {181.67163383643847, -19914.287177902108, 
  464595.90625515505, -4.278975490726838*^6, 1.7130600952294506*^7, 
  -2.4898667796464246*^7}, {-1466.5768827545403, 177313.02194193093, 
  -4.278975490726839*^6, 4.029714320246433*^7, -1.640337585618789*^8, 
  2.4154398335923228*^8}, {5397.122285934806, -693538.3976403238, 
  1.7130600952294506*^7, -1.640337585618789*^8, 6.765026203317646*^8, 
  -1.006759308894262*^9}, {-7396.149662126552, 990775.7010264582, 
  -2.4898667796464246*^7, 2.4154398335923228*^8, -1.006759308894262*^9, 
  1.5113997450709283*^9}}, 48.13888920363485 + b0 + b1*S + b2*S^2, 
  {b0 -> 0.5540892595052418, b1 -> -52.89037344628234, 
   b2 -> 13.20750105354049}, {{0.26882323412918924, -0.0066524347959104595, 
  -0.37596044309336224}, {-0.0066524347959104535, 0.2104178670378601, 
  -0.10807410559901819}, {-0.3759604430933622, -0.10807410559901821, 
  0.82274884443807}}, {f13 -> 64. - 64.*f10 - 16.*f11 - 4.*f12, 
   f23 -> 64. - 64.*f20 - 16.*f21 - 4.*f22}, {}}, 
 {{3.6798082752761303 + 545.4667539125608*\[Eta] - 5780.5591016515*\[Eta]^2 + 
    39009.9184484156*\[Eta]^3 - 129450.82946466094*\[Eta]^4 + 
    169487.01505871397*\[Eta]^5, {a0 -> 3.6798082752761303, 
    a1 -> 545.4667539125608, a2 -> -5780.5591016515, a3 -> 39009.9184484156, 
    a4 -> -129450.82946466094, a5 -> 169487.01505871397}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.6798082752761303, 0.42463421491709374, 
       8.665830839831363, 8.431312794328584*^-12}, {a1, 545.4667539125608, 
       30.081490348803328, 18.13296972948217, 1.258161165610477*^-24}, 
      {a2, -5780.5591016515, 681.6127245402297, -8.48070890335957, 
       1.665537386107391*^-11}, {a3, 39009.9184484156, 6348.003087779993, 
       6.145226760130334, 9.966752003871872*^-8}, {a4, -129450.82946466094, 
       26009.663979601206, -4.977028137164183, 6.952767703812271*^-6}, 
      {a5, 169487.01505871397, 38876.724978718674, 4.359601153427715, 
       0.000058893326539552925}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 45.1902733998679, 
   46.77517906024526, 59.8506853354226, 0.9999220321826745, 
   ScientificForm[0.31295375529007163], {0.42463421491709374, 
   30.081490348803328, 681.6127245402297, 6348.003087779993, 
   26009.663979601206, 38876.724978718674}, {{a5, 4.359601153427715}, 
    {a4, -4.977028137164183}, {a3, 6.145226760130334}, 
    {a2, -8.48070890335957}, {a0, 8.665830839831363}, 
    {a1, 18.13296972948217}}, 6, 0.31295375529007163, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.6798082752761303, 0.42463421491709374, {2.8284679327328552, 
        4.531148617819405}}, {a1, 545.4667539125608, 30.081490348803328, 
       {485.1569969544162, 605.7765108707054}}, {a2, -5780.5591016515, 
       681.6127245402297, {-7147.110335647634, -4414.007867655366}}, 
      {a3, 39009.9184484156, 6348.003087779993, {26282.938536371694, 
        51736.898360459505}}, {a4, -129450.82946466094, 26009.663979601206, 
       {-181597.06607009424, -77304.59285922766}}, {a5, 169487.01505871397, 
       38876.724978718674, {91543.8743562978, 247430.15576113013}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.18031421647825654, -9.93025956526987, 
   181.67163383643847, -1466.5768827545405, 5397.122285934806, 
   -7396.149662126552}, {-9.930259565269868, 904.8960616051478, 
   -19914.287177902108, 177313.02194193093, -693538.3976403237, 
   990775.7010264582}, {181.67163383643847, -19914.287177902108, 
   464595.90625515505, -4.278975490726838*^6, 1.7130600952294506*^7, 
   -2.4898667796464246*^7}, {-1466.5768827545403, 177313.02194193093, 
   -4.278975490726839*^6, 4.029714320246433*^7, -1.640337585618789*^8, 
   2.4154398335923228*^8}, {5397.122285934806, -693538.3976403238, 
   1.7130600952294506*^7, -1.640337585618789*^8, 6.765026203317646*^8, 
   -1.006759308894262*^9}, {-7396.149662126552, 990775.7010264582, 
   -2.4898667796464246*^7, 2.4154398335923228*^8, -1.006759308894262*^9, 
   1.5113997450709283*^9}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5, 0.10882228105573115, {}, {}, 
   {-0.25790694156712846, -0.24645839257519953, -0.19701324392558206, 
    0.09578569433280038, -0.10814608696898631, -0.35186955770899075, 
    0.09203882136180752, -0.022944547312583552, -0.39405302226577277, 
    -0.1501460697743866, -0.2663403829301494, -0.024133531076824255, 
    -0.051997680254839196, -0.005135627335274506, -0.09878815811876862, 
    0.06903215431799126, 0.225484620388972, -0.1268372641075004, 
    -0.3736895465329866, 0.08961077680644536, 0.16910150180932249, 
    0.14136835029293593, 0.016770318761182068, 0.4227036170971772, 
    0.20506782984795535, 1.6137268386240038, 0.20731423489458933, 
    -0.04801044995632964, 0.04665719583661598, -0.22010685618688797, 
    -0.4640052507997581, -0.289266913034389, -0.09063533069168273, 
    -0.32002078035863235, -0.29481127033882615, -0.395314683143809, 
    -0.4165174351139598, 0.2725809541268802, 0.26028874203217356, 
    -0.07077471535357205, 0.24629446845491998, -0.1161837847877365, 
    0.11432666753400156, 0.056714345193618954, 0.39826934283168214, 
    0.20560514905915284, 0.03086348814742479, -0.0010920941411356466, 
    0.08125985750979225, -0.10424395220599081, -0.10921275194249347, 
    0.28405960548117903, 0.07950098549371987, 0.4077235235712706, 
    0.22596183906777867, 0.21951184578274052, -0.19492856480841425, 
    0.23879590667360162, -0.5918653578996214, -0.1139684321152119}}, 
  {2.671696442649706 + 758.5805276481076*\[Eta] - 
    13473.707284549542*\[Eta]^2 + 150589.43129629636*\[Eta]^3 - 
    901643.3055591276*\[Eta]^4 + 2.712231495062777*^6*\[Eta]^5 - 
    3.202235903541045*^6*\[Eta]^6, {a0 -> 2.671696442649706, 
    a1 -> 758.5805276481076, a2 -> -13473.707284549542, 
    a3 -> 150589.43129629636, a4 -> -901643.3055591276, 
    a5 -> 2.712231495062777*^6, a6 -> -3.202235903541045*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 2.671696442649706, 0.4121214656601525, 
       6.4827888505396745, 3.0610600523840194*^-8}, {a1, 758.5805276481076, 
       50.53506950551935, 15.010972282629524, 9.869272039235755*^-21}, 
      {a2, -13473.707284549542, 1680.7064488789272, -8.016692798160463, 
       1.0523740198705044*^-10}, {a3, 150589.43129629636, 23532.479886495275, 
       6.399216403143131, 4.167990177552766*^-8}, {a4, -901643.3055591276, 
       160125.36905028045, -5.630858563554694, 6.954958550019223*^-7}, 
      {a5, 2.712231495062777*^6, 523372.259477615, 5.182222492590441, 
       3.4850432736092956*^-6}, {a6, -3.202235903541045*^6, 
       657833.6200548918, -4.867850784631286, 0.000010554640516479776}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 25.13836532969671, 27.292211483542864, 
   41.893121827473514, 0.9999461211032302, 
   ScientificForm[0.26015478978375645], {0.4121214656601525, 
   50.53506950551935, 1680.7064488789272, 23532.479886495275, 
   160125.36905028045, 523372.259477615, 657833.6200548918}, 
   {{a6, -4.867850784631286}, {a5, 5.182222492590441}, 
    {a4, -5.630858563554694}, {a3, 6.399216403143131}, 
    {a0, 6.4827888505396745}, {a2, -8.016692798160463}, 
    {a1, 15.010972282629524}}, 7, 0.26015478978375645, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 2.671696442649706, 0.4121214656601525, {1.8450854633173268, 
        3.4983074219820853}}, {a1, 758.5805276481076, 50.53506950551935, 
       {657.2200143643022, 859.941040931913}}, {a2, -13473.707284549542, 
       1680.7064488789272, {-16844.77751369336, -10102.637055405727}}, 
      {a3, 150589.43129629636, 23532.479886495275, {103389.25400406029, 
        197789.60858853243}}, {a4, -901643.3055591276, 160125.36905028045, 
       {-1.2228141232805226*^6, -580472.4878377325}}, 
      {a5, 2.712231495062777*^6, 523372.259477615, {1.6624796815550886*^6, 
        3.761983308570465*^6}}, {a6, -3.202235903541045*^6, 
       657833.6200548918, {-4.521683052551597*^6, -1.8827887545304925*^6}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.16984410245787226, -16.05831061078538, 
   455.2053180984122, -5779.579287449235, 36651.84374330376, 
   -113384.96583026028, 136234.63117847548}, {-16.058310610785384, 
   2553.7932499276712, -83210.87056473587, 1.128351771179773*^6, 
   -7.433150830790944*^6, 2.3566191810187764*^7, -2.8799856746351648*^7}, 
   {455.2053180984122, -83210.87056473587, 2.8247741673032134*^6, 
   -3.923820680083692*^7, 2.6276176181148207*^8, -8.430595633496997*^8, 
   1.0396398210791556*^9}, {-5779.579287449235, 1.128351771179773*^6, 
   -3.923820680083692*^7, 5.537776096083046*^8, -3.751590110357653*^9, 
   1.2143332959334112*^10, -1.5078678067211456*^10}, {36651.84374330377, 
   -7.433150830790944*^6, 2.6276176181148207*^8, -3.751590110357653*^9, 
   2.5640133813488514*^10, -8.357052488434955*^10, 1.0435286421106422*^11}, 
   {-113384.96583026028, 2.3566191810187764*^7, -8.430595633496997*^8, 
   1.2143332959334112*^10, -8.357052488434955*^10, 2.7391852199070392*^11, 
   -3.436224486248969*^11}, {136234.63117847548, -2.8799856746351644*^7, 
   1.0396398210791556*^9, -1.5078678067211456*^10, 1.0435286421106422*^11, 
   -3.436224486248969*^11, 4.327450716745237*^11}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.07661945054426095, {}, {}, {-0.0605457533343845, 
    -0.04909720434245557, 0.00001480449077817525, 0.2828133044590011, 
    0.07198215950500853, -0.18710120084289628, 0.2544598580061468, 
    0.1286589918794192, -0.2629382935408664, -0.03970542494164775, 
    -0.17931258604902922, 0.033296139065932095, -0.022906253094991058, 
    -0.009951041869349808, -0.1460988497197313, -0.004992472997596309, 
    0.09427501730128895, -0.26920082833974845, -0.5724716877538114, 
    -0.14054164425569127, -0.061744767013173885, -0.08082205964265654, 
    -0.20263373242696758, 0.20329956590902754, -0.0143362213401943, 
    1.465725855897901, 0.059313252168486486, -0.06061257428819289, 
    0.03405507150475273, -0.23270898051875122, -0.3027576556947196, 
    -0.05854762607651054, 0.19188552496544276, -0.03749992470150687, 
    -0.012290414681700668, -0.11279382748668354, -0.1339965794568343, 
    0.3745069248377604, 0.12684301093995032, -0.2042204464457953, 
    0.11284873736269674, -0.24962951587995974, -0.019119063558221683, 
    -0.07673138589860429, 0.12352347788417717, 0.15562807901969222, 
    -0.019113581892035825, -0.018537070265317368, 0.2266298172335155, 
    0.04112600751773243, 0.03615720778122977, 0.0003415494199607849, 
    -0.20421707056749838, 0.12400546751005237, 0.283391509210535, 
    0.2769415159254969, -0.2075306891402775, -0.007951545110870484, 
    -0.4464953981758981, 0.0074305215559400395}}, 
  {3.220060883041979 + 622.5459183406184*\[Eta] - 
    7387.567122671531*\[Eta]^2 + 35995.45593590912*\[Eta]^3 + 
    202742.3506484262*\[Eta]^4 - 3.010781065390195*^6*\[Eta]^5 + 
    1.196534503641621*^7*\[Eta]^6 - 1.6131307821727252*^7*\[Eta]^7, 
   {a0 -> 3.220060883041979, a1 -> 622.5459183406184, 
    a2 -> -7387.567122671531, a3 -> 35995.45593590912, 
    a4 -> 202742.3506484262, a5 -> -3.010781065390195*^6, 
    a6 -> 1.196534503641621*^7, a7 -> -1.6131307821727252*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3.220060883041979, 0.709358340067032, 
       4.539399484240495, 0.0000337065867681017}, {a1, 622.5459183406184, 
       151.8337605492113, 4.100181119724313, 0.00014542908164583599}, 
      {a2, -7387.567122671531, 6622.198070697435, -1.1155762850647397, 
       0.2697325317778507}, {a3, 35995.45593590912, 122875.65594245361, 
       0.29294212641083994, 0.770732231799031}, {a4, 202742.3506484262, 
       1.173237639435493*^6, 0.17280586970085304, 0.8634748922132223}, 
      {a5, -3.010781065390195*^6, 6.045551720336231*^6, -0.49801593050017723, 
       0.6205725891156681}, {a6, 1.196534503641621*^7, 1.5975709824398536*^7, 
       0.748971104754445, 0.45724934303139797}, {a7, -1.6131307821727252*^7, 
       1.697634711785814*^7, -0.95022254845143, 0.3463948959507922}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 26.24836471362122, 29.071894125385928, 45.09746577362012, 
   0.9999470406835975, ScientificForm[0.25792513366988895], 
   {0.709358340067032, 151.8337605492113, 6622.198070697435, 
   122875.65594245361, 1.173237639435493*^6, 6.045551720336231*^6, 
   1.5975709824398536*^7, 1.697634711785814*^7}, {{a4, 0.17280586970085304}, 
    {a3, 0.29294212641083994}, {a5, -0.49801593050017723}, 
    {a6, 0.748971104754445}, {a7, -0.95022254845143}, 
    {a2, -1.1155762850647397}, {a1, 4.100181119724313}, 
    {a0, 4.539399484240495}}, 8, 0.25792513366988895, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3.220060883041979, 0.709358340067032, {1.796629236302608, 
        4.64349252978135}}, {a1, 622.5459183406184, 151.8337605492113, 
       {317.8691878340425, 927.2226488471943}}, {a2, -7387.567122671531, 
       6622.198070697435, {-20675.9797237222, 5900.8454783791385}}, 
      {a3, 35995.45593590912, 122875.65594245361, {-210572.5864808744, 
        282563.49835269264}}, {a4, 202742.3506484262, 1.173237639435493*^6, 
       {-2.1515312101029204*^6, 2.5570159113997724*^6}}, 
      {a5, -3.010781065390195*^6, 6.045551720336231*^6, 
       {-1.5142068109838074*^7, 9.120505979057683*^6}}, 
      {a6, 1.196534503641621*^7, 1.5975709824398536*^7, 
       {-2.0092262041305702*^7, 4.402295211413813*^7}}, 
      {a7, -1.6131307821727252*^7, 1.697634711785814*^7, 
       {-5.019684052739546*^7, 1.793422488394095*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.503189254622655, -98.70451395529157, 
   4152.284094247648, -75385.5641997066, 707436.1989081161, 
   -3.589301318364921*^6, 9.348081882446146*^6, -9.796889268006084*^6}, 
   {-98.70451395529157, 23053.490842515228, -1.0003031009534945*^6, 
   1.83951819091733*^7, -1.7383383511339697*^8, 8.858400703879489*^8, 
   -2.3140045891615005*^9, 2.4303472396104183*^9}, {4152.284094247648, 
   -1.0003031009534945*^6, 4.385350728754882*^7, -8.117294292146994*^8, 
   7.707341271929001*^9, -3.9420499291412766*^10, 1.0327843221748843*^11, 
   -1.0873287332983516*^11}, {-75385.56419970658, 1.8395181909173295*^7, 
   -8.117294292146994*^8, 1.5098426823288233*^10, -1.4392098856465045*^11, 
   7.384986910383569*^11, -1.9400917617776086*^12, 2.0472962954865762*^12}, 
   {707436.1989081161, -1.7383383511339697*^8, 7.707341271929001*^9, 
   -1.4392098856465045*^11, 1.376486558588168*^12, -7.083671537121006*^12, 
   1.8656359779136367*^13, -1.973057183531603*^13}, {-3.5893013183649215*^6, 
   8.858400703879489*^8, -3.942049929141277*^10, 7.384986910383569*^11, 
   -7.083671537121007*^12, 3.6548695603260375*^13, -9.648120670628692*^13, 
   1.0224536130449805*^14}, {9.348081882446146*^6, -2.3140045891615005*^9, 
   1.0327843221748843*^11, -1.9400917617776086*^12, 1.8656359779136367*^13, 
   -9.648120670628692*^13, 2.5522330439338394*^14, -2.7097875060377953*^14}, 
   {-9.796889268006084*^6, 2.4303472396104183*^9, -1.0873287332983516*^11, 
   2.0472962954865762*^12, -1.973057183531603*^13, 1.0224536130449805*^14, 
   -2.7097875060377953*^14, 2.8819636146601044*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.07676004759072703, {}, {}, 
   {-0.11421526973460416, -0.10276672074267523, -0.05319684678950054, 
    0.24042933899309915, 0.03540768713500242, -0.21291675529030485, 
    0.23011129341934833, 0.11063715020869225, -0.2704690940119896, 
    -0.03808727010924784, -0.16864828514428254, 0.05378391798136306, 
    0.005543955743249285, 0.026354340984660496, -0.10241088974238366, 
    0.041904222158869686, 0.14380292680801432, -0.21996769469082977, 
    -0.5312315603445725, -0.1176161824393347, -0.040007719441263134, 
    -0.08471078748881666, -0.20880022803412857, 0.19713307030186655, 
    -0.02050271694735528, 1.4313054392103481, 0.024892835480933684, 
    -0.10815830377075741, -0.013490657977811793, -0.28025471000131574, 
    -0.33032999527304696, -0.06409331319296285, 0.21970537276899904, 
    -0.009680076897950585, 0.015529433121855618, -0.08497397968312725, 
    -0.10617673165327801, 0.4384023243164279, 0.1327677564073042, 
    -0.1982957009784414, 0.11877348283005063, -0.24370477041260585, 
    -0.013194318090867796, -0.0708066404312504, 0.030036420652194806, 
    0.12005538938063864, -0.0546862715310894, -0.043153663003970166, 
    0.2612095957050542, 0.07570578598927113, 0.07073698625276847, 
    0.025562854583203176, -0.178995765404256, 0.14922677267329476, 
    0.303879288125966, 0.29742929484092784, -0.255076418622842, 
    -0.04852925671471553, -0.4119156197043594, 0.0007372782201393591}}, 
  {3.679808275276104 + 545.466753912561*\[Eta] - 5780.559101651541*\[Eta]^2 + 
    39009.91844841624*\[Eta]^3 - 129450.82946466423*\[Eta]^4 + 
    169487.01505871976*\[Eta]^5, {a0 -> 0.9999479008902455, 
    a1 -> 1.0008564291973594, a2 -> 1.0000967303895398, 
    a3 -> 1.0002543191901598, a4 -> 1.0034948020516605, 
    a5 -> 1.0028817459095842}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9999479008902455, 0.11538973231442937, 
       8.665830839831173, 8.431312794334398*^-12}, {a1, 1.0008564291973594, 
       0.05519539513541824, 18.132969729482408, 1.2581611656097059*^-24}, 
      {a2, 1.0000967303895398, 0.1179260769100729, 8.480708903359734, 
       1.6655373861063884*^-11}, {a3, 1.0002543191901598, 
       0.16276930994307545, 6.145226760130482, 9.966752003866415*^-8}, 
      {a4, 1.0034948020516605, 0.20162530216745028, 4.977028137164331, 
       6.952767703808616*^-6}, {a5, 1.0028817459095842, 0.23003979277348244, 
       4.359601153427878, 0.000058893326539520745}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 45.190273399867664, 46.77517906024502, 59.85068533542237, 
   0.9999220321826745, ScientificForm[0.3129537552900711], 
   {0.11538973231442937, 0.05519539513541824, 0.1179260769100729, 
   0.16276930994307545, 0.20162530216745028, 0.23003979277348244}, 
   {{a5, 4.359601153427878}, {a4, 4.977028137164331}, 
    {a3, 6.145226760130482}, {a2, 8.480708903359734}, 
    {a0, 8.665830839831173}, {a1, 18.132969729482408}}, 6, 
   0.3129537552900711, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.9999479008902455, 0.11538973231442937, 
       {0.7686054165034826, 1.2312903852770085}}, {a1, 1.0008564291973594, 
       0.05519539513541824, {0.8901963246870038, 1.111516533707715}}, 
      {a2, 1.0000967303895398, 0.1179260769100729, {0.7636691812552634, 
        1.2365242795238163}}, {a3, 1.0002543191901598, 0.16276930994307545, 
       {0.6739215009326263, 1.3265871374476934}}, {a4, 1.0034948020516605, 
       0.20162530216745028, {0.599260409761482, 1.407729194341839}}, 
      {a5, 1.0028817459095842, 0.23003979277348244, {0.5416797299189577, 
        1.4640837619002107}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.013314790323595666, -0.004951266237170933, -0.008541053945221628, 
   -0.010218623765012412, -0.011369064471551645, -0.011892445430484382}, 
   {-0.004951266237170934, 0.0030465316441549524, 0.006321795237580263, 
   0.008342179343304008, 0.009864709446558685, 0.010757024059784332}, 
   {-0.008541053945221628, 0.006321795237580263, 0.01390655961540043, 
   0.018982235341703266, 0.022974975124452398, 0.0254895147483301}, 
   {-0.010218623765012412, 0.008342179343304008, 0.018982235341703266, 
   0.026493848259344963, 0.03260460317270459, 0.03664754716419807}, 
   {-0.011369064471551645, 0.009864709446558685, 0.022974975124452398, 
   0.03260460317270459, 0.04065276247411563, 0.04617950134829841}, 
   {-0.011892445430484382, 0.010757024059784332, 0.025489514748330097, 
   0.03664754716419806, 0.04617950134829841, 0.052918306259266745}}, 
   3.6800000000000006*a0 + 545.0000000000001*a1*\[Eta] - 
    5780.000000000001*a2*\[Eta]^2 + 39000.00000000001*a3*\[Eta]^3 - 
    129000.00000000003*a4*\[Eta]^4 + 169000.00000000003*a5*\[Eta]^5, 
   0.10882228105573072, {}, {}, {-0.25790694156707517, -0.24645839257514623, 
    -0.19701324392552522, 0.09578569433285722, -0.10814608696892947, 
    -0.35186955770893036, 0.09203882136186436, -0.02294454731253026, 
    -0.3940530222657195, -0.15014606977433687, -0.26634038293009965, 
    -0.02413353107677807, -0.05199768025480722, -0.005135627335231874, 
    -0.0987881581187331, 0.069032154318041, 0.2254846203890004, 
    -0.12683726410746488, -0.3736895465329795, 0.08961077680644536, 
    0.1691015018093438, 0.14136835029293593, 0.016770318761167857, 
    0.422703617097163, 0.20506782984794114, 1.6137268386240038, 
    0.20731423489458933, -0.04801044995632964, 0.04665719583661598, 
    -0.22010685618688797, -0.4640052507998149, -0.28926691303443164, 
    -0.09063533069175378, -0.3200207803587034, -0.2948112703388972, 
    -0.3953146831438801, -0.41651743511403083, 0.2725809541267381, 
    0.26028874203200303, -0.07077471535374258, 0.24629446845474945, 
    -0.11618378478790703, 0.11432666753383103, 0.05671434519344842, 
    0.39826934283142634, 0.20560514905889704, 0.030863488147168994, 
    -0.0010920941412777552, 0.08125985750950804, -0.10424395220627503, 
    -0.10921275194277769, 0.2840596054812359, 0.07950098549377671, 
    0.40772352357132746, 0.22596183906782485, 0.2195118457827867, 
    -0.19492856480841425, 0.2387959066734595, -0.5918653578999056, 
    -0.11396843211518526}}}, 
 {{48.692978463140086 - 52.89037344628234*S + 13.20750105354049*S^2, 
   {b0 -> 0.5540892595052418, b1 -> -52.89037344628234, 
    b2 -> 13.20750105354049}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.5540892595052418, 0.5184816622882522, 
       1.0686766761621618, 0.29178565042054894}, {b1, -52.89037344628234, 
       0.45871327323052263, -115.30159804140376, 4.938602841597434*^-51}, 
      {b2, 13.20750105354049, 0.9070550393653463, 14.560859573396556, 
       2.3434491201541955*^-17}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   175.62564212118855, 176.25722106855696, 182.57632059432203, 
   0.9988341782899447, ScientificForm[1.7776017511414668], 
   {0.5184816622882522, 0.45871327323052263, 0.9070550393653463}, 
   {{b0, 1.0686766761621618}, {b2, 14.560859573396556}, 
    {b1, -115.30159804140376}}, 3, 1.7776017511414668, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.5540892595052418, 0.5184816622882522, {-0.4946388910107715, 
        1.602817410021255}}, {b1, -52.89037344628234, 0.45871327323052263, 
       {-53.81820861894606, -51.96253827361862}}, {b2, 13.20750105354049, 
       0.9070550393653463, {11.372809061442618, 15.042193045638362}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.26882323412918924, -0.0066524347959104595, 
   -0.37596044309336224}, {-0.0066524347959104535, 0.2104178670378601, 
   -0.10807410559901819}, {-0.3759604430933622, -0.10807410559901821, 
   0.82274884443807}}, 48.13888920363485 + b0 + b1*S + b2*S^2, 
   3.4029347537889945, {}, {}, {2.3605802661559494, -9.929317478543084, 
    1.3515044085700652, 1.2212466849143766, 1.2936081776319952, 
    1.5836238265947031, 2.9396235666794155, -0.6998412323520853, 
    -0.157466010414808, 0.9381818737479506, 1.7384030409431404, 
    -1.1459546174048612, -0.6633020114477333, -0.6583332117112306, 
    -0.47282940199544754, -0.39897144688815445, -0.5520310387522471, 
    -0.09111505045499513, -0.0683128740014709, -0.06466597021964304, 
    0.16927250574311614, 0.2957877302677261, 0.308838526085502, 
    0.3535801332471564, -0.3514523257529305, -0.0981859226484545, 
    0.132739975710237, -0.3306949677498707, -0.007464404600334262, 
    0.5025528081469091, 0.5524595596633688, 0.6214477810509678, 
    -1.3434511220952778, 0.2755061851624099, 0.12001153155553368, 
    0.5031829802389645, 0.3166834897420969, 0.10991527348672214, 
    0.4501528643865438, -1.0470126811379625, -0.03409534215500898, 
    -0.02440607939951356}}, {48.82019939579277 - 53.60492390451589*S + 
    12.947679407555652*S^2 + 1.050474659732134*S^3, 
   {b0 -> 0.6813101921579267, b1 -> -53.60492390451589, 
    b2 -> 12.947679407555652, b3 -> 1.050474659732134}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.6813101921579267, 0.5696443129512498, 
       1.1960273747457444, 0.2390957529055716}, {b1, -53.60492390451589, 
       1.348876017447848, -39.7404381211696, 1.4552858991698285*^-32}, 
      {b2, 12.947679407555652, 1.0245186389019738, 12.637817327981761, 
       3.500660989965115*^-15}, {b3, 1.050474659732134, 1.8626502062352488, 
       0.5639677574542202, 0.5760896829772699}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 177.36653599091477, 178.44761707199586, 
   186.05488408233163, 0.9988438552106186, 
   ScientificForm[1.7702088729370449], {0.5696443129512498, 
   1.348876017447848, 1.0245186389019738, 1.8626502062352488}, 
   {{b3, 0.5639677574542202}, {b0, 1.1960273747457444}, 
    {b2, 12.637817327981761}, {b1, -39.7404381211696}}, 4, 
   1.7702088729370449, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.6813101921579267, 0.5696443129512498, 
       {-0.4718744304862249, 1.834494814802078}}, {b1, -53.60492390451589, 
       1.348876017447848, {-56.33558064207813, -50.87426716695366}}, 
      {b2, 12.947679407555652, 1.0245186389019738, {10.873649854143466, 
        15.021708960967839}}, {b3, 1.050474659732134, 1.8626502062352488, 
       {-2.720263547179923, 4.821212866644191}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.3244946432777015, -0.29258445051999904, 
   -0.4865776239863315, 0.4201802200761702}, {-0.29258445051999904, 
   1.8194665104459673, 0.4737159398791379, -2.3599887419134893}, 
   {-0.48657762398633153, 0.4737159398791378, 1.0496384414575528, 
   -0.8581285651198829}, {0.4201802200761702, -2.3599887419134897, 
   -0.8581285651198829, 3.469465790788215}}, 48.13888920363485 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 3.4634962384382053, {}, {}, 
   {2.7407000721409815, -9.723382263413527, 1.3576317216761993, 
    1.2265142648879959, 1.2988757576056145, 1.5888914065683224, 
    2.9448911466530348, -1.001921101706472, -0.4595458797691947, 
    0.6361020043935639, 1.4870686797609949, -1.2731755500575446, 
    -0.7905229441004167, -0.785554144363914, -0.600050334648131, 
    -0.38129321933259064, -0.40470258699860295, 0.07258532503878712, 
    0.09538750149231134, 0.0990344052741392, 0.3329728812368984, 
    0.45948810576150834, 0.47253890157928424, 0.5172805087409387, 
    -0.18330971741308844, 0.06995668569138758, 0.30088258405007906, 
    -0.2578327061682604, 0.06539785698127609, 0.5754150697285194, 
    0.6253218212449791, 0.6943100426325781, -1.3207057764333925, 
    0.29825153082429523, 0.08054551761603967, 0.38862330702163383, 
    0.18548987738048517, -0.03846538709399283, 0.2858257428458497, 
    -1.229595122486014, -0.22601931972894107, -0.2239066651134891}}, 
  {48.289872231841706 - 54.54691135324739*S + 17.565841084144296*S^2 + 
    2.5504731070573565*S^3 - 5.07672673216576*S^4, 
   {b0 -> 0.1509830282068572, b1 -> -54.54691135324739, 
    b2 -> 17.565841084144296, b3 -> 2.5504731070573565, 
    b4 -> -5.07672673216576}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.1509830282068572, 0.6997999124924598, 
       0.21575171061268747, 0.8303662854355041}, {b1, -54.54691135324739, 
       1.525587183035973, -35.75469954112821, 2.6912235037593185*^-30}, 
      {b2, 17.565841084144296, 3.7381664503450027, 4.69905268197009, 
       0.00003560357091739469}, {b3, 2.5504731070573565, 2.1855515587495176, 
       1.1669700020788492, 0.2506886807297679}, {b4, -5.07672673216576, 
       3.9546931496948474, -1.2837220335432324, 0.2072206679577051}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 177.65642630340713, 179.3230929700738, 
   188.08244401310733, 0.9988931530449929, 
   ScientificForm[1.7320570296284363], {0.6997999124924598, 
   1.525587183035973, 3.7381664503450027, 2.1855515587495176, 
   3.9546931496948474}, {{b0, 0.21575171061268747}, {b3, 1.1669700020788492}, 
    {b4, -1.2837220335432324}, {b2, 4.69905268197009}, 
    {b1, -35.75469954112821}}, 5, 1.7320570296284363, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.1509830282068572, 0.6997999124924598, {-1.2669462801137918, 
        1.5689123365275062}}, {b1, -54.54691135324739, 1.525587183035973, 
       {-57.63804460520868, -51.4557781012861}}, {b2, 17.565841084144296, 
       3.7381664503450027, {9.991596396906989, 25.140085771381603}}, 
      {b3, 2.5504731070573565, 2.1855515587495176, {-1.8778749888424282, 
        6.978821202957141}}, {b4, -5.07672673216576, 3.9546931496948474, 
       {-13.089696185670292, 2.936242721338772}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.48971991752445426, 0.015463418578861405, 
   -1.9645986696527526, -0.06958131321838368, 1.6337502571220561}, 
   {0.015463418578861311, 2.3274162530436358, -2.174033524154901, 
   -3.1778435923751114, 2.9019298674143728}, {-1.9645986696527522, 
   -2.174033524154901, 13.973888410484955, 3.359824955858822, 
   -14.226921303344172}, {-0.06958131321838368, -3.1778435923751114, 
   3.359824955858822, 4.776635615952445, -4.620964219034948}, 
   {1.6337502571220561, 2.9019298674143723, -14.226921303344172, 
   -4.620964219034948, 15.639597908243353}}, 48.13888920363485 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 3.4054298719778875, {}, {}, 
   {3.862630842168059, -9.357215484283572, 1.0286495931033102, 
    0.8950544713627551, 0.9674159640803737, 1.2574316130430816, 
    2.613431353127794, -1.4572652098872823, -0.914889987950005, 
    0.18075789621275362, 1.664394637252279, -0.7428483861064805, 
    -0.26019578014935263, -0.25522698041284997, -0.0697231706970669, 
    0.1488277424940918, -0.2869484451553497, 0.049161409053148475, 
    0.0719635855066727, 0.07561048928850056, 0.30954896525125974, 
    0.4360641897758697, 0.4491149855936456, 0.49385659275530003, 
    -0.416384167928598, -0.163117764824122, 0.06780813353456949, 
    -0.6181109917841532, -0.2948804286346167, 0.2151367841126266, 
    0.26504353562908634, 0.3340317570166853, -1.5974145551268517, 
    0.021542752130836007, -0.044708031737481946, 0.4949121182619898, 
    0.3488249507019905, 0.18574287202986106, 0.5681816026888011, 
    -0.8787947851147386, 0.16055071072074512, 0.19203462289593176}}, 
  {48.13888920363485 - (50.30767536591376*S)/(1 + 0.26441137340661397*S), 
   {b1 -> 0.9527968819301846, b3 -> 1.0576454936264557}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9527968819301846, 0.00862641324399353, 
       110.45110580502342, 2.4256995168109256*^-51}, {b3, 1.0576454936264557, 
       0.04097105429910873, 25.814456369736703, 1.4811250871205008*^-26}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 180.41225363861912, 180.71994594631144, 
   185.62526249346922, 0.9986276557051461, 
   ScientificForm[1.9286345420496693], {0.00862641324399353, 
   0.04097105429910873}, {{b3, 25.814456369736703}, 
    {b1, 110.45110580502342}}, 2, 1.9286345420496693, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9527968819301846, 0.00862641324399353, {0.9353622504161372, 
        0.9702315134442321}}, {b3, 1.0576454936264557, 0.04097105429910873, 
       {0.974839904067625, 1.1404510831852863}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00007441500545614697, -0.0000539290091192841}, 
   {-0.0000539290091192841, 0.0016786272903805163}}, 
   48.13888920363485 - (52.80000000000001*b1*S)/
     (1 + 0.25000000000000006*b3*S), 3.905612756626495, {}, {}, 
   {1.0261732772464853, -10.492009662520843, 1.6239610268354454, 
    1.4971562544836132, 1.5695177472012318, 1.8595333961639398, 
    3.215533136248652, 0.633105089010428, 1.1754803109477052, 
    2.271128195110464, 2.7755466100928317, -0.5918653578996214, 
    -0.10921275194249347, -0.10424395220599081, 0.08125985750979225, 
    -0.33847442442909426, -0.8824118257774067, -0.46366939753646363, 
    -0.4408672210829394, -0.43722031730111155, -0.20328184133835236, 
    -0.07676661681374242, -0.06371582099596651, -0.01897421383431208, 
    -0.725285358040459, -0.472018954935983, -0.24109305657729152, 
    -0.41681063900688997, -0.0935800758573535, 0.4164371368898898, 
    0.46634388840634955, 0.5353321097939485, -1.2892583120858774, 
    0.32969899517181034, 0.3443432896614027, 0.9286318862219005, 
    0.786170801901747, 0.6247328293907586, 1.006879189763609, 
    -0.4424782545375905, 0.5948362272029826, 0.624280837546074}}, 
  {48.13888920363485 - 52.87666167511823*S + 13.982417865294758*S^2, 
   {b1 -> 0.9995588218358833, b2 -> 1.059274080704148}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9995588218358833, 0.008683315170656352, 
       115.11258110424303, 4.665811491028973*^-52}, {b2, 1.059274080704148, 
       0.04135609258670725, 25.613495242164678, 1.9897398039825052*^-26}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 174.77455116398698, 175.0822434716793, 179.9875600188371, 
   0.998800038551182, ScientificForm[1.803441449148872], 
   {0.008683315170656352, 0.04135609258670725}, {{b2, 25.613495242164678}, 
    {b1, 115.11258110424303}}, 2, 1.803441449148872, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9995588218358833, 0.008683315170656352, {0.9820091872381966, 
        1.01710845643357}}, {b2, 1.059274080704148, 0.04135609258670725, 
       {0.9756902997379264, 1.1428578616703697}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00007539996235295077, 0.00016869265589174577}, 
   {0.0001686926558917458, 0.0017103263940403022}}, 
   48.13888920363485 - 52.900000000000006*b1*S + 13.200000000000003*b2*S^2, 
   3.4150211135335926, {}, {}, {2.2003395674376094, -9.990570242511097, 
    1.4200030541908433, 1.2903586018281885, 1.3627200945458071, 
    1.652735743508515, 3.0087354835932274, -0.2884093579111493, 
    0.253965864026128, 1.3496137481888866, 2.2642379822110286, 
    -0.5918653578996214, -0.10921275194249347, -0.10424395220599081, 
    0.08125985750979225, 0.12137878591408935, -0.15261067585107568, 
    0.26238912052961894, 0.28519129698314316, 0.288838200764971, 
    0.5227766767277302, 0.6492919012523402, 0.6623426970701161, 
    0.7070843042317705, -0.08456018117769659, 0.16870622192677942, 
    0.3996321202854709, -0.2835218846986507, 0.03970867845088577, 
    0.5497258911981291, 0.5996326427145888, 0.6686208641021878, 
    -1.360894264571991, 0.2580630426856967, 0.03407757949211643, 
    0.34488363453007054, 0.14344611521705986, -0.07841511321681871, 
    0.24810625594754399, -1.264446770143925, -0.2592812902053314, 
    -0.2558214116905564}}}, 
 S*(-52.89037344628234*f10 - 52.89037344628234*f11*\[Eta] - 
    52.89037344628234*f12*\[Eta]^2 - 52.89037344628234*
     (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
  S^2*(13.20750105354049*f20 + 13.20750105354049*f21*\[Eta] + 
    13.20750105354049*f22*\[Eta]^2 + 13.20750105354049*
     (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/44/3Dfit_p2_lm_44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S^2*(19.73844619447745 - 353.48605304339594*\[Eta] + 
      2156.169300714138*\[Eta]^2 - 4392.692850063938*\[Eta]^3) + 
    S*(7.4428548089089 - 161.46845856306354*\[Eta] + 
      385.0423370370782*\[Eta]^3), {f10 -> -0.2766040653303055, 
    f11 -> 6.000766266151145, f20 -> -7.869216311308463, 
    f21 -> 140.925895940452, f22 -> -859.6098428390729}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -0.2766040653303055, 0.0653447139707756, 
       -4.232998333331329, 0.00008647886905598193}, {f11, 6.000766266151145, 
       0.5090754074509563, 11.787578379003216, 8.473696689569128*^-17}, 
      {f20, -7.869216311308463, 5.100157962987243, -1.5429358008941625, 
       0.128478929432974}, {f21, 140.925895940452, 93.85899123301307, 
       1.5014639949687, 0.13885354090022595}, {f22, -859.6098428390729, 
       537.8438811419672, -1.5982515986124486, 0.11561476989366937}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 159.37911885793125, 160.47002794884034, 
   172.0443620429711, 0.999621988720558, ScientificForm[0.8084063415150893], 
   {0.0653447139707756, 0.5090754074509563, 5.100157962987243, 
   93.85899123301307, 537.8438811419672}, {{f21, 1.5014639949687}, 
    {f20, -1.5429358008941625}, {f22, -1.5982515986124486}, 
    {f10, -4.232998333331329}, {f11, 11.787578379003216}}, 5, 
   0.8084063415150893, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -0.2766040653303055, 0.0653447139707756, 
       {-0.40750525711803065, -0.14570287354258038}}, 
      {f11, 6.000766266151145, 0.5090754074509563, {4.980965680981318, 
        7.0205668513209725}}, {f20, -7.869216311308463, 5.100157962987243, 
       {-18.08606041532073, 2.347627792703804}}, {f21, 140.925895940452, 
       93.85899123301307, {-47.09625712750528, 328.94804900840927}}, 
      {f22, -859.6098428390729, 537.8438811419672, {-1937.040605925837, 
        217.82092024769133}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.004269931643922477, -0.03263623679360291, 0.03947710682869859, 
   -0.5856220516185339, 2.8091960450488718}, {-0.03263623679360291, 
   0.2591577704713572, -0.2666214148138503, 3.885762776172457, 
   -18.233536009488784}, {0.03947710682869859, -0.2666214148138503, 
   26.01161124742219, -476.2968335876294, 2702.507407948669}, 
   {-0.585622051618534, 3.885762776172457, -476.2968335876294, 
   8809.510235278825, -50339.612216712005}, {2.809196045048872, 
   -18.233536009488784, 2702.5074079486694, -50339.612216712005, 
   289276.04048185464}}, 0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S*(-26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
      26.90797331565264*(64. - 64.*f10 - 16.*f11)*\[Eta]^3) + 
    S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
      2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3), 0.7118708855912583, {}, 
   {}, {-0.44878951400075096, -0.49176080312780357, -0.05530799893017502, 
    -0.43307435412458517, 0.06565503956788632, 0.27013379976857266, 
    -0.03586436877598942, -0.02917827768648351, -0.031006731720026437, 
    -0.21587325605261753, -0.3370222689017979, -0.6370331800912439, 
    -0.4884636191391962, -4.181248292047584, -0.15977458025027858, 
    -1.4435600325568032, 2.353488617787839, -0.14889348927156476, 
    0.10092697286153651, -0.10130414384680364, -0.047600235832206295, 
    0.035321588114943125, -0.638579296507416, -0.12410101319647282, 
    0.06010798208587431, 0.024221209205101957, -0.04836105580644556, 
    -0.2993745649676711, 0.2645286602802628, 0.10798880826413182, 
    1.3050907631264224, 0.21830584290810862, 0.6323361964880547, 
    0.30726152529169326, -0.31551801763309584, -0.19980319040783456, 
    -0.0007582947313125032, 0.02651387991316767, -0.05392655612719466, 
    -0.09367050941733623, 0.52243795031697, -0.6427743712375857, 
    1.0227584778391758, 0.9766326639994887, 1.00153259126008, 
    1.3943215161761273, 1.4010907052271762, -0.3142265065727443, 
    -0.2191037687891253, -0.15435323928599587, -0.1836185376799051, 
    -0.2101804188182399, -0.1573998734897657, 0.3713158846444351, 
    -0.44529539948293717, -0.02059176317445477, 0.29039942440683575, 
    -0.13508072731518084, 1.1995385075874623, -0.10361162036940641, 
    -0.6421967708278871}}}, 
 {{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S^2*(5.479903594718367 - 57.136379940773296*\[Eta] + 
      316.40448379732874*\[Eta]^2 - 862.6816256540812*\[Eta]^3) + 
    S*(4.002254480683118 - 93.4028873632077*\[Eta] - 
      483.8083811541654*\[Eta]^3), {f10 -> -0.14873860746528114, 
    f11 -> 3.471197413031263, f20 -> -2.184698143262197, 
    f21 -> 22.77882101605587, f22 -> -126.142417712986}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -0.14873860746528114, 0.04267715823856834, 
       -3.4852041139623635, 0.000536296864358391}, {f11, 3.471197413031263, 
       0.383602339980869, 9.048947441781452, 3.478756025024352*^-18}, 
      {f20, -2.184698143262197, 0.7893312081823615, -2.767783815735637, 
       0.0058592990913488635}, {f21, 22.77882101605587, 22.9612286002281, 
       0.9920558439032997, 0.32166394334804493}, {f22, -126.142417712986, 
       193.061394439698, -0.6533798125672718, 0.5138204382417826}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2409.05062928366, 2409.174340623866, 2434.229294050427, 
   0.9950853756644727, ScientificForm[2.778812797974466], 
   {0.04267715823856834, 0.383602339980869, 0.7893312081823615, 
   22.9612286002281, 193.061394439698}, {{f22, -0.6533798125672718}, 
    {f21, 0.9920558439032997}, {f20, -2.767783815735637}, 
    {f10, -3.4852041139623635}, {f11, 9.048947441781452}}, 5, 
   2.778812797974466, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -0.14873860746528114, 
       0.04267715823856834, {-0.23259312796094656, -0.06488408696961574}}, 
      {f11, 3.471197413031263, 0.383602339980869, {2.7174736036741276, 
        4.2249212223883985}}, {f20, -2.184698143262197, 0.7893312081823615, 
       {-3.735621229668162, -0.6337750568562317}}, {f21, 22.77882101605587, 
       22.9612286002281, {-22.336713703954022, 67.89435573606576}}, 
      {f22, -126.142417712986, 193.061394439698, {-505.4804834404964, 
        253.1956480145244}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0018213398353198018, -0.014869773500206183, 0.005417092681677572, 
   -0.038156607019885685, -0.014537787835512394}, {-0.014869773500206185, 
   0.14715075523879825, -0.04677197776385525, 0.6866160737985931, 
   -2.8266207446570637}, {0.005417092681677571, -0.04677197776385525, 
   0.6230437562106267, -13.345748025291767, 84.97120460127432}, 
   {-0.038156607019885685, 0.6866160737985931, -13.345748025291769, 
   527.2180188319329, -4274.473248551946}, {-0.014537787835512394, 
   -2.8266207446570637, 84.97120460127434, -4274.473248551947, 
   37272.70202300066}}, 0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S*(-26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
      26.90797331565264*(64. - 64.*f10 - 16.*f11)*\[Eta]^3) + 
    S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
      2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3), 7.801242958842922, {}, 
   {}, {-1.7787623491176032, -1.2356879546397552, -0.7870369733954901, 
   -0.4310742000469854, -0.16514038921862717, 0.014623460728782511, 
   0.11341770193332668, 0.1384793571518288, 0.09983384363278969, 
   -0.10621993024450482, -0.22492526096246745, -0.30330098430800145, 
   -0.2821695144567711, -0.07671601460116229, 0.43439231379752474, 
   1.4242006812760408, 3.1416982699498632, -0.42017337410868194, 
   0.0014764824211965788, -0.8906762639557861, -0.70835387752728, 
   0.18744625942724724, 0.4442116566779717, 1.618234422757169, 
   1.718586958750258, -0.8649665738959342, 0.20529904749890449, 
   1.8847011987962645, 0.49315531493264686, 0.5896760122902549, 
   0.5128936562499575, 1.497756934708491, -0.3715310341670417, 
   1.3331045135294701, -2.4265810842842335, 0.324605882019533, 
   -0.6790834478836558, -2.3923078091237002, 1.136852451565197, 
   -0.9782166807529151, 1.8558980490986556, 1.878461309333332, 
   0.4377790769415988, -0.8679747741708148, 0.615928843077171, 
   -0.5951872266935467, -0.3400862791838044, -0.9847485181989555, 
   -0.6721702148790847, 0.38898023482919797, 0.8410428674008301, 
   1.0463006230101897, 0.3685332881867218, 2.2348884312517256, 
   2.383466635721039, -1.1827350685767897, -0.9360587447672941, 
   -2.47920746272149, -3.1895589644297253, 2.093084652058238, 
   -1.5448254384678464, 2.1684272283974906, 0.19712083292015592, 
   0.9192830432849988, 0.20705639915416185, -0.11978600902963521, 
   -1.276898434171386, -2.7384385405462766, -3.5566656743952336, 
   0.9879675732016935, 3.136184760454576, 3.53032315335539, 
   -1.256530741763612, 2.481563024331855, 1.1286629733574784, 
   -0.3361521643147398, -1.8733478369330712, -3.3853001768924145, 
   2.8912646875003105, 3.12104208445308, -1.8417750907610184, 
   3.0076486489935377, 1.650173056251603, -0.05921792251589153, 
   -3.4664403130661583, 1.5727088420746966, 3.394041919546517, 
   1.653032979755018, -1.6616448560261077, -3.460731531168854, 
   -1.6658491708904961, -0.6979050901415746, 3.6657960990822502, 
   0.020950650336875043, -2.2563781629893676, -3.61760697325359, 
   2.4353909621432095, 1.5593434699603321, -1.8568213578050603, 
   -3.101892947575557, 3.958629863856917, -1.662832966552795, 
   -3.5819058212784505, 0.321008523252452, 2.6299326703991888, 
   1.0746460714606982, 2.6974981836303797, 2.697526474948674, 
   -3.4706116724630753, 1.6825694162576532, -3.2722342418956814, 
   -4.40488554776212, 2.5103135343260163, 2.6805645757557244, 
   -1.2159373473615034, -4.998053934913116, -4.949813881161418, 
   1.6909378712728937, 1.7002694010246842, 1.7012649237827588, 
   1.7036524078104947, 1.7019970513006513, 1.878239836795359, 
   0.8664406081545764, 1.05015288476865, -0.8080679029655755, 
   -0.7384597656671588, -2.7871736879164644, -2.7466279262923194, 
   -3.7417199429879133, -3.709481752413069, 1.623173665950759, 
   2.3454148066755636, 1.3895327532046764, 1.7672991083990865, 
   -1.9984620434395737, -0.6186056152154578, -0.2775789048422581, 
   -2.7160544083225346, 2.2489422198362092, 2.4357896906487895, 
   -3.7027222940467936, -3.465004057080421, 1.086842192285701, 
   1.1532555265848998, -0.41533604812426006, -0.3981616444401368, 
   -1.8728533535651763, -1.8121566920435441, 3.5662117088327534, 
   3.617782253504174, -4.655624814019717, -4.478302642199537, 
   3.003239605345385, 3.1682782424460925, 1.213791976828844, 
   1.5778055973037226, -1.4257315979903922, -1.1949984641569813, 
   -2.962700719295455, -2.77459525407356, 4.6606395004774726, 
   4.768378536265189, -3.9637284242772495, -3.7181538085763606, 
   2.031161757569336, 2.058068198035798, 0.5422002507256991, 
   0.7585032562886624, -1.0425297267094038, -0.7989098068539988, 
   3.755599810699664, 3.8918539869578126, -2.4207600646295475, 
   -2.3194402185268927, 3.292611717724924, 3.2292482575842314, 
   0.686973037888734, 0.8791419845587853, 11.571867640264188, 
   -1.8069452028148305, -1.8002591117253246, -1.8253565225012522, 
   4.128037553334863, 4.177265913004518, 3.0845457677119583, 
   3.09142900142011, 1.0104339427334565, 1.111702627405478, 
   -1.2674351503276284, -1.1564925559497112, -2.2132008422680514, 
   -2.1505370645707416, -2.057012996063918, -2.0567779767869183, 
   -2.0553096475305495, 5.5904209507183396, -3.196291883577075, 
   -2.5423426530552824, 2.626159209715034, -2.2823297408930685, 
   2.9533607962302426, -3.8097730938791017, 0.5754528953560794, 
   -3.9292303278162137, 1.690609896024192, 0.7400685359856212, 
   -0.969778241126015, 6.5569493758548845, 1.5861688766404924, 
   -2.533578455625605, -1.611959324306408, -5.469571474986225, 
   0.7675048944685301, 3.8764452215840635, -1.6559360146260396, 
   -6.26401293408783, -6.237715061649695, 1.5601212704478016, 
   1.8658733727835894, 0.9346007261635094, -10.072184153659954, 
   -9.80583957031552, 1.417962470420484, -5.875956705393953, 
   2.8827179288050857, 2.907617856065677, 2.928843742644773, 
   3.2998213888757917, 3.3065905779268405, 0.9888876865231282, 
   1.16312479908958, 0.24845248008249143, -1.9350397842183966, 
   -1.4961144597991165, -1.4695342895568402, -4.481733818759665, 
   -4.475423272037588, 0.9861443682046627, 2.4047866445812502, 
   -2.9765337333622455, -3.3444593565016234, 0.7837215684982439, 
   -5.697123338379079, -5.512619844852431, -0.7514646916303036, 
   0.5377421016405037, -2.537205550655571, -0.9042471509416643, 
   -2.357306824811374, -2.0077159024140983, 1.252340739266053, 
   -2.7397368282625294, 3.2735670906199346, 3.4392663428338963, 
   8.104523949910508, 7.684957104774881, 3.5967712117883295, 
   2.526944553476376, 2.73362226198698, 1.8598551201629903, 
   -1.8935339432519882, 1.376523342834254, -1.6256654217447846, 
   -1.2136259543764325, -2.192236481622338, -3.230991101556434, 
   -3.2087609944534563, -4.354668265624923, -4.035206733187479, 
   -4.517585587449727, -4.257098334916751, 2.464994609402048, 
   -1.6474971804269316, 2.263739913633735, 3.675460695743567, 
   0.7501899113958856, 4.786529002472911, -0.7825532547971079, 
   1.7545539006706363, 5.168419670952417, 5.173182340272213, 
   3.149511608837976, -0.9267707512479788, 3.722922815050474, 
   -0.8452149581472739, -1.1566490452306226, -1.0815493537275636, 
   4.830778731952641, 4.85517636290507, 3.862939456063856, 
   1.7092939027703338, 1.8877438251030014, 1.8897005627721981, 
   -1.2621086839148745, -1.2060129542719125, -1.0322611987437043, 
   -1.7685058272106389, -0.9518945430832666, -1.4377358730129544, 
   4.760409048111654, -1.4756146192795576, -1.4197012679901597, 
   7.140457045459435, 7.224715260381778, 0.18020443306684086, 
   2.009742837277159, -2.962059459061358, 5.995022463339559, 
   -0.922552491175562, -3.4524899843342354, 0.6202812251685828, 
   -1.45297584004431, -1.466334505576171, 0.5383666601906114, 
   -0.19254755923653732, -3.6237337204077633, 1.5815688075190195, 
   -5.239049940875532, -3.2408997270728648, 2.0379110437335655, 
   -6.295094492778787, -4.467934317672366, 6.286847274275942, 
   3.13211092547823, 1.5399801858198074, -2.066081815305054, 
   -3.966310021229205, -5.13742614061367, 3.7849599317710556, 
   -3.4352497786052325, -5.251620001694565, -2.8623308673616954, 
   3.677141925736109, 5.2655462910732425, -2.1916815543803736, 
   4.294683349826542, 0.5256831158974826, 10.261492452857091, 
   5.03352325898263, -5.212518234063367, 3.158082813992685, 
   2.9249237995372255, -4.282675594314625, -0.43490924221939053, 
   1.029668983866074, -1.2677942418018446, -8.590065009255923, 
   -6.0656693546524565, -0.5469947172620948, -8.026089735812128, 
   -2.5543767895325686, 1.9792036724107476, -3.4679299314550533, 
   2.5012315572206987, -1.5372837745062355, -3.010460555516694, 
   3.619325517125901, 3.3825891220446067, -5.24438202681176, 
   -1.81488428691285, -1.0077191507358165, 4.232982827845852, 
   -1.3859236514023614, 3.5805952272248973, 2.184421078413859, 
   8.478514821296805, -1.2020785344905534, 0.30955132433402355, 
   -0.8650496589229064, -0.4027068116275814, -3.500871773518334, 
   0.8143049961408408, -1.6903050635493315, 4.066867745985462, 
   -1.897617917130816, 3.054060055045653, 0.6594892391140093, 
   1.6600072308570617, -2.139126511647433, -1.8043837808917544, 
   -2.547572811400002, -2.3003390191529505, 1.2429925842166725, 
   -2.0205858380365527, 1.4756090761355196, 0.787451776595276, 
   -0.8465021991057853, -1.707668000688237, 1.7623943574973495, 
   1.479525582510334, -0.9129658745086253, 2.5230146273595935, 
   2.245114128789517, 0.7090902264505665, -0.7680150884203556, 
   1.2993568601125318, 1.4740559448903667, 1.2207760782068036, 
   1.2407148559428691, 1.2022765892272886, 1.4557342360311907, 
   -1.4891977911065126, 0.3334546884979517, 0.2988560949645205, 
   1.5474911940128706, -1.650453375399195, 1.3105954182879458, 
   1.91132281635155, -0.17922323903732007, 0.7030000942211672, 
   -0.024569649601019705, -1.9877080068240147, 1.0267227240561212, 
   -0.1141452581920106, 1.614983975794793, -0.047511261089674406, 
   0.3032192337796715, 0.0017404439913093483, 0.5434783904013898, 
   0.7938922780949156, 0.1683173553775532, 0.01750233973785953, 
   0.7361034286382733, -0.014404054377223474, 0.508492898640668, 
   1.3353075061358481, -0.01773706296137334, 0.2608437729084585, 
   0.15014056361064831, 0.044581711389184875, 0.012391735722701469, 
   -0.05454885152056477, -0.03755795500359227, 0.2415063392189154, 
   0.7184754669843301, 0.2841834089048234, 0.06372679313403751, 
   0.21561387805178356, 0.21683029612887594, 0.15651601561467032, 
   0.16498234751259133, 0.9391334668119953, 0.8926100814826441, 
   -5.691331804448396, 0.03190823927582187, -0.048429655207030464, 
   -8.915581411145183, -0.028988043317951906, -7.929779090256204, 
   0.010081057527429493, 0.2174159882588924, 0.40128284162693717, 
   0.0717015983942133, 0.15966452437504586, 0.043393583958959425, 
   -0.003481742798783216, 0.060000959666069775, 0.16095498098803773, 
   0.0182264725128789, 0.030041009772673988, -0.019270245590917057, 
   -0.05324098527131582, -0.05585593343380424, 0.33241073353798356, 
   0.03791260447684408, -5.265751046217588, -0.025147278088297753, 
   0.1891580292556796, 0.3704081569632649, 0.15437451085017528, 
   0.006643528916356445, 0.21297558152321017, 0.18274657034243091, 
   -0.011750318208612498, 0.03399229317426489, -0.14591035355948634, 
   -0.0100858285059644, -0.15276363136922555, -0.04450417829514208, 
   -0.003523874895222434, 0.006013994112549881, 0.21838647787512855, 
   0.022061546860186354, 0.15063778189914956, 0.3128150882862428, 
   0.009523830207058381, -0.053027555665607906, 0.1785813717289102, 
   -0.028505642478194204, 0.03994592118442597}}}, 
 {{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S^2*(6.176005100533647 - 100.20493853427637*\[Eta] + 
      731.2157288897628*\[Eta]^2 - 1877.3801648999465*\[Eta]^3) + 
    S*(5.830384073996022 - 150.4776193289473*\[Eta] + 
      312.38703632564216*\[Eta]^3) + 276.379179947908*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 276.379179947908, 
    f10 -> -0.21667867756522668, f11 -> 5.592305951983866, 
    f20 -> -2.4622161033851464, f21 -> 39.94915957509415, 
    f22 -> -291.5171074851143}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 276.379179947908, 6.413913315284285, 
       43.09056988489375, 6.104852217194174*^-168}, 
      {f10, -0.21667867756522668, 0.01950573981562947, -11.10845728556306, 
       1.0683516957920629*^-25}, {f11, 5.592305951983866, 0.1815534882718685, 
       30.80252549931527, 3.1064526895084595*^-116}, 
      {f20, -2.4622161033851464, 0.3596436630474002, -6.846265780194303, 
       2.3002845083466248*^-11}, {f21, 39.94915957509415, 10.467753861946095, 
       3.816402267569852, 0.0001529320362393646}, {f22, -291.5171074851143, 
       88.03431990671339, -3.3114029595960286, 0.0009975455717626364}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1637.9701525455168, 1638.143706264525, 
   1667.3452614400785, 0.9989821523445782, 
   ScientificForm[1.2646068131460333], {6.413913315284285, 
   0.01950573981562947, 0.1815534882718685, 0.3596436630474002, 
   10.467753861946095, 88.03431990671339}, {{f22, -3.3114029595960286}, 
    {f21, 3.816402267569852}, {f20, -6.846265780194303}, 
    {f10, -11.10845728556306}, {f11, 30.80252549931527}, 
    {d10, 43.09056988489375}}, 6, 1.2646068131460333, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 276.379179947908, 6.413913315284285, {263.7766914930325, 
        288.98166840278355}}, {f10, -0.21667867756522668, 
       0.01950573981562947, {-0.2550048676377505, -0.17835248749270288}}, 
      {f11, 5.592305951983866, 0.1815534882718685, {5.235577442037174, 
        5.949034461930557}}, {f20, -2.4622161033851464, 0.3596436630474002, 
       {-3.1688681718849407, -1.755564034885352}}, {f21, 39.94915957509415, 
       10.467753861946095, {19.381412443356137, 60.51690670683216}}, 
      {f22, -291.5171074851143, 88.03431990671339, {-464.4928628033793, 
        -118.54135216684932}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{41.13828401598104, -0.01011269336699447, 0.3157211969461252, 
   -0.041307788326249525, 2.5557578701307495, -24.615569661150573}, 
   {-0.01011269336699447, 0.0003804738857550328, -0.0031635786290792048, 
   0.0011343793917817035, -0.00854701324346832, 0.0030339779614824234}, 
   {0.3157211969461252, -0.0031635786290792048, 0.032961669103683505, 
   -0.010023746926798008, 0.1621099362162486, -0.7755322825967511}, 
   {-0.04130778832624952, 0.0011343793917817035, -0.010023746926798008, 
   0.1293435643701519, -2.7722482679074822, 17.659038705599542}, 
   {2.5557578701307495, -0.00854701324346832, 0.1621099362162486, 
   -2.7722482679074822, 109.57387091428738, -888.6231571768652}, 
   {-24.61556966115057, 0.0030339779614824234, -0.7755322825967511, 
   17.659038705599542, -888.6231571768652, 7750.0414814375545}}, 
   0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S*(0. - 26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
      26.90797331565264*(64. - 64.*f10 - 16.*f11)*\[Eta]^3) + 
    S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
      2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 1.6190146853628549, 
   {}, {}, {-0.7817632821190377, -0.3101883931310425, 0.05714354046809378, 
   0.3219677240161949, 0.48694340288887616, 0.5559295787253347, 
   0.534126603663652, 0.4287715004606536, 0.24988968636483921, 
   -0.26609531513182816, -0.5544955728923897, -0.8123857654357964, 
   -0.9805883069377144, -0.9742883605905259, -0.6721531278555366, 
   0.09886260180400974, 1.5877480105035868, -0.314704896637636, 
   -0.03264549064194355, -0.6828418672953163, -0.5005194808668101, 
   0.7762062653781392, 0.019597958852017427, -0.6153398337293794, 
   -0.4010085807921584, 0.4241330203198288, 0.242444299012746, 
   -0.09114246759349598, 0.16254001176747934, 0.2590607091250874, 
   0.232636907850587, -0.09462466695859462, -0.018892340821942355, 
   0.01239002052912852, -0.27114223244310054, -0.0014218461173314267, 
   0.34243881992002656, 0.5514976488609626, -0.265598176914267, 
   0.4094240758475749, -0.042153819902285505, -0.21925167639756182, 
   0.07388138112215614, -1.139735836543597, 0.3441677807043888, 
   -0.20677577034815897, 0.048325177161583355, -0.3583874359411503, 
   0.3629641515804387, 0.15856800993526576, -0.037746264179205014, 
   0.11319361028473551, 0.16126112843363316, -0.36403279678270195, 
   0.06955227428149158, 0.43534289989170105, 0.17232117475048625, 
   0.11046033661765264, -0.2148266040856015, -0.05991565406140609, 
   -0.0486128805411461, -0.487127615570337, -0.03395787363285763, 
   0.6882043367319852, 0.07825456409184994, 0.010077765698138563, 
   -0.22910253252312884, 0.3645104785897715, -0.4420727654531831, 
   -0.4092192267021417, -0.3185207288397862, -0.15034008912568453, 
   2.782027407466934, -0.9195982968760319, -0.47386806756895083, 
   -0.13584156094121624, 0.1295075583794727, 0.4152979082870658, 
   -0.29149694942018556, 1.0327128417315024, 0.5677231409880719, 
   -0.4461834702458418, -0.45933593119949734, 0.07893448137063785, 
   0.2670055467875514, 0.5453001449932913, -0.18845520212388323, 
   -0.1403093889949929, 0.1314006603629707, 0.1205811477260923, 
   2.1484991269992157, 0.29599175838108494, -0.1213602294187126, 
   -0.19319595794918243, -0.235201306189186, -0.2554586766723652, 
   -0.07846942774732213, 0.3861205609447964, 0.09746049068150597, 
   -0.22073794768383692, -0.11810131773284738, -0.38357414668530865, 
   0.16598251454579227, -0.1969961567523839, -0.23259348965500592, 
   -0.09808192949791561, -0.2452057325878556, -0.2451774412695613, 
   -0.2561594395277673, -0.19735984605492618, -0.4619589745150421, 
   0.4828007236050027, -0.11930121296635576, -0.7676787513505019, 
   -0.16113492553652975, 0.43690945313389307, 0.4851495068855911, 
   -0.5698251079157473, -0.5604935781639568, -0.5594980554058822, 
   -0.5571105713781463, -0.6585139200663619, -0.48227113457165416, 
   -0.43776400150346007, -0.2540517248893863, -0.0008964322730236063, 
   0.06871170502539314, 0.12972500570349155, 0.17027076732763646, 
   0.22942404056204424, 0.2616622311368886, -0.31815541295111416, 
   0.40408572777369045, -0.5465240738643189, -0.16875771866990874, 
   -1.3049507994335556, 0.07490562879056029, 0.41593233916375993, 
   0.6097208188676575, -0.336106758002245, -0.14925928718966475, 
   0.021624107818688287, 0.25934234478506113, -0.04703917837063898, 
   0.019374155928559844, 0.025812720394036148, 0.04298712407815941, 
   0.14239807182719488, 0.2030947333488271, -0.4920403939294644, 
   -0.44046984925804367, 0.14282111738965853, 0.32014328920983814, 
   -0.1310534738946103, 0.03398516320609701, -0.3528908216408837, 
   0.011122798833994807, 0.14002371817880999, 0.37075685201222086, 
   0.16788243074239517, 0.35598789596429015, -0.14816400777420569, 
   -0.04042497198648931, -0.010483467127780699, 0.2350911485731082, 
   -0.04344853505780577, -0.016542094591343925, 0.02592541586340502, 
   0.24222842142636836, -0.0013965861074076713, 0.24222333374799732, 
   -0.06149482122016536, 0.07475935503798325, -0.017497617697610934, 
   0.08382222840504383, -0.1980492517840844, -0.25623320832198004, 
   -0.2152217237395604, -0.023052777069509034, 10.669672878635893, 
   -0.1284193048354112, -0.12173321374590529, -0.14166141597255688, 
   -0.08054189915421972, -0.0313135394845645, -0.08998689828116824, 
   -0.08310366457301654, -0.09724179333517213, 0.004026891336849303, 
   -0.30990281389494356, -0.19896021951702636, -0.22368279111841005, 
   -0.16101901342110025, -0.2868881538627548, -0.28665313458575525, 
   -0.2851848053293864, -0.17761748064505412, -0.49243555583349163, 
   -0.37698934204039247, -0.09396607849119931, 0.13604336496452873, 
   -0.6056879575957979, 0.39697173050346635, 2.0691408448358715, 
   0.18722326161307734, -0.6904524581902152, 0.1329660185516417, 
   0.13017812242637916, 0.21919242605017075, -0.03418255147904148, 
   0.17097311171285767, 0.2867170378343893, 0.1529889987407813, 
   -0.10938604084779513, 0.06358029853842595, -0.40259020610228546, 
   0.3186241732046824, 0.3449220456428179, -0.5841406847843515, 
   -0.2783885824485637, 3.1416567580976107, -3.5361552633977382, 
   -3.269810680053304, -0.5789284640724262, 0.2801583651930244, 
   1.016097788579394, 1.0409977158399855, 1.0622236024190812, 
   1.438317648148633, 1.445086837199682, -0.45349206040370404, 
   -0.27925494783725213, -0.17711228965384862, -0.33152810984923775, 
   0.10739721457004237, 0.1339773848123187, 0.15400874607892945, 
   0.16031929280100599, -0.19209977844946025, 1.2265424979271273, 
   -4.149709011579361, 0.527210947343427, -0.1398825681971303, 
   -0.41773062593318144, -0.23322713240653314, -1.4299244086808898, 
   -0.14071761541008243, -1.7080958517862967, -0.07513745207238998, 
   -0.024042842728874803, 0.32554807966840116, -0.1936173081081094, 
   -0.1822132575701616, -0.6214528480391976, -0.4557535958252359, 
   3.857929226567272, 3.443368631506374, -0.39455313879101794, 
   -0.46427195432038815, -0.2575942458097842, -0.13277138160967183, 
   -3.3874346307970526, -0.1173773447108104, -0.13517986690636974, 
   0.2768596004619823, -0.2056813268836848, -0.253435124586197, 
   -0.23120501748321942, -0.38762930318164024, 0.1839075176971079, 
   -0.6934031680986941, -0.43291591556571873, -0.09861489048885375, 
   -0.2562249853617047, -0.10030946777518324, 1.3114113143346486, 
   -0.13362751084276425, 3.9027115802342607, -0.18955385057213903, 
   2.347553304895605, -0.1262685097916858, -0.11655597387895256, 
   -0.00939543289086231, -0.1550960595759321, -0.23426248692346263, 
   0.09076034495362961, -0.2157946564254445, -0.14069496492238542, 
   0.07189456980842834, 0.09629220076085687, 0.08442032877732686, 
   -0.1130486650763558, 0.06540125725631185, 0.06735799492550854, 
   -0.16157018829053982, -0.10547445864757776, 0.2899992252706838, 
   -0.43658225596482936, 0.3800290281625429, -0.04631593469220263, 
   -2.0176873891307565, -0.01740906423090749, 0.038504287058490405, 
   0.29413472438206867, 0.38326686851748804, -0.15549947041484558, 
   0.12995272490600485, -0.33743363117611835, 0.07966551426874702, 
   -0.36849058041087446, -0.18121176955938267, -0.07752464034739148, 
   -0.25722439199599734, 0.8433887145169336, 6.683129515624337, 
   0.18115266682720943, 0.36240552928295955, -0.3639384222295803, 
   0.001530654608700388, 0.6103759142472924, -0.42287146367861084, 
   -2.0120251008258094, -0.3622753070066622, 2.5229018613303538, 
   -0.409532186324725, -0.22726638032188617, -0.30598522868295674, 
   -0.4532668275045779, -1.4013961816051506, -0.3222685067591158, 
   -0.531592418176281, -2.5371627633005325, -0.5848293565829472, 
   -0.21718212716473317, -0.023162849975044253, -0.5571059096063848, 
   0.1206748720801869, -0.20858322222192882, 3.9838087306507717, 
   2.420891618485374, 0.2811641304182473, -0.2716078316508188, 
   0.591049638664245, -0.49288971798829095, 0.4634017642989079, 
   0.020767674013896453, 3.8420002939743014, -7.323951012131147, 
   -4.79955535752768, 0.7191192798626815, -5.020020459375338, 
   0.45516869276738703, -0.29649966094918057, -0.1936979346130343, 
   -0.2720275536238361, -0.1609055446222527, -0.26453831277431306, 
   -0.1749938164567908, 0.3597813104134815, -6.564555748455046, 
   -3.135058008556136, -0.632514475664884, -0.08484095099040445, 
   -0.2768280064967392, 0.08991013453221086, 0.04619445601565175, 
   3.323995196519668, -0.5889438244321781, -0.09157609056519789, 
   -0.16853776430817646, -0.420580829974341, 0.08466235180264192, 
   0.33137156637253184, -0.12264692737427652, 0.012980654207652265, 
   -0.16924612140894624, -0.045351080529655974, -0.04010561734634166, 
   -0.11711735538206369, 0.26901601101049266, 0.34545177366442203, 
   0.0636326004204335, -0.03031061275353153, -0.018770145391492576, 
   -0.09402804891986705, -0.12018619756353388, -0.008570646038435825, 
   -0.05423020490377439, -0.12687444071588772, -0.16972707215419547, 
   -0.08194108026241054, -0.030581608409715244, -0.08863994978188572, 
   0.07829372612258823, 0.1071008705125216, -0.0008439370215000963, 
   -0.02835197309227766, -0.08789093613795274, -0.07804158740236034, 
   -0.058102809666294775, -0.06978685835273524, -0.03462258024012499, 
   0.4794526877535006, 1.3350653957715934, -1.0971422982214847, 
   0.2339645962018082, -0.34826254829643233, -0.0372649630336781, 
   0.37157181914404447, -0.5411254226571813, -1.915096737536416, 
   -0.02359335233309423, 0.11709112334606431, 0.12357510479757394, 
   -0.007465880173768369, -0.010945810649751309, 0.029365046893481406, 
   -0.046969623369435, 0.0017404439913946135, 0.543478390401475, 
   0.793892278094944, 0.16831735537763848, 0.017502339737944794, 
   0.7361034286383585, -0.01440405437716663, 0.5084928986407533, 
   1.3353075061359334, -0.017737062961316497, 0.26084377290851535, 
   0.15014056361070516, 0.04458171138927014, 0.01239173572272989, 
   -0.054548851520507924, -0.037557955003535426, 0.24150633921894382, 
   0.7184754669843585, 0.28418340890488025, 0.06372679313406593, 
   0.2156138780518404, 0.2168302961289328, 0.15651601561472717, 
   0.16498234751264818, 0.9391334668120521, 0.8926100814827009, 
   -5.6913318044483105, 0.031908239275907135, -0.04842965520697362, 
   -8.915581411145126, -0.028988043317895063, -7.929779090256147, 
   0.010081057527514758, 0.21741598825897768, 0.40128284162702244, 
   0.07170159839428436, 0.1596645243751169, 0.04339358395900206, 
   -0.0034817427987263727, 0.06000095966614083, 0.1609549809881088, 
   0.018226472512964165, 0.030041009772759253, -0.019270245590888635, 
   -0.05324098527125898, -0.055855933433718974, 0.3324107335380688, 
   0.037912604476929346, -5.265751046217531, -0.02514727808824091, 
   0.18915802925573644, 0.37040815696332174, 0.15437451085026055, 
   0.006643528916413288, 0.212975581523267, 0.18274657034248776, 
   -0.011750318208584076, 0.03399229317430752, -0.14591035355941528, 
   -0.010085828505879135, -0.1527636313691687, -0.04450417829508524, 
   -0.0035238748951655907, 0.006013994112635146, 0.2183864778752138, 
   0.02206154686027162, 0.1506377818992206, 0.3128150882863139, 
   0.009523830207115225, -0.05302755566555106, 0.17858137172896704, 
   -0.02850564247810894, 0.039945921184511235}}}, 
 {{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S^2*(6.127163650054604 - 94.200885050222*\[Eta] + 
      652.8288886888846*\[Eta]^2 - 1656.7718070106448*\[Eta]^3) + 
    S*(5.829201996978133 - 150.44709951835017*\[Eta] + 
      311.9743722852334*\[Eta]^3) + 276.9000388040451*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 45.90503523782819*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 276.9000388040451, 
    d20 -> 45.90503523782819, f10 -> -0.21663474720287565, 
    f11 -> 5.591171722726274, f20 -> -2.442744259705517, 
    f21 -> 37.55549620639859, f22 -> -260.2662686185137}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 276.9000388040451, 6.401318702488383, 
       43.256718134718994, 2.0577046626403187*^-168}, 
      {d20, 45.90503523782819, 23.6501053491512, 1.9410076428888177, 
       0.05283751867595236}, {f10, -0.21663474720287565, 0.01945033812756527, 
       -11.137839649988301, 8.318729635456653*^-26}, {f11, 5.591171722726274, 
       0.18103864673824652, 30.883857250713053, 1.6465771037621096*^-116}, 
      {f20, -2.442744259705517, 0.35876221684754644, -6.808811365839967, 
       2.924833623837758*^-11}, {f21, 37.55549620639859, 10.510612050026948, 
       3.573102691607983, 0.0003881073348803798}, {f22, -260.2662686185137, 
       89.24846927526212, -2.9161986836524294, 0.0037077422935270395}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1636.176368028435, 1636.408252086406, 1669.747921050791, 
   0.9989900141882192, ScientificForm[1.2597134414669058], 
   {6.401318702488383, 23.6501053491512, 0.01945033812756527, 
   0.18103864673824652, 0.35876221684754644, 10.510612050026948, 
   89.24846927526212}, {{d20, 1.9410076428888177}, 
    {f22, -2.9161986836524294}, {f21, 3.573102691607983}, 
    {f20, -6.808811365839967}, {f10, -11.137839649988301}, 
    {f11, 30.883857250713053}, {d10, 43.256718134718994}}, 7, 
   1.2597134414669058, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 276.9000388040451, 6.401318702488383, 
       {264.3222320818054, 289.4778455262848}}, {d20, 45.90503523782819, 
       23.6501053491512, {-0.5645232808872152, 92.37459375654359}}, 
      {f10, -0.21663474720287565, 0.01945033812756527, 
       {-0.25485227784318354, -0.17841721656256776}}, 
      {f11, 5.591171722726274, 0.18103864673824652, {5.2354529694880805, 
        5.946890475964467}}, {f20, -2.442744259705517, 0.35876221684754644, 
       {-3.147668046892768, -1.737820472518266}}, {f21, 37.55549620639859, 
       10.510612050026948, {16.90343168002336, 58.207560732773814}}, 
      {f22, -260.2662686185137, 89.24846927526212, {-435.62857269558265, 
        -84.90396454144482}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{40.97688113082755, 6.346377287492193, -0.010049242270265556, 
   0.31377304072445067, -0.038381429891281335, 2.2103326483709496, 
   -20.155472395610357}, {6.346377287492193, 559.3274830259503, 
   0.0005352671852920496, -0.01381995662430774, 0.23725365330364664, 
   -29.165465188894277, 380.7741995000319}, {-0.010049242270265555, 
   0.0005352671852920496, 0.00037831565327661927, -0.0031456422424519384, 
   0.001128170162085631, -0.008526429800074578, 0.003381158316699934}, 
   {0.31377304072445067, -0.01381995662430774, -0.0031456422424519384, 
   0.03277499161281562, -0.009972735978462563, 0.16191077692500186, 
   -0.7805402754490018}, {-0.038381429891281335, 0.23725365330364656, 
   0.0011281701620856307, -0.00997273597846256, 0.12871032823736592, 
   -2.768890307416422, 17.720359816573254}, {2.2103326483709496, 
   -29.165465188894277, -0.008526429800074578, 0.16191077692500186, 
   -2.7688903074164224, 110.47296566617172, -903.4362760681379}, 
   {-20.155472395610357, 380.77419950003184, 0.003381158316699933, 
   -0.7805402754490018, 17.720359816573254, -903.4362760681379, 
   7965.289267977408}}, 0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S*(0. - 26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
      26.90797331565264*(64. - 64.*f10 - 16.*f11)*\[Eta]^3) + 
    S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
      2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 1.609828668831996, 
   {}, {}, {-0.7658735370978818, -0.2977238984396253, 0.06659771560606442, 
   0.3288265103770094, 0.4916217312488267, 0.5588423798607114, 
   0.5356888083507476, 0.4293980394757595, 0.2499954904842463, 
   -0.26578618847494395, -0.5534623888023296, -0.8102135931362682, 
   -0.9768622156524271, -0.9685934195431898, -0.6640744062698589, 
   0.10974003470432159, 1.6018390854948237, -0.36959677537207725, 
   -0.04607865901221686, -0.697434240918934, -0.5151118544904278, 
   0.7189870550003583, 0.002859843865927303, -0.6083051352334152, 
   -0.39470590987360055, 0.3483763085312255, 0.2207327378653332, 
   -0.08865338374439347, 0.1585666429825885, 0.25508734034019653, 
   0.23053148742735274, -0.1231709917179451, -0.01901375715742404, 
   -0.028391115176098936, -0.271281418935164, -0.04351201541985006, 
   0.32110317325301097, 0.5561004940671417, -0.26129318472390395, 
   0.34913003337583604, -0.05585725663501506, -0.20956760165315558, 
   0.07569180935916364, -1.138096657952019, 0.3458069592959667, 
   -0.21014385467401553, 0.0449570928357268, -0.36408790208029274, 
   0.3313584704015682, 0.16118239875949314, -0.019994566217519605, 
   0.10834546922626842, 0.12846282158691125, -0.3373063208856095, 
   0.029125410571520405, 0.36415607109932324, 0.19231013898405536, 
   0.08749075241060567, -0.17628458261300395, -0.14044155122410729, 
   -0.009160306781218708, -0.41712580013675904, 0.009195865326141472, 
   0.7313580756909843, 0.09347922274725562, 0.01672720895839319, 
   -0.19503658463456475, 0.2516947659316031, -0.3345116567794406, 
   -0.3171751457276031, -0.33281392556429523, -0.28487096229256537, 
   2.5783019907539853, -0.7955780058379531, -0.37183067928777547, 
   -0.09168669481155689, 0.079890516224701, 0.23638847452932765, 
   -0.18239148919881387, 1.081539294180132, 0.5010253603294856, 
   -0.43218207648723705, -0.4289357293413403, 0.09195178374781676, 
   0.13556970506319743, 0.5577581107014637, -0.2663524442694509, 
   -0.16140692544371404, 0.11660881067878393, 0.05527951489268901, 
   2.0739845221486206, 0.3074443137051901, -0.273035846093137, 
   -0.1880929989510527, -0.2048333392544066, -0.23684874457527272, 
   -0.16294224608537888, 0.3645866872620225, 0.14427612236200105, 
   -0.1146487186146743, -0.3262046059320767, -0.29105975839769016, 
   0.08400210675041464, -0.19570246403862868, -0.328175659034887, 
   -0.11739007954556513, -0.34230947282231483, -0.34228118150402054, 
   -0.19302140549200075, -0.23359403988240857, -0.33942457934009695, 
   0.23268852559635178, -0.1928704233157248, -0.6038417317833478, 
   -0.1297945894739101, 0.14798575055651497, 0.19622580430821301, 
   -0.46220439614619124, -0.45287286639440083, -0.45187734363632615, 
   -0.44948985960859034, -0.5765430221010561, -0.4003002366063484, 
   -0.36535234989531773, -0.18164007328124399, 0.01662431837485201, 
   0.08623245567326876, 0.04465831106316642, 0.08520407268731134, 
   0.07517741915465592, 0.10741560972950026, -0.2610794957582243, 
   0.4611616449665803, -0.4894617983489411, -0.11169544315453095, 
   -1.291884120398315, 0.08797230782580101, 0.42899901819900066, 
   0.504252409232862, -0.30359475183983875, -0.11674728102725851, 
   -0.09975275103263215, 0.1379654859337407, -0.026273425388751548, 
   0.040139908910447275, 0.03181199200959384, 0.0489863956937171, 
   0.1068015558919555, 0.16749821741358772, -0.5236292493368282, 
   -0.47205870466540745, -0.02046577164713881, 0.1568564001730408, 
   -0.19009630811563483, -0.025057671014927507, -0.36899758565915874, 
   -0.004983965184280237, 0.1293011760126319, 0.3600343098460428, 
   0.1196080402255717, 0.3077135054474667, -0.3313515167626946, 
   -0.2236124809749782, -0.03279407757742803, 0.21278053812346087, 
   -0.09090560865948305, -0.0639991681930212, 0.025448351664614677, 
   0.241751357227578, 0.01827705291223225, 0.26189697276763724, 
   -0.20227523819480098, -0.06602106193665236, 0.01714771774987156, 
   0.11846756385252633, -0.3232852575296121, -0.3811398196851741, 
   -0.2129489377282212, -0.020779991058169855, 10.671945664647232, 
   -0.07319516666328596, -0.06650907557378005, -0.08640568871674859, 
   -0.25850963589447673, -0.2092812762248215, -0.19518522701964258, 
   -0.1883019933114909, -0.09267371431598548, 0.008594970356035958, 
   -0.24326487144602282, -0.13232227706810562, -0.14389612107759575, 
   -0.08123234338028595, -0.18361044862248832, -0.18337542934548878, 
   -0.18190710008911992, -0.49706417816810955, -0.33171080656554963, 
   -0.2560285408338139, -0.17340407346415532, 0.08040064946831649, 
   -0.5740675259764885, 0.21668044370571238, 2.0721161647008017, 
   0.09747083850714233, -0.5578446372496657, 0.12934673207570313, 
   0.15725441346078384, -0.15904241944920727, -0.04034354756648639, 
   0.22073702261117845, 0.4012590142087724, -0.12939474877455837, 
   -0.0691276177248028, -0.08365208858275253, -0.3697395099069887, 
   -0.11771578768698987, -0.09141791524885434, -0.4642294199043633, 
   -0.15847731756857542, 3.104519284785283, -3.9640951204607475, 
   -3.6977505371163133, -0.4724388113797673, -0.09795219063466476, 
   1.1096303268030638, 1.1345302540636553, 1.155756140642751, 
   1.5318096436144728, 1.5385788326655216, -0.39355466910205905, 
   -0.21931755653560714, -0.129858923050179, -0.34836787504679734, 
   0.09055744937248278, 0.1171376196147591, -0.05578342283375548, 
   -0.04947287611167894, -0.1503872371967674, 1.2682550391798202, 
   -4.108021195836088, 0.38300482364800104, -0.11310076306056516, 
   -0.6548372500126405, -0.4703337564859922, -1.4147792257276706, 
   -0.12557243245686323, -1.710890781277243, -0.07793238156333615, 
   -0.07382169646794523, 0.27576922592933073, -0.19230702275675782, 
   -0.2363835796241247, -0.7023560568646161, -0.5366568046506544, 
   3.7339607666865717, 3.319682996825108, -0.5045089675019128, 
   -0.5273762846509058, -0.32069857614030184, -0.16193257436160025, 
   -3.404464890060332, -0.1344076039740898, -0.14719341944706343, 
   0.26484604792128863, -0.2281535773388086, -0.3065060414715717, 
   -0.2842759343685941, -0.4842072472989969, 0.07416978255280071, 
   -0.7625261948540007, -0.5020389423210254, -0.1632475196621428, 
   -0.25199912253612666, -0.16076507547064267, 1.2509557066391892, 
   -0.14208248756752795, 3.894256603509497, -0.17505200813016586, 
   2.3620551473375784, -0.3845887279976239, -0.3744495339511005, 
   -0.11449945680359264, -0.12917204178769026, -0.39626320054620834, 
   0.13135920415574986, -0.175154349358138, -0.10005465785507894, 
   -0.1592511070170346, -0.13485347606460607, -0.06615504819296802, 
   -0.14120852474156464, 0.03724139759110301, 0.039198135260299694, 
   -0.1029194780113798, -0.04682374836841774, 0.38184200399164325, 
   -0.34462462430779084, 0.47198665981958143, 0.05823792380908799, 
   -2.475281670493729, 0.10067940253390972, 0.15659275382330762, 
   -0.17285224269239308, -0.0830991605803959, -0.1545259620482753, 
   0.11814836299106446, -0.37836704347264316, -0.2811867171035587, 
   -0.28906116885492494, -0.2920484125421723, -0.05657221523962619, 
   -0.2644643733497887, 0.7889026305345226, 6.270454077594188, 
   0.22063281037318205, 0.179926022024965, -0.31917799439509054, 
   -0.28365928954700337, 0.45469989351908424, -0.4197094869585456, 
   -2.178603421070278, -0.5095855920490706, 2.4099025934783924, 
   -0.5099775318274027, -0.2538614267000483, -0.32664543505113386, 
   -0.5418424929872714, -1.5020276870887415, -0.4847227233700835, 
   -0.5682369374305338, -2.5593222591914646, -0.5763462029400479, 
   -0.3892041817780978, -0.33004522879642906, -0.5102985563975935, 
   -0.08083648138207877, -0.1762797010007482, 3.5451526143418945, 
   2.3524899654215297, -0.05614601213339654, -0.3956234602709614, 
   0.5199663170343456, -0.6470780089053392, 0.4705866982988596, 
   0.06333450888537584, 3.492939761385209, -7.34375053109153, 
   -4.819354876488063, 0.6993197609022985, -5.137888308917759, 
   0.33704432234438286, -0.33478456167613047, -0.3138134019265735, 
   -0.3535086558158227, -0.17775650711001845, -0.3366345801389983, 
   -0.36490055494779483, 0.2297561385496607, -6.590658799013337, 
   -3.161161059114427, -0.614418312976575, -0.3399771243154035, 
   -0.24893314075277928, -0.08664676104528013, -0.017603658246546416, 
   2.9546877885246587, -0.5232909935411101, -0.09431679263765602, 
   -0.13614949268352206, -0.4105227637783031, -0.11166938129910164, 
   0.3551832135877433, -0.15894363734874162, -0.3075034988098082, 
   -0.21608744373494915, -0.2468261957464506, -0.05209621109140983, 
   -0.1842628758036966, 0.14151123571231494, 0.2416543327966849, 
   -0.08213455959970872, -0.13675317066574877, -0.04391008843224853, 
   -0.1665713182798072, -0.16982379212627308, -0.021676082204038494, 
   -0.064551490969734, -0.17094373507931238, -0.24928763179458002, 
   -0.13913786917616733, -0.03397889344712368, -0.24432238024471786, 
   -0.03408382516928299, 0.10345072235736197, -0.001706298222657665, 
   -0.07288534626551524, -0.14820029914177724, -0.12175543726680615, 
   -0.1018166595307406, -0.11256047673118275, -0.09273552010290587, 
   0.37617754738663933, 1.3086237820034938, -1.143881649161898, 
   0.19242607716699212, -0.38517069552879946, -0.08831519286907508, 
   0.30467217771806787, -0.5401407863050238, -2.104935127118992, 
   -0.02148270684024567, -0.015834026400277423, 0.09371477562773833, 
   -0.007660103783948102, -0.1074637139843091, 0.02879247340252533, 
   -0.062097564095196844, 0.0017404439913946135, 0.543478390401475, 
   0.793892278094944, 0.16831735537763848, 0.017502339737944794, 
   0.7361034286383585, -0.01440405437716663, 0.5084928986407533, 
   1.3353075061359334, -0.017737062961316497, 0.26084377290851535, 
   0.15014056361070516, 0.04458171138927014, 0.01239173572272989, 
   -0.054548851520507924, -0.037557955003535426, 0.24150633921894382, 
   0.7184754669843585, 0.28418340890488025, 0.06372679313406593, 
   0.2156138780518404, 0.2168302961289328, 0.15651601561472717, 
   0.16498234751264818, 0.9391334668120521, 0.8926100814827009, 
   -5.6913318044483105, 0.031908239275907135, -0.04842965520697362, 
   -8.915581411145126, -0.028988043317895063, -7.929779090256147, 
   0.010081057527514758, 0.21741598825897768, 0.40128284162702244, 
   0.07170159839427015, 0.1596645243751027, 0.04339358395898785, 
   -0.0034817427987263727, 0.06000095966612662, 0.16095498098809458, 
   0.018226472512964165, 0.030041009772759253, -0.019270245590888635, 
   -0.05324098527125898, -0.055855933433718974, 0.3324107335380688, 
   0.037912604476915135, -5.265751046217531, -0.02514727808824091, 
   0.18915802925573644, 0.37040815696332174, 0.15437451085024634, 
   0.006643528916413288, 0.212975581523267, 0.18274657034248776, 
   -0.011750318208584076, 0.03399229317430752, -0.1459103535594295, 
   -0.010085828505879135, -0.1527636313691687, -0.04450417829508524, 
   -0.0035238748951655907, 0.006013994112635146, 0.2183864778752138, 
   0.02206154686027162, 0.1506377818992206, 0.3128150882863139, 
   0.009523830207115225, -0.05302755566555106, 0.17858137172896704, 
   -0.02850564247810894, 0.039945921184511235}}}, 
 {{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S^2*(6.1236678918387035 - 92.84806614754419*\[Eta] + 
      619.1741638675525*\[Eta]^2 - 1543.5742816423435*\[Eta]^3) + 
    S*(5.816014158877207 - 150.1786160585733*\[Eta] + 
      308.5226585672626*\[Eta]^3) + 277.062083749518*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 190.02509622174864*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 277.062083749518, 
    d30 -> 190.02509622174864, f10 -> -0.21614463826950406, 
    f11 -> 5.581193882454643, f20 -> -2.441350589844074, 
    f21 -> 37.01616172837989, f22 -> -246.8489860772607}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 277.062083749518, 6.3853806527920725, 
       43.390065340641804, 6.291645611046715*^-169}, 
      {d30, 190.02509622174864, 76.05665700203828, 2.4984676386270315, 
       0.012803711072522306}, {f10, -0.21614463826950406, 
       0.019402345917167243, -11.14012909533062, 8.150267050838477*^-26}, 
      {f11, 5.581193882454643, 0.18063493201374028, 30.89764432734473, 
       1.4265039199519745*^-116}, {f20, -2.441350589844074, 
       0.3578130670844389, -6.822977734538547, 2.6733218093124217*^-11}, 
      {f21, 37.01616172837989, 10.477606718225061, 3.532883293280409, 
       0.0004504534885554045}, {f22, -246.8489860772607, 89.368885734825, 
       -2.762135658821013, 0.005960914886658855}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1633.6914358796244, 1633.9233199375954, 
   1667.2629889019804, 0.9989951127748774, 
   ScientificForm[1.2565297905682262], {6.3853806527920725, 
   76.05665700203828, 0.019402345917167243, 0.18063493201374028, 
   0.3578130670844389, 10.477606718225061, 89.368885734825}, 
   {{d30, 2.4984676386270315}, {f22, -2.762135658821013}, 
    {f21, 3.532883293280409}, {f20, -6.822977734538547}, 
    {f10, -11.14012909533062}, {f11, 30.89764432734473}, 
    {d10, 43.390065340641804}}, 7, 1.2565297905682262, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 277.062083749518, 6.3853806527920725, {264.5155933416077, 
        289.60857415742834}}, {d30, 190.02509622174864, 76.05665700203828, 
       {40.58308650905494, 339.4671059344423}}, {f10, -0.21614463826950406, 
       0.019402345917167243, {-0.25426787009817414, -0.17802140644083397}}, 
      {f11, 5.581193882454643, 0.18063493201374028, {5.22626837917193, 
        5.936119385737356}}, {f20, -2.441350589844074, 0.3578130670844389, 
       {-3.144409414072023, -1.738291765616125}}, {f21, 37.01616172837989, 
       10.477606718225061, {16.428948633951983, 57.6033748228078}}, 
      {f22, -246.8489860772607, 89.368885734825, {-422.447893739458, 
        -71.25007841506337}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{40.773086081051304, 20.788494276044176, -0.00994613144757451, 
   0.31112942907029273, -0.03858340945374322, 2.2075621306126076, 
   -19.46571295529201}, {20.788494276044176, 5784.615074325698, 
   0.016256861971061107, -0.33826608265773295, 0.6351738089494908, 
   -89.28433083001897, 1359.7566509644698}, {-0.00994613144757451, 
   0.016256861971061104, 0.00037645102708941625, -0.003130699976564248, 
   0.0011240341265959365, -0.008706538190839563, 0.00682294284886815}, 
   {0.3111294290702928, -0.3382660826577329, -0.003130699976564248, 
   0.03262897866360856, -0.009953702302177585, 0.16559750206106216, 
   -0.8467535215835995}, {-0.038583409453743236, 0.6351738089494879, 
   0.0011240341265959365, -0.009953702302177585, 0.12803019097637316, 
   -2.752407379528131, 17.61951085407207}, {2.2075621306126076, 
   -89.28433083001893, -0.008706538190839563, 0.16559750206106216, 
   -2.7524073795281314, 109.78024254179495, -900.1083461091146}, 
   {-19.465712955292013, 1359.7566509644698, 0.00682294284886815, 
   -0.8467535215835995, 17.61951085407207, -900.1083461091148, 
   7986.7977374842085}}, 0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S*(0. - 26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
      26.90797331565264*(64. - 64.*f10 - 16.*f11)*\[Eta]^3) + 
    S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
      2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   1.6017019695484427, {}, {}, {-0.778522572430834, -0.308770779267868, 
   0.05710381274893628, 0.3208364089574003, 0.4850862547331416, 
   0.5537123517153548, 0.5319150520421232, 0.4269313784702722, 
   0.2487867482483006, -0.26462662277259374, -0.5511924339312246, 
   -0.8068824256300049, -0.9725190120445992, -0.9632873563673936, 
   -0.65785466005969, 0.11682428741526607, 1.60973866817295, 
   -0.3760525808358963, -0.04766415678603053, -0.6991335530613156, 
   -0.5168111666328095, 0.7122946061280935, -0.0029096900838396778, 
   -0.5353612021106358, -0.329735288364823, 0.3230485266765477, 
   0.20915541176255203, -0.03644224676437702, 0.15924934606405827, 
   0.2557700434216663, 0.23183657030651617, -0.10727845345291698, 
   -0.019161715527019396, -0.028599116569854033, -0.2338336997326742, 
   -0.06967161512714526, 0.29979324977749044, 0.6122777217151167, 
   -0.23103375936262438, 0.3370794800950101, -0.019562687403617218, 
   -0.15232090407902632, 0.07187948527764831, -1.1380729195259036, 
   0.3458306977220822, -0.2204287443553099, 0.034672203154432424, 
   -0.3833631683229264, 0.32042104344227695, 0.1419875116703011, 
   -0.015644211208730496, 0.11618613987593918, 0.0774033592900345, 
   -0.25429893962338923, 0.0661526319287411, 0.3092792894994858, 
   0.16221584841141024, 0.14342592660790388, -0.09974215780880513, 
   -0.1582440536689944, -0.02117586397581306, -0.3345390327332467, 
   -0.05306311460643087, 0.669099095758412, 0.07790064382993478, 
   -0.015218570292891087, -0.21131741537865167, 0.23215690247724297, 
   -0.23488993322176555, -0.3283841202970734, -0.20808090025278148, 
   -0.2702513609706756, 2.428962417743527, -0.665095149804273, 
   -0.3741869659557935, -0.18217475403852035, -0.05363264439728965, 
   0.10486549983995985, -0.06663441540883497, 1.1355920985436612, 
   0.4531926153007575, -0.29652149420962814, -0.37228853859364364, 
   0.07276993262760811, 0.1416255682370675, 0.5732252238016713, 
   -0.1776384927344381, -0.13948639880499059, 0.1397849552039787, 
   0.14650156315590834, 2.1773797305302836, 0.3150957787681108, 
   -0.28339288228726645, -0.221035504817376, -0.16037728089474612, 
   -0.11213104430708043, -0.22954533190482707, 0.2998962892237813, 
   0.1826976306509671, -0.022338588936541726, -0.48764021540455715, 
   -0.3196817366714697, 0.17233555475839424, -0.2402767614150747, 
   -0.5132966596442934, -0.1483666402416972, -0.4301486696186956, 
   -0.4301203783004013, -0.04563686182851967, -0.3374601469503382, 
   -0.2176497772696031, 0.06735790024718114, -0.23005522460798034, 
   -0.4571717347049997, -0.3049542554985649, 0.032964744992902695, 
   0.08120479874460074, -0.40473061281491596, -0.39539908306312554, 
   -0.39440356030505086, -0.39201607627731505, -0.5006403589424409, 
   -0.3243975734477331, -0.36017670540456237, -0.17646442879048863, 
   -0.06786277381069539, 0.001745363487721363, -0.06043645025278721, 
   -0.019890688628642295, -0.014325526396810062, 0.017912664178034277, 
   -0.20716932843354385, 0.5150718122912608, -0.4358818425751707, 
   -0.058115487380760555, -1.3492383555501561, 0.030618072673959773, 
   0.3716447830471594, 0.4435323146449335, -0.20649633902988285, 
   -0.019648868217302606, -0.11236135810284509, 0.12535687886352775, 
   -0.005137787362940571, 0.06127554693625825, 0.013061460921825585, 
   0.030235864605948848, 0.08700833118515305, 0.14770499270678528, 
   -0.33091241747529665, -0.2793418728038759, 0.08079911417354424, 
   0.25812128599372386, -0.11325443601633367, 0.05178420108437365, 
   -0.34999838735679134, 0.014015233118087167, 0.14914545320482375, 
   0.3798785870382346, 0.19814007010450752, 0.3862455353264025, 
   -0.2400960672550596, -0.13235703146734323, 0.15423994959977705, 
   0.39981456530066595, -0.121028880090563, -0.09412243962410116, 
   -0.002787147257620859, 0.21351585830534248, 0.030772801993411036, 
   0.274392721848816, -0.22922062682393118, -0.09296645056578257, 
   0.10328966456019018, 0.20460951066284494, -0.401222096657996, 
   -0.45917479291101415, -0.2861114526041604, -0.09394250593410902, 
   10.598783149771293, -0.034017842726857594, -0.027331751637351687, 
   -0.046895336299794366, -0.36867267489450484, -0.3194443152248496, 
   -0.320376695857604, -0.3134934621494523, -0.19613074217043902, 
   -0.09486205749841758, -0.25593239077108265, -0.14498979639316545, 
   -0.08527323580825197, -0.02260945811094217, -0.14657809912529274, 
   -0.1463430798482932, -0.14487475059192434, -0.6377868610421444, 
   -0.20952331175994843, -0.1864077912106339, -0.25041133700201357, 
   -0.013964343920314093, -0.39547208033567927, 0.016203384781263708, 
   1.9103759258550852, 0.2560665000223281, -0.4812565896834897, 
   0.10850800513025405, -0.011394327353507094, -0.31601500399102633, 
   0.0016716161652823303, 0.38955380929666106, 0.5016239476262605, 
   -0.11064196915391733, -0.06003659674279049, -0.0941344551531813, 
   -0.3222949302435474, -0.20758464474872085, -0.18128677231058532, 
   -0.36828252422341023, -0.06253042188762237, 2.8888506241599146, 
   -4.04038855811914, -3.774043974774706, -0.3874328591808265, 
   -0.1660025518486563, 1.186204125260538, 1.2111040525211294, 
   1.2323299391002251, 1.6078252861825248, 1.6145944752335737, 
   -0.3442292792355346, -0.16999216666908268, -0.15717856701427024, 
   -0.4541437655532903, -0.015218441134010163, 0.011361729108266161, 
   -0.09215913035664869, -0.08584858363457215, -0.11541668917936931, 
   1.3032255871972183, -4.073421500177915, 0.35861879285842946, 
   -0.09003147947709778, -0.5058741358826708, -0.32137064235602253, 
   -1.4011576291628955, -0.11195083589208821, -1.7359022398635915, 
   -0.10294384014968472, -0.0813408443663377, 0.26825007803093825, 
   -0.1436279108851366, -0.20624332515603072, -0.4685787537756312, 
   -0.30287950156166943, 3.9589650172821607, 3.544157811146448, 
   -0.30571085754282734, -0.4156946127410137, -0.20901690423040975, 
   -0.11242273346128684, -3.3766867370249614, -0.10662945093871912, 
   -0.11884620664328338, 0.2931932607250687, -0.17788499008064917, 
   -0.19368625002487505, -0.17145614292189748, -0.2838916446241484, 
   0.30078826602472475, -0.5296004799037881, -0.2691132273708128, 
   -0.13768604899257042, -0.20638130174730662, -0.17458333929840109, 
   1.2371374428114308, -0.17282400231488992, 3.863515088762135, 
   -0.16659140795798066, 2.3705157475097636, -0.24432411933052833, 
   -0.2346689916243534, -0.13766545562422294, -0.11298408672765703, 
   -0.43114775788478, 0.1573553422937337, -0.14878546199507525, 
   -0.07368577049201619, -0.20822504639871653, -0.183827415446288, 
   -0.1628276157631916, -0.25844452757001335, -0.0799946052373457, 
   -0.07803786756814901, -0.06391608093003498, -0.007820351287072924, 
   0.44439762330392085, -0.28094952310000565, 0.5356617610273666, 
   0.12987107257263375, -2.5698514179055536, 0.18200347510252257, 
   0.23791682639192047, -0.28096969881868716, -0.19164037803526668, 
   -0.17121295429721073, -0.06966451020835507, -0.284294066517198, 
   -0.2839088387435922, -0.29804996563821007, -0.3243368745564652, 
   -0.03889875774719087, -0.2375770620261548, 0.5940914533375405, 
   6.271564157176307, 0.11436309962925151, 0.04327705639025936, 
   -0.18813632096646415, -0.1984746279459273, 0.4720727978707444, 
   -0.2423620907090438, -2.0013493262022735, -0.32254499736627196, 
   2.6394144852928747, -0.30671278516493317, -0.20321483590277722, 
   -0.27532046078046335, -0.3372209793779888, -1.2705313398134024, 
   -0.30184634911552166, -0.3682658699710615, -2.365193897349915, 
   -0.4032569467066516, -0.3797826884059958, -0.2546396945865226, 
   -0.38632247646655316, -0.22939364441600674, -0.2926826280450392, 
   3.5323883650335475, 2.1457471109283865, -0.05262455401475563, 
   -0.2580488418369029, 0.5042152440010312, -0.49836412322264323, 
   0.3539467432367047, 0.121424038633549, 3.5782057772546025, 
   -7.394507137285601, -4.870111482682134, 0.6485631547082278, 
   -5.1078265973558175, 0.3674147661651972, -0.15984923174779908, 
   -0.12822046034536783, -0.16626494115597978, -0.13047753026962994, 
   -0.14814273701136216, -0.20383606817956945, 0.254727547879142, 
   -6.645727187308065, -3.2162294474091553, -0.6030619687330798, 
   -0.21740025017029296, -0.15333658769507608, -0.16948778387992292, 
   -0.15650907687274085, 3.030772546974795, -0.4798052703782787, 
   -0.09163440815171953, -0.08141699851005768, -0.42387214764222847, 
   0.02924656885779342, 0.3812831553733034, -0.08223299980443244, 
   -0.18698234885718534, -0.07547358060348586, -0.13062494794036184, 
   -0.060479238764187926, -0.11668691725982683, 0.15601778081817486, 
   0.22917630567630454, 0.046242360783665504, 0.0013500045681738015, 
   0.06982509255423253, -0.02761260800849641, -0.039923111578623605, 
   0.010668732314400131, -0.031685253977343564, -0.04000020958367401, 
   -0.11209217149886541, -0.09980421450710253, 0.054322103057717896, 
   -0.11914951989218281, -0.04996489487422906, 0.03972970645262919, 
   0.07186777540601952, -0.03225070892992932, -0.08128781746616198, 
   -0.08598077717032737, -0.06604199943426181, -0.07754017103733446, 
   -0.04273331899005939, 0.39425532397086016, 1.2661999273083069, 
   -1.0182166187159964, 0.3037139550157164, -0.2729356299319079, 
   -0.04847319654213322, 0.343766929894862, -0.5836503589055511, 
   -1.9907803945420568, -0.02401360940686459, 0.06081932144227409, 
   0.04852253296494524, -0.008324018356105967, -0.046861378868150894, 
   0.027980694308077148, -0.03217221545959603, 0.0017404439913946135, 
   0.543478390401475, 0.7938922780949724, 0.16831735537763848, 
   0.017502339737944794, 0.7361034286383585, -0.01440405437716663, 
   0.5084928986407533, 1.3353075061359334, -0.017737062961316497, 
   0.2608437729084869, 0.15014056361067674, 0.04458171138927014, 
   0.01239173572272989, -0.054548851520507924, -0.037557955003507004, 
   0.24150633921894382, 0.7184754669843585, 0.28418340890488025, 
   0.06372679313409435, 0.2156138780518404, 0.2168302961289328, 
   0.15651601561472717, 0.16498234751264818, 0.9391334668120521, 
   0.8926100814827009, -5.691331804448339, 0.031908239275878714, 
   -0.0484296552069452, -8.915581411145126, -0.028988043317895063, 
   -7.929779090256147, 0.010081057527486337, 0.21741598825894926, 
   0.401282841626994, 0.07170159839427015, 0.1596645243751027, 
   0.04339358395900206, -0.0034817427987263727, 0.06000095966612662, 
   0.16095498098809458, 0.018226472512935743, 0.03004100977273083, 
   -0.019270245590860213, -0.053240985271230556, -0.055855933433718974, 
   0.3324107335380688, 0.037912604476915135, -5.265751046217531, 
   -0.02514727808824091, 0.18915802925573644, 0.37040815696332174, 
   0.15437451085024634, 0.006643528916413288, 0.212975581523267, 
   0.18274657034248776, -0.011750318208555655, 0.03399229317430752, 
   -0.1459103535594295, -0.010085828505879135, -0.1527636313691687, 
   -0.04450417829508524, -0.0035238748951655907, 0.006013994112635146, 
   0.2183864778752138, 0.02206154686027162, 0.1506377818992206, 
   0.3128150882863139, 0.009523830207115225, -0.05302755566555106, 
   0.17858137172896704, -0.02850564247810894, 0.039945921184511235}}}, 
 {{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S^2*(6.125355157844872 - 92.99396062714798*\[Eta] + 
      620.0130532958808*\[Eta]^2 - 1544.7035127063912*\[Eta]^3) + 
    S*(5.815181714317814 - 150.16192257635112*\[Eta] + 
      308.3088393035087*\[Eta]^3) + 277.0524053976725*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 202.689542027864*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 4.864192160816197*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 277.0524053976725, 
    d20 -> -4.864192160816197, d30 -> 202.689542027864, 
    f10 -> -0.21611370154492698, f11 -> 5.580573490795028, 
    f20 -> -2.442023259873236, f21 -> 37.074326145544056, 
    f22 -> -247.1834299492729}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 277.0524053976725, 6.3923861338967685, 
       43.34099968219264, 1.4458006815540813*^-168}, 
      {d20, -4.864192160816197, 40.038512958853794, -0.12148783262292884, 
       0.9033551769056641}, {d30, 202.689542027864, 129.08657143225162, 
       1.5701830157774495, 0.11702737897502768}, {f10, -0.21611370154492698, 
       0.019423793344867872, -11.126235628017957, 9.341208138601764*^-26}, 
      {f11, 5.580573490795028, 0.18089116040423983, 30.850448846278876, 
       2.8851781550911416*^-116}, {f20, -2.442023259873236, 
       0.35822060409458795, -6.817093243548942, 2.7810309939946167*^-11}, 
      {f21, 37.074326145544056, 10.499208904560803, 3.5311542500539406, 
       0.00045341772320454623}, {f22, -247.1834299492729, 89.50233212085979, 
       -2.761754069329589, 0.005968232005597623}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 1635.6919446094887, 1635.9906997962107, 
   1673.4599417596394, 0.9989951434808242, 
   ScientificForm[1.2565105927763813], {6.3923861338967685, 
   40.038512958853794, 129.08657143225162, 0.019423793344867872, 
   0.18089116040423983, 0.35822060409458795, 10.499208904560803, 
   89.50233212085979}, {{d20, -0.12148783262292884}, 
    {d30, 1.5701830157774495}, {f22, -2.761754069329589}, 
    {f21, 3.5311542500539406}, {f20, -6.817093243548942}, 
    {f10, -11.126235628017957}, {f11, 30.850448846278876}, 
    {d10, 43.34099968219264}}, 8, 1.2565105927763813, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 277.0524053976725, 6.3923861338967685, {264.4920848891621, 
        289.6127259061829}}, {d20, -4.864192160816197, 40.038512958853794, 
       {-83.53537142213358, 73.80698710050117}}, {d30, 202.689542027864, 
       129.08657143225162, {-50.95106674828773, 456.3301508040157}}, 
      {f10, -0.21611370154492698, 0.019423793344867872, 
       {-0.25427927302205083, -0.17794813006780313}}, 
      {f11, 5.580573490795028, 0.18089116040423983, {5.225142685420855, 
        5.936004296169201}}, {f20, -2.442023259873236, 0.35822060409458795, 
       {-3.1458864974710967, -1.7381600222753755}}, {f21, 37.074326145544056, 
       10.499208904560803, {16.444560332773758, 57.70409195831435}}, 
      {f22, -247.1834299492729, 89.50233212085979, {-423.04545613946084, 
        -71.32140375908497}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{40.862600484835674, 3.1896759324227335, 12.526234823906805, 
   -0.009986705945114792, 0.3121708821602187, -0.03822100999816419, 
   2.1739239569520565, -19.286108274593566}, {3.1896759324227335, 
   1603.0825199563035, -4173.797215549794, -0.010195757230562631, 
   0.20446129432681964, 0.2216905767252083, -19.169135872224963, 
   110.22202811990324}, {12.526234823906806, -4173.797215549794, 
   16663.342924133805, 0.04283576937750571, -0.8712929699925621, 
   0.059274234547395374, -39.55755017564777, 1075.5553788596687}, 
   {-0.00998670594511479, -0.010195757230562631, 0.04283576937750571, 
   0.00037728374790413344, -0.003138386288685501, 0.0011249169284775992, 
   -0.008602380030190156, 0.006135837529386979}, {0.31217088216021865, 
   0.20446129432681964, -0.8712929699925623, -0.003138386288685501, 
   0.03272161191239242, -0.009945730610347016, 0.16349040224734443, 
   -0.8344227041925522}, {-0.03822100999816419, 0.22169057672520823, 
   0.059274234547395374, 0.001124916928477599, -0.009945730610347016, 
   0.12832200119789156, -2.760672570492209, 17.670693289964994}, 
   {2.1739239569520565, -19.169135872224945, -39.55755017564778, 
   -0.008602380030190156, 0.16349040224734449, -2.760672570492209, 
   110.23338762160887, -903.2623621833748}, {-19.286108274593566, 
   110.22202811990324, 1075.555378859669, 0.006135837529386979, 
   -0.8344227041925522, 17.670693289964994, -903.2623621833748, 
   8010.667455072693}}, 0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5 + 
    S*(0. - 26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
      26.90797331565264*(64. - 64.*f10 - 16.*f11)*\[Eta]^3) + 
    S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
      2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 1.604969078782181, 
   {}, {}, {-0.779990301663025, -0.3099970642777188, 0.056099381162290296, 
   0.32003423999482505, 0.4844667575955002, 0.5532559356035125, 
   0.5316021261569448, 0.4267423520126217, 0.24870203041904304, 
   -0.26456149574247156, -0.5510817706701152, -0.8067458169370445, 
   -0.9723760487189237, -0.963157629208137, -0.6577577598659898, 
   0.11686876984427741, 1.609711142038135, -0.37432471270636825, 
   -0.04724168722608724, -0.6986730936116174, -0.5163507071831113, 
   0.7140982039861719, -0.0026361336250602108, -0.5307763433898813, 
   -0.3256530400516695, 0.3243389691726293, 0.20923743653388627, 
   -0.03306043473321196, 0.15945106212892313, 0.25597175948653117, 
   0.23200632555862555, -0.10509695250540929, -0.019166802795549387, 
   -0.027009632567551733, -0.23133248024722874, -0.0697602400698365, 
   0.29921185475065215, 0.6158407541173254, -0.22918633899036678, 
   0.33864687053871734, -0.01660503043100192, -0.14888636864042581, 
   0.07155422986903659, -1.1381357832099326, 0.3457678340380532, 
   -0.22098177369144878, 0.03411917381829355, -0.3844236722096994, 
   0.3209347111432841, 0.140605458853301, -0.016052200428624985, 
   0.11689929954693312, 0.07528993594020505, -0.24981759026118056, 
   0.07020977258297378, 0.30842073518835633, 0.15942429520962875, 
   0.14805686157671616, -0.09615621171356992, -0.1562645753343901, 
   -0.02352776781167165, -0.3317871240099777, -0.058909064974344005, 
   0.6632531453904988, 0.0762638201835486, -0.017609063041522433, 
   -0.2137418034107057, 0.2352902283570728, -0.23247938673768687, 
   -0.33274995021063347, -0.19920597152781738, -0.26398781993359677, 
   2.427019151779895, -0.6612749342307467, -0.37835569381783074, 
   -0.18994142476566367, -0.06058071432487111, 0.10313397963756188, 
   -0.06320922710046517, 1.1372748559404613, 0.4526270281766642, 
   -0.28803071251723367, -0.36970843089260796, 0.07097974884034386, 
   0.14719668497871652, 0.5737662517623434, -0.16866344807581868, 
   -0.13719601120499192, 0.14191111126864797, 0.155148555322711, 
   2.187200233417382, 0.3151554522828768, -0.2781198778150582, 
   -0.22343162418276208, -0.15860839819099226, -0.10455075261334557, 
   -0.2306630490824162, 0.2964315449710213, 0.18341767915594787, 
   -0.02035746396590099, -0.49021751603222796, -0.3252265672250907, 
   0.18144577358933134, -0.24329833051173821, -0.5218763685209105, 
   -0.14967199249064578, -0.43218509647282843, -0.43215680515453414, 
   -0.03829657352293481, -0.3429578462433618, -0.2143515008709116, 
   0.06617262923682432, -0.22964101066176568, -0.4538381380741825, 
   -0.3178601503362728, 0.03665832640954392, 0.08489838016124196, 
   -0.4051314086771427, -0.3957998789253523, -0.3948043561672776, 
   -0.3924168721395418, -0.49880449528941995, -0.3225617097947122, 
   -0.3626786967667215, -0.17896642015264774, -0.07418235917933202, 
   -0.004574221880915275, -0.06409614159606747, -0.023550379971922553, 
   -0.01422621271546376, 0.01801197785938058, -0.2058204122687286, 
   0.516420728456076, -0.4345543974124979, -0.05678804221808775, 
   -1.3535745240086143, 0.026281904215501584, 0.36730861458870123, 
   0.44363213661295475, -0.20130333956485202, -0.014455868752271783, 
   -0.10842963473845657, 0.12928860222791627, -0.004545601919289766, 
   0.06186773237990906, 0.011575943065231797, 0.02875034674935506, 
   0.08708869704624789, 0.1477853585678801, -0.3168266339334238, 
   -0.26525608926200306, 0.09396780025311813, 0.27128997207329775, 
   -0.10581189780124589, 0.05922673929946143, -0.34809891175820695, 
   0.015914708716671555, 0.15088956462412995, 0.3816226984575408, 
   0.2052718799610389, 0.3933773451829339, -0.22681206130531706, 
   -0.11907302551760068, 0.1675822135215448, 0.4131568292224337, 
   -0.1211706639924941, -0.09426422352603225, -0.004650179056504555, 
   0.21165282650645878, 0.030832109315472422, 0.2744520291708774, 
   -0.22548152702405133, -0.08922735076590271, 0.1076685837435889, 
   0.20898842984624366, -0.4014925242950156, -0.45946471124238997, 
   -0.29107681096645877, -0.09890786429640741, 10.593817791408995, 
   -0.03357800988623438, -0.026891918796728476, -0.04643455033761512, 
   -0.3690176607392104, -0.31978930106955517, -0.32458426284645014, 
   -0.31770102913829845, -0.20320535542368034, -0.10193667075165891, 
   -0.2593965622568888, -0.14845396787897158, -0.0845031283984028, 
   -0.021839350701092997, -0.1481704892114557, -0.14793546993445617, 
   -0.1464671406780873, -0.6346061595052674, -0.20769901859302564, 
   -0.18652351567353165, -0.25242040137152344, -0.018065767095343688, 
   -0.3848125623198797, 0.009930667395167347, 1.8994795802639857, 
   0.2701649902976939, -0.4813658832938117, 0.10726147914470374, 
   -0.0236986492205844, -0.3116059880946338, 0.004713991139986717, 
   0.3988482901263808, 0.5038095672030387, -0.09829000077769479, 
   -0.061013510559078554, -0.08904449297958905, -0.3204244847277735, 
   -0.19641896797408265, -0.17012109553594712, -0.3666024482995809, 
   -0.06085034596379302, 2.875937225557216, -4.028648389096105, 
   -3.762303805751671, -0.3859542727099665, -0.15567209645874414, 
   1.1876301613788414, 1.2125300886394328, 1.2337559752185285, 
   1.6092157173202324, 1.6159849063712812, -0.3432984223423148, 
   -0.16906130977586287, -0.16085712477973146, -0.46053125376069914, 
   -0.021605929341419028, 0.004974240900857296, -0.08633526703845007, 
   -0.08002472031637353, -0.11472600145268785, 1.3039162749238997, 
   -4.072754556237129, 0.3626631487649874, -0.08954695037655114, 
   -0.48662425701606793, -0.30212076348941963, -1.4008452481480944, 
   -0.11163845487728707, -1.7374592727776772, -0.10450087306377043, 
   -0.07988486705270503, 0.2697060553445709, -0.14043514930939693, 
   -0.20210483825459846, -0.44981760936713755, -0.2841183571531758, 
   3.97883461981867, 3.5639810092569917, -0.2881387130552753, 
   -0.4057704538130551, -0.19909274530245114, -0.10797659380111924, 
   -3.374165869639249, -0.1041085835530069, -0.11648464987243301, 
   0.29555481749591905, -0.17365126457359992, -0.1840807123266046, 
   -0.16185060522362704, -0.26674432844285434, 0.3202059574504901, 
   -0.5113592388876675, -0.2508719863546922, -0.1334413856387755, 
   -0.20350719202543388, -0.17312740792108627, 1.2385933741887456, 
   -0.1745403917800914, 3.8617986992969335, -0.16659769410915715, 
   2.370509461358587, -0.22481993132345934, -0.21521383923001025, 
   -0.1350771229675729, -0.11292444718176853, -0.42710347853872577, 
   0.1574917053265814, -0.14862588621169692, -0.07352619470863786, 
   -0.2024012749531252, -0.17800364400069668, -0.16335046819449417, 
   -0.2651507288797106, -0.08670080654704293, -0.08474406887784625, 
   -0.06362255836878461, -0.007526828725822554, 0.44495583579524833, 
   -0.2803212169674154, 0.5362900671599569, 0.1305345203108459, 
   -2.5581634050419453, 0.18278066072272026, 0.23869401201211815, 
   -0.26981530715548274, -0.18053864117065643, -0.17236335284625426, 
   -0.08171742085955103, -0.2764151290489778, -0.2699030323945806, 
   -0.30177187228451885, -0.3221311361774539, -0.038544652573150984, 
   -0.23550047928737428, 0.583250202230964, 6.2878628403854435, 
   0.10572843305639879, 0.041344269102836506, -0.18116269057145473, 
   -0.18158490063311206, 0.47935117624314216, -0.23066688103072153, 
   -1.9829868444673124, -0.30428782273617827, 2.659153241366674, 
   -0.2892168695038748, -0.19879382652948863, -0.2710875732393063, 
   -0.3201013073812007, -1.2511465769143584, -0.2832713067550472, 
   -0.3534978514688518, -2.3513847643618355, -0.39205473256032164, 
   -0.37239158234910974, -0.23754885141107707, -0.3799002175373829, 
   -0.2313718136067635, -0.30171047945595575, 3.5487838306886488, 
   2.134657762102865, -0.039128215047071535, -0.2440042353797125, 
   0.5059601990318896, -0.4823908622477404, 0.3458906543373459, 
   0.12362193075023953, 3.5976120553188196, -7.39711143530279, 
   -4.872715780699323, 0.6459588566910384, -5.10118902028249, 
   0.37408300440847597, -0.1466852563372214, -0.11112895462226646, 
   -0.15058236203262965, -0.12666405678076842, -0.13274594799995043, 
   -0.18563538445605587, 0.2615038516829671, -6.64837102017707, 
   -3.21887328027816, -0.6030165785048709, -0.1992000655593884, 
   -0.1480621544695211, -0.16806733032640864, -0.16325831228853005, 
   3.0503629532047256, -0.4794883125075522, -0.0913478843546045, 
   -0.07904266073702004, -0.42515727480281384, 0.04635703404387925, 
   0.38208644064204833, -0.07569349190787733, -0.16634995665287278, 
   -0.06426059637352921, -0.11495940650374337, -0.060566514671180016, 
   -0.1095433524501459, 0.16199754982507386, 0.2324255812940521, 
   0.060529156585587884, 0.014738936462265428, 0.07839350646857213, 
   -0.015499438555167444, -0.029314182067643912, 0.013339642321057, 
   -0.029089054486348687, -0.029540701104082245, -0.09982062492422017, 
   -0.09493403442023407, 0.06034059399099334, -0.10468643478908746, 
   -0.04660508438097821, 0.0356264532894599, 0.07680511048329919, 
   -0.027791696739676297, -0.07445724044052326, -0.08187788415867914, 
   -0.06193910642261358, -0.07352451889549627, -0.037116101803853496, 
   0.39952049232064013, 1.2644121151503356, -1.0080039260997964, 
   0.3127639900882855, -0.26400451559087657, -0.04381079484679873, 
   0.3490026642917954, -0.5865888173437384, -1.9757087537007791, 
   -0.024265266280565356, 0.07115404396263614, 0.04668462816460561, 
   -0.00836062964940254, -0.039027778114871126, 0.027949103570890088, 
   -0.029583037039856208, 0.001740443991387508, 0.543478390401468, 
   0.7938922780949582, 0.16831735537763137, 0.01750233973793769, 
   0.7361034286383514, -0.01440405437716663, 0.5084928986407533, 
   1.3353075061359334, -0.017737062961316497, 0.26084377290850114, 
   0.15014056361069805, 0.044581711389263035, 0.012391735722744102, 
   -0.05454885152049371, -0.037557955003521215, 0.24150633921894382, 
   0.7184754669843585, 0.28418340890488025, 0.06372679313407303, 
   0.2156138780518333, 0.21683029612892568, 0.15651601561472006, 
   0.16498234751264107, 0.939133466812045, 0.8926100814826938, 
   -5.691331804448325, 0.031908239275892925, -0.04842965520695941, 
   -8.915581411145126, -0.028988043317895063, -7.92977909025614, 
   0.010081057527514758, 0.21741598825897768, 0.40128284162702244, 
   0.07170159839428081, 0.15966452437511336, 0.04339358395899495, 
   -0.003481742798733478, 0.06000095966613728, 0.16095498098810523, 
   0.01822647251295706, 0.030041009772745042, -0.019270245590874424, 
   -0.05324098527124477, -0.05585593343372608, 0.3324107335380688, 
   0.03791260447692224, -5.265751046217531, -0.02514727808824091, 
   0.18915802925573644, 0.37040815696332174, 0.154374510850257, 
   0.006643528916413288, 0.212975581523267, 0.1827465703424913, 
   -0.011750318208569865, 0.03399229317430752, -0.14591035355941884, 
   -0.010085828505893346, -0.1527636313691687, -0.04450417829508524, 
   -0.0035238748951655907, 0.0060139941126280405, 0.2183864778752067, 
   0.02206154686027162, 0.1506377818992206, 0.3128150882863139, 
   0.009523830207115225, -0.05302755566555106, 0.17858137172896704, 
   -0.028505642478116044, 0.03994592118450413}}}, 
 {0.6614399165755429 + b1*S + b2*S^2 + 495.2212215293292*\[Eta] - 
   4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
   111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
  {a0 -> 0.6614399165755429, a1 -> 495.2212215293292, 
   a2 -> -4775.35065619013, a3 -> 32864.33102152535, 
   a4 -> -111320.57854234384, a5 -> 142924.6137334795}, 
  {{0.047897263969477154, -2.6375106159214896, 48.256353011785755, 
  -389.64527446898387, 1434.4239119009478, -1966.538346669328}, 
  {-2.637510615921489, 240.33825788035782, -5289.796749393008, 
  47108.656053517385, -184308.6526669396, 263377.9798900871}, 
  {48.25635301178575, -5289.796749393008, 123418.42874847952, 
  -1.1368153685747439*^6, 4.551772928570534*^6, -6.61678267336287*^6}, 
  {-389.6452744689838, 47108.656053517385, -1.136815368574744*^6, 
  1.0705590056195147*^7, -4.3576534510435395*^7, 6.416493842193512*^7}, 
  {1434.4239119009478, -184308.6526669396, 4.551772928570535*^6, 
  -4.3576534510435395*^7, 1.7967325729903585*^8, -2.67319158571421*^8}, 
  {-1966.538346669328, 263377.9798900871, -6.61678267336287*^6, 
  6.416493842193512*^7, -2.67319158571421*^8, 4.011275510679948*^8}}, 
  44.241309666428776 + b0 + b1*S + b2*S^2, {b0 -> 0.25780263404865633, 
   b1 -> -26.90797331565264, b2 -> -2.5083115539869327}, 
  {{0.02939603240095713, -0.000017893470942716918, -0.04185871583392924}, 
  {-0.000017893470942716918, 0.022557998329950958, -0.012129442231737553}, 
  {-0.041858715833929236, -0.012129442231737553, 0.09173407942207974}}, 
  {f13 -> 64. - 64.*f10 - 16.*f11 - 4.*f12, 
   f23 -> 64. - 64.*f20 - 16.*f21 - 4.*f22}, {}}, 
 {{0.6614399165755429 + 495.2212215293292*\[Eta] - 
    4775.35065619013*\[Eta]^2 + 32864.33102152535*\[Eta]^3 - 
    111320.57854234384*\[Eta]^4 + 142924.6137334795*\[Eta]^5, 
   {a0 -> 0.6614399165755429, a1 -> 495.2212215293292, 
    a2 -> -4775.35065619013, a3 -> 32864.33102152535, 
    a4 -> -111320.57854234384, a5 -> 142924.6137334795}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.6614399165755429, 0.2188544355718594, 
       3.0222824355705757, 0.0038042647943338026}, {a1, 495.2212215293292, 
       15.502846766976631, 31.94388933677807, 3.4075226404407436*^-37}, 
      {a2, -4775.35065619013, 351.30959102831156, -13.592998250381646, 
       3.160544715351547*^-19}, {a3, 32864.33102152535, 3271.9398002095254, 
       10.044295747562597, 4.762594863458331*^-14}, {a4, -111320.57854234384, 
       13404.225352441515, -8.304887124422102, 2.7853771776158292*^-11}, 
      {a5, 142924.6137334795, 20028.168939471096, 7.136179755894043, 
       2.2565421226764492*^-9}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -35.04583110518901, -33.49027554963345, -20.26971405597583, 
   0.9999763991755638, ScientificForm[0.1614526200177618], 
   {0.2188544355718594, 15.502846766976631, 351.30959102831156, 
   3271.9398002095254, 13404.225352441515, 20028.168939471096}, 
   {{a0, 3.0222824355705757}, {a5, 7.136179755894043}, 
    {a4, -8.304887124422102}, {a3, 10.044295747562597}, 
    {a2, -13.592998250381646}, {a1, 31.94388933677807}}, 6, 
   0.1614526200177618, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.6614399165755429, 0.2188544355718594, 
       {0.22284582666806962, 1.1000340064830163}}, {a1, 495.2212215293292, 
       15.502846766976631, {464.15282233983885, 526.2896207188196}}, 
      {a2, -4775.35065619013, 351.30959102831156, {-5479.390809409858, 
        -4071.3105029704025}}, {a3, 32864.33102152535, 3271.9398002095254, 
       {26307.21713367935, 39421.44490937135}}, {a4, -111320.57854234384, 
       13404.225352441515, {-138183.24643393623, -84457.91065075144}}, 
      {a5, 142924.6137334795, 20028.168939471096, {102787.26625149892, 
        183061.96121546006}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.047897263969477154, -2.6375106159214896, 48.256353011785755, 
   -389.64527446898387, 1434.4239119009478, -1966.538346669328}, 
   {-2.637510615921489, 240.33825788035782, -5289.796749393008, 
   47108.656053517385, -184308.6526669396, 263377.9798900871}, 
   {48.25635301178575, -5289.796749393008, 123418.42874847952, 
   -1.1368153685747439*^6, 4.551772928570534*^6, -6.61678267336287*^6}, 
   {-389.6452744689838, 47108.656053517385, -1.136815368574744*^6, 
   1.0705590056195147*^7, -4.3576534510435395*^7, 6.416493842193512*^7}, 
   {1434.4239119009478, -184308.6526669396, 4.551772928570535*^6, 
   -4.3576534510435395*^7, 1.7967325729903585*^8, -2.67319158571421*^8}, 
   {-1966.538346669328, 263377.9798900871, -6.61678267336287*^6, 
   6.416493842193512*^7, -2.67319158571421*^8, 4.011275510679948*^8}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5, 
   0.028910615620847034, {}, {}, {-0.08742633538807709, -0.08494618990279434, 
    -0.03488304437674472, -0.0986665129852149, -0.07494384011353006, 
    0.016643558610056175, -0.1367922799815524, -0.036367422724648435, 
    0.03882020805856712, 0.010260011857997853, 0.07201303866267139, 
    -0.005499818794170608, 0.09273175317513704, 0.032306328302599496, 
    0.0045780077644579364, 0.1118143257380595, 0.02816456994960248, 
    0.1452565104951411, 0.0749435175710289, -0.029639001776082807, 
    0.0028064266803582427, -0.03584210371916541, 0.025971191916369207, 
    -0.24015006065811306, 0.05841997821035605, -0.4744369129795487, 
    -0.09948679531576232, -0.06858209001915583, 0.06098571532787389, 
    0.035879111567076905, 0.08437766053411622, -0.17065061201141418, 
    -0.16011821090563672, 0.06574293413734722, 0.06374185897198004, 
    0.016395911219291293, 0.1057728438344725, 0.769958927620749, 
    0.25292571504853356, -0.18257191192528666, -0.046262109506628235, 
    -0.18790752753931628, -0.09405598768480417, -0.07676326837628267, 
    -0.049378277535829795, -0.10588477557456599, -0.062211207996099915, 
    -0.04454342711845527, -0.02458157474764988, -0.11421083428473366, 
    -0.0051662278573871845, -0.005453682344239041, -0.03676468015938639, 
    -0.041282850830597795, 0.06922072729716078, 0.20297749947799915, 
    0.19425821630821716, -0.014714007812550278, -0.16671288804739248, 
    0.4483589588064092, 0.011570963847904014}}, 
  {0.8916010204535865 + 446.64157625220093*\[Eta] - 
    3023.2767396077506*\[Eta]^2 + 7467.217737192189*\[Eta]^3 + 
    64397.13123082397*\[Eta]^4 - 435725.1922228009*\[Eta]^5 + 
    728942.8627625353*\[Eta]^6, {a0 -> 0.8916010204535865, 
    a1 -> 446.64157625220093, a2 -> -3023.2767396077506, 
    a3 -> 7467.217737192189, a4 -> 64397.13123082397, 
    a5 -> -435725.1922228009, a6 -> 728942.8627625353}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.8916010204535865, 0.24714301227087299, 
       3.6076319223477635, 0.0006757322938617616}, {a1, 446.64157625220093, 
       30.152010957129374, 14.812994625374849, 1.1471696127360715*^-20}, 
      {a2, -3023.2767396077506, 1000.7592150216116, -3.0209831638097504, 
       0.0038449576509124632}, {a3, 7467.217737192189, 13995.222667853253, 
       0.5335547646801104, 0.595839082100537}, {a4, 64397.13123082397, 
       95171.54554074477, 0.676642696773841, 0.5015209186529501}, 
      {a5, -435725.1922228009, 311034.8713776083, -1.4008885572634517, 
       0.16696805862677977}, {a6, 728942.8627625353, 391042.0396576161, 
       1.8641035715770466, 0.06774705549036684}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -36.73073601168929, -34.617528464519474, 
   -19.843745098302797, 0.9999778260611868, 
   ScientificForm[0.1564958885699329], {0.24714301227087299, 
   30.152010957129374, 1000.7592150216116, 13995.222667853253, 
   95171.54554074477, 311034.8713776083, 391042.0396576161}, 
   {{a3, 0.5335547646801104}, {a4, 0.676642696773841}, 
    {a5, -1.4008885572634517}, {a6, 1.8641035715770466}, 
    {a2, -3.0209831638097504}, {a0, 3.6076319223477635}, 
    {a1, 14.812994625374849}}, 7, 0.1564958885699329, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.8916010204535865, 0.24714301227087299, {0.39610911393130765, 
        1.3870929269758654}}, {a1, 446.64157625220093, 30.152010957129374, 
       {386.19043398703303, 507.09271851736884}}, {a2, -3023.2767396077506, 
       1000.7592150216116, {-5029.678162267913, -1016.8753169475883}}, 
      {a3, 7467.217737192189, 13995.222667853253, {-20591.51432316673, 
        35525.94979755111}}, {a4, 64397.13123082397, 95171.54554074477, 
       {-126410.32924866119, 255204.59171030915}}, {a5, -435725.1922228009, 
       311034.8713776083, {-1.0593125637520025*^6, 187862.1793064006}}, 
      {a6, 728942.8627625353, 391042.0396576161, {-55049.22335783008, 
        1.5129349488829006*^6}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.06107966851432087, -5.741643547863179, 162.22819158575263, 
   -2055.061564431108, 13011.435396242689, -40209.109355640525, 
   48282.01012154538}, {-5.741643547863179, 909.1437647588499, 
   -29556.410115063405, 400137.5868451421, -2.6329459693476027*^6, 
   8.341693228686784*^6, -1.0190787606797505*^7}, {162.22819158575263, 
   -29556.410115063405, 1.0015190064506723*^6, -1.3893368628838878*^7, 
   9.295458099315004*^7, -2.980934805886515*^8, 3.6754103603358823*^8}, 
   {-2055.061564431108, 400137.5868451422, -1.3893368628838878*^7, 
   1.9586625752279353*^8, -1.3259803962395077*^9, 4.2906201652023*^9, 
   -5.327675528093049*^9}, {13011.435396242689, -2.6329459693476027*^6, 
   9.295458099315004*^7, -1.3259803962395077*^9, 9.057623080614058*^9, 
   -2.9516950145936676*^10, 3.686115550732847*^10}, {-40209.109355640525, 
   8.341693228686784*^6, -2.980934805886515*^8, 4.2906201652023*^9, 
   -2.9516950145936676*^10, 9.674269121288531*^10, -1.2138617393302968*^11}, 
   {48282.01012154539, -1.0190787606797505*^7, 3.6754103603358823*^8, 
   -5.327675528093049*^9, 3.686115550732847*^10, -1.2138617393302968*^11, 
   1.529138767795886*^11}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 0.027665717620312294, {}, {}, 
   {-0.132344599388329, -0.12986445390304624, -0.07972766641508144, 
    -0.1412844114121441, -0.11601652312585742, -0.020977731215818807, 
    -0.17388522783938498, -0.07102341465522599, 0.008786978047787386, 
    -0.015102176156585045, 0.05194629742068102, -0.018865583162352095, 
    0.08578738293497068, 0.033051596180541765, 0.014970143409552605, 
    0.1282765021878518, 0.05763890085828649, 0.1772726956667512, 
    0.1198531542114658, 0.022535288867320702, 0.055147459093078055, 
    0.014750631822479932, 0.07595325303976708, -0.1901679995347152, 
    0.10840203933375392, -0.44030568131919523, -0.06535556365540884, 
    -0.06467644556435204, 0.06489135978267768, 0.039784756021880696, 
    0.049522006970207144, -0.220898701511409, -0.22163836191401742, 
    0.004222783128966512, 0.0022217079635993287, -0.045124239789089415, 
    0.04425269282609179, 0.7263636179995032, 0.2334082830718387, 
    -0.14875178363411834, -0.012441981215459919, -0.15408739924814796, 
    -0.06023585939363585, -0.04294314008511435, -0.015558149244661479, 
    -0.04195050008843282, -0.05100751639699297, -0.033339735519348324, 
    -0.020944466393537198, -0.14835411396504128, -0.0393095075376948, 
    -0.039596962024546656, 0.02844348036936495, 0.02392530969815354, 
    0.1344288878259121, 0.18961173510981766, 0.18089245194003567, 
    -0.010808363357746487, -0.10754166716616709, 0.4142156791261016, 
    -0.016427149076213343}}, 
  {-0.3682607612636756 + 758.9017489283889*\[Eta] - 
    16970.245372720507*\[Eta]^2 + 269575.79694646865*\[Eta]^3 - 
    2.456710788980122*^6*\[Eta]^4 + 1.260401459373793*^7*\[Eta]^5 - 
    3.3769469578830294*^7*\[Eta]^6 + 3.663354829386404*^7*\[Eta]^7, 
   {a0 -> -0.3682607612636756, a1 -> 758.9017489283889, 
    a2 -> -16970.245372720507, a3 -> 269575.79694646865, 
    a4 -> -2.456710788980122*^6, a5 -> 1.260401459373793*^7, 
    a6 -> -3.3769469578830294*^7, a7 -> 3.663354829386404*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, -0.3682607612636756, 0.3658013602134293, 
       -1.006723323961429, 0.31864198516778297}, {a1, 758.9017489283889, 
       77.86112379137336, 9.746863543375564, 2.046392615932231*^-13}, 
      {a2, -16970.245372720507, 3387.852466231962, -5.009145333768078, 
       6.430348655918881*^-6}, {a3, 269575.79694646865, 62720.77139972652, 
       4.298030635312692, 0.00007408913799404642}, 
      {a4, -2.456710788980122*^6, 597555.4534990875, -4.111268292498102, 
       0.00013747984366374827}, {a5, 1.260401459373793*^7, 
       3.0727669230172206*^6, 4.101845310597707, 0.0001417923826030396}, 
      {a6, -3.3769469578830294*^7, 8.104916712875879*^6, -4.166541221229628, 
       0.00011462914800641244}, {a7, 3.663354829386404*^7, 
       8.598930765186423*^6, 4.2602445925228745, 0.00008403640886777596}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -52.55464803644976, -49.785417267218996, 
   -33.55678325888996, 0.999983482445863, ScientificForm[
    0.13506859409096916], {0.3658013602134293, 77.86112379137336, 
   3387.852466231962, 62720.77139972652, 597555.4534990875, 
   3.0727669230172206*^6, 8.104916712875879*^6, 8.598930765186423*^6}, 
   {{a0, -1.006723323961429}, {a5, 4.101845310597707}, 
    {a4, -4.111268292498102}, {a6, -4.166541221229628}, 
    {a7, 4.2602445925228745}, {a3, 4.298030635312692}, 
    {a2, -5.009145333768078}, {a1, 9.746863543375564}}, 8, 
   0.13506859409096916, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, -0.3682607612636756, 0.3658013602134293, {-1.101965374593589, 
        0.36544385206623764}}, {a1, 758.9017489283889, 77.86112379137336, 
       {602.7321116928933, 915.0713861638844}}, {a2, -16970.245372720507, 
       3387.852466231962, {-23765.416889593012, -10175.073855848}}, 
      {a3, 269575.79694646865, 62720.77139972652, {143773.86088821996, 
        395377.73300471733}}, {a4, -2.456710788980122*^6, 597555.4534990875, 
       {-3.655255246816267*^6, -1.2581663311439776*^6}}, 
      {a5, 1.260401459373793*^7, 3.0727669230172206*^6, 
       {6.440824643350945*^6, 1.8767204544124916*^7}}, 
      {a6, -3.3769469578830294*^7, 8.104916712875879*^6, 
       {-5.002587381806591*^7, -1.7513065339594677*^7}}, 
      {a7, 3.663354829386404*^7, 8.598930765186423*^6, 
       {1.93862773475758*^7, 5.3880819240152285*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.13381063513399502, -26.03326195631328, 
   1091.2552015193933, -19754.004558190303, 184878.1122892284, 
   -935671.8306240053, 2.4313543638032065*^6, -2.54292071720478*^6}, 
   {-26.03326195631328, 6062.354598055568, -262385.87627477065, 
   4.813193620356521*^6, -4.537325714132572*^7, 2.306760690555068*^8, 
   -6.012698493853462*^8, 6.302698230706396*^8}, {1091.2552015193933, 
   -262385.87627477065, 1.1477544332953984*^7, -2.119596415290084*^8, 
   2.0078728249610949*^9, -1.0246517955785065*^10, 2.678895863090747*^10, 
   -2.815073525844494*^10}, {-19754.004558190303, 4.813193620356521*^6, 
   -2.1195964152900842*^8, 3.9338951649767513*^9, -3.7414939101543816*^10, 
   1.9156976643271463*^11, -5.0225217749039886*^11, 5.290432219636264*^11}, 
   {184878.1122892284, -4.537325714132572*^7, 2.007872824961095*^9, 
   -3.7414939101543816*^10, 3.570725200065001*^11, -1.8337060644372861*^12, 
   4.820027790188743*^12, -5.088635637376583*^12}, {-935671.8306240053, 
   2.306760690555068*^8, -1.0246517955785065*^10, 1.9156976643271463*^11, 
   -1.8337060644372864*^12, 9.441896563188717*^12, -2.487770086519246*^13, 
   2.6319573249926016*^13}, {2.4313543638032065*^6, -6.012698493853462*^8, 
   2.678895863090747*^10, -5.022521774903988*^11, 4.820027790188743*^12, 
   -2.4877700865192457*^13, 6.5689674922654734*^13, -6.963202549795547*^13}, 
   {-2.5429207172047794*^6, 6.302698230706395*^8, -2.815073525844494*^10, 
   5.290432219636264*^11, -5.088635637376583*^12, 2.6319573249926016*^13, 
   -6.963202549795548*^13, 7.394161030446956*^13}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.020997264748912642, {}, {}, 
   {-0.007141710567275084, -0.004661565081992336, 0.044422511900261696, 
    -0.04205726121799458, -0.030182632526006614, 0.04001550718853508, 
    -0.11628274816339612, -0.02805475834646387, 0.027450609459886977, 
    -0.017678353484825493, 0.028321310526006727, -0.06541616103257653, 
    0.020582806133788267, -0.050654228880095076, -0.08629966340126316, 
    0.01923698590668721, -0.05834786465522512, 0.06177862988822014, 
    0.021738894451480917, -0.03409577252481455, 0.0012331761228949745, 
    0.019921114973104892, 0.0864221503739131, -0.17969910220056917, 
    0.11887093666789994, -0.3631290659205533, 0.011821051743233113, 
    0.04656706161883761, 0.17613486696586733, 0.15102826320507035, 
    0.12103675331388786, -0.19683073256625505, -0.27073333112807063, 
    -0.044872186085086696, -0.04687326125045388, -0.09421920900314262, 
    -0.0048422763879614195, 0.5800826483970525, 0.10236890766944384, 
    -0.1528808222590996, -0.01657101984044118, -0.15821643787312922, 
    -0.06436489801861711, -0.047072178710095613, -0.01968718786964274, 
    0.17044090059431483, 0.02836240312369398, 0.046030184001338625, 
    0.0335469678952407, -0.22798658962335594, -0.11894198319600946, 
    -0.11922943768286132, -0.03147543370291217, -0.03599360437412358, 
    0.074509973753635, 0.14306115723959323, 0.13434187406981124, 
    0.10043514382544316, -0.009434408997215371, 0.3345832034677869, 
    -0.00042010787423230056}}, 
  {0.6614399165757066 + 495.2212215293279*\[Eta] - 
    4775.3506561901195*\[Eta]^2 + 32864.331021525206*\[Eta]^3 - 
    111320.57854234308*\[Eta]^4 + 142924.61373347824*\[Eta]^5, 
   {a0 -> 1.0006655318845785, a1 -> 1.0004469121804602, 
    a2 -> 0.9990273339309872, a3 -> 0.9989158365205228, 
    a4 -> 1.0028880949760635, a5 -> 0.9994728233110365}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 1.0006655318845785, 0.3310959690950427, 
       3.0222824355718227, 0.0038042647943203893}, {a1, 1.0004469121804602, 
       0.03131888235752673, 31.943889336779836, 3.407522640430919*^-37}, 
      {a2, 0.9990273339309872, 0.07349573034064698, 13.592998250382347, 
       3.160544715344592*^-19}, {a3, 0.9989158365205228, 0.099451057757122, 
       10.044295747563202, 4.762594863448016*^-14}, {a4, 1.0028880949760635, 
       0.12075878695892368, 8.304887124422653, 2.7853771776101064*^-11}, 
      {a5, 0.9994728233110365, 0.14005712545083573, 7.136179755894544, 
       2.2565421226721678*^-9}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -35.04583110519232, -33.49027554963676, -20.26971405597914, 
   0.9999763991755638, ScientificForm[0.16145262001775743], 
   {0.3310959690950427, 0.03131888235752673, 0.07349573034064698, 
   0.099451057757122, 0.12075878695892368, 0.14005712545083573}, 
   {{a0, 3.0222824355718227}, {a5, 7.136179755894544}, 
    {a4, 8.304887124422653}, {a3, 10.044295747563202}, 
    {a2, 13.592998250382347}, {a1, 31.943889336779836}}, 6, 
   0.16145262001775743, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 1.0006655318845785, 0.3310959690950427, {0.337134382251597, 
        1.6641966815175602}}, {a1, 1.0004469121804602, 0.03131888235752673, 
       {0.9376824693734126, 1.0632113549875077}}, {a2, 0.9990273339309872, 
       0.07349573034064698, {0.8517385989477885, 1.1463160689141858}}, 
      {a3, 0.9989158365205228, 0.099451057757122, {0.7996114630297759, 
        1.1982202100112698}}, {a4, 1.0028880949760635, 0.12075878695892368, 
       {0.7608820779347083, 1.2448941120174186}}, {a5, 0.9994728233110365, 
       0.14005712545083573, {0.718792071688817, 1.280153574933256}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.10962454075098545, -0.008060974696804099, 
   -0.015273027747920165, -0.01791727899005736, -0.01955028433441731, 
   -0.020804865976203974}, {-0.008060974696804099, 0.0009808723921245989, 
   0.002235660686104741, 0.002892674836726642, 0.003354420832958694, 
   0.0037208162730811645}, {-0.015273027747920165, 0.002235660686104741, 
   0.005401622378305097, 0.007228798874328245, 0.008578862619340991, 
   0.009680168934315411}, {-0.01791727899005736, 0.002892674836726642, 
   0.007228798874328245, 0.009890512889010416, 0.011932565105952886, 
   0.013638476081774766}, {-0.01955028433441731, 0.0033544208329586945, 
   0.008578862619340991, 0.011932565105952886, 0.014582684627790717, 
   0.016841123831120776}, {-0.020804865976203974, 0.0037208162730811645, 
   0.009680168934315411, 0.013638476081774764, 0.016841123831120776, 
   0.019615998389551137}}, 0.6610000000000001*a0 + 
    495.0000000000001*a1*\[Eta] - 4780.000000000001*a2*\[Eta]^2 + 
    32900.00000000001*a3*\[Eta]^3 - 111000.00000000003*a4*\[Eta]^4 + 
    143000.00000000003*a5*\[Eta]^5, 0.028910615620845466, {}, {}, 
   {-0.08742633538814815, -0.0849461899028654, -0.03488304437682288, 
    -0.09866651298529305, -0.07494384011360111, 0.01664355860998512, 
    -0.13679227998162702, -0.03636742272471949, 0.03882020805850317, 
    0.01026001185794101, 0.07201303866260744, -0.0054998187942238985, 
    0.0927317531750731, 0.03230632830254265, 0.0045780077644081985, 
    0.1118143257380062, 0.028164569949552742, 0.14525651049509136, 
    0.07494351757099338, -0.029639001776089913, 0.002806426680344032, 
    -0.03584210371917962, 0.02597119191634789, -0.24015006065813438, 
    0.05841997821033473, -0.4744369129795629, -0.09948679531577653, 
    -0.06858209001914162, 0.0609857153278881, 0.035879111567091115, 
    0.08437766053414464, -0.17065061201137155, -0.16011821090565093, 
    0.06574293413733301, 0.06374185897196583, 0.01639591121927708, 
    0.10577284383445829, 0.7699589276207632, 0.252925715048562, 
    -0.1825719119252298, -0.04626210950657139, -0.18790752753925943, 
    -0.09405598768474732, -0.07676326837622582, -0.04937827753577295, 
    -0.10588477557450915, -0.06221120799601465, -0.044543427118370005, 
    -0.02458157474762146, -0.11421083428470524, -0.005166227857358763, 
    -0.00545368234421062, -0.03676468015949652, -0.04128285083070793, 
    0.06922072729705064, 0.20297749947794586, 0.19425821630816387, 
    -0.014714007812536067, -0.16671288804733564, 0.4483589588064376, 
    0.011570963847746363}}}, 
 {{44.499112300477435 - 26.90797331565264*S - 2.5083115539869327*S^2, 
   {b0 -> 0.25780263404865633, b1 -> -26.90797331565264, 
    b2 -> -2.5083115539869327}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.25780263404865633, 0.17145271185069408, 
       1.5036369577703632, 0.1405300854307412}, {b1, -26.90797331565264, 
       0.15019320334139943, -179.15573219707537, 9.990959078797298*^-60}, 
      {b2, -2.5083115539869327, 0.30287634345072206, -8.281635750779706, 
       3.2952293193005555*^-10}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 85.35980574506385, 
   85.97519036044847, 92.4046062078381, 0.9997820172880538, 
   ScientificForm[0.5941149153640598], {0.17145271185069408, 
   0.15019320334139943, 0.30287634345072206}, {{b0, 1.5036369577703632}, 
    {b2, -8.281635750779706}, {b1, -179.15573219707537}}, 3, 
   0.5941149153640598, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.25780263404865633, 0.17145271185069408, 
       {-0.08871622247405392, 0.6043214905713665}}, {b1, -26.90797331565264, 
       0.15019320334139943, {-27.211525102717207, -26.604421528588073}}, 
      {b2, -2.5083115539869327, 0.30287634345072206, {-3.1204474780411373, 
        -1.8961756299327281}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.02939603240095713, -0.000017893470942716918, -0.04185871583392924}, 
   {-0.000017893470942716918, 0.022557998329950958, -0.012129442231737553}, 
   {-0.041858715833929236, -0.012129442231737553, 0.09173407942207974}}, 
   44.241309666428776 + b0 + b1*S + b2*S^2, 0.37944547260739725, {}, {}, 
   {0.5025205483963049, -0.20798475023649132, 0.3527776737995225, 
    -0.0013756301242295876, 0.3457058833532898, 0.41324555261634544, 
    0.8944130497290104, -2.618850058570864, -0.25722594028967194, 
    -0.06165611195920917, 0.014586998750488078, -0.2620335487607761, 
    -0.37201346833339244, -0.2632563163928978, -0.26296886190604596, 
    0.19055632475775042, 0.37880858008184504, -0.0000329111308587926, 
    0.09082480984749353, 0.09681798075927261, 0.09700553294748104, 
    0.24856947910801708, 0.26632021198053124, 0.26904880033020007, 
    0.7095046118459898, -0.10559987903998902, 0.039562134357236545, 
    0.03996203505441187, -0.3720681684117082, -0.36415262861816444, 
    -0.33749723207017013, 0.42894244599711584, 0.9317750717290281, 
    -0.053073298699317206, 1.0941065257796225, 0.7455670694665031, 
    0.5027688110137873, -0.6442563944609638, -0.23897711766683116, 
    -0.11459989083428823, -0.5668078905898728, -0.850991998546883, 
    -0.6979680350587678}}, {44.31247538428093 - 25.79840948765754*S - 
    2.100001930047602*S^2 - 1.6569827521139846*S^3, 
   {b0 -> 0.07116571785215178, b1 -> -25.79840948765754, 
    b2 -> -2.100001930047602, b3 -> -1.6569827521139846}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.07116571785215178, 0.16816406429008784, 
       0.42319218527799657, 0.674479687163666}, {b1, -25.79840948765754, 
       0.39260619413732634, -65.71065325228602, 1.4699323053075125*^-41}, 
      {b2, -2.100001930047602, 0.3076169014062904, -6.826679289880719, 
       3.70987195979234*^-8}, {b3, -1.6569827521139846, 0.5494647243626292, 
       -3.015630810578531, 0.0044955217512360444}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 78.43582672167025, 79.48845830061762, 87.24182730013807, 
   0.9998232353181915, ScientificForm[0.5350041831827677], 
   {0.16816406429008784, 0.39260619413732634, 0.3076169014062904, 
   0.5494647243626292}, {{b0, 0.42319218527799657}, {b3, -3.015630810578531}, 
    {b2, -6.826679289880719}, {b1, -65.71065325228602}}, 4, 
   0.5350041831827677, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.07116571785215178, 0.16816406429008784, 
       {-0.2689782080638867, 0.41130964376819035}}, {b1, -25.79840948765754, 
       0.39260619413732634, {-26.5925304716893, -25.00428850362578}}, 
      {b2, -2.100001930047602, 0.3076169014062904, {-2.7222158433719486, 
        -1.477788016723255}}, {b3, -1.6569827521139846, 0.5494647243626292, 
       {-2.768380060962776, -0.5455854432651936}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.028279152518560807, -0.022786479452813195, 
   -0.04319380986499469, 0.034006285303249985}, {-0.022786479452813195, 
   0.154139623674996, 0.03972981028217929, -0.20216870738070347}, 
   {-0.04319380986499468, 0.039729810282179284, 0.09462815803080742, 
   -0.07439628690137667}, {0.034006285303249985, -0.20216870738070347, 
   -0.07439628690137667, 0.3019114833189}}, 44.241309666428776 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 0.31558634535875896, {}, {}, 
   {-0.12667307315219034, -0.5614116105263491, 0.3160086582872168, 
    -0.036780979935187474, 0.3103005335423319, 0.37784020280538755, 
    0.8590076999180525, -2.2713745846520794, 0.197835777869372, 
    0.3934056061998348, 0.469648716909532, 0.11692788606026738, 
    -0.18537655213688708, -0.07661940019639246, -0.0763319457095406, 
    0.37719324095425577, 0.3404562077386686, -0.23848429988692743, 
    -0.17227474992413505, -0.16628157901235596, -0.16609402682414753, 
    -0.0145300806636115, 0.0032206522089026635, 0.005949240558571489, 
    0.4464050520743612, -0.3737844498020806, -0.22862243640485502, 
    -0.2282225357076797, -0.48602530485009154, -0.4781097650565478, 
    -0.45145436850855347, 0.3149853095587325, 0.8178179352906447, 
    -0.08697480695281357, 1.0602050175261262, 0.8108061713676591, 
    0.6874762421034291, -0.43310661038792375, -0.0005122204699592459, 
    0.14920303507156163, -0.27400421736848557, -0.5433504761711383, 
    -0.37829311174497704}}, {44.30212046406056 - 25.813071502700517*S - 
    2.015930539857438*S^2 - 1.6324920982980404*S^3 - 0.09165909413149513*S^4, 
   {b0 -> 0.060810797631781835, b1 -> -25.813071502700517, 
    b2 -> -2.015930539857438, b3 -> -1.6324920982980404, 
    b4 -> -0.09165909413149513}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.060810797631781835, 0.21580058239642522, 
       0.2817916289033573, 0.7796322731436498}, {b1, -25.813071502700517, 
       0.43972607593122226, -58.7026171873827, 6.727647294102214*^-39}, 
      {b2, -2.015930539857438, 1.119839693641018, -1.8001956452381975, 
       0.0797722459484123}, {b3, -1.6324920982980404, 0.638736860291016, 
       -2.5558131991228095, 0.014716878044756136}, {b4, -0.09165909413149513, 
       1.1726878032087646, -0.07816154809548895, 0.9381096815851854}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 80.5458601193177, 82.16748174093932, 91.11306081347907, 
   0.9998232637319306, ScientificForm[0.534961182284422], 
   {0.21580058239642522, 0.43972607593122226, 1.119839693641018, 
   0.638736860291016, 1.1726878032087646}, {{b4, -0.07816154809548895}, 
    {b0, 0.2817916289033573}, {b2, -1.8001956452381975}, 
    {b3, -2.5558131991228095}, {b1, -58.7026171873827}}, 5, 
   0.534961182284422, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.060810797631781835, 
       0.21580058239642522, {-0.3760546419403447, 0.49767623720390836}}, 
      {b1, -25.813071502700517, 0.43972607593122226, {-26.70325040453559, 
        -24.922892600865442}}, {b2, -2.015930539857438, 1.119839693641018, 
       {-4.282927480181279, 0.2510664004664025}}, {b3, -1.6324920982980404, 
       0.638736860291016, {-2.925547270546626, -0.3394369260494552}}, 
      {b4, -0.09165909413149513, 1.1726878032087646, {-2.465641439038062, 
        2.282323250775072}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.046569891362636305, 0.0014692216658029789, -0.18682133436725706, 
   -0.006615196610791002, 0.15535885536464697}, {0.0014692216658029789, 
   0.19335902185387102, -0.16100075373828016, -0.26623262727444175, 
   0.21997985749167234}, {-0.18682133436725712, -0.1610007537382802, 
   1.2540409394540089, 0.2606833336666848, -1.2613554398174989}, 
   {-0.006615196610791002, -0.26623262727444175, 0.2606833336666847, 
   0.40798477669442484, -0.3674427096491413}, {0.15535885536464697, 
   0.21997985749167234, -1.2613554398174989, -0.36744270964914133, 
   1.375196683794598}}, 44.241309666428776 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4, 0.32383918583419224, {}, {}, {-0.10637146716710788, 
    -0.554359111607198, 0.31095391999090793, -0.04187858176088355, 
    0.3052029317166358, 0.3727426009796915, 0.8539100980923564, 
    -2.282913574102267, 0.19107146867749947, 0.38664129700796224, 
    0.4628844077176595, 0.12133012744556737, -0.17502163191651476, 
    -0.06626447997602014, -0.06597702548916828, 0.3875481611746281, 
    0.35033140468011226, -0.2365204691529783, -0.17293930807359104, 
    -0.16694613716181195, -0.16675858497360352, -0.015194638813067485, 
    0.0025560940594466786, 0.005284682409115504, 0.4457404939249052, 
    -0.37830898364918397, -0.2331469702519584, -0.23274706955478308, 
    -0.492742112114545, -0.48482657232100124, -0.4581711757730069, 
    0.30826850229427905, 0.8111011280261913, -0.09209245612704464, 
    1.055087368351895, 0.8085429241005286, 0.6895448776920006, 
    -0.4299737757267508, 0.0037552618277398864, 0.15455356637515294, 
    -0.2673797244240834, -0.536060539661861, -0.3704569267465665}}, 
  {44.241309666428776 - (26.781284363384174*S)/(1 - 0.08001143039366235*S), 
   {b1 -> 0.9955867793079617, b3 -> 0.8584917424212696}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.9955867793079617, 0.005912305121171018, 
       168.39232057610235, 7.297788525289998*^-60}, {b3, 0.8584917424212696, 
       0.07200647854105709, 11.92242364597471, 6.6050145441879265*^-15}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 83.72159945412508, 84.02159945412508, 89.00519980120578, 
   0.9997798594155551, ScientificForm[0.5970483293330092], 
   {0.005912305121171018, 0.07200647854105709}, {{b3, 11.92242364597471}, 
    {b1, 168.39232057610235}}, 2, 0.5970483293330092, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.9955867793079617, 0.005912305121171018, {0.9836466368860065, 
        1.007526921729917}}, {b3, 0.8584917424212696, 0.07200647854105709, 
       {0.7130717088703972, 1.003911775972142}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00003495535184582504, -0.0002515400401174028}, 
   {-0.0002515400401174028, 0.005184932951883713}}, 
   44.241309666428776 - (26.900000000000006*b1*S)/
     (1 - 0.09320000000000002*b3*S), 0.37385532744028077, {}, {}, 
   {0.395122537078862, -0.2488099697817745, 0.3951277610040762, 
    0.041355284842069295, 0.38843679831958866, 0.4559764675826443, 
    0.9371439646953093, -2.4519516468363634, -0.027971738672576407, 
    0.16759808965788636, 0.2438412003675836, 0.0051367776851947156, 
    -0.11421083428473366, -0.005453682344239041, -0.0051662278573871845, 
    0.4483589588064092, 0.5980472155005714, 0.14709015325701813, 
    0.2162315445303271, 0.2222247154421062, 0.22241226763031463, 
    0.37397621379085066, 0.39172694666336483, 0.39445553501303365, 
    0.8349113465288234, -0.01649106318383886, 0.1286709502133867, 
    0.12907085091056203, -0.3557533186175732, -0.34783777882402944, 
    -0.3211823822760351, 0.44525729579125084, 0.9480899215231631, 
    -0.05405735053452432, 1.0931224739444154, 0.7279776600628622, 
    0.46943949912108707, -0.6806144942905341, -0.2783209872082537, 
    -0.15659300011428456, -0.6117011224742086, -0.8973177014534457, 
    -0.7454311083119336}}, {44.241309666428776 - 26.907816390259505*S - 
    2.14121142793285*S^2, {b1 -> 1.000290572128606, 
    b2 -> 0.8530722820449599}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.000290572128606, 0.005668595419910127, 
       176.46180367983735, 1.0736127928159134*^-60}, {b2, 0.8530722820449599, 
       0.07250244000666052, 11.766118243283831, 1.0067754750777323*^-14}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 85.66231067295485, 85.96231067295484, 90.94591102003554, 
   0.9997696962288789, ScientificForm[0.6106747377352192], 
   {0.005668595419910127, 0.07250244000666052}, {{b2, 11.766118243283831}, 
    {b1, 176.46180367983735}}, 2, 0.6106747377352192, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.000290572128606, 0.005668595419910127, {0.9888426114332411, 
        1.0117385328239707}}, {b2, 0.8530722820449599, 0.07250244000666052, 
       {0.7066506339945412, 0.9994939300953786}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00003213297403462608, -0.0001855586907691143}, 
   {-0.00018555869076911427, 0.005256603806919409}}, 
   44.241309666428776 - 26.900000000000006*b1*S - 2.5100000000000007*b2*S^2, 
   0.3911150321522704, {}, {}, {0.4157825416910441, -0.24739198543781526, 
    0.37546807407490235, 0.02160846356431989, 0.36868997704183926, 
    0.4362296463048949, 0.9173971434175598, -2.4931093146657872, 
    -0.06978052950154279, 0.12578929882891998, 0.20203240953861723, 
    -0.01888353467565196, -0.11421083428473366, -0.005453682344239041, 
    -0.0051662278573871845, 0.4483589588064092, 0.6218958240097123, 
    0.18727503301289516, 0.25677394968606393, 0.262767120597843, 
    0.26295467278605145, 0.4145186189465875, 0.43226935181910164, 
    0.43499794016877047, 0.8754537516845602, 0.019952554393317, 
    0.16511456779054257, 0.1655144684877179, -0.3493351553521684, 
    -0.34141961555862466, -0.31476421901063034, 0.4516754590566556, 
    0.9545080847885679, -0.06063389230889982, 1.08654593217004, 
    0.7058773685575339, 0.42911450217515323, -0.7249238849611572, 
    -0.3267312098537971, -0.20879469866090972, -0.668228798151171, 
    -0.9560534884849705, -0.8059552065028281}}}, 
 S*(-26.90797331565264*f10 - 26.90797331565264*f11*\[Eta] - 
    26.90797331565264*f12*\[Eta]^2 - 26.90797331565264*
     (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
  S^2*(-2.5083115539869327*f20 - 2.5083115539869327*f21*\[Eta] - 
    2.5083115539869327*f22*\[Eta]^2 - 2.5083115539869327*
     (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/44/3Dfit_p3_lm_44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + 
    S*(198.56859156249408 - 2243.111911061086*\[Eta] + 
      6853.47419911463*\[Eta]^2 - 4843.905493232484*\[Eta]^3) + 
    S^2*(31.77100749739782 + 159.73585803173194*\[Eta] - 
      2996.232369476589*\[Eta]^2 + 6445.5447299146645*\[Eta]^3) + 
    S^3*(-250.40378007023253 + 3500.514877640155*\[Eta] - 
      15148.216857660074*\[Eta]^2 + 19796.770616358222*\[Eta]^3), 
   {f10 -> -20.785401032703394, f11 -> 234.80037938409183, 
    f12 -> -717.3954781819074, f20 -> -2.139762261419056, 
    f21 -> -10.758134152330125, f22 -> 201.79482665676588, 
    f30 -> 19.695008241664834, f31 -> -275.3259928658281, 
    f32 -> 1191.4526840388057}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, -20.785401032703394, 57.43868870007815, 
       -0.36187109251808375, 0.7189147722368188}, {f11, 234.80037938409183, 
       862.9655017087827, 0.272085476092795, 0.7866337396011844}, 
      {f12, -717.3954781819074, 4286.172259802379, -0.1673743925109963, 
       0.8677246915663334}, {f20, -2.139762261419056, 5.998196519408466, 
       -0.35673427079212744, 0.7227342963077767}, {f21, -10.758134152330125, 
       109.53466294670332, -0.09821670933122559, 0.9221378386659114}, 
      {f22, 201.79482665676588, 625.0353341980831, 0.32285347022127564, 
       0.7481008655535445}, {f30, 19.695008241664834, 62.52672218096867, 
       0.31498545829193375, 0.7540332258582203}, {f31, -275.3259928658281, 
       954.4060605161712, -0.28847888153279705, 0.7741270240815579}, 
      {f32, 1191.4526840388057, 4817.457519201512, 0.2473198111846117, 
       0.8056346393086908}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   396.79820622071503, 400.3276179854209, 417.90694486244814, 
   0.9999974323003683, ScientificForm[5.277891985656025], {57.43868870007815, 
   862.9655017087827, 4286.172259802379, 5.998196519408466, 
   109.53466294670332, 625.0353341980831, 62.52672218096867, 
   954.4060605161712, 4817.457519201512}, {{f21, -0.09821670933122559}, 
    {f12, -0.1673743925109963}, {f32, 0.2473198111846117}, 
    {f11, 0.272085476092795}, {f31, -0.28847888153279705}, 
    {f30, 0.31498545829193375}, {f22, 0.32285347022127564}, 
    {f20, -0.35673427079212744}, {f10, -0.36187109251808375}}, 9, 
   5.277891985656025, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, -20.785401032703394, 57.43868870007815, 
       {-136.044562199648, 94.4737601342412}}, {f11, 234.80037938409183, 
       862.9655017087827, {-1496.866587498292, 1966.4673462664757}}, 
      {f12, -717.3954781819074, 4286.172259802379, {-9318.229349258378, 
        7883.438392894564}}, {f20, -2.139762261419056, 5.998196519408466, 
       {-14.17602414322218, 9.896499620384068}}, {f21, -10.758134152330125, 
       109.53466294670332, {-230.55551559784098, 209.03924729318075}}, 
      {f22, 201.79482665676588, 625.0353341980831, {-1052.4303297624808, 
        1456.0199830760127}}, {f30, 19.695008241664834, 62.52672218096867, 
       {-105.7740390537556, 145.16405553708526}}, {f31, -275.3259928658281, 
       954.4060605161712, {-2190.4818649321132, 1639.8298792004573}}, 
      {f32, 1191.4526840388057, 4817.457519201512, {-8475.483055387303, 
        10858.388423464916}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3299.2029595844847, -49344.89872752594, 242331.0401149282, 
   79.66391259070718, -1239.2295128233454, 6271.656943673344, 
   -3548.214112337746, 53200.106789305115, -261910.74700914705}, 
   {-49344.898727525935, 744709.4571394911, -3.686107749707867*^6, 
   -1176.3735911644114, 18388.39702583333, -93470.81255589495, 
   53389.350527440256, -808955.0920003187, 4.0188763085423205*^6}, 
   {242331.0401149282, -3.6861077497078674*^6, 1.8371272640699424*^7, 
   5716.18861000943, -89750.86242548142, 458056.9020600529, 
   -263525.9712969615, 4.029239252516762*^6, -2.0174398091159433*^7}, 
   {79.66391259070718, -1176.3735911644117, 5716.18861000943, 
   35.97836148544383, -653.3997694838679, 3688.709075379121, 
   -83.63038278097926, 1240.619350295772, -6054.403727633367}, 
   {-1239.2295128233454, 18388.397025833332, -89750.86242548143, 
   -653.3997694838679, 11997.8423868479, -68256.96409334113, 
   1312.011453149417, -19597.67338872294, 96215.46757107614}, 
   {6271.656943673343, -93470.81255589495, 458056.90206005296, 
   3688.709075379121, -68256.96409334111, 390669.16899610934, 
   -6684.919020910466, 100439.14896677084, -495612.92649848165}, 
   {-3548.214112337746, 53389.350527440256, -263525.9712969615, 
   -83.63038278097926, 1312.0114531494169, -6684.919020910467, 
   3909.5909866960387, -59289.691226937866, 294657.0415635566}, 
   {53200.106789305115, -808955.0920003187, 4.029239252516762*^6, 
   1240.6193502957717, -19597.67338872294, 100439.14896677085, 
   -59289.691226937866, 910890.9283499974, -4.5766759239865*^6}, 
   {-261910.74700914705, 4.0188763085423205*^6, -2.0174398091159433*^7, 
   -6054.403727633367, 96215.46757107614, -495612.9264984818, 
   294657.0415635566, -4.5766759239865*^6, 2.3207896949311182*^7}}, 
   3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + S*(-9.553272089870658*f10 - 
      9.553272089870658*f11*\[Eta] - 9.553272089870658*f12*\[Eta]^2 - 
      9.553272089870658*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
      14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
      12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
       (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3), 32.677399472064955, {}, 
   {}, {-2.4777829513336656, -0.975994293025451, -2.3543198783736443, 
    0.017074635433345975, 0.03489536838287677, 2.4268445324432832, 
    2.988403370411106, 2.2425542875648716, 1.36266523492759, 
    2.9708123352165785, -0.6645584994425917, -0.6738400579070003, 
    -2.0280928498300455, 9.633150458290856, -0.9298230014992441, 
    2.7555350706452373, -4.649751631763593, 1.5853668029999426, 
    2.408215565602859, 0.7274525293578336, 4.244712017145048, 
    3.694242233150362, 1.543205626722738, 2.710881061801956, 
    -3.3029874187682253, 0.4553615457457454, -1.000055037616221, 
    -1.961531904255935, 2.8600858969084584, -4.4568660944892144, 
    4.002249281646982, 0.7314749991410281, 2.5417286617589525, 
    -1.8967703679422812, -1.566321137864179, -0.3359393612618078, 
    -1.9232477622122133, 2.3795292259519556, 1.7350156710331248, 
    2.6806720617396422, 3.3312453117637233, -1.0198232310490312, 
    0.18739653697593894, 0.9344933197808132, 0.8949442320645176, 
    0.7229979948047003, 2.3999854289104405, -2.027212494129799, 
    -0.12707974393060795, -1.456550452826832, 1.665379515915447, 
    2.068310482497509, 3.4083568451774227, 6.72137293612559, 
    -35.74502480379488, 3.214614831403196, 0.9545677104720198, 
    0.6140438901879861, 0.9110386129545986, -1.7361845032569363, 
    1.3405440024121162}}}, 
 {{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + S^3*(489.30226738893657 - 
      9138.77645666965*\[Eta] + 52949.43461139522*\[Eta]^2 - 
      97706.36094829289*\[Eta]^3) + S^2*(353.5598270343423 - 
      6407.195491353941*\[Eta] + 37554.875907908834*\[Eta]^2 - 
      71282.47123982072*\[Eta]^3) + 
    S*(-19.74272581709417 + 717.6268738079159*\[Eta] - 
      5278.058754390174*\[Eta]^2 + 10282.330075176345*\[Eta]^3), 
   {f10 -> 2.066593061661815, f11 -> -75.11843764701482, 
    f12 -> 552.4870122757734, f20 -> -23.812086384226177, 
    f21 -> 431.52157246056436, f22 -> -2529.303051110379, 
    f30 -> -38.485090705050425, f31 -> 718.7921747122136, 
    f32 -> -4164.631822931864}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 2.066593061661815, 1.3051516899017914, 
       1.5834121640047216, 0.11397937707247374}, {f11, -75.11843764701482, 
       39.95852573685637, -1.879910138369498, 0.060719494512860545}, 
      {f12, 552.4870122757734, 328.3549138008036, 1.6825909680491014, 
       0.0930979103551981}, {f20, -23.812086384226177, 0.5126376747199162, 
       -46.45012951347383, 1.1267968361699322*^-180}, 
      {f21, 431.52157246056436, 15.236702746099125, 28.321191247958275, 
       7.468277886413979*^-105}, {f22, -2529.303051110379, 
       126.80461289859868, -19.946459306910047, 4.408570872865029*^-65}, 
      {f30, -38.485090705050425, 1.8717899112393546, -20.560582399746227, 
       5.13773419497955*^-68}, {f31, 718.7921747122136, 57.20473969076184, 
       12.565255581930277, 1.5169985797143068*^-31}, 
      {f32, -4164.631822931864, 478.41995581560263, -8.704970961823838, 
       4.9978231916565055*^-17}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3700.8494920696867, 3701.221392896133, 3742.874847241566, 
   0.9999907239194732, ScientificForm[10.039563442278347], 
   {1.3051516899017914, 39.95852573685637, 328.3549138008036, 
   0.5126376747199162, 15.236702746099125, 126.80461289859868, 
   1.8717899112393546, 57.20473969076184, 478.41995581560263}, 
   {{f10, 1.5834121640047216}, {f12, 1.6825909680491014}, 
    {f11, -1.879910138369498}, {f32, -8.704970961823838}, 
    {f31, 12.565255581930277}, {f22, -19.946459306910047}, 
    {f30, -20.560582399746227}, {f21, 28.321191247958275}, 
    {f20, -46.45012951347383}}, 9, 10.039563442278347, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, 2.066593061661815, 1.3051516899017914, {-0.49785679840300023, 
        4.63104292172663}}, {f11, -75.11843764701482, 39.95852573685637, 
       {-153.63163770423444, 3.3947624102048195}}, {f12, 552.4870122757734, 
       328.3549138008036, {-92.68681637814097, 1197.6608409296878}}, 
      {f20, -23.812086384226177, 0.5126376747199162, {-24.819351381368666, 
        -22.804821387083688}}, {f21, 431.52157246056436, 15.236702746099125, 
       {401.5834736729642, 461.4596712481645}}, {f22, -2529.303051110379, 
       126.80461289859868, {-2778.4572868359237, -2280.148815384834}}, 
      {f30, -38.485090705050425, 1.8717899112393546, {-42.162909469787024, 
        -34.807271940313825}}, {f31, 718.7921747122136, 57.20473969076184, 
       {606.3924530323092, 831.1918963921181}}, {f32, -4164.631822931864, 
       478.41995581560263, {-5104.6635435634, -3224.6001023003287}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.7034209336535016, -37.355314378969055, 
   237.60067449029555, -0.12988714091427522, 2.4839758706700623, 
   -14.471429661902562, -2.2298291330501057, 49.12907478720327, 
   -313.7913194627704}, {-37.355314378969055, 1596.6837790630125, 
   -12752.135668917277, 2.410119743914668, -33.41384966626709, 
   142.2003816595896, 49.0669336367256, -2084.8354089383565, 
   16728.007773824735}, {237.60067449029555, -12752.135668917277, 
   107816.94941713319, -13.785131273832267, 140.44719381872423, 
   -342.81690757497273, -313.3960793348786, 16738.48504976188, 
   -142649.99305140917}, {-0.12988714091427522, 2.4101197439146675, 
   -13.785131273832262, 0.2627973855422425, -5.811265903799212, 
   37.45101813042113, 0.289010020203546, -5.967249204629712, 
   36.44231515685799}, {2.4839758706700623, -33.413849666267076, 
   140.44719381872423, -5.811265903799212, 232.15711057298458, 
   -1869.2122789855289, -6.040911788964271, 159.8074450534066, 
   -1083.166998635606}, {-14.471429661902562, 142.2003816595896, 
   -342.81690757497347, 37.45101813042113, -1869.2122789855289, 
   16079.409852363457, 37.16139178225647, -1090.1735634900415, 
   7756.3091873514795}, {-2.2298291330501057, 49.0669336367256, 
   -313.39607933487855, 0.289010020203546, -6.040911788964271, 
   37.16139178225647, 3.5035974718174305, -77.68575514335981, 
   499.9242667691278}, {49.12907478720327, -2084.8354089383565, 
   16738.48504976188, -5.967249204629712, 159.8074450534066, 
   -1090.1735634900415, -77.6857551433598, 3272.3822430878226, 
   -26497.090133436646}, {-313.7913194627704, 16728.00777382473, 
   -142649.99305140914, 36.44231515685799, -1083.1669986356055, 
   7756.3091873514795, 499.9242667691278, -26497.09013343664, 
   228885.65412260318}}, 3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + S*(-9.553272089870658*f10 - 
      9.553272089870658*f11*\[Eta] - 9.553272089870658*f12*\[Eta]^2 - 
      9.553272089870658*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
      14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
      12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
       (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3), 102.66321660019948, {}, 
   {}, {47.69701134309753, 3.68595556397986, -20.297936083691184, 
   -35.982524404338164, -35.84534600489724, -34.699451421428876, 
   -26.64618181044898, -15.515017102306501, -6.550447414247628, 
   -1.4384246890272152, -6.782450146604788, -17.835742418869813, 
   -38.2393660034777, -53.192397649167106, -59.420450549248926, 
   -24.472410565159862, 121.17226599653259, -0.6419470955806901, 
   -13.898284450276151, -18.50466348666896, -13.40462961693811, 
   -75.25800003324457, -1.0839655881040926, 7.983622769305839, 
   -1.3825632842331288, -2.9593810314609073, 0.574349846241148, 
   1.1854391212523296, -0.28567150265234886, 0.3136683061752592, 
   0.9297426069038011, 4.0749470635787475, -0.9765071093811457, 
   1.7158761244022571, -2.9487869803460853, 0.14915955578817375, 
   4.067833315888038, 0.5920970536208188, -1.8075042761252007, 
   2.6030612125196058, 1.4791653838883576, 0.9871392287782328, 
   -0.0769727741699171, 3.4618522119212685, 4.019901989012396, 
   -0.25084643454056277, -2.165334711774449, 2.2334009565379347, 
   1.5658086262092183, 2.6781193554384117, 2.9216135509223022, 
   -0.9280125130967463, 20.222087161647778, -3.200490206126233, 
   4.866036212062681, 4.305960542585126, 17.67320810096726, 
   -1.1352800574491084, -6.1223574135278795, -2.708884891764228, 
   2.8086307110843336, 3.7386269255307525, 7.297202538906731, 
   -0.8646098911531226, 14.033331289340367, -0.7878919347290321, 
   4.287055360083286, 5.584389162720981, 2.842441081627385, 
   -1.1778504129210887, -1.3620851706969006, -0.41821197281660716, 
   -2.8918723155074986, -3.1886464172816886, 4.445163288461572, 
   7.12535707562165, -2.855549065062405, 3.819183539311325, 
   3.6996021460763586, 2.303230113576319, -1.1528988248601308, 
   4.493554971734284, 4.8116205541195995, 2.0123140385230727, 
   -2.2575334731013754, -4.4853102897222925, -5.147606845203427, 
   -2.7003744434509827, 6.692433846324548, 2.3527921533463996, 
   -3.278896525342134, -4.527495118927163, 6.282051419811978, 
   10.5433556095104, 2.201256143032424, 4.29205662415643, 20.681449006239745, 
   14.507383785393813, -4.34084814949847, 1.7051230233228125, 
   15.994707795236536, 1.3682192943751943, 3.700699715308019, 
   5.443532188975041, -6.075861408871333, 2.616654054864739, 
   -2.7506225592483133, -4.010951967522487, 3.7664812970942876, 
   -3.1978367155334126, 7.430042811263775, -3.548816870889823, 
   -1.7420371178418463, -0.38107060625088707, -0.005092762716230936, 
   1.5358818784434334, 1.7496857456626458, 0.804558773314966, 
   1.394885618153694, 0.9661006228775477, 1.6329777171736168, 
   -1.2080074573059392, 0.9433946465132976, -2.7305116981115134, 
   -0.7752139871558938, -3.5435585123796045, -1.03672061156567, 
   2.4134225091438566, 6.080607182169388, 0.3952122519463046, 
   2.766606765753295, 0.16966986337320122, 0.7312607382186798, 
   1.6973209742154722, 3.428159808912824, 2.9992832181433187, 
   3.2607795610260837, -2.623136687427632, -0.6249931390143502, 
   0.46284740645887723, 2.4209905370539673, -0.464342513338579, 
   3.8866866354915146, -2.47632450062747, 0.3466503973568251, 
   1.496170617923326, 4.9794853084372335, -4.641637010966406, 
   -2.6060939538006096, 4.8236621285500405, 5.029901961156156, 
   0.913952864365001, 4.176037236381035, -1.611248853465895, 
   -1.586141151765787, -4.778066307418612, -3.439288660057173, 
   4.196362950184721, 4.922495294116288, -6.4970868655714185, 
   -5.326029783127069, 2.0975213545480074, 4.0159024927434075, 
   -0.49041878438265485, -0.3799235092778872, -0.6809897869670749, 
   -0.6336744804757473, 2.799398903358451, 5.818059157856169, 
   -6.375290926127946, -5.01132501162374, 0.6832903879194419, 
   5.5251232641548995, -20.026359219083588, 0.8558158289324638, 
   2.0409199975970296, -2.3796281252189146, -1.6337790423726801, 
   -2.887745766727221, 5.1425400578973495, 5.866577572499864, 
   4.13502183067294, 4.998597649204839, 2.783198895543592, 2.912199205529305, 
   -1.909529227917119, -1.0041536530129633, -3.705910053243315, 
   -2.3879032264312627, -2.6834139944294293, -1.0427104380887613, 
   -0.6322282611367882, 10.933510542941804, -1.7219848134700442, 
   -2.1361021593347687, 5.478731675758809, -1.4632079657571921, 
   2.4082795713693486, -2.9911003079323564, 4.068820018775568, 
   -4.646644190112056, -2.2936787681369424, 1.2902528884260391, 
   -1.7914015893393298, 9.088002187485472, -0.09175135876876084, 
   -10.950203654004781, -10.668547075881179, -3.9691733937165736, 
   -0.9940985821167487, 1.9087537647269528, -5.594565280275674, 
   -5.282739427737852, -3.351229120772132, -1.4713845483670411, 
   -1.1161198167606017, 1.1118494637416916, 3.7718589967616936, 
   4.722348438730023, -0.9085257323713449, -3.08477036665181, 
   0.16694237434239767, 0.8744900694309763, 0.9140391571472719, 
   0.70337316816358, 2.3803606022693202, -1.489802105209037, 
   -1.4889217495087905, -1.0219005582866885, -1.679696634114407, 
   -1.4880023346886446, 0.6655239591500504, -2.105575502243937, 
   -1.9287464840826942, 0.6832101074164711, 1.7213284643016777, 
   10.443882638176092, -1.9080114201051401, 0.04253878351391904, 
   -5.109464021315034, -4.855674852285574, -0.45811279666258997, 
   3.7539727268094794, -0.2596551764831929, 3.6686439674449502, 
   -3.922932573172602, -2.748633925035392, 1.5951893547648979, 
   -1.3136696802853294, 2.969430590947013, 3.3966095217979273, 
   -2.106564713741591, -3.1227521783866905, 1.3674871754310516, 
   0.9149436795237307, 1.758437640127795, 0.475196356188917, 
   -0.5708097994611308, 8.809815242495915, -3.7576872073927916, 
   -0.5048209994843091, -3.9253688906683237, -4.461196017844941, 
   -4.142269396128995, -4.706796561294141, -8.719230223227896, 
   -6.056090543048413, -5.782178955366362, 0.7557363250321032, 
   -2.4983078806221783, -2.9215220849955585, 1.5640654097064726, 
   -7.84190130981824, 0.5241954140042253, -7.81063387084896, 
   -1.4955027231699205, 3.1428092124501745, 5.460209091315392, 
   0.7206124691351761, -3.2313409072080503, 6.628125328132683, 
   -4.404504956002256, -6.203036469275048, -4.748769876965525, 
   3.195354996351398, 4.667417415600994, 4.053383824341381, 0.35262911943164, 
   0.5356188131509043, 1.3128783143033615, -8.460616546948586, 
   -5.779712231128997, -12.541915263501778, -49.254262504759026, 
   -6.7878647648385595, -10.901458253415967, 22.89829745825091, 
   -13.693448419733613, -13.213821017986447, 8.060053276604322, 
   5.462231977482588, -0.19478374969230572, 0.1277324088837304, 
   -2.3267213734811776, 4.284876598562732, -7.511507982533658, 
   -1.5883161454371475, -1.1622856003464221, -0.8140430051225849, 
   -4.039750853024088, -5.448845430344591, -2.8279122202584404, 
   -2.792990903916234, -0.7509018502960316, -3.560080954822297, 
   -0.1279404155134216, -1.6619422568101072, -5.712126533605897, 
   -3.749565779707609, -6.6716388509644275, 2.0380322629171133, 
   0.9572157030784183, -1.8448555502136514, -4.3096629461879274, 
   -10.259259196352104, 0.41071251796984143, -6.510758306241314, 
   -1.3206542448006076, -7.39105621681756, 4.665064057523978, 
   3.451461603487587, -6.508835475998694, 2.939140765294269, 
   -1.1593286210249971, -12.244081795302009, -6.411220819463779, 
   -4.571811110143244, -0.22248139615930995, 1.097269319714087, 
   -4.115484095012562, -1.312229792485141, -0.5908112609899945, 
   -2.1662354839363616, -3.3877692262067285, -2.1552334979655825, 
   -3.515039086403249, 7.778711179018046, 13.947620373915015, 
   2.866808896082148, -0.10887066125451383, 0.27029553687043517, 
   -6.651338551939261, 0.21333588096467793, -2.3722278115778863, 
   -6.103970809151178, 1.2468625368469475, -0.9443570612115764, 
   6.562569004705438, 14.471502131637408, -2.238297740600956, 
   1.2193371541538909, -4.838879307427305, 4.066035461117281, 
   2.613369581882125, 2.1953347102198677, -10.910996560033709, 
   -1.5989554239413337, -4.464932731398221, -1.994490631268036, 
   -4.636062217547078, -0.8468797228592848, -4.367184239629751, 
   1.599841121685131, -5.273114678371712, 1.8552010537446222, 
   -0.19941663292502199, 1.0991290736906194, -1.1150531578123264, 
   0.3801664575130417, -0.6663872564790836, 0.1462934622013563, 
   -4.293913880758737, -3.7507151658646762, 0.2777967364399956, 
   -4.998865151757855, 1.5848737829724087, -0.5857795840220206, 
   -3.252835672193669, -3.8545431735979037, -0.03849607650863618, 
   -0.7835442694740777, -3.1979111455329985, 0.19503637730485934, 
   0.4371852757808483, 0.574888007365189, -3.305904219664626, 
   -1.1603260710526229, 0.8375173305362296, 0.8237934690173461, 
   1.2053944478839185, -1.3718852702072581, 0.1174805679529527, 
   3.696738864910458, 2.743644601898268, 1.8655172877547557, 
   5.717965236286091, 6.260370899428381, 0.6294217481417945, 
   -0.5293604474886706, 2.341168288294284, 6.116755071479929, 
   2.552368312688941, -1.9990121911032475, -1.2643299097062481, 
   2.2550107931456296, 0.556292777930139, 0.40397080029697463, 
   0.24079256390768933, -0.46812583214295955, -1.3654947042778076, 
   -1.0715244609768888, 4.608802630561513, 0.2614625723754216, 
   0.8207790842066061, -0.4321637509228822, -0.3828356714138863, 
   0.2905063076141232, -0.30029062562289255, 0.2087143869175634, 
   -0.8619690273812921, 2.138818700261254, -1.7935619752561252, 
   2.327602691633274, -0.14011145962467708, 1.2175709571301923, 
   -1.3574664094658146, -0.6832421628159864, 0.6909212996256429, 
   -1.342937675493431, 1.4606139089910357, 2.453524563550218, 
   0.061093154532045446, -0.442698969551202, 0.7270286559396482, 
   -0.8157644312618686, -0.7894286778296191, 1.4557975581947176, 
   -1.4296483193775202, 0.4605742514522717, 13.655563714104574, 
   -1.7760899185072958, -0.8352618098615494, 15.155384662343295, 
   13.49951526097584, -1.7846582118577317, -1.659700773530858, 
   0.107128443480633, -1.5789423001856449, -1.0209330579245943, 
   1.0690035076204367, -1.2378918643871657, -1.2907621602371364, 
   -0.479534947020511, 0.9952371674444294, 0.8048481235696272, 
   -1.5704714645476088, -0.3761393997056075, -0.7106580717158977, 
   -0.44715414477468585, 0.45083227902432554, -0.8001422544057277, 
   10.578568700389042, 0.5256697654458549, 2.1503682741504235, 
   1.1984312259232865, -2.0918928289311225, -0.6357107967169213, 
   -0.22155785468294198, -1.7043688975631994, 2.1325614709257934, 
   -0.11144711346742042, -2.2575871669305343, -1.8342855797286575, 
   -0.2915198051809966, -1.7234941418173548, -0.1384806487858441, 
   -1.8980031828559731, -0.05943560022433303, 1.447613214964349, 
   0.8050366487264, -2.532412688664863, -2.0618426462929165, 
   -2.24452286712949, -2.143324818732708}}}, 
 {{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + 
    S^3*(492.6034854066267 - 9508.49540049491*\[Eta] + 
      57303.36124119198*\[Eta]^2 - 109417.84231940794*\[Eta]^3) + 
    S^2*(353.53860281727225 - 6403.237245535255*\[Eta] + 
      37599.51730762482*\[Eta]^2 - 71523.01042189113*\[Eta]^3) + 
    S*(-21.569743461289324 + 926.5757868876819*\[Eta] - 
      7989.258869478838*\[Eta]^2 + 17900.877055483237*\[Eta]^3) + 
    262.14338694491613*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 262.14338694491613, f10 -> 2.257838283927843, 
    f11 -> -96.99041105195056, f12 -> 836.285075346054, 
    f20 -> -23.81065694328955, f21 -> 431.25498648512945, 
    f22 -> -2532.3096281733506, f30 -> -38.74474140220725, 
    f31 -> 747.8716783990022, f32 -> -4507.081209412372}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 262.14338694491613, 52.061974230317794, 
       5.035217945927595, 6.746262265827029*^-7}, {f10, 2.257838283927843, 
       1.2741345501296242, 1.7720563999289884, 0.07701425954991593}, 
      {f11, -96.99041105195056, 39.232780308853314, -2.4721778647449972, 
       0.01377202826853615}, {f12, 836.285075346054, 325.32861044127225, 
       2.57058570474858, 0.010450521331781759}, {f20, -23.81065694328955, 
       0.5002324330709194, -47.59918663633281, 1.0649813453051461*^-184}, 
      {f21, 431.25498648512945, 14.868083949657429, 29.005417775776404, 
       6.149949129518925*^-108}, {f22, -2532.3096281733506, 
       123.73750801991415, -20.46517396944671, 1.5913179189285073*^-67}, 
      {f30, -38.74474140220725, 1.8272222482957787, -21.20417559404383, 
       4.663715623695715*^-71}, {f31, 747.8716783990022, 56.118400924467814, 
       13.32667478187048, 9.792482710543293*^-35}, {f32, -4507.081209412372, 
       471.770655057911, -9.55354293678804, 6.281080785746623*^-20}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3677.6468384006375, 3678.1023249430805, 
   3723.8747290897045, 0.9999911856428154, ScientificForm[9.786511170094478], 
   {52.061974230317794, 1.2741345501296242, 39.232780308853314, 
   325.32861044127225, 0.5002324330709194, 14.868083949657429, 
   123.73750801991415, 1.8272222482957787, 56.118400924467814, 
   471.770655057911}, {{f10, 1.7720563999289884}, {f11, -2.4721778647449972}, 
    {f12, 2.57058570474858}, {d10, 5.035217945927595}, 
    {f32, -9.55354293678804}, {f31, 13.32667478187048}, 
    {f22, -20.46517396944671}, {f30, -21.20417559404383}, 
    {f21, 29.005417775776404}, {f20, -47.59918663633281}}, 10, 
   9.786511170094478, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 262.14338694491613, 52.061974230317794, 
       {159.84798815581797, 364.4387857340143}}, {f10, 2.257838283927843, 
       1.2741345501296242, {-0.24567995262371944, 4.7613565204794055}}, 
      {f11, -96.99041105195056, 39.232780308853314, {-174.07801609636516, 
        -19.902806007535972}}, {f12, 836.285075346054, 325.32861044127225, 
       {197.05422721557636, 1475.5159234765315}}, {f20, -23.81065694328955, 
       0.5002324330709194, {-24.793552367152124, -22.82776151942698}}, 
      {f21, 431.25498648512945, 14.868083949657429, {402.0410237158441, 
        460.4689492544148}}, {f22, -2532.3096281733506, 123.73750801991415, 
       {-2775.438666501198, -2289.180589845503}}, {f30, -38.74474140220725, 
       1.8272222482957787, {-42.33500918073648, -35.154473623678015}}, 
      {f31, 747.8716783990022, 56.118400924467814, {637.6058983004842, 
        858.1374584975202}}, {f32, -4507.081209412372, 471.770655057911, 
       {-5434.05272767722, -3580.1096911475242}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2710.4491607582736, 1.9773928239474137, 
   -226.1467384336387, 2934.3491393712548, 0.01477980059754145, 
   -2.756383602920603, -31.08670553184327, -2.6846758272297033, 
   300.6694820025782, -3540.7784381124056}, {1.977392823947413, 
   1.6234188518340198, -35.7342504605554, 228.38114897360055, 
   -0.12366613982766346, 2.3632000684075516, -13.80219471508609, 
   -2.125174195483077, 46.9994465334126, -301.371351867316}, 
   {-226.14673843363863, -35.7342504605554, 1539.2110507627478, 
   -12387.253066433515, 2.2936529309453113, -31.586273358146048, 
   137.99516126102858, 46.944921121591726, -2010.2407862201928, 
   16223.62662426746}, {2934.3491393712548, 228.38114897360055, 
   -12387.253066433514, 105838.70477164905, -13.110030079964709, 
   130.74799551203384, -360.08066250565355, -301.3183010521169, 
   16263.684221646072, -139662.82042003912}, {0.01477980059754128, 
   -0.12366613982766346, 2.2936529309453113, -13.110030079964714, 
   0.25023248709605184, -5.533430246481499, 35.660224800059495, 
   0.27517711239900056, -5.68030105813199, 34.68061236881202}, 
   {-2.7563836029206055, 2.3632000684075516, -31.586273358146038, 
   130.74799551203392, -5.533430246481498, 221.05992033406082, 
   -1779.8091024234766, -5.749351002315072, 151.8608993521965, 
   -1027.777378281197}, {-31.08670553184327, -13.80219471508609, 
   137.9951612610285, -360.08066250565423, 35.660224800059495, 
   -1779.8091024234766, 15310.970890978315, 35.41540680698498, 
   -1041.4981677891783, 7426.071197698744}, {-2.6846758272297033, 
   -2.125174195483077, 46.94492112159171, -301.31830105211696, 
   0.27517711239900056, -5.749351002315071, 35.41540680698498, 
   3.33874114466708, -74.26922162301375, 479.52878723557296}, 
   {300.6694820025783, 46.9994465334126, -2010.240786220193, 
   16263.684221646075, -5.68030105813199, 151.8608993521965, 
   -1041.4981677891785, -74.26922162301376, 3149.2749223193096, 
   -25622.9778361342}, {-3540.7784381124056, -301.371351867316, 
   16223.62662426746, -139662.82042003912, 34.68061236881202, 
   -1027.7773782811971, 7426.071197698745, 479.52878723557296, 
   -25622.9778361342, 222567.55097377035}}, 3308.971215686682 + 
    2353.5759087255055*\[Eta] - 66340.14978172812*\[Eta]^2 + 
    777271.6533917319*\[Eta]^3 - 4.6443792037099395*^6*\[Eta]^4 + 
    1.3779210783169996*^7*\[Eta]^5 - 1.6080200828482958*^7*\[Eta]^6 + 
    S*(-9.553272089870658*f10 - 9.553272089870658*f11*\[Eta] - 
      9.553272089870658*f12*\[Eta]^2 - 9.553272089870658*
       (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
      14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
      12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
       (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 97.75463974359025, 
   {}, {}, {48.0761186310383, 3.810767270906581, -20.35253838638164, 
   -36.15101847416645, -36.071568928301986, -34.93659961376761, 
   -26.8568110159963, -15.671042394254982, -6.633143194707827, 
   -1.3557219685139899, -6.626397094442382, -17.62505075284116, 
   -38.00210677028235, -52.96600122442351, -59.251706637493044, 
   -24.417468199845644, 121.04789845303321, -1.0320476912143022, 
   -12.956347563260806, -19.52851306022012, -14.42847919048927, 
   -75.1961581624023, -1.4162126485425688, 6.072380184155463, 
   -3.0229584311136932, -1.2974985741361706, 1.1741773968415146, 
   0.047403473223312176, 0.18119436218967166, 0.7805341710172797, 
   1.3962953109526097, 2.3930929775096956, -0.9741167305796807, 
   -0.2655251971564212, -2.178386673228033, -0.5742041295543459, 
   5.154272522670908, -0.3450175826965278, 0.24060240813651035, 
   1.2471631545713535, 0.16231889302616764, 1.2577182626255308, 
   0.17983531113350182, 3.7186602972246874, 3.5691301075676165, 
   1.2813246812165744, -1.7235610779489434, 2.0133809862090857, 
   0.751409541960129, 0.7906133751334892, 0.7373597095133846, 
   1.3262715259002107, 19.38481475599019, -0.8306501862753066, 
   6.406082336362942, 1.9497220540265516, 17.350835397558967, 
   -2.7032465498623424, -4.751752113614657, -1.3382795918510055, 
   2.5719115952356333, 3.630840261188496, 7.613248067445056, 
   1.7557788316012193, 14.947245662136993, -1.027599593812738, 
   0.3604475160673246, 2.6060262584683187, 7.532697183556593, 
   -3.034010940278222, -1.76244558570761, 0.6596966869537937, 
   -0.3174470553294668, 0.8961391709108284, 2.2866067922141156, 
   4.589327557261186, -1.2332467133815044, -0.13886644133435766, 
   1.0034294714691896, 1.7288852568181028, 1.6954632344741185, 
   2.9156843177179326, 1.2834935218115788, 0.246170291350154, 
   -0.4922419517633898, -0.9605836438213373, -1.3937175685373404, 
   -1.2187120965463691, 3.681273977031651, 2.708967196442245, 
   -0.836314300648155, -0.841355116075647, 4.360138423148783, 
   9.851703272106079, 4.352452432948212, 5.584738356404614, 
   15.822174027282472, 13.979670266506673, -0.8088378639722578, 
   1.9151963635144966, 12.355170153825384, 1.040368648933054, 
   1.7660417063048044, 3.5088741799718264, -2.5762453013235245, 
   1.6478601463754785, -1.1521390112316112, 0.5228748271324548, 
   2.2210912104233103, -4.23951199909061, 9.418042807097208, 
   0.9196512807184263, 2.726431033766403, -2.364930597684179, 
   -1.9889527541495227, -0.44797811298985835, -0.23417424577064594, 
   -1.9691111984170675, -1.3787843535783395, -0.9201252782108895, 
   -0.2532481839148204, -1.2803885226931015, 0.8710135811261353, 
   -0.9402566902831495, 1.01504102067247, -0.8048703870140343, 
   1.7019675137999002, -0.4043117066689774, 3.2628729663565537, 
   -2.417807395012005, -0.046412881205014855, -0.2569170447172837, 
   0.3046738301281948, 1.2707340661249873, 5.455663144345635, 
   -0.5699192665147166, -0.30842292363195156, -0.136154109657582, 
   1.8619894387556997, -1.6581592394122708, 0.2999838911828192, 
   -1.0306062987579026, 3.320422850072191, -1.474757197132476, 
   1.3482177008518192, -3.4400723896324052, 0.04324230088150216, 
   -0.6046041468512158, 1.4309389103145804, 1.5937696270016204, 
   1.800009459607736, -0.7011566816895538, 2.56092769032648, 
   0.0025920784119080054, 0.027699780112016015, -1.5532482625785633, 
   -0.21447061521712385, 0.14335982679085646, 0.8694921707224239, 
   -1.7065475118197355, -0.5354904293753862, 1.0147627437113442, 
   2.9331438819067444, -0.026912747317510366, 0.08358252778725728, 
   1.3131554411825164, 1.360470747673844, 0.1855549078668446, 
   3.2042151623645623, -3.0547368202046528, -1.6907709057004467, 
   -1.5697443567969458, 3.2769418284642597, -19.885210500867288, 
   0.9969645471487638, 2.1820687158133296, 0.08113963776895616, 
   0.8269887206151907, -0.4224043779204294, 2.0790867031641938, 
   2.803124217766708, 1.9923739958389888, 2.855949814370888, 
   2.444548967511764, 2.5735492774974773, -0.497483114847455, 
   0.40789246005670066, -1.4396857523988729, -0.1216789255868207, 
   -1.3706509027456377, 0.2700526535950303, 0.6805348305470034, 
   6.006732743276189, -1.698485186932885, -1.00471126821094, 
   3.968056814627289, -0.24550607366563781, -2.0084278496005936, 
   0.6213063097970917, 5.18216189230543, -0.2815691434493601, 
   -3.373034414729318, 1.524593127008302, -0.6528955925359696, 
   3.8768472670126357, -2.2915165134741073, -7.604352584915887, 
   -9.701606846502727, 0.29756569794471943, -2.8788472660130537, 
   -0.8923945485007607, -3.417615547073183, 0.15238509015625823, 
   2.083895397121978, -1.9159847653577344, -1.560720033751295, 
   3.1240491704197666, 9.120003480977175, 10.070492922945505, 
   -1.802835479747955, 1.8455484517121477, -1.115539338623421, 
   -0.4079916435348423, -0.3684425558185467, -0.576107423418307, 
   1.1008800106874332, -3.400265251184919, -3.3993848954846726, 
   -2.1306302769817194, -1.068958719110924, -0.8772644196851616, 
   1.2762618741535334, 1.330463644134852, 1.507292662296095, 
   -1.3074762341516362, -0.26935787726642957, 8.457588016825412, 
   0.8722166839979764, -1.8078541740333094, -0.5514857736820886, 
   -0.2976966046526286, -1.993493109308929, 2.2185924141631403, 
   -0.2465517271562021, 3.681747416771941, -2.3248559803182616, 
   -1.1505573321810516, -0.5494782152422886, 0.8225659572713084, 
   -1.569253087170182, -1.1420741563192678, -6.720046388543324, 
   -7.730886381457367, -2.9729277241240197, -2.3485804811202797, 
   -1.5050865205162154, -1.70401053413525, -2.205987733826987, 
   7.174637308130059, -2.1255555525167438, 1.1273106553917387, 
   -1.7515776083268975, -1.2098569751638024, -0.8909303534478568, 
   -0.38804409367276094, -4.13026097790862, -1.5805935404659976, 
   -1.306681952783947, -1.3859279277180576, -0.40241978849508087, 
   -4.547059083824024, -0.06147158912199302, -7.9038037458913095, 
   0.4622929779311562, -6.35148368469936, -0.0363525370203206, 
   -1.4288125083298837, 0.893943016891626, -1.4990805223974348, 
   -1.5164681745445705, 3.771618318545279, -2.6297914008850967, 
   -4.4241004790892475, -2.9698338867797247, -0.3505257739257104, 
   1.1215366453238858, 1.452437383416509, -0.4533047425534278, 
   -0.27031504883416346, 0.5069444523182938, -6.855073906963298, 
   -4.174169591143709, -11.741875423031615, -48.44872717478029, 
   -5.982329434859821, -10.53826141194213, 17.334053392551596, 
   -13.860806718236745, -13.381179316489579, 2.389723006031545, 
   -0.20400815969333053, 0.1831033148350798, -1.4308917360049236, 
   0.5743411368207489, -0.42862962713570596, -7.512716147643005, 
   0.7652282108592772, -2.605711702717599, 0.591381891364108, 
   -2.116512458433135, -0.36382662719188374, -2.429816057169319, 
   0.3198107750285999, -2.826231578067109, 0.7903025152836562, 
   2.928593665831613, -4.673819084656316, -1.6492808148609583, 
   0.2740565951571625, -10.776105451706826, -1.8299366301994269, 
   -0.9903386676774062, 0.0967928421068791, -0.4653179668107441, 
   -6.176804648630423, -3.6142062252420146, -3.0145585441982803, 
   2.0176038729091488, -4.530571936405977, 1.5729714141239128, 
   -0.9386766870920837, -4.690339383967057, -0.3288434014284576, 
   -1.8505941473149505, -17.438455166284257, -8.584665608861542, 
   -0.06516922673745285, -3.5709473300771606, -0.6773335403468081, 
   -0.5729578527661943, -0.6038914827704502, -2.2822535991604127, 
   -2.9250695848281794, 1.0258991270266051, -1.6652750122339057, 
   -2.75698197651991, 8.536768288901385, 14.705677483798354, 
   5.415413104860818, 2.4434331188076612, -2.342305859714088, 
   -3.36580166506792, -2.7833274296599484, -0.8625177021572199, 
   -3.1285007539254366, -2.2995627438808697, -3.5059380327293184, 
   5.7626014044099065, 13.671534531341877, -1.4511292016350126, 
   -2.602855364194056, -3.641003149359676, 1.2214692311372346, 
   0.9555860459477117, -2.2522251673162828, -11.632827915199869, 
   -1.999445985552029, -3.857885127051304, -1.6706425135148493, 
   -1.3569500263029113, -1.1210851732193987, -2.7591817781585632, 
   -2.050445098556793, -3.4561583841809806, -0.9851374677818967, 
   -0.7621988982291441, -0.5970768414899794, 1.0263131907677234, 
   0.8346167338913801, 1.2246941471898936, -0.4464091078875754, 
   -1.8482535925554657, -1.5585036388083608, -1.0723395754162084, 
   -3.0688617233327022, -0.07260355621929193, -1.426372046762026, 
   -2.415020125656156, -2.2081734992098063, -1.9726189712337145, 
   -2.2343536010926073, -2.2337512171106937, -2.2509564847578076, 
   -1.466472157732369, 0.07311590409153723, -2.451297374992464, 
   -2.4183185009123918, -0.6630468921366628, -0.39812905141616284, 
   -0.016528072549590433, -2.568867887106535, -1.2882631739616954, 
   3.977436870431575, 4.520478899508362, 2.70943595839708, 4.290515198854791, 
   4.913548370168883, 1.9679040281835114, -1.7942700988087381, 
   0.9163484381283524, 5.800343450827768, 0.12786986487208196, 
   -1.9035234823986684, 0.6832056283856218, 1.4651573708392789, 
   0.6430066808334232, -1.1125532119135642, 0.3114634992198262, 
   -0.8046072150200416, -1.3654947042773529, -1.071524460976434, 
   4.608802630562877, 0.26146257237496684, 0.8207790842061513, 
   -0.4321637509233369, -0.38283567141343156, 0.29050630761457796, 
   -0.3002906256224378, 0.20871438691710864, -0.8619690273817469, 
   2.1388187002607992, -1.7935619752556704, 2.327602691633274, 
   -0.14011145962422233, 1.217570957130647, -1.35746640946536, 
   -0.6832421628150769, 0.6909212996265524, -1.342937675493431, 
   1.4606139089910357, 2.4535245635506726, 0.0610931545315907, 
   -0.4426989695516568, 0.7270286559391934, -0.8157644312614138, 
   -0.7894286778291644, 1.4557975581951723, -1.429648319376156, 
   0.4605742514531812, 13.655563714105483, -1.7760899185063863, 
   -0.8352618098610947, 15.15538466234375, 13.49951526097675, 
   -1.7846582118581864, -1.6597007735313127, 0.10712844348017825, 
   -1.57894230018519, -1.0209330579241396, 1.0690035076204367, 
   -1.2378918643876204, -1.2907621602366817, -0.4795349470200563, 
   0.9952371674462483, 0.8048481235691725, -1.570471464547154, 
   -0.376139399704698, -0.7106580717149882, -0.4471541447751406, 
   0.45083227902523504, -0.800142254405273, 10.578568700389496, 
   0.5256697654467644, 2.150368274151333, 1.198431225924196, 
   -2.0918928289306677, -0.6357107967164666, -0.22155785468248723, 
   -1.704368897564109, 2.132561470924429, -0.11144711346560143, 
   -2.2575871669300795, -1.8342855797282027, -0.2915198051805419, 
   -1.7234941418164453, -0.1384806487849346, -1.8980031828555184, 
   -0.05943560022251404, 1.447613214966168, 0.8050366487268548, 
   -2.532412688664408, -2.0618426462924617, -2.2445228671285804, 
   -2.1433248187317986}}}, 
 {{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + 
    S^3*(492.5314639475287 - 9510.497608284517*\[Eta] + 
      57347.82600239074*\[Eta]^2 - 109559.05666618701*\[Eta]^3) + 
    S^2*(353.2878973223898 - 6373.629034430035*\[Eta] + 
      37221.8744210376*\[Eta]^2 - 70470.1251015533*\[Eta]^3) + 
    S*(-21.55888022531216 + 928.9286312711291*\[Eta] - 
      8020.25987312939*\[Eta]^2 + 17986.540312847752*\[Eta]^3) + 
    264.9765630485205*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    213.27446875260745*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 264.9765630485205, d20 -> 213.27446875260745, 
    f10 -> 2.2567011619161415, f11 -> -97.23669780703439, 
    f12 -> 839.5301418906804, f20 -> -23.793772047312498, 
    f21 -> 429.2608875332386, f22 -> -2506.8755591694367, 
    f30 -> -38.7390766984631, f31 -> 748.0291580461017, 
    f32 -> -4510.578496226603}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 264.9765630485205, 52.10131775896285, 
       5.085793880960666, 5.247733179763566*^-7}, {d20, 213.27446875260745, 
       184.31375686518408, 1.1571272398761132, 0.24779231159294546}, 
      {f10, 2.2567011619161415, 1.2736890275093202, 1.7717834676876245, 
       0.07706093454413052}, {f11, -97.23669780703439, 39.219627782739586, 
       -2.479286604801178, 0.013504701855467595}, {f12, 839.5301418906804, 
       325.22684841375417, 2.581367885171118, 0.010134648508034088}, 
      {f20, -23.793772047312498, 0.5002702286662285, -47.56183895001932, 
       2.3010055905288604*^-184}, {f21, 429.2608875332386, 
       14.962454623929075, 28.68920229483821, 2.1222165156628255*^-106}, 
      {f22, -2506.8755591694367, 125.63197140657623, -19.95412100202237, 
       4.707996167113576*^-65}, {f30, -38.7390766984631, 1.826589345845573, 
       -21.208421469539356, 4.861747243304867*^-71}, {f31, 748.0291580461017, 
       56.09892656549213, 13.33410822349377, 9.310623070207312*^-35}, 
      {f32, -4510.578496226603, 471.61523684324254, -9.56410680540809, 
       5.806318296941644*^-20}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3678.301013063533, 
   3678.8487309058564, 3728.731439269788, 0.9999912100098954, 
   ScientificForm[9.772974519907532], {52.10131775896285, 184.31375686518408, 
   1.2736890275093202, 39.219627782739586, 325.22684841375417, 
   0.5002702286662285, 14.962454623929075, 125.63197140657623, 
   1.826589345845573, 56.09892656549213, 471.61523684324254}, 
   {{d20, 1.1571272398761132}, {f10, 1.7717834676876245}, 
    {f11, -2.479286604801178}, {f12, 2.581367885171118}, 
    {d10, 5.085793880960666}, {f32, -9.56410680540809}, 
    {f31, 13.33410822349377}, {f22, -19.95412100202237}, 
    {f30, -21.208421469539356}, {f21, 28.68920229483821}, 
    {f20, -47.56183895001932}}, 11, 9.772974519907532, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 264.9765630485205, 52.10131775896285, {162.60332772435913, 
        367.3497983726819}}, {d20, 213.27446875260745, 184.31375686518408, 
       {-148.88135410647578, 575.4302916116907}}, {f10, 2.2567011619161415, 
       1.2736890275093202, {-0.24595466621947182, 4.759356990051755}}, 
      {f11, -97.23669780703439, 39.219627782739586, {-174.29885970672495, 
        -20.174535907343838}}, {f12, 839.5301418906804, 325.22684841375417, 
       {200.49592704744737, 1478.5643567339134}}, {f20, -23.793772047312498, 
       0.5002702286662285, {-24.776746836584685, -22.81079725804031}}, 
      {f21, 429.2608875332386, 14.962454623929075, {399.8613453694692, 
        458.660429697008}}, {f22, -2506.8755591694367, 125.63197140657623, 
       {-2753.7282670518825, -2260.0228512869908}}, {f30, -38.7390766984631, 
       1.826589345845573, {-42.32811952858781, -35.15003386833839}}, 
      {f31, 748.0291580461017, 56.09892656549213, {637.8010705859909, 
        858.2572455062124}}, {f32, -4510.578496226603, 471.61523684324254, 
       {-5437.249446223982, -3583.9075462292253}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2714.547312220417, 451.28427844513004, 
   1.973602905772291, -226.50961709904777, 2939.1621557028857, 
   0.05049754142595215, -6.973925999822205, 22.753002811028168, 
   -2.6708106804754266, 300.7922952139627, -3545.700764165415}, 
   {451.2842784451302, 33971.56096975818, -0.18112721120791617, 
   -39.22994423747567, 516.892512343607, 2.6895215189383417, 
   -317.6313344961417, 4051.28204481631, 0.9023059803603637, 
   25.084246906580397, -557.0675802599825}, {1.973602905772291, 
   -0.1811272112079155, 1.6222837387976374, -35.709034243070725, 
   228.21857047261176, -0.12359393728672646, 2.363239810791589, 
   -13.81413619657138, -2.123691796021581, 46.9664222816687, 
   -301.1574801590595}, {-226.50961709904783, -39.22994423747564, 
   -35.709034243070725, 1538.1792034166388, -12379.181289730746, 
   2.2889419915037514, -31.1973722939637, 133.22022028669713, 
   46.91102679758385, -2008.8629740138251, 16212.916522816093}, 
   {2939.1621557028857, 516.8925123436072, 228.21857047261176, 
   -12379.181289730746, 105772.50292914304, -13.059933323913688, 
   125.8235942525405, -298.18660534227416, -301.09370761390215, 
   16252.684460837665, -139573.55952958806}, {0.05049754142595223, 
   2.6895215189383417, -0.12359393728672645, 2.2889419915037514, 
   -13.059933323913688, 0.2502703016897606, -5.554704724721847, 
   35.95600871880326, 0.27505597709861335, -5.6743400329158815, 
   34.612239731247826}, {-6.973925999822208, -317.6313344961417, 
   2.363239810791589, -31.19737229396372, 125.8235942525405, 
   -5.554704724721846, 223.87504837313654, -1816.4427386881525, 
   -5.7537640577936155, 151.5200904662426, -1021.8495965781857}, 
   {22.75300281102819, 4051.28204481631, -13.814136196571377, 
   133.2202202866972, -298.18660534227206, 35.956008718803254, 
   -1816.4427386881525, 15783.392239502784, 35.49822747554443, 
   -1037.7778963187168, 7354.441233853181}, {-2.6708106804754292, 
   0.9023059803603637, -2.123691796021581, 46.91102679758385, 
   -301.09370761390215, 0.27505597709861335, -5.7537640577936155, 
   35.49822747554443, 3.3364286383565576, -74.2165812996719, 
   479.1784138994318}, {300.7922952139628, 25.084246906580397, 
   46.9664222816687, -2008.8629740138251, 16252.684460837665, 
   -5.6743400329158815, 151.5200904662426, -1037.7778963187168, 
   -74.2165812996719, 3147.0895618004784, -25605.458047440083}, 
   {-3545.700764165415, -557.0675802599824, -301.1574801590595, 
   16212.916522816091, -139573.55952958806, 34.612239731247826, 
   -1021.8495965781857, 7354.441233853182, 479.1784138994318, 
   -25605.458047440083, 222420.93162270772}}, 3308.971215686682 + 
    2353.5759087255055*\[Eta] - 66340.14978172812*\[Eta]^2 + 
    777271.6533917319*\[Eta]^3 - 4.6443792037099395*^6*\[Eta]^4 + 
    1.3779210783169996*^7*\[Eta]^5 - 1.6080200828482958*^7*\[Eta]^6 + 
    S*(-9.553272089870658*f10 - 9.553272089870658*f11*\[Eta] - 
      9.553272089870658*f12*\[Eta]^2 - 9.553272089870658*
       (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
      14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
      12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
       (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 97.68623042977299, 
   {}, {}, {48.12753124334495, 3.858518824825751, -20.31009380709247, 
   -36.115041191728324, -36.04273367091173, -34.915095515599205, 
   -26.842341617200418, -15.662825640960364, -6.629911439019452, 
   -1.3567148882616493, -6.625658503973682, -17.619370628169236, 
   -37.98778949339703, -52.93886558329268, -59.20708582606039, 
   -24.350209818032454, 121.1434323993285, -1.2982854062770457, 
   -13.004344346649304, -19.620795370231008, -14.520761500500157, 
   -75.49107931053095, -1.4891557106775508, 6.106748294167119, 
   -2.9922930509374055, -1.6431678043481952, 1.0774256722329483, 
   0.059747185980086215, 0.16589079846562527, 0.7652306072932333, 
   1.3896712467576435, 2.2565270971972495, -0.9774718875769395, 
   -0.4661973840511564, -2.1993753762512824, -0.7281318939803896, 
   5.114623720558939, -0.3224487671013776, -0.03406854563809247, 
   1.182939769794757, 0.20709839070968883, 1.2673477475577783, 
   0.1870404093037905, 3.725865395394976, 3.5418544882941205, 
   1.136090440519638, -1.7028910614253618, 2.0994101332958053, 
   0.7273143080660702, 0.9140328633611716, 0.5460084216028918, 
   1.007916761733668, 19.422996275309742, -0.9324727795615217, 
   6.556110404669198, 1.5690870451689989, 17.486574906284204, 
   -2.3654420704510812, -4.519276825413272, -1.1058043036496201, 
   2.6336687742214053, 3.6571055157719456, 7.755353824074518, 
   1.2247367177483284, 15.397792102191943, -0.5821854714513393, 
   0.27403694054873995, 1.9859443803275099, 6.607661349117279, 
   -2.4368490801107328, -1.2699411573389625, 0.8811570595362355, 
   -0.5333760601001813, 0.07817918319733508, 2.8041943827997784, 
   4.799658718030969, -1.5549147018482472, -0.09469324506062549, 
   1.1256043020189281, 1.7735820361131118, 1.0748813880782109, 
   2.958720944652214, 0.9134398580158631, 0.1440790477081464, 
   -0.5569149902539721, -1.2559205080110587, -1.731339260198638, 
   -1.1531948056581314, 2.9821283046517237, 2.7427102788014963, 
   -0.6828403977469861, -0.7412836803309801, 3.9715769263311813, 
   9.756485044938927, 4.576336943466231, 6.04413602621662, 
   14.821881392133491, 14.36660590282645, -1.184577256886314, 
   1.9326460334013973, 11.881668236682799, 0.9631357829016451, 
   1.324321285123915, 3.067153758790937, -2.2735059872261445, 
   1.4889731529601704, -0.6050529024828393, -0.6328018550634624, 
   1.89175983254745, -3.4403306099056863, 9.585175755072669, 
   -0.42599568326795634, 1.3807840697800202, -1.8638361978842113, 
   -1.4878583543495552, 0.05311628681010916, 0.26692015402932157, 
   -1.6003812452531747, -1.0100544004144467, -0.5963835009306422, 
   0.07049359336542693, -1.2120785321321819, 0.9393235716870549, 
   -1.348044908261727, 0.6072528026938926, -1.5334798081512417, 
   0.9733580926626928, -0.1589708600231461, 3.508213813002385, 
   -2.172527513917885, 0.1988669998891055, -0.21418830580296344, 
   0.3474025690425151, 1.3134628050393076, 4.950738845990145, 
   -0.44241189283957283, -0.1809155499568078, -0.7130709975576792, 
   1.2850725508556025, -1.5819470626879593, 0.3761960679071308, 
   -1.019578005553285, 3.3314511432768086, -1.6533072668016757, 
   1.1696676311826195, -3.612188149520989, -0.1288734590070817, 
   -1.3651997757820027, 0.6703432813837935, 1.3102092621161319, 
   1.5164490947222475, -0.780619794642007, 2.4814645773740267, 
   -0.042608905069755565, -0.017501203369647556, -1.7683442834286325, 
   -0.42956663606719303, -0.7060050399522879, 0.02012730397927953, 
   -1.7866606878851599, -0.6156036054408105, 0.80646531547427, 
   2.72484645366967, -0.013526619850381394, 0.09696865525438625, 
   1.423291410839738, 1.4706067173310657, -0.45704203449258785, 
   2.56161822000513, -2.8732363060375974, -1.5092703915333914, 
   -2.139396441514691, 2.708825976233584, -19.860121404582515, 
   1.0220536434335372, 2.207157812098103, 0.3532850579717888, 
   1.0991341408180233, -0.15011148461599078, 1.2603061326758507, 
   1.984343647278365, 1.5119339771263185, 2.3755097956582176, 
   2.473896659636921, 2.602896969622634, -0.18093141071767604, 
   0.7244441641864796, -1.0630231200352682, 0.25498370677678395, 
   -0.9000222279523769, 0.7406813283882911, 1.1511635053402642, 
   4.520300854177549, -1.002058443763417, -0.4622642129943415, 
   3.6126260655646547, -0.5188556337166119, -1.8845386111079279, 
   -0.21453410070216705, 5.195354159674025, -0.684706213809477, 
   -2.736603364270195, 1.5202267726822356, -0.5209461348486002, 
   2.1217904507893763, -2.3334551567181734, -7.357644854044793, 
   -9.183788110440673, -1.0230666709562684, -2.7094149632966946, 
   -1.5690216762855016, -3.2475486242897205, -1.8766935460166678, 
   0.05481676094905197, -1.3316077974154723, -0.9763430658090329, 
   2.95614508807148, 7.1290823811382324, 8.079571823106562, 
   -1.2908316478979032, 0.08446565236590686, -0.6724596149870194, 
   0.03508808010155917, 0.07463716781785479, -0.13324076550452446, 
   1.5437466686012158, -3.130805494148717, -3.1299251384484705, 
   -1.921518283642854, -1.1584163299307875, -0.966722030505025, 
   1.18680426333367, 0.34772315843201795, 0.5245521765932608, 
   -1.128345507521317, -0.09022715063611031, 8.6366035267406, 
   0.19397487328387797, -1.6998510331604848, -1.6523801230146091, 
   -1.398590953985149, -1.9381914717610016, 2.2738940517110677, 
   -0.2705664730247008, 3.6577326709034423, -2.5624478368513337, 
   -1.3881491887141237, -0.5578203501668213, 0.5700712991560977, 
   -1.9642992629533182, -1.537120332102404, -7.311699472406417, 
   -8.321208543584362, -3.498608725165468, -2.653061277980214, 
   -1.8095673173761497, -1.8471113949062783, -2.290846712019629, 
   7.089778329937417, -2.175626652063329, 1.0772395558451535, 
   -1.8483524413150008, -1.4450964892616867, -1.126169867545741, 
   -0.8218658676660198, -4.624346752144902, -1.8824174737710564, 
   -1.6085058860890058, -1.6853779911039055, -0.36824039448447365, 
   -4.8215502533694234, -0.33596275866739234, -7.931939584281281, 
   0.43415713954118473, -6.268863620165575, 0.0462675275134643, 
   -2.6296352173017112, -0.30487941369619875, -1.979647291884703, 
   -1.379277178382381, 3.0274072790421087, -2.425998916508888, 
   -4.220115366601476, -2.7658487742919533, -1.4161173925363073, 
   0.055945026713288826, 0.7628093776220339, -0.5724494687678998, 
   -0.3894597750486355, 0.38779972610382174, -6.572846855669923, 
   -3.8919425398503336, -11.322516901229847, -48.028883220484204, 
   -5.562485480563737, -10.0683084644661, 15.211313842859, 
   -13.337978911129085, -12.858351509381919, 0.22251216658196427, 
   -2.368336215139607, 0.19830400377577462, -1.486184408340705, 
   0.3946937207551855, -2.099759095976424, -7.1527857099868015, 
   0.2435272961024566, -2.5212379007357413, 0.5638405997674454, 
   -2.3685895262033227, -2.283025031413672, -2.2427905794161234, 
   -0.5316093233427637, -2.6229149705345662, -0.5364852393827277, 
   2.201804735828773, -4.672576750128428, -2.4167918799676045, 
   -0.402156259858657, -11.315070582270437, -2.30985301621331, 
   -1.1208143083026698, 0.007754583177757013, -0.8634571790148584, 
   -6.630199900258958, -4.377149661440399, -3.1687283866954203, 
   1.9307560839010875, -4.476847983627067, 0.7774801264436064, 
   -2.3624261101022057, -4.4667685116637585, -1.2605574230310594, 
   -1.7023240856074153, -19.473886048921486, -8.902097662293272, 
   -1.6347153523756788, -4.153750855870385, -1.0041454285196778, 
   -1.2844641798619705, -0.5700132540750928, -2.176175355754822, 
   -2.7238870012342886, -0.5947317088557611, -1.5899261316330922, 
   -2.8537376321473857, 8.44001263327391, 14.608921828170878, 
   4.867634291565082, 1.894473758786262, -2.5303427981966706, 
   -3.916140719371924, -3.171640046601624, -0.9355466924748725, 
   -3.4535245372285317, -3.186721728250177, -4.109756407431632, 
   5.646455880365011, 13.55538900729698, -1.35976704155064, 
   -3.790383909409684, -3.507657979236683, 0.4032750888741248, 
   0.6617143076359753, -3.9687964641643703, -11.348286234404895, 
   -2.013091002625515, -3.7074400237943337, -1.6186116102476262, 
   -2.2656230336333465, -1.0072543792734905, -2.9235839253656195, 
   -3.5424287193159216, -3.66842220459921, -1.924275375075922, 
   -0.8173834469557733, -0.9118559551920953, 0.4353827254817588, 
   0.8320071826560707, 0.7434605530097542, -0.41197592828621055, 
   -2.522060844758471, -2.0490338206391243, -1.1932407136500842, 
   -3.4014163948413625, -0.30775893760846884, -1.4897585639005229, 
   -2.460443787209897, -2.408258832588217, -2.346692801460449, 
   -2.50195561828059, -2.246234839373301, -2.9776782782746523, 
   -1.9894492462926792, 0.056315940425974986, -2.452179033703942, 
   -2.6271850238927072, -0.9458734001887024, -0.6030107750893876, 
   -0.2214097962228152, -2.769348065027316, -1.5603626453507786, 
   3.991338910835111, 4.042245605159678, 2.5865442346184864, 
   4.069744837600865, 4.717092967403005, 1.7999901483094618, 
   -2.0332552918907822, 0.6037833746208889, 5.804779032656825, 
   -0.7571193283292814, -1.8922386262038344, 0.06803944396006045, 
   1.3261190833959517, 0.642041484577021, -1.5630079850625407, 
   0.30888397504440945, -0.8754802373464372, -1.3654947042773529, 
   -1.071524460976434, 4.608802630562877, 0.26146257237496684, 
   0.8207790842061513, -0.4321637509233369, -0.38283567141343156, 
   0.29050630761457796, -0.3002906256224378, 0.20871438691710864, 
   -0.8619690273817469, 2.1388187002607992, -1.7935619752556704, 
   2.327602691633274, -0.14011145962467708, 1.217570957130647, 
   -1.35746640946536, -0.6832421628150769, 0.6909212996260976, 
   -1.342937675493431, 1.4606139089910357, 2.4535245635506726, 
   0.061093154532045446, -0.442698969551202, 0.7270286559396482, 
   -0.8157644312618686, -0.7894286778296191, 1.4557975581947176, 
   -1.4296483193766107, 0.4605742514531812, 13.655563714105483, 
   -1.7760899185063863, -0.8352618098610947, 15.15538466234375, 
   13.49951526097675, -1.7846582118577317, -1.659700773530858, 
   0.107128443480633, -1.5789423001856449, -1.0209330579245943, 
   1.069003507619982, -1.2378918643876204, -1.2907621602371364, 
   -0.479534947020511, 0.9952371674462483, 0.8048481235691725, 
   -1.570471464547154, -0.376139399704698, -0.7106580717149882, 
   -0.44715414477468585, 0.45083227902523504, -0.800142254405273, 
   10.578568700389496, 0.5256697654467644, 2.150368274151333, 
   1.198431225924196, -2.0918928289306677, -0.6357107967164666, 
   -0.22155785468248723, -1.704368897564109, 2.132561470924429, 
   -0.11144711346605618, -2.2575871669300795, -1.8342855797282027, 
   -0.2915198051805419, -1.7234941418164453, -0.1384806487849346, 
   -1.8980031828555184, -0.05943560022296879, 1.4476132149657133, 
   0.8050366487268548, -2.532412688664408, -2.0618426462924617, 
   -2.2445228671285804, -2.1433248187317986}}}, 
 {{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + S^3*(492.42581587495835 - 
      9516.388105361919*\[Eta] + 57520.21218996929*\[Eta]^2 - 
      110147.59198661824*\[Eta]^3) + 
    S^2*(353.0825636972233 - 6339.810079569341*\[Eta] + 
      36661.53772513905*\[Eta]^2 - 68756.74024371956*\[Eta]^3) + 
    S*(-21.48861200889948 + 927.010636735856*\[Eta] - 
      8035.412082060228*\[Eta]^2 + 18073.339895285062*\[Eta]^3) + 
    269.71492986704095*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1548.2350940176298*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 269.71492986704095, d30 -> 1548.2350940176298, 
    f10 -> 2.2493457536589867, f11 -> -97.03592947161697, 
    f12 -> 841.1162171943351, f20 -> -23.779942925205884, 
    f21 -> 426.9831969898249, f22 -> -2469.1371489012017, 
    f30 -> -38.73076716072607, f31 -> 748.4924633063274, 
    f32 -> -4524.137186850828}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 269.71492986704095, 51.83008372145097, 
       5.20382971628143, 2.8915613417936874*^-7}, {d30, 1548.2350940176298, 
       590.9613869738633, 2.6198582989417956, 0.00907349308949585}, 
      {f10, 2.2493457536589867, 1.2664900595159287, 1.7760469075601903, 
       0.07635466782414506}, {f11, -97.03592947161697, 38.99726951036806, 
       -2.488274966169577, 0.013172415356110842}, {f12, 841.1162171943351, 
       323.3809181875664, 2.6010075730766324, 0.009580086290920296}, 
      {f20, -23.779942925205884, 0.4973677221195067, -47.81159264591778, 
       2.8534482876517173*^-185}, {f21, 426.9831969898249, 14.86850717645581, 
       28.717287614855525, 1.5748590340147406*^-106}, 
      {f22, -2469.1371489012017, 125.33607879981237, -19.700130820630857, 
       7.613567112054745*^-64}, {f30, -38.73076716072607, 1.816261252069903, 
       -21.324447194249466, 1.3557173009871917*^-71}, 
      {f31, 748.4924633063274, 55.782025024661785, 13.418165851372578, 
       4.080405134389557*^-35}, {f32, -4524.137186850828, 468.9838011336843, 
       -9.64668113464588, 2.9622774718667575*^-20}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3672.697993733399, 3673.2457115757225, 3723.128419939654, 
   0.9999913091439733, ScientificForm[9.717708133782251], {51.83008372145097, 
   590.9613869738633, 1.2664900595159287, 38.99726951036806, 
   323.3809181875664, 0.4973677221195067, 14.86850717645581, 
   125.33607879981237, 1.816261252069903, 55.782025024661785, 
   468.9838011336843}, {{f10, 1.7760469075601903}, {f11, -2.488274966169577}, 
    {f12, 2.6010075730766324}, {d30, 2.6198582989417956}, 
    {d10, 5.20382971628143}, {f32, -9.64668113464588}, 
    {f31, 13.418165851372578}, {f22, -19.700130820630857}, 
    {f30, -21.324447194249466}, {f21, 28.717287614855525}, 
    {f20, -47.81159264591778}}, 11, 9.717708133782251, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 269.71492986704095, 51.83008372145097, {167.87463895089985, 
        371.55522078318205}}, {d30, 1548.2350940176298, 590.9613869738633, 
       {387.0623686740237, 2709.407819361236}}, {f10, 2.2493457536589867, 
       1.2664900595159287, {-0.23916491124125372, 4.737856418559227}}, 
      {f11, -97.03592947161697, 38.99726951036806, {-173.66118235013698, 
        -20.410676593096966}}, {f12, 841.1162171943351, 323.3809181875664, 
       {205.7090478379697, 1476.5233865507007}}, {f20, -23.779942925205884, 
       0.4973677221195067, {-24.757214615237626, -22.80267123517414}}, 
      {f21, 426.9831969898249, 14.86850717645581, {397.7682510044627, 
        456.19814297518707}}, {f22, -2469.1371489012017, 125.33607879981237, 
       {-2715.408461057669, -2222.8658367447347}}, {f30, -38.73076716072607, 
       1.816261252069903, {-42.299516447039885, -35.16201787441225}}, 
      {f31, 748.4924633063274, 55.782025024661785, {638.887051767085, 
        858.0978748455698}}, {f32, -4524.137186850828, 468.9838011336843, 
       {-5445.637661345431, -3602.636712356224}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2686.3575785726166, 1707.9127938311728, 
   1.9443550641474858, -223.48997978563165, 2904.5544460524075, 
   0.04848460443055256, -7.435751561181059, 38.97319390633842, 
   -2.6371248358285406, 297.75528448018747, -3517.2104468003668}, 
   {1707.912793831173, 349235.3608940724, -1.9156598922552914, 
   -10.2675890637963, 1089.7605754015005, 6.928160478573452, 
   -963.5874757137876, 14249.814955381584, 3.1521693868419676, 
   140.03043981166152, -3847.316508410965}, {1.9443550641474858, 
   -1.915659892255286, 1.6039970708526605, -35.30645592579774, 
   225.64145384233694, -0.12222386180020585, 2.3401981781990173, 
   -13.715147215443576, -2.0997531963888583, 46.4360960546688, 
   -297.74283955303775}, {-223.48997978563173, -10.2675890637963, 
   -35.30645592579775, 1520.7870292642824, -12239.00995125887, 
   2.265994265107521, -31.179856677981476, 135.92441473762761, 
   46.382898745091175, -1986.1823639130425, 16029.543272324168}, 
   {2904.554446052408, 1089.7605754015005, 225.64145384233694, 
   -12239.00995125887, 104575.21824783353, -12.931484538218973, 
   126.1761483552138, -311.3051146136823, -297.7016913424993, 
   16069.44522286097, -138003.06468440202}, {0.04848460443055256, 
   6.928160478573452, -0.12222386180020584, 2.265994265107521, 
   -12.931484538218973, 0.2473746510063469, -5.486310934173531, 
   35.51606169990303, 0.2719457812487522, -5.60953004026922, 
   34.18916279161851}, {-7.435751561181056, -963.5874757137876, 
   2.3401981781990178, -31.179856677981476, 126.17614835521397, 
   -5.486310934173531, 221.07250565631796, -1797.8219874124607, 
   -5.6892286543394, 149.65676475909063, -1004.8596397536995}, 
   {38.97319390633843, 14249.814955381584, -13.715147215443576, 
   135.9244147376275, -311.3051146136823, 35.51606169990303, 
   -1797.8219874124607, 15709.132648912777, 35.12010279202243, 
   -1023.3178091777014, 7180.199619555841}, {-2.637124835828542, 
   3.1521693868419676, -2.099753196388858, 46.382898745091175, 
   -297.7016913424993, 0.2719457812487522, -5.6892286543394, 
   35.12010279202243, 3.2988049357705327, -73.37895672501051, 
   473.75411234564206}, {297.75528448018747, 140.03043981166152, 
   46.4360960546688, -1986.1823639130425, 16069.44522286097, 
   -5.60953004026922, 149.6567647590906, -1023.3178091777014, 
   -73.37895672501051, 3111.634315851994, -25317.813970651343}, 
   {-3517.210446800367, -3847.3165084109596, -297.74283955303775, 
   16029.543272324168, -138003.06468440205, 34.18916279161851, 
   -1004.8596397536993, 7180.199619555843, 473.75411234564206, 
   -25317.813970651343, 219945.8057257992}}, 3308.971215686682 + 
    2353.5759087255055*\[Eta] - 66340.14978172812*\[Eta]^2 + 
    777271.6533917319*\[Eta]^3 - 4.6443792037099395*^6*\[Eta]^4 + 
    1.3779210783169996*^7*\[Eta]^5 - 1.6080200828482958*^7*\[Eta]^6 + 
    S*(-9.553272089870658*f10 - 9.553272089870658*f11*\[Eta] - 
      9.553272089870658*f12*\[Eta]^2 - 9.553272089870658*
       (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
      14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
      12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
       (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 96.58451879595982, 
   {}, {}, {48.12691269888819, 3.871775985187014, -20.288244648711952, 
   -36.08909861539132, -36.01641112994412, -34.89132133659132, 
   -26.823259000005237, -15.649792658694878, -6.62350103806466, 
   -1.3621279821240933, -6.634702257870231, -17.62947748153465, 
   -37.99560675893008, -52.940255446955234, -59.19712534707878, 
   -24.3231909288952, 121.19400289286796, -1.6390442532251654, 
   -13.095111181340599, -19.672716271184072, -14.572682401453221, 
   -75.7211797824184, -1.5834121318630423, 6.705600109088209, 
   -2.4850536454378016, -2.149717944794702, 0.8462578223197852, 
   0.3966054996485582, 0.06385326550935133, 0.6631930743369594, 
   1.3063898428367793, 2.292803924873624, -0.9478032518272812, 
   -0.5643569248400127, -1.8270029397885992, -1.0280246967245148, 
   5.502271900102642, -0.10214880094599721, -0.4233499494116586, 
   1.3658726308608493, 0.6125533701965651, 1.1551728829908825, 
   0.09943506728359353, 3.638260053374779, 3.51735740008462, 
   0.8462248833679951, -1.8577868530455817, 2.1463335748144345, 
   0.7509004518578877, 1.6092127600413733, 0.6893102424637618, 
   0.32548060066619655, 19.142114148631663, -0.4978445137849121, 
   7.317430552970563, 1.2083551448613434, 17.43683351797472, 
   -1.4023423514804563, -4.703520692345592, -1.2900481705819402, 
   2.4623451954303164, 3.487542232341184, 7.763431474025765, 
   0.587909455436602, 16.403067295400433, -0.25145267332482035, 
   1.1250762439071877, 1.6893335110025873, 4.787853037631066, 
   -0.8093079115501496, -0.8221325168733529, 0.39012935428991113, 
   -1.719156535250022, -1.5575224028561934, 4.1980690006384975, 
   5.314684270696489, -2.260556640438608, 0.9415141925619537, 
   1.5820388875681601, 1.5638307690128386, 0.5885651207267983, 
   3.0389440660974287, 1.3249304747882888, 0.22949845391394774, 
   -0.40063768430081836, -0.7030397326661841, -1.1090668054303023, 
   -0.9683059415069692, 2.4300004634023935, 2.575417827595629, 
   -0.12112547726201228, 0.4381525194585265, 3.193811528326478, 
   9.218033344716332, 5.121759333186674, 7.036269278745749, 
   12.660052326551067, 14.280386479844765, -0.7330956894488736, 
   1.652669820871779, 9.910066005140834, 0.7138365532596254, 
   0.3212640762644696, 2.0640965499314916, -0.8184917912458332, 
   0.5564352555697951, 0.6730216509467937, -2.8046522587233085, 
   1.3921215660498092, -1.4217539952051084, 8.417274113844542, 
   -2.374984946548466, -0.5682051935004893, -0.9736383313279475, 
   -0.5976604877932914, 0.9433141533663729, 1.1571180205855853, 
   -0.7236537462990782, -0.1333269014603502, -0.33564543669399427, 
   0.33123165760207485, -1.8826941015640841, 0.2687080022551527, 
   -2.5494911293835685, -0.5941934184279489, -2.8502617365179503, 
   -0.3434238357040158, 0.4047731399305121, 4.071957812956043, 
   -1.6115251416026695, 0.7598693722043208, -0.7093873824906041, 
   -0.14779650764512553, 0.8182637283516669, 4.021103231034431, 
   0.364969488987299, 0.626465831870064, -1.3022094459843174, 
   0.6959341024289643, -1.4264604154900553, 0.5316827151050347, 
   -1.227581538353661, 3.1234476104764326, -2.000922272882235, 
   0.8220526251020601, -2.261338706747665, 1.2219759837662423, 
   -1.126311017188982, 0.9092320399768141, 1.690377347802496, 
   1.8966171804086116, -0.7018460070930814, 2.5602383649229523, 
   0.10108054345391793, 0.12618824515402594, -1.2586594248241454, 
   0.08011822253729406, -0.5906585896977958, 0.13547375423377161, 
   -0.24065286130417007, 0.9304042211401793, 0.45200385309590274, 
   2.370384991291303, -0.17478471313370392, -0.06428943802893627, 
   1.6762844520790168, 1.7235997585703444, -1.1152572973410315, 
   1.9034029571566862, -1.9664883140826532, -0.6025223995784472, 
   -3.1599732389449855, 1.6886186155852556, -20.3906490670156, 
   0.49152598100045, 1.6766301496650158, 0.9213942667370247, 
   1.6672433495832593, 0.4208103166447472, -0.23121781279405695, 
   0.49281970180845747, 0.15108234884792182, 1.014658167379821, 
   1.667465724734484, 1.796466034720197, -0.04248423929766432, 
   0.8628913356064913, -0.30583186524108896, 1.0121749615709632, 
   -0.31949385947064, 1.321209696870028, 1.731691873822001, 
   2.2293318316701516, 0.2491052025488898, 0.38827167105228, 
   2.7658871133930916, -1.5392017252861478, -0.40440461381649584, 
   -2.437169009817353, 3.92549363658145, 0.3476953816812056, 
   -1.48899870884361, 1.3846760943283698, -1.7238409985875478, 
   -0.5103718069485694, -2.064102861018455, -5.787582359521366, 
   -8.115938578745954, -1.8870383584376214, -2.54764230867886, 
   -2.148077826005647, -2.70161568484491, -4.121537011925739, 
   -2.190026704960019, 0.059018595641191496, 0.41428332724763095, 
   1.1312811393795528, 5.019092553424343, 5.969581995392673, 
   -0.08821782555332902, -1.7931534979697972, 0.37046704116619367, 
   1.0780147362547723, 1.117563823971068, 0.9048566977444352, 
   2.5818441318501755, -2.5222872613098843, -2.5214069056096378, 
   -1.9926594263624793, -2.1048579074140434, -1.913163607988281, 
   0.24036268585041398, -0.7053047617605444, -0.5284757435993015, 
   -0.7344126062157557, 0.30370575066945094, 9.027407143602886, 
   -0.5353429080978458, -1.470116676678117, -1.2644854653271977, 
   -1.0106962962977377, -1.826109275606541, 2.3859762478655284, 
   -0.522540955920249, 3.405758188007894, -2.8197009534974313, 
   -1.6454023053602214, -0.2081426469339931, 0.6238676276734623, 
   -0.4116503877876312, 0.015528543063282996, -5.970609569865246, 
   -6.983380506719186, -2.3188056406843316, -2.006043126087661, 
   -1.1625491654835969, -1.5741584465590677, -2.1454831645842205, 
   7.2351418773728255, -1.9655274758038104, 1.287338732104672, 
   -1.489371658649361, -0.67026374637544, -0.3513371246594943, 
   0.5260659719033356, -3.1051426551039185, -0.16045056665097945, 
   0.11346102103107114, -1.7015538484615718, 0.0677942796487514, 
   -5.125237550457314, -0.6396500557552827, -8.175566541573062, 
   0.19053018224940388, -6.100282835571306, 0.21484831210773336, 
   -2.3963418214821104, -0.07397171196089403, -2.513091954950596, 
   -1.1100551246449868, 2.198557244496442, -2.0434665658435733, 
   -3.8344288769390005, -2.3801622846294777, -2.6068511272783326, 
   -1.1347887080287364, -0.531780040339072, -1.6084136520344146, 
   -1.4254239583151502, -0.648164457162693, -6.058713165515201, 
   -3.3778088496956116, -10.601645606614966, -47.29878832953909, 
   -4.832390589618626, -9.2766936884791, 12.819579173380589, 
   -12.475505264288586, -11.99587786254142, -2.3182253771556134, 
   -4.91039100074704, 0.10156998508909965, -3.1183327651301624, 
   1.056032570352727, -3.380242574397016, -7.061660661479891, 
   -0.42727560873163384, -2.3424789661858085, 0.7790951606216368, 
   -4.111862133850991, -3.7137887111307464, -2.917897194760826, 
   -2.2803956270222443, -1.3847744486906777, -0.8428167931633652, 
   1.7894434705285676, -3.2514158592421154, -1.531160843735961, 
   0.6366546453559749, -9.890734110872927, -1.0529049642150312, 
   -0.8262518479177743, 0.3783266208793066, 0.5401327613330977, 
   -5.0474218598683365, -3.4867502560427965, -1.6184311665729183, 
   3.4809232771976895, -3.0075729584204964, 0.25940315775369527, 
   -2.822297048897326, -3.3159028754025712, -3.1857260107476577, 
   -2.6006443356782256, -21.123190771242207, -10.869938597138571, 
   -2.7863690410968047, -3.4919929315396985, -1.373094550478072, 
   -0.593592876855837, -1.470226478218592, -1.1251833032806644, 
   -2.0590983181750744, -1.112544565933149, -2.279492453538296, 
   -3.3490160974429273, 7.944734167978368, 14.113643362875337, 
   4.701981687967873, 1.7304767055566117, -1.2712412898217735, 
   -2.7966113985007723, -1.965276381667536, -0.5911252514797525, 
   -2.137035275226026, -2.558594542346782, -4.364159139915046, 
   5.117394704671824, 13.026327831603794, -1.1930010306741679, 
   -3.696488698568828, -2.647699438668951, -0.8947807413019291, 
   -0.7048499544393962, -4.65299072398966, -10.915692584602311, 
   -2.004175952834885, -3.181367574327851, -1.6832608548602366, 
   -1.7904204663673227, -0.6820434394016957, -2.4107601177934157, 
   -3.6975107151715747, -2.6693748860798223, -1.6960962423868295, 
   -0.9268806026229868, -0.6071722495667018, 0.11455206928349071, 
   0.33804250036564554, 0.2843576723971637, 0.06562454477807478, 
   -1.9729962335809432, -1.2815286275654216, -0.36722498391918634, 
   -2.507344644458499, 0.5612379811850587, -1.2808886107309263, 
   -2.2201201498232876, -1.4804813891578306, -1.5235147726825744, 
   -2.389275808097409, -1.533575961324459, -2.516485625453697, 
   -2.518736422335678, -0.48530666771284814, -1.8508663282818816, 
   -2.459641421622109, -0.6218336802608064, -0.47159950052309796, 
   -0.08999852165652555, -2.6406581429232574, -1.3646620962435918, 
   3.6673601926095216, 3.8351316870475785, 2.150190740000653, 
   4.91755733132004, 5.466434901914454, 2.59686914463191, 
   -1.8945049552112323, 0.680907121711698, 5.445307043554749, 
   -0.5040830214993548, -1.9022718295573213, 0.23692081695435263, 
   0.849776296222899, 0.635855808308861, -1.41535719729427, 
   0.3005996479359965, -0.6868506216587775, -1.3654947042773529, 
   -1.071524460976434, 4.608802630562877, 0.26146257237496684, 
   0.8207790842061513, -0.4321637509233369, -0.38283567141343156, 
   0.29050630761457796, -0.3002906256224378, 0.20871438691710864, 
   -0.8619690273817469, 2.1388187002607992, -1.7935619752556704, 
   2.327602691633274, -0.14011145962422233, 1.217570957130647, 
   -1.35746640946536, -0.6832421628150769, 0.6909212996265524, 
   -1.342937675493431, 1.4606139089910357, 2.4535245635506726, 
   0.0610931545315907, -0.4426989695516568, 0.7270286559391934, 
   -0.8157644312614138, -0.7894286778291644, 1.4557975581951723, 
   -1.429648319376156, 0.4605742514531812, 13.655563714105483, 
   -1.7760899185063863, -0.8352618098610947, 15.15538466234375, 
   13.499515260976295, -1.7846582118581864, -1.6597007735313127, 
   0.10712844348017825, -1.5789423001856449, -1.0209330579245943, 
   1.0690035076204367, -1.2378918643876204, -1.2907621602371364, 
   -0.479534947020511, 0.9952371674462483, 0.8048481235691725, 
   -1.570471464547154, -0.376139399704698, -0.7106580717149882, 
   -0.4471541447751406, 0.45083227902523504, -0.800142254405273, 
   10.578568700389496, 0.5256697654467644, 2.150368274151333, 
   1.198431225924196, -2.0918928289306677, -0.6357107967164666, 
   -0.22155785468248723, -1.704368897564109, 2.132561470924429, 
   -0.11144711346560143, -2.2575871669300795, -1.8342855797282027, 
   -0.2915198051805419, -1.7234941418164453, -0.1384806487849346, 
   -1.8980031828555184, -0.05943560022296879, 1.4476132149657133, 
   0.8050366487268548, -2.532412688664408, -2.0618426462924617, 
   -2.2445228671285804, -2.1433248187317986}}}, 
 {{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + S^3*(492.44534354050217 - 
      9518.32035328128*\[Eta] + 57597.96128764903*\[Eta]^2 - 
      110428.92218122225*\[Eta]^3) + S^2*(353.28665822293203 - 
      6355.894234911478*\[Eta] + 36758.58941391963*\[Eta]^2 - 
      68900.66256301304*\[Eta]^3) + 
    S*(-21.44602425185035 + 921.8729448292416*\[Eta] - 
      8001.594631545499*\[Eta]^2 + 18017.547547280832*\[Eta]^3) + 
    269.43481663188936*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    2845.7174736774596*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    498.74114193147346*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 269.43481663188936, d20 -> -498.74114193147346, 
    d30 -> 2845.7174736774596, f10 -> 2.2448878300650086, 
    f11 -> -96.49813552434084, f12 -> 837.5763357593046, 
    f20 -> -23.793688594552677, f21 -> 428.06645721097857, 
    f22 -> -2475.673534033989, f30 -> -38.73230307018286, 
    f31 -> 748.6444403998285, f32 -> -4530.252386546116}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 269.43481663188936, 51.74507709478734, 
       5.206965217934354, 2.84794478421363*^-7}, {d20, -498.74114193147346, 
       309.68036032819043, -1.6105029760457583, 0.10794274315727903}, 
      {d30, 2845.7174736774596, 998.5686628170563, 2.8497964933622315, 
       0.004562082307445519}, {f10, 2.2448878300650086, 1.2644087736855718, 
       1.7754446795884526, 0.07645541489803416}, {f11, -96.49813552434084, 
       38.934522100716435, -2.478472325272619, 0.013535878341410316}, 
      {f12, 837.5763357593046, 322.8561987174459, 2.5942705733592755, 
       0.009767783212914133}, {f20, -23.793688594552677, 0.49662253058035594, 
       -47.911013152680034, 1.978837071922877*^-185}, 
      {f21, 428.06645721097857, 14.859268778523024, 28.80804322145974, 
       7.229379635135547*^-107}, {f22, -2475.673534033989, 
       125.19561120413628, -19.774443450715758, 3.6305725525200334*^-64}, 
      {f30, -38.73230307018286, 1.8132724056878933, -21.360443664551962, 
       9.98371547115978*^-72}, {f31, 748.6444403998285, 55.69030216193989, 
       13.442994764561906, 3.271260664277185*^-35}, {f32, -4530.252386546116, 
       468.22737123776915, -9.675325845582877, 2.3612633794115235*^-20}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3672.070661321596, 3672.719309970245, 3726.703623045039, 
   0.9999913556605596, ScientificForm[9.691666907445372], {51.74507709478734, 
   309.68036032819043, 998.5686628170563, 1.2644087736855718, 
   38.934522100716435, 322.8561987174459, 0.49662253058035594, 
   14.859268778523024, 125.19561120413628, 1.8132724056878933, 
   55.69030216193989, 468.22737123776915}, {{d20, -1.6105029760457583}, 
    {f10, 1.7754446795884526}, {f11, -2.478472325272619}, 
    {f12, 2.5942705733592755}, {d30, 2.8497964933622315}, 
    {d10, 5.206965217934354}, {f32, -9.675325845582877}, 
    {f31, 13.442994764561906}, {f22, -19.774443450715758}, 
    {f30, -21.360443664551962}, {f21, 28.80804322145974}, 
    {f20, -47.911013152680034}}, 12, 9.691666907445372, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 269.43481663188936, 51.74507709478734, {167.7610243006359, 
        371.10860896314284}}, {d20, -498.74114193147346, 309.68036032819043, 
       {-1107.2314257008647, 109.74914183791776}}, {d30, 2845.7174736774596, 
       998.5686628170563, {883.6320241615961, 4807.802923193323}}, 
      {f10, 2.2448878300650086, 1.2644087736855718, {-0.23954628995821148, 
        4.729321950088229}}, {f11, -96.49813552434084, 38.934522100716435, 
       {-173.0004954944185, -19.99577555426319}}, {f12, 837.5763357593046, 
       322.8561987174459, {203.19687505960655, 1471.9557964590026}}, 
      {f20, -23.793688594552677, 0.49662253058035594, 
       {-24.76950115250392, -22.817876036601433}}, {f21, 428.06645721097857, 
       14.859268778523024, {398.8695114761345, 457.26340294582263}}, 
      {f22, -2475.673534033989, 125.19561120413628, {-2721.6701251886675, 
        -2229.676942879311}}, {f30, -38.73230307018286, 1.8132724056878933, 
       {-42.29519817763793, -35.16940796272779}}, {f31, 748.6444403998285, 
       55.69030216193989, {639.2186836944002, 858.0701971052567}}, 
      {f32, -4530.252386546116, 468.22737123776915, {-5450.271356076909, 
        -3610.233417015324}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2677.553003545485, 53.86240751070478, 1562.1720110945637, 
   1.9384419584469983, -222.81305145216663, 2895.3843148400974, 
   0.04980963666735682, -7.528285596334039, 39.550927986258024, 
   -2.62828605173479, 296.75962124011477, -3504.9827105969357}, 
   {53.862407510704905, 95901.92557299785, -249490.2628737273, 
   0.8572051126206457, -103.41131053660256, 680.6766424109863, 
   2.6431269606857897, -208.29791723806267, 1256.8682785887538, 
   0.295336923383984, -29.22336796413904, 1175.8793825783998}, 
   {1562.1720110945632, -249490.2628737273, 997139.3743602438, 
   -4.1393913628270775, 258.7922164831722, -684.6136489438029, 
   0.02924184621562381, -418.52837299319606, 10933.189295893175, 
   2.3734792817022665, 215.5949306000028, -6893.730971486638}, 
   {1.9384419584469983, 0.8572051126206458, -4.1393913628270775, 
   1.5987295469730514, -35.19126525374391, 224.90545393884503, 
   -0.12179826978998906, 2.330639952348128, -13.658806848263303, 
   -2.0928449402039995, 46.28311696216464, -296.7531198459887}, 
   {-222.81305145216663, -103.41131053660256, 258.7922164831722, 
   -35.19126525374391, 1515.8970112111763, -12199.492573650585, 
   2.255691828151068, -30.85270491882077, 134.1221053582694, 
   46.230037352698794, -1979.6187448590676, 15975.557753039726}, 
   {2895.3843148400974, 680.6766424109863, -684.6136489438031, 
   224.90545393884503, -12199.492573650585, 104236.12505027892, 
   -12.870195847490516, 124.28276125280283, -301.36051266821784, 
   -296.72052119282915, 16016.389012274542, -137540.85765982518}, 
   {0.049809636667356987, 2.6431269606857897, 0.02924184621562406, 
   -0.12179826978998903, 2.255691828151068, -12.870195847490516, 
   0.24663393788003657, -5.4740085329205215, 35.43389756067733, 
   0.27105955239276863, -5.591886973983374, 34.10913041168921}, 
   {-7.528285596334039, -208.29791723806272, -418.52837299319606, 
   2.330639952348128, -30.85270491882079, 124.28276125280274, 
   -5.4740085329205215, 220.79786863238914, -1794.6392588844851, 
   -5.671159528422426, 149.22805012465307, -1004.1088791923625}, 
   {39.550927986258024, 1256.8682785887522, 10933.189295893177, 
   -13.658806848263303, 134.1221053582695, -301.36051266821784, 
   35.43389756067733, -1794.6392588844851, 15673.941064777253, 
   35.008471283769346, -1020.3353415336201, 7171.996357752041}, 
   {-2.6282860517347886, 0.29533692338398465, 2.373479281702266, 
   -2.092844940204, 46.230037352698794, -296.72052119282915, 
   0.27105955239276863, -5.671159528422426, 35.008471283769346, 
   3.287956817229159, -73.13771982317375, 472.19966274841846}, 
   {296.7596212401147, -29.22336796413904, 215.5949306000029, 
   46.28311696216463, -1979.6187448590676, 16016.389012274542, 
   -5.591886973983374, 149.22805012465307, -1020.33534153362, 
   -73.13771982317375, 3101.409754888166, -25234.907686083323}, 
   {-3504.9827105969357, 1175.8793825784005, -6893.730971486638, 
   -296.75311984598875, 15975.55775303973, -137540.85765982518, 
   34.109130411689215, -1004.1088791923622, 7171.996357752041, 
   472.19966274841846, -25234.907686083323, 219236.87117623168}}, 
   3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6 + S*(-9.553272089870658*f10 - 
      9.553272089870658*f11*\[Eta] - 9.553272089870658*f12*\[Eta]^2 - 
      9.553272089870658*(64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
      14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
       (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
      12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
       (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 96.26687402026273, 
   {}, {}, {48.04925203736411, 3.8112369666573613, -20.333620357193467, 
   -36.12133999128628, -36.03761779523211, -34.90366355776587, 
   -26.828977688078794, -15.651199369194728, -6.622977971034288, 
   -1.365174538231713, -6.643389503677554, -17.646470195151778, 
   -38.023640362982405, -52.9821360085848, -59.255729577944294, 
   -24.401466185172012, 121.0930386104892, -1.525136038455912, 
   -13.099160386609128, -19.577762616753716, -14.477728747022866, 
   -75.47149727043279, -1.552954987272642, 7.155893875178663, 
   -2.105978931435857, -2.0555660140776126, 0.7977015825313174, 
   0.6603849372577315, 0.0013040726084909693, 0.600643881436099, 
   1.2465358335198289, 2.5281162640194452, -0.9179054978762906, 
   -0.3455189811966193, -1.4834474789736305, -1.048385112433607, 
   5.886627672873146, 0.04860781735533237, -0.3374518678374443, 
   1.6155419005117437, 0.8851511063244288, 1.0467172938488147, 
   0.015207394510525774, 3.5540323806017113, 3.5377537007698265, 
   0.8212234582333622, -2.018610090209677, 2.056574439101041, 
   0.8068203826933313, 2.006615716341912, 1.0965167916492646, 
   0.23124895463843131, 18.849434151677542, 0.01917139186798522, 
   7.7303366923342764, 1.4771731085106694, 17.191477276441674, 
   -1.1020869356607363, -5.206742999351718, -1.7932704775880666, 
   2.2261053946253924, 3.3060316542801047, 7.556977611746788, 
   0.8510276119732225, 16.569503223562606, -0.6426092002934638, 
   1.9679360704858482, 2.3711666252861505, 4.650755919783023, 
   -0.341378228872145, -1.1858317190299204, -0.3536625877836741, 
   -2.3888958826973976, -1.7009932464475241, 4.589574439748503, 
   5.430703716330754, -2.3692643048530044, 1.7436172189723038, 
   1.7812313619442648, 1.3209853993857905, 1.1121677714131692, 
   3.04159971188119, 2.2250246889393566, 0.45426659056465724, 
   -0.17263214140348282, 0.2034358644123131, -0.08099176144014564, 
   -0.911667472780664, 3.0163318698791954, 2.3845901549798327, 
   0.11933325021254859, 1.276414148846925, 3.125032226277199, 
   8.909660114395592, 5.242916345591311, 7.178410870222251, 
   12.349247681086126, 13.627551784256866, 0.20904370565722274, 
   1.3918562171984377, 8.968253368303522, 0.6207983350827817, 
   0.14344386523725916, 1.8862763389042811, -0.053378851805518934, 
   0.01333427151075739, 0.9232208550724863, -2.890708456090124, 
   1.467551713481953, -0.929242263951437, 7.187750823267379, 
   -1.9892328684518361, -0.18245311540385956, -0.9794866892134451, 
   -0.6035088456787889, 0.9374657954808754, 1.1512696627000878, 
   -0.5421839476098285, 0.04814289722889953, -0.6028964808533601, 
   0.063980613442709, -2.5471925791339345, -0.3957904753146977, 
   -2.944482931096445, -0.9891852201408255, -2.8605317444948923, 
   -0.3536938436809578, 0.5090901271723851, 4.176274800197916, 
   -1.5094142709481275, 0.8619802428588628, -1.1884963760130631, 
   -0.6269055011675846, 0.3391547348292079, 3.999647781841304, 
   0.8502680504125237, 1.1117643932952888, -0.9302931518618607, 
   1.067850396551421, -1.410509361973709, 0.547633768621381, 
   -1.418444198524412, 2.9325849503056816, -2.0243311325662035, 
   0.7986437654180918, -0.8710214229131452, 2.612293267600762, 
   0.2151265325460372, 2.2506695897118334, 2.4344427607920807, 
   2.6406825933981963, -0.5165996477790031, 2.7454847242370306, 
   0.28932002602596185, 0.31442772772606986, -0.5087814702719697, 
   0.8299961770894697, 0.7804398303010203, 1.5065721742325877, 
   1.1751691730364655, 2.346226255480815, 0.46749195618758677, 
   2.385873094382987, -0.33001066558108505, -0.2195153904763174, 
   1.7230486136891159, 1.7703639201804435, -0.7026801642018654, 
   2.3159800902958523, -1.4789308569966124, -0.11496494249240641, 
   -3.1605198913975983, 1.6860765185156197, -20.872897330767046, 
   0.009277717249005946, 1.1943818859135718, 0.9891504231113686, 
   1.734999505957603, 0.49070226030880804, -0.2526308311862522, 
   0.47140668341626224, -0.2684867655193557, 0.5950890530125434, 
   0.9476097518304414, 1.0766100618161545, -0.4014315199688099, 
   0.5039440549353458, -0.23644080342501184, 1.0815660233870403, 
   -0.5391450909560263, 1.1015584653846417, 1.5120406423366148, 
   2.5397327209607283, 0.2526731401312645, 0.2871372126892311, 
   2.5895940520795193, -1.9841435584626197, 0.6501161547835181, 
   -3.045684478982821, 2.8415057820884613, 1.8177777619407607, 
   -1.3983925264533354, 1.2776307696954063, -2.9298987627016686, 
   -0.08284483388524677, -1.775447925134813, -4.841981532009868, 
   -7.998001908533752, -0.6295318097809286, -2.6662959097197927, 
   -1.6181014659473476, -2.499279958052284, -2.9582642054378994, 
   -1.0267538984721796, 0.34758745719364015, 0.7028521888000796, 
   -0.14609471316180134, 6.238124398760192, 7.188613840728522, 
   0.15138166264250685, -0.7242477765680633, 0.5796598576353063, 
   1.2872075527238849, 1.3267566404401805, 1.1103221546031818, 
   2.787309588708922, -2.4166370250059117, -2.415756669305665, 
   -2.366041601143479, -2.7637863712729995, -2.572092071847237, 
   -0.4185657780085421, -0.11322630081167517, 0.06360271734956768, 
   -0.6730587638035104, 0.3650595930816962, 9.086311399072656, 
   -0.12886899300929144, -1.439644001835859, 0.7124277552193234, 
   0.9662169242487835, -1.8151575554020383, 2.396927968070031, 
   -0.69767252190195, 3.230626622026193, -2.678793440240952, 
   -1.504494792103742, 0.09741812504898917, 1.0478078847027064, 
   1.482279814102185, 1.909458744953099, -3.958974410061728, 
   -4.97647590744873, -0.5413233506928918, -1.0069566190027217, 
   -0.16346265839865737, -1.130696694361177, -1.8963356954545816, 
   7.4842893465024645, -1.7143266203274834, 1.538539587580999, 
   -1.0433252782127056, 0.33204304496757686, 0.6509696666835225, 
   2.3066162124500806, -1.0906360701442281, 1.735499104014707, 
   2.0094106916967576, -1.2657985974205985, 0.3819239876233951, 
   -4.96787797269053, -0.48229047798849933, -8.337519037488164, 
   0.02857768633430169, -6.082973121378927, 0.2321580263001124, 
   -0.399052607878275, 1.9183168682948235, -2.2390710508830125, 
   -1.0902852494477884, 2.62060302669488, -2.0286706875663185, 
   -3.8172787349149075, -2.3630121426053847, -2.005861224133696, 
   -0.5337988048840998, -0.5819416935059962, -2.2978214357617617, 
   -2.1148317420424974, -1.3375722408900401, -6.051317664229828, 
   -3.3704133484102385, -10.626755359913204, -47.316896712973175, 
   -4.850498973052709, -9.318432244926498, 14.00028528829489, 
   -12.537197610818112, -12.057570209070946, -1.1956624206563902, 
   -3.7932574320116146, -0.002304902487594518, -4.403173634119412, 
   1.8798135544780052, -1.945884389168441, -7.525353582387197, 
   -0.20664643366035307, -2.319421007976871, 1.0008114760898934, 
   -5.1945634551898365, -2.033155086858187, -3.7642865598013486, 
   -2.4684305656419383, -0.6522309756455797, 0.8912501695876927, 
   2.534382264240321, -2.06229076563568, 0.3626486698799454, 
   2.5218461309518716, -7.888390914697084, 0.7205601339442183, 
   -0.3836240391915453, 0.8224785534494004, 2.313786628354137, 
   -3.0406920770224133, -1.5957981804003794, -0.08789577579591423, 
   4.910336007490969, -1.8568726048124518, 1.018832778317119, 
   -1.071415584145143, -2.6868898231418825, -3.401098899034878, 
   -3.575944827746298, -19.451301632734612, -12.042774881745117, 
   -1.3964675920615264, -2.0629432588516465, -1.1919220997165212, 
   1.0529676867554372, -2.275473591940681, -0.403575903672845, 
   -1.803844406981625, 0.8851909195464032, -2.970433948651589, 
   -3.6189016037528745, 7.67484866166842, 13.84375785656539, 
   5.3850755451771875, 2.4167293365007936, 0.06607659572091507, 
   -1.0326426192432336, -0.37165031257745795, -0.19290973817396662, 
   -0.5460816195873122, -0.7010571774885648, -3.6713565843424476, 
   4.848291567496744, 12.757224694428714, -1.190329287314853, 
   -1.8359679803579638, -2.1270984833281545, -0.7549397191451135, 
   -1.409143739112551, -2.650735131847796, -10.980103866074842, 
   -1.9762310574665207, -2.966234073688611, -1.8155094988333076, 
   -0.028759176469066006, -0.5803017326152258, -1.734315461512324, 
   -1.588821710625325, -1.5136413806626479, -0.09573917957413869, 
   -0.9358416429049612, 0.12047657977154813, 0.7323476671290337, 
   -0.07200397031647299, 0.6216804772730029, 0.414207246107253, 
   -0.5018410536549709, 0.0976894736900249, 0.5064156236308008, 
   -1.2590938511220884, 1.6423318472179744, -1.0107387117668623, 
   -1.9505632681116367, -0.402748132497436, -0.2723781105969465, 
   -1.8933209511233144, -0.9176084623231873, -1.039574756591719, 
   -2.1775966159571, -0.9140002980834652, -1.3456195565813687, 
   -2.005838481572937, 0.07409281838727111, -0.05405589427482482, 
   0.3275450845917476, -2.2319994580061575, -0.7923843427915926, 
   3.3749938023365758, 4.379129417107833, 1.9689026816531623, 
   5.959313738058881, 6.389185582533628, 3.516632504671179, 
   -1.4196402123898224, 1.2145296034282183, 5.137399877799908, 
   1.035857644978023, -1.9276124674056518, 1.3014791062309996, 
   0.659202813216325, 0.6321201996793206, -0.615732994319842, 
   0.2975275126568704, -0.4224297657783609, -1.3654947042778076, 
   -1.0715244609768888, 4.608802630562423, 0.2614625723745121, 
   0.8207790842056966, -0.43216375092379167, -0.3828356714138863, 
   0.2905063076141232, -0.30029062562289255, 0.2087143869166539, 
   -0.8619690273822016, 2.1388187002603445, -1.7935619752561252, 
   2.327602691632819, -0.14011145962513183, 1.2175709571301923, 
   -1.3574664094658146, -0.6832421628155316, 0.6909212996260976, 
   -1.3429376754938858, 1.460613908990581, 2.453524563550218, 
   0.0610931545315907, -0.4426989695516568, 0.7270286559391934, 
   -0.8157644312623233, -0.7894286778300739, 1.4557975581942628, 
   -1.4296483193770655, 0.46057425145272646, 13.655563714105028, 
   -1.776089918506841, -0.8352618098615494, 15.155384662343295, 
   13.499515260976295, -1.7846582118581864, -1.6597007735313127, 
   0.10712844348017825, -1.5789423001860996, -1.020933057925049, 
   1.0690035076195272, -1.2378918643880752, -1.2907621602375912, 
   -0.4795349470209658, 0.9952371674457936, 0.8048481235687177, 
   -1.5704714645476088, -0.37613939970515275, -0.7106580717154429, 
   -0.4471541447751406, 0.4508322790247803, -0.8001422544057277, 
   10.578568700389042, 0.5256697654467644, 2.150368274151333, 
   1.1984312259237413, -2.0918928289311225, -0.6357107967169213, 
   -0.22155785468294198, -1.7043688975645637, 2.132561470924429, 
   -0.11144711346651093, -2.2575871669305343, -1.8342855797286575, 
   -0.2915198051809966, -1.7234941418169, -0.13848064878538935, 
   -1.8980031828559731, -0.05943560022296879, 1.4476132149657133, 
   0.8050366487264, -2.532412688664863, -2.0618426462929165, 
   -2.244522867129035, -2.1433248187322533}}}, 
 {3308.971215686682 + b1*S + b2*S^2 + b3*S^3 + 2353.5759087255055*\[Eta] - 
   66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
   4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
   1.6080200828482958*^7*\[Eta]^6, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
   a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 
  {a0 -> 3308.971215686682, a1 -> 2353.5759087255055, 
   a2 -> -66340.14978172812, a3 -> 777271.6533917319, 
   a4 -> -4.6443792037099395*^6, a5 -> 1.3779210783169996*^7, 
   a6 -> -1.6080200828482958*^7}, {{2.128347463206515, -199.8739728135793, 
  5643.258049900268, -71437.96115405064, 451987.5348873824, 
  -1.3957765054163118*^6, 1.6748119142284307*^6}, {-199.8739728135793, 
  31621.090799805712, -1.027333611810426*^6, 1.389890315662894*^7, 
  -9.139225744793256*^7, 2.893374564017577*^8, -3.532134350891014*^8}, 
  {5643.258049900269, -1.0273336118104262*^6, 3.478790191065515*^7, 
  -4.822518585862181*^8, 3.2241484808516097*^9, -1.0331390089499111*^10, 
  1.2728273552766092*^10}, {-71437.96115405066, 1.389890315662894*^7, 
  -4.822518585862181*^8, 6.7936683083920965*^9, -4.595548253802719*^10, 
  1.4857913829299274*^11, -1.8433509716046506*^11}, {451987.53488738247, 
  -9.139225744793254*^7, 3.2241484808516097*^9, -4.595548253802719*^10, 
  3.136493967620509*^11, -1.0212021773822311*^12, 1.2741308498493147*^12}, 
  {-1.3957765054163118*^6, 2.893374564017577*^8, -1.0331390089499111*^10, 
  1.485791382929927*^11, -1.0212021773822311*^12, 3.343790981734909*^12, 
  -4.191463775581738*^12}, {1.6748119142284307*^6, -3.532134350891013*^8, 
  1.2728273552766092*^10, -1.8433509716046506*^11, 1.274130849849315*^12, 
  -4.191463775581738*^12, 5.274603899350875*^12}}, 
  3284.2994013120133 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> 0.48781072761677713, b1 -> -9.553272089870658, 
   b2 -> -14.847914682039397, b3 -> -12.714073383351156}, 
  {{0.1960065655364916, -0.12692237601192632, -0.308410269235768, 
  0.20583262643970263}, {-0.12692237601192632, 1.0177685649500565, 
  0.257603009694108, -1.3612263599636678}, {-0.308410269235768, 
  0.25760300969410804, 0.6919515535149823, -0.5112113892628863}, 
  {0.20583262643970263, -1.3612263599636674, -0.5112113892628862, 
  2.0874818814882983}}, {f13 -> 64. - 64.*f10 - 16.*f11 - 4.*f12, 
   f23 -> 64. - 64.*f20 - 16.*f21 - 4.*f22, 
   f33 -> 64. - 64.*f30 - 16.*f31 - 4.*f32}, {}}, 
 {{3308.971215686682 + 2353.5759087255055*\[Eta] - 
    66340.14978172812*\[Eta]^2 + 777271.6533917319*\[Eta]^3 - 
    4.6443792037099395*^6*\[Eta]^4 + 1.3779210783169996*^7*\[Eta]^5 - 
    1.6080200828482958*^7*\[Eta]^6, {a0 -> 3308.971215686682, 
    a1 -> 2353.5759087255055, a2 -> -66340.14978172812, 
    a3 -> 777271.6533917319, a4 -> -4.6443792037099395*^6, 
    a5 -> 1.3779210783169996*^7, a6 -> -1.6080200828482958*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3308.971215686682, 1.4588856923030382, 
       2268.1497482253367, 2.1266129010884473*^-138}, 
      {a1, 2353.5759087255055, 177.82320096040817, 13.235482749236544, 
       9.770898016920525*^-19}, {a2, -66340.14978172812, 5898.126983259614, 
       -11.247663871940764, 7.000534606113645*^-16}, 
      {a3, 777271.6533917319, 82423.71205176394, 9.430194710274488, 
       4.371930436289609*^-13}, {a4, -4.6443792037099395*^6, 
       560044.1025151956, -8.29288119069859, 2.9131260943016715*^-11}, 
      {a5, 1.3779210783169996*^7, 1.8286035605715385*^6, 7.535373484049894, 
       5.006430506519791*^-10}, {a6, -1.6080200828482958*^7, 
       2.2966505827728505*^6, -7.001587855418825, 3.749544079123728*^-9}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 182.71476770943522, 184.7888417835093, 
   199.73184278979596, 0.9999999216490381, 
   ScientificForm[0.9250443588859626], {1.4588856923030382, 
   177.82320096040817, 5898.126983259614, 82423.71205176394, 
   560044.1025151956, 1.8286035605715385*^6, 2.2966505827728505*^6}, 
   {{a6, -7.001587855418825}, {a5, 7.535373484049894}, 
    {a4, -8.29288119069859}, {a3, 9.430194710274488}, 
    {a2, -11.247663871940764}, {a1, 13.235482749236544}, 
    {a0, 2268.1497482253367}}, 7, 0.9250443588859626, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3308.971215686682, 1.4588856923030382, {3306.0475434256073, 
        3311.894887947757}}, {a1, 2353.5759087255055, 177.82320096040817, 
       {1997.2102504930238, 2709.9415669579876}}, {a2, -66340.14978172812, 
       5898.126983259614, {-78160.26039370644, -54520.0391697498}}, 
      {a3, 777271.6533917319, 82423.71205176394, {612090.8432350685, 
        942452.4635483953}}, {a4, -4.6443792037099395*^6, 560044.1025151956, 
       {-5.766732665767364*^6, -3.5220257416525153*^6}}, 
      {a5, 1.3779210783169996*^7, 1.8286035605715385*^6, 
       {1.0114607356902663*^7, 1.744381420943733*^7}}, 
      {a6, -1.6080200828482958*^7, 2.2966505827728505*^6, 
       {-2.0682791447926845*^7, -1.147761020903907*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2.128347463206515, -199.8739728135793, 
   5643.258049900268, -71437.96115405064, 451987.5348873824, 
   -1.3957765054163118*^6, 1.6748119142284307*^6}, {-199.8739728135793, 
   31621.090799805712, -1.027333611810426*^6, 1.389890315662894*^7, 
   -9.139225744793256*^7, 2.893374564017577*^8, -3.532134350891014*^8}, 
   {5643.258049900269, -1.0273336118104262*^6, 3.478790191065515*^7, 
   -4.822518585862181*^8, 3.2241484808516097*^9, -1.0331390089499111*^10, 
   1.2728273552766092*^10}, {-71437.96115405066, 1.389890315662894*^7, 
   -4.822518585862181*^8, 6.7936683083920965*^9, -4.595548253802719*^10, 
   1.4857913829299274*^11, -1.8433509716046506*^11}, {451987.53488738247, 
   -9.139225744793254*^7, 3.2241484808516097*^9, -4.595548253802719*^10, 
   3.136493967620509*^11, -1.0212021773822311*^12, 1.2741308498493147*^12}, 
   {-1.3957765054163118*^6, 2.893374564017577*^8, -1.0331390089499111*^10, 
   1.485791382929927*^11, -1.0212021773822311*^12, 3.343790981734909*^12, 
   -4.191463775581738*^12}, {1.6748119142284307*^6, -3.532134350891013*^8, 
   1.2728273552766092*^10, -1.8433509716046506*^11, 1.274130849849315*^12, 
   -4.191463775581738*^12, 5.274603899350875*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.9646152379312359, {}, {}, {1.458945781355851, 
    -0.5159346135528722, -0.19579927858194424, 0.5108860017726329, 
    -0.7813120478940618, 0.546884687812053, 1.2481400604465307, 
    -2.099884490783552, -1.091740929295156, -1.7164062033521077, 
    -0.04210867842539301, -0.20712727846057533, -0.6531273287896511, 
    1.1418214028653892, -0.5432816835500489, 0.0017585624091225327, 
    0.6299608430513217, 0.45326944246789935, -0.38959982333835796, 
    -0.5025553527589182, 1.647924139675979, 1.190531189341982, 
    -0.5645041765442329, -0.26088234714143255, -0.5060725910493602, 
    0.043073082888440695, -0.8999308598417883, 1.2149465917327689, 
    -1.5895105600411625, -1.3193051067360102, -0.3258657283304274, 
    -1.1847272057184455, 0.5061786698988726, -0.657828574726409, 
    0.43525534494347085, -0.6268175610102844, 1.3944012138435937, 
    1.9988403254242257, -1.569061755866187, 0.40159555764921606, 
    1.1321113312242232, -0.42367378631433894, -1.5698907409246203, 
    0.28707824836237705, 0.008412235489231534, -0.05033390804328519, 
    -0.053584057211537583, -0.7153915713679453, 0.2658274328778134, 
    -0.6234003675958775, -0.23880685276571967, -0.19801293677573995, 
    0.5560268078074841, -0.5552413150894608, 0.1451561303492781, 
    1.3789480276632275, 0.6683993604292482, 1.644719067724509, 
    0.5050835632814596, -0.29938319040229544, 1.5733429295105452, 
    -0.018415129968161636}}, {3307.115367200999 + 2813.553785390529*\[Eta] - 
    86885.04895865738*\[Eta]^2 + 1.1633817100091616*^6*\[Eta]^3 - 
    8.358267009995861*^6*\[Eta]^4 + 3.2988684052434348*^7*\[Eta]^5 - 
    6.690274365532252*^7*\[Eta]^6 + 5.396948170874109*^7*\[Eta]^7, 
   {a0 -> 3307.115367200999, a1 -> 2813.553785390529, 
    a2 -> -86885.04895865738, a3 -> 1.1633817100091616*^6, 
    a4 -> -8.358267009995861*^6, a5 -> 3.2988684052434348*^7, 
    a6 -> -6.690274365532252*^7, a7 -> 5.396948170874109*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3307.115367200999, 2.48215562683518, 
       1332.3561711630737, 1.1981622255202461*^-123}, 
      {a1, 2813.553785390529, 528.2954105399983, 5.325720665478901, 
       2.001359166805041*^-6}, {a2, -86885.04895865738, 22987.296526162423, 
       -3.779698446042635, 0.00039398741928731916}, 
      {a3, 1.1633817100091616*^6, 425588.9310244847, 2.733580751756513, 
       0.008453049652507573}, {a4, -8.358267009995861*^6, 
       4.054877211991279*^6, -2.06128732709301, 0.04410407289862664}, 
      {a5, 3.2988684052434348*^7, 2.085219112572074*^7, 1.582024826721615, 
       0.1194839301317242}, {a6, -6.690274365532252*^7, 5.500368058762635*^7, 
       -1.2163321243337484, 0.22914850927510388}, {a7, 5.396948170874109*^7, 
       5.8358442738073915*^7, 0.9247930406739692, 0.3591879617345005}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 183.87816438661474, 186.5951455186902, 
   203.02237385202056, 0.9999999228705995, 
   ScientificForm[0.9178048971723994], {2.48215562683518, 528.2954105399983, 
   22987.296526162423, 425588.9310244847, 4.054877211991279*^6, 
   2.085219112572074*^7, 5.500368058762635*^7, 5.8358442738073915*^7}, 
   {{a7, 0.9247930406739692}, {a6, -1.2163321243337484}, 
    {a5, 1.582024826721615}, {a4, -2.06128732709301}, 
    {a3, 2.733580751756513}, {a2, -3.779698446042635}, 
    {a1, 5.325720665478901}, {a0, 1332.3561711630737}}, 8, 
   0.9178048971723994, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 3307.115367200999, 2.48215562683518, 
       {3302.1389447946976, 3312.0917896073006}}, {a1, 2813.553785390529, 
       528.2954105399983, {1754.3852587540823, 3872.7223120269755}}, 
      {a2, -86885.04895865738, 22987.296526162423, {-132971.80365539758, 
        -40798.29426191718}}, {a3, 1.1633817100091616*^6, 425588.9310244847, 
       {310127.2769160789, 2.0166361431022445*^6}}, 
      {a4, -8.358267009995861*^6, 4.054877211991279*^6, 
       {-1.6487806348462889*^7, -228727.671528833}}, 
      {a5, 3.2988684052434348*^7, 2.085219112572074*^7, 
       {-8.817442048861861*^6, 7.479481015373056*^7}}, 
      {a6, -6.690274365532252*^7, 5.500368058762635*^7, 
       {-1.7717848363956583*^8, 4.337299632892077*^7}}, 
      {a7, 5.396948170874109*^7, 5.8358442738073915*^7, 
       {-6.303215142773173*^7, 1.7097111484521392*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{6.161096555829546, -1198.5388820875266, 
   50239.93223240966, -909473.1040015271, 8.512199497134866*^6, 
   -4.308340995245382*^7, 1.1196254392157353*^8, -1.1711207029081498*^8}, 
   {-1198.5388820875266, 279096.0407976254, -1.20797793934298*^7, 
   2.215984988029074*^8, -2.0890866586524756*^9, 1.0621598964193275*^10, 
   -2.768821091018193*^10, 2.9026594487209717*^10}, {50239.93223240966, 
   -1.20797793934298*^7, 5.2841580158171904*^8, -9.758782970578808*^9, 
   9.244884994653409*^10, -4.7181472573935913*^11, 1.2336371386169238*^12, 
   -1.2964720423349004*^12}, {-909473.1040015272, 2.215984988029074*^8, 
   -9.758782970578808*^9, 1.8112593821056363*^11, -1.7227590848245425*^12, 
   8.82133454871104*^12, -2.3129310973424902*^13, 2.436521539276511*^13}, 
   {8.512199497134866*^6, -2.0890866586524756*^9, 9.244884994653409*^10, 
   -1.7227590848245422*^12, 1.6442029204326172*^13, -8.444100531378761*^13, 
   2.219743076244376*^14, -2.3436239174242622*^14}, {-4.308340995245383*^7, 
   1.0621598964193277*^10, -4.7181472573935913*^11, 8.82133454871104*^12, 
   -8.444100531378761*^13, 4.348138747435869*^14, -1.145720464658231*^15, 
   1.2122008887491478*^15}, {1.1196254392157355*^8, -2.768821091018193*^10, 
   1.2336371386169238*^12, -2.3129310973424902*^13, 2.219743076244376*^14, 
   -1.145720464658231*^15, 3.0254048781856245*^15, -3.207122377568147*^15}, 
   {-1.1711207029081498*^8, 2.9026594487209713*^10, -1.2964720423349004*^12, 
   2.4365215392765105*^13, -2.3436239174242622*^14, 1.2122008887491478*^15, 
   -3.2071223775681465*^15, 3.405707838813052*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.9671607669438075, {}, {}, 
   {1.6433650623871472, -0.33151533252157606, -0.012930614812830754, 
    0.6570437528243929, -0.6548821054002474, 0.6367253561720645, 
    1.332986293526119, -2.0365931803430612, -1.0642496045734333, 
    -1.720199797656278, -0.076905687751605, -0.27569183844889267, 
    -0.7491675063693037, 1.0185308654772598, -0.6924416762699366, 
    -0.1588449314576792, 0.4591261075379407, 0.28316068863659893, 
    -0.5341087407341547, -0.5859648646414826, 1.568516007208018, 
    1.1981433074838606, -0.5490887424693938, -0.2454669130665934, 
    -0.49065715697452106, 0.15672923519377946, -0.7862747075364496, 
    1.3787646331779797, -1.4256925185959517, -1.1554870652907994, 
    -0.22056058663656586, -1.1492856561776534, 0.4339131371516487, 
    -0.7300941074736329, 0.36298981219624693, -0.6990830937575083, 
    1.3221356810963698, 1.7836507923589124, -1.761672114530029, 
    0.39612819647072683, 1.126643970045734, -0.42914114749282817, 
    -1.5753581021031096, 0.2816108871838878, 0.002944874310742307, 
    0.2630399968920756, 0.06347084355593324, -0.5983366706004745, 
    0.3461887128987655, -0.7408323396698506, -0.3562388248396928, 
    -0.3154449088497131, 0.4677642699739408, -0.6435038529230042, 
    0.05689359251573478, 1.3103834676749102, 0.5998348004409308, 
    1.8085371091697198, 0.4996162021029704, -0.15419885782648635, 
    1.455910957436572, 0.005164634896573261}}}, 
 {{3284.78721203963 - 9.553272089870658*S - 14.847914682039397*S^2 - 
    12.714073383351156*S^3, {b0 -> 0.48781072761677713, 
    b1 -> -9.553272089870658, b2 -> -14.847914682039397, 
    b3 -> -12.714073383351156}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.48781072761677713, 0.4427262873791115, 
       1.1018336645527878, 0.2769602966293955}, {b1, -9.553272089870658, 
       1.00884516401183, -9.469512696953993, 7.087709974254104*^-12}, 
      {b2, -14.847914682039397, 0.8318362540277878, -17.849564274393114, 
       6.1022455091871426*^-21}, {b3, -12.714073383351156, 
       1.4448120574968557, -8.79981124007115, 5.4396624978153376*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 172.04983420000409, 173.04983420000409, 
   181.0831466488557, 0.9999998006264307, ScientificForm[1.4615746954775708], 
   {0.4427262873791115, 1.00884516401183, 0.8318362540277878, 
   1.4448120574968557}, {{b0, 1.1018336645527878}, {b3, -8.79981124007115}, 
    {b1, -9.469512696953993}, {b2, -17.849564274393114}}, 4, 
   1.4615746954775708, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.48781072761677713, 0.4427262873791115, 
       {-0.4062931484367406, 1.3819146036702947}}, {b1, -9.553272089870658, 
       1.00884516401183, {-11.590676231424197, -7.515867948317119}}, 
      {b2, -14.847914682039397, 0.8318362540277878, {-16.527842077746993, 
        -13.167987286331801}}, {b3, -12.714073383351156, 1.4448120574968557, 
       {-15.631930528053754, -9.796216238648558}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.1960065655364916, -0.12692237601192632, 
   -0.308410269235768, 0.20583262643970263}, {-0.12692237601192632, 
   1.0177685649500565, 0.257603009694108, -1.3612263599636678}, 
   {-0.308410269235768, 0.25760300969410804, 0.6919515535149823, 
   -0.5112113892628863}, {0.20583262643970263, -1.3612263599636674, 
   -0.5112113892628862, 2.0874818814882983}}, 3284.2994013120133 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 2.344610404163803, {}, {}, 
   {-1.8172901017255754, 1.1354034498185683, -0.21536684088914626, 
    -1.271264589954626, -0.36361260465491796, -0.01774639833274705, 
    0.38688243550586776, 0.5412471916920367, 0.7185314356979688, 
    3.300176016104615, -0.17407089700191136, 0.017929298381659464, 
    0.28662194758771875, -1.0045646934459, -1.1112110952126386, 
    -0.7266175803824808, -0.6858236643925011, 1.085532201893784, 
    -1.9950690286113968, -1.6802970611302044, -3.5867207254359528, 
    -1.010254244468797, -0.46274563313090766, 0.26696833047162727, 
    1.0234704996896653, 1.2455668595648604, 2.7623980253492846, 
    -1.7016182962956918, 1.344699667491568, 1.438768529614208, 
    -0.30339287246715685, 0.22580719998677523, 1.16727856274656, 
    1.2175638083235754, 4.132048478923025, -0.8902664221100167, 
    1.6932387703682252, -1.22674402144321, -0.6000044321290261, 
    1.3129192757473902, -1.790713898094964, -0.49100496851860953, 
    0.4202727616470838, -2.0314187476806183, -0.565505929095707}}, 
  {3283.7893647829183 - 10.525578007019163*S - 7.466879843451961*S^2 - 
    10.920622926043974*S^3 - 7.950898304950573*S^4, 
   {b0 -> -0.5100365290951724, b1 -> -10.525578007019163, 
    b2 -> -7.466879843451961, b3 -> -10.920622926043974, 
    b4 -> -7.950898304950573}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.5100365290951724, 0.5349214759083251, 
       -0.9534792526867674, 0.3460740159756521}, {b1, -10.525578007019163, 
       0.9886773570240486, -10.646120225410543, 3.078580044363853*^-13}, 
      {b2, -7.466879843451961, 2.672449279793037, -2.7940211625008726, 
       0.007952777797285107}, {b3, -10.920622926043974, 1.4692012964203864, 
       -7.433033820927985, 4.711517660049902*^-9}, {b4, -7.950898304950573, 
       2.7578912382116973, -2.8829629663373466, 0.006311049621011051}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 165.66546681466207, 167.20392835312362, 
   176.50544175328398, 0.9999998349265325, 
   ScientificForm[1.3299210508932813], {0.5349214759083251, 
   0.9886773570240486, 2.672449279793037, 1.4692012964203864, 
   2.7578912382116973}, {{b0, -0.9534792526867674}, 
    {b2, -2.7940211625008726}, {b4, -2.8829629663373466}, 
    {b3, -7.433033820927985}, {b1, -10.646120225410543}}, 5, 
   1.3299210508932813, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -0.5100365290951724, 0.5349214759083251, 
       {-1.5911531597997972, 0.5710801016094526}}, {b1, -10.525578007019163, 
       0.9886773570240486, {-12.523769482253515, -8.527386531784812}}, 
      {b2, -7.466879843451961, 2.672449279793037, {-12.868101314683388, 
        -2.0656583722205344}}, {b3, -10.920622926043974, 1.4692012964203864, 
       {-13.889989509645286, -7.951256342442662}}, {b4, -7.950898304950573, 
       2.7578912382116973, {-13.524804415641526, -2.3769921942596204}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.28614098538794086, 0.009017816253556632, 
   -1.1478770962087717, -0.04063366952633271, 0.9545575987247829}, 
   {0.009017816253556632, 0.977482916292058, -0.6448423874932098, 
   -1.3650220939034021, 0.9301243203869349}, {-1.1478770962087717, 
   -0.64484238749321, 7.141985153066323, 1.1588354672018981, 
   -7.0608230310141495}, {-0.04063366952633271, -1.3650220939034021, 
   1.158835467201898, 2.1585524494033446, -1.7156451054444413}, 
   {0.9545575987247829, 0.930124320386935, -7.060823031014149, 
   -1.7156451054444413, 7.605964081804848}}, 3284.2994013120133 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 1.9897762518102255, {}, {}, 
   {-0.05044280130277912, 1.803546923095837, -0.5408127161899756, 
    -1.6001897838082186, -0.6925377985085106, -0.3466715921863397, 
    0.057957241652275115, -0.2836399246766632, -0.10635568067073109, 
    2.475288899735915, -0.5747755948050326, -0.38277539942146177, 
    -0.11408275021540248, -0.4693509727608216, -0.1133638385008453, 
    0.2712296763293125, 0.3120235923192922, 2.0833794586055774, 
    -1.0996281483839994, -1.5306607090615216, -3.675229382900852, 
    -1.0987629019336964, -0.5512542905958071, 0.17845967300672783, 
    0.9349618422247659, 1.157058202099961, 2.673889367884385, 
    -2.1345089096430456, 0.9118090541442143, 1.0058779162668543, 
    -0.9131218671659553, -0.38392179471202326, 0.5575495680477616, 
    0.6078348136247769, 3.5223194842242265, -1.3497409604960922, 
    1.2337642319821498, -1.4233006640520216, -0.40145371928792883, 
    1.6081564461028393, -1.392506288183995, 0.005392102515543229, 
    1.0320590829442153, -1.35940192104772, 0.15593283370526478}}, 
  {3284.2994013120133 + (-12.070711138861592*S - 2.87848236635325*S^2)/
     (1 - 0.6042238582814644*S), {b1 -> 1.2107032235568294, 
    b2 -> 0.4315565766646551, b4 -> 0.7058689933194675}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.2107032235568294, 0.045549776422641346, 
       26.579784109654316, 6.7620229847113315*^-28}, {b2, 0.4315565766646551, 
       0.14343724087902987, 3.008678736567551, 0.004421496719726803}, 
      {b4, 0.7058689933194675, 0.03764116375758901, 18.752581558458164, 
       5.032251444797227*^-22}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   161.25958840226235, 161.8449542559209, 168.48623836134362, 
   0.9999998356962528, ScientificForm[1.3268167866140967], 
   {0.045549776422641346, 0.14343724087902987, 0.03764116375758901}, 
   {{b2, 3.008678736567551}, {b4, 18.752581558458164}, 
    {b1, 26.579784109654316}}, 3, 1.3268167866140967, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.2107032235568294, 0.045549776422641346, {1.118780053190826, 
        1.3026263939228326}}, {b2, 0.4315565766646551, 0.14343724087902987, 
       {0.14208850534392348, 0.7210246479853867}}, {b4, 0.7058689933194675, 
       0.03764116375758901, {0.6299060494674844, 0.7818319371714506}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.002074782132152613, 0.00027335655786558396, 
   -0.0008120294510487626}, {0.00027335655786558396, 0.02057424207098884, 
   -0.004771667073408441}, {-0.0008120294510487627, -0.004771667073408441, 
   0.0014168572090256326}}, 3284.2994013120133 + 
    (-9.970000000000002*b1*S - 6.670000000000002*b2*S^2)/
     (1 - 0.8560000000000003*b4*S), 1.8861886984724543, {}, {}, 
   {-0.11854862312884507, 1.9362454195024839, -0.34226514932925056, 
    -1.4018280403283825, -0.49417605502867445, -0.14830984870650354, 
    0.25631898513211127, -0.3928629264878509, -0.2155786824819188, 
    2.3660658979247273, -1.025998953972703, -0.8339987585891322, 
    -0.5653061093830729, -1.1494376491114053, -0.6234003675958775, 
    -0.23880685276571967, -0.19801293677573995, 1.5733429295105452, 
    -1.236596570257916, -1.3529399670783278, -3.4976154878727357, 
    -0.9211490069055799, -0.3736403955676906, 0.35607356803484436, 
    1.1125757372528824, 1.3346720971280774, 2.8515032629125017, 
    -2.050395678080349, 0.9959222857069108, 1.0899911478295508, 
    -1.2127624197569276, -0.6835623473029955, 0.25790901545678935, 
    0.30819426103380465, 3.2226789316332543, -1.6892216284322785, 
    0.8942835640459634, -1.7079755882559766, -0.47134640348667745, 
    1.6079947718721996, -1.3120384127528268, 0.16854626107397053, 
    1.2992853322280098, -1.03499325768189, 0.5286899798870763}}}, 
 S*(-9.553272089870658*f10 - 9.553272089870658*f11*\[Eta] - 
    9.553272089870658*f12*\[Eta]^2 - 9.553272089870658*
     (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
  S^2*(-14.847914682039397*f20 - 14.847914682039397*f21*\[Eta] - 
    14.847914682039397*f22*\[Eta]^2 - 14.847914682039397*
     (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
  S^3*(-12.714073383351156*f30 - 12.714073383351156*f31*\[Eta] - 
    12.714073383351156*f32*\[Eta]^2 - 12.714073383351156*
     (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/44/3Dfit_p4_lm_44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S^3*(508.34734529441977 - 10961.174868055108*\[Eta] + 
      69230.6410681938*\[Eta]^2 - 134680.8460726678*\[Eta]^3) + 
    S^2*(379.3101785295918 - 6438.795905980785*\[Eta] + 
      35134.760056160674*\[Eta]^2 - 62563.292855487656*\[Eta]^3) + 
    S*(-54.075695079693844 + 2516.3437451451214*\[Eta] - 
      20938.419196414918*\[Eta]^2 + 46317.99207533252*\[Eta]^3), 
   {f11 -> -253.60405655268494, f12 -> 2110.2315835252443, 
    f21 -> 535.774035242309, f22 -> -2923.57335865767, 
    f31 -> 1163.6653707192386, f32 -> -7349.695682580114}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -253.60405655268494, 58.106638941077314, 
       -4.364459228313835, 0.000056635348158579924}, 
      {f12, 2110.2315835252443, 539.7088133836949, 3.909944642732782, 
       0.00025569374688405924}, {f21, 535.774035242309, 10.691594761804259, 
       50.11170430405412, 1.3768524654082602*^-47}, {f22, -2923.57335865767, 
       105.0783972098334, -27.822782192038204, 4.388638097478811*^-34}, 
      {f31, 1163.6653707192386, 91.56830153029472, 12.70816812447098, 
       5.319701146806433*^-18}, {f32, -7349.695682580114, 855.7084320387667, 
       -8.589018650978009, 9.664807511933812*^-12}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 367.77655689425194, 369.3321124498075, 382.5526739434651, 
   0.9977867442918233, ScientificForm[4.385393232705924], 
   {58.106638941077314, 539.7088133836949, 10.691594761804259, 
   105.0783972098334, 91.56830153029472, 855.7084320387667}, 
   {{f12, 3.909944642732782}, {f11, -4.364459228313835}, 
    {f32, -8.589018650978009}, {f31, 12.70816812447098}, 
    {f22, -27.822782192038204}, {f21, 50.11170430405412}}, 6, 
   4.385393232705924, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -253.60405655268494, 58.106638941077314, 
       {-370.05236319701635, -137.15574990835353}}, {f12, 2110.2315835252443, 
       539.7088133836949, {1028.6309515684804, 3191.832215482008}}, 
      {f21, 535.774035242309, 10.691594761804259, {514.3476005348737, 
        557.2004699497443}}, {f22, -2923.57335865767, 105.0783972098334, 
       {-3134.15517242242, -2712.9915448929196}}, {f31, 1163.6653707192386, 
       91.56830153029472, {980.1583937228048, 1347.1723477156725}}, 
      {f32, -7349.695682580114, 855.7084320387667, {-9064.57370182393, 
        -5634.817663336297}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{3376.3814890287226, -31284.384912809113, 57.158851506588114, 
   -558.1137116296067, -5230.811053048918, 48508.93215066511}, 
   {-31284.384912809113, 291285.603244036, -532.3500087355295, 
   5215.21269264955, 48546.17540610829, -452834.7569738117}, 
   {57.1588515065881, -532.3500087355295, 114.31019855064031, 
   -1109.3459514906901, -53.86014897174989, 499.9135138649493}, 
   {-558.1137116296067, 5215.212692649551, -1109.3459514906901, 
   11041.469560187525, 539.6035771267326, -5017.439492382356}, 
   {-5230.811053048918, 48546.1754061083, -53.860148971749894, 
   539.6035771267326, 8384.753845142974, -78048.05641578446}, 
   {48508.932150665096, -452834.7569738117, 499.91351386494944, 
   -5017.439492382356, -78048.05641578446, 732236.9206622447}}, 
   63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S*(-54.075695079693844 - 9.922332392275294*f11*\[Eta] - 
      9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
       (-284.79344374662685 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(379.3101785295918 - 12.01774532255707*f21*\[Eta] - 
      12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
       (2084.0004888045496 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(508.34734529441977 - 9.419524842678976*f31*\[Eta] - 
      9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
       (3517.9141455876143 - 16.*f31 - 4.*f32)*\[Eta]^3), 21.329674584240685, 
   {}, {}, {-1.1481284773349216, -0.34919979324968153, -0.7136305291533063, 
    0.9747152594336512, -2.40114350154181, -2.320753832224, 
    -0.1596734778299833, 1.0577693657419331, 1.945078656323858, 
    4.385114861243437, -0.8807457467037239, -1.6468487866568466, 
    -4.386776667567119, 16.737599255842724, -3.3070153466478587, 
    -0.6600553965686231, -6.524181993867387, 1.7608056514905002, 
    0.45096569465295033, -0.009181525796520873, -3.650218578330623, 
    -5.42607027404074, -4.225909517122091, -1.5228221592484203, 
    -1.4572946340863098, -10.864504230229869, 11.882137724209315, 
    0.039489101663548354, 4.938871860550307, 9.230896902921359, 
    5.973139315413391, 0.2369926759674854, 3.9210643168196384, 
    -1.1518519931964875, -0.8059895648989368, -0.994447442247747, 
    -0.7669795344227168, 0.16764128532213363, 0.9608045002141807, 
    1.3185022881020814, 1.978381131475544, -0.9675338553815891, 
    -0.3656807150905479, -0.4601170047631058, -0.39724442548958905, 
    0.17572843503194235, 0.23534109258071112, -3.459004001259018, 
    -3.4653341500875285, -2.746127578044252, 1.7106795109484665, 
    1.3283368944348695, 0.303283839163214, -1.0966949367029883, 
    -14.282278707594287, -5.160060967095433, -0.9059624370502206, 
    1.4339287260645506, -0.9063653715202236, -2.2885313689143914, 
    1.0360181700066278}}}, 
 {{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S^3*(508.34734529441977 - 9939.130436943356*\[Eta] + 
      59464.10120823775*\[Eta]^2 - 111967.39753063161*\[Eta]^3) + 
    S^2*(379.3101785295918 - 7137.3693808718435*\[Eta] + 
      42376.72482377734*\[Eta]^2 - 80353.97632769738*\[Eta]^3) + 
    S*(-54.075695079693844 + 1413.0428421839285*\[Eta] - 
      9968.818038992831*\[Eta]^2 + 20092.40189302326*\[Eta]^3), 
   {f11 -> -142.4103513488428, f12 -> 1004.6849515698273, 
    f21 -> 593.9025324055705, f22 -> -3526.179302887794, 
    f31 -> 1055.162612015215, f32 -> -6312.855712085553}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -142.4103513488428, 25.576748278963457, 
       -5.567961563979321, 4.253165853576385*^-8}, {f12, 1004.6849515698273, 
       251.8667197244364, 3.9889547641269876, 0.00007649757196762534}, 
      {f21, 593.9025324055705, 12.032714343075826, 49.357320008791625, 
       2.8300629631859908*^-192}, {f22, -3526.179302887794, 
       123.38045186711834, -28.5797243366033, 1.9270392102959759*^-106}, 
      {f31, 1055.162612015215, 51.82930291770804, 20.358417972368816, 
       3.214182218919526*^-67}, {f32, -6312.855712085553, 524.0597191518787, 
       -12.046061701330672, 1.8824169884526308*^-29}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3706.000891564374, 3706.172670705478, 3735.4469230514483, 
   0.9899424042829553, ScientificForm[10.002146084158165], 
   {25.576748278963457, 251.8667197244364, 12.032714343075826, 
   123.38045186711834, 51.82930291770804, 524.0597191518787}, 
   {{f12, 3.9889547641269876}, {f11, -5.567961563979321}, 
    {f32, -12.046061701330672}, {f31, 20.358417972368816}, 
    {f22, -28.5797243366033}, {f21, 49.357320008791625}}, 6, 
   10.002146084158165, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -142.4103513488428, 25.576748278963457, 
       {-192.66398453956728, -92.15671815811831}}, {f12, 1004.6849515698273, 
       251.8667197244364, {509.8129057596397, 1499.5569973800148}}, 
      {f21, 593.9025324055705, 12.032714343075826, {570.2604491238951, 
        617.5446156872458}}, {f22, -3526.179302887794, 123.38045186711834, 
       {-3768.599328428558, -3283.7592773470305}}, {f31, 1055.162612015215, 
       51.82930291770804, {953.3275097203816, 1156.9977143100484}}, 
      {f32, -6312.855712085553, 524.0597191518787, {-7342.537226289356, 
        -5283.17419788175}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{654.1700525254599, -6371.662415822469, -7.446359123170565, 
   60.29493063181913, -1215.151852066193, 11927.910777473488}, 
   {-6371.6624158224695, 63436.84450474778, 62.686439917915976, 
   -537.3722550249282, 11944.819465412902, -120187.0344544878}, 
   {-7.446359123170562, 62.686439917915976, 144.7862144620627, 
   -1463.9137897135101, 79.1458650637278, -729.7697799776086}, 
   {60.29493063181926, -537.3722550249286, -1463.9137897135101, 
   15222.735902934306, -733.2164874663229, 6948.0395123111}, 
   {-1215.151852066193, 11944.8194654129, 79.1458650637278, 
   -733.2164874663229, 2686.276640935539, -26781.60431515715}, 
   {11927.910777473488, -120187.0344544878, -729.7697799776084, 
   6948.039512311099, -26781.60431515715, 274638.58923754597}}, 
   63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S*(-54.075695079693844 - 9.922332392275294*f11*\[Eta] - 
      9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
       (-284.79344374662685 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(379.3101785295918 - 12.01774532255707*f21*\[Eta] - 
      12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
       (2084.0004888045496 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(508.34734529441977 - 9.419524842678976*f31*\[Eta] - 
      9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
       (3517.9141455876143 - 16.*f31 - 4.*f32)*\[Eta]^3), 101.26794171278551, 
   {}, {}, {29.02292562521572, -9.038886197214055, -31.850429395448856, 
   -42.37116383415628, -43.3227960847363, -37.46808856648855, 
   -27.551456765132457, -16.294606953802827, -6.318814943282746, 
   0.3979834877362265, -6.321453192897053, -20.346872310085757, 
   -39.43486078730632, -57.07312447555057, -59.12557035028493, 
   -18.203578064103056, 116.29835758351783, -9.445201141757721, 
   -14.83986824761547, -13.666712541266406, -12.48356891518415, 
   -91.83149896969144, -0.4906731238387465, 3.446163266664186, 
   0.7810533326002371, -0.5029388723252737, 0.35505460593897453, 
   2.005727284442955, 0.8842598820423717, 1.4221102805862955, 
   1.283383744990445, 1.74517572697917, -0.7380728976451394, 
   1.112168493084127, -4.192210287495968, 1.5354434265822476, 
   7.065016037624389, 6.5420420163844994, 0.43811728914572257, 
   0.6866161504304529, 2.695182437529482, 2.9526264559474953, 
   2.4742379807595682, 1.7117539297756252, 4.249909522753626, 
   1.3462223144997836, 3.1740635288829537, 3.84995185796663, 
   1.839843688360105, 1.0265816834047143, 2.8120291554688492, 
   1.6162196925285457, 12.834708704675563, 4.10673699395042, 
   2.7257881474019996, 0.8901839353717378, 18.999157378054747, 
   -3.6504287019606636, 5.789120752846486, 3.960642989039229, 
   16.44690605373148, 1.7975242146243886, -5.142140881698424, 
   -1.7254674460621118, 2.7343632629847434, 2.76571229033118, 
   6.76677629937285, 0.6309762844031184, 13.12596477443958, 
   0.41541227953086945, 3.6190597862912455, 3.520731846192348, 
   4.76485734236644, 0.40413257272280134, 0.23713252637730875, 
   0.0012912721572320152, -0.4388974679261537, -1.1306616096658217, 
   4.9293551872999615, 5.039224282488249, 2.1201435973393927, 
   3.7179079557654404, 3.946550620181597, 1.6929822073716423, 
   -1.0252469407516855, 3.1946331892854687, 2.776338202180341, 
   1.4819094621909699, -1.8198812767188883, -3.9684988704780153, 
   0.4475812709463298, -0.5194086864430574, 4.351633999554451, 
   1.018230352836781, -2.677978278763703, -3.5095981510330603, 
   4.739685063074148, 5.065719563005132, 0.7949564257696693, 
   8.39452318914482, 21.996992229145008, 12.13428573019064, 
   -3.5104013823170135, 1.293517670281517, 12.532744093449764, 
   0.8518475628129636, 3.1117632504040103, 3.111821830768122, 
   -4.359851505182405, 2.066218483767898, -2.808098747915892, 
   -2.831240457123613, 1.7279152419273487, -1.9381046926050658, 
   5.141748184612425, -3.271664076130037, -2.710023008623466, 
   -0.7593987118075347, -0.7506288062518252, -0.7481963312343396, 
   -0.7328146427776119, 0.022328252287934447, 0.4791180239371897, 
   -0.24649469240921462, 0.5682746278175728, -0.8826577038162213, 
   -0.5454080776889896, -2.199206659097399, -1.8653156151904113, 
   -2.8006213265935003, -2.4444179519496174, 0.12303177047397185, 
   3.0958603441972627, 0.40404231291859105, 2.0923881015055485, 
   -2.1390323692012316, -1.8159857646410273, -1.3880675042282746, 
   0.3730135958644496, 0.3633604459732851, 0.6706073076284156, 
   -2.41194919040845, -2.2011778279838836, -1.2539833817991166, 
   0.38018058531997667, -0.36351544190983986, 3.5725766505834144, 
   -1.7521377764005592, -1.3162784487321915, 1.156120171751354, 
   1.5372957429517555, -3.7524051559557847, -3.6690275723262857, 
   1.831193066817832, 1.9998688589694211, 0.10987033858418727, 
   0.7658046068027033, -4.506225710525996, -1.7722490113746971, 
   -3.5043066927128166, -3.3142044539531526, 3.2563003011691762, 
   3.4026840857218303, -5.728239478996784, -5.413796490884124, 
   -0.3826174747150617, 1.1051933572493908, -2.68342728485959, 
   -0.24834127027816066, -4.610054560547269, -2.1216594430011355, 
   2.806266192291787, 2.85558909073643, -4.210625410268676, 
   -4.020303571587192, 3.2932815017520625, 1.9077883981863124, 
   -1.4289591699653101, -0.903217451440014, 20.420700320385095, 
   -4.448690203297247, -3.23124735972533, -3.329287514119187, 
   4.133657298363687, 4.4026421550806845, 2.9872119391175147, 
   3.3592100338382807, 0.4435946603834964, 0.6626580787169587, 
   -2.4994994963576573, -2.2916916456902072, -4.078377963406183, 
   -3.4518015951844063, -3.274030621971633, -3.245257732945902, 
   -3.2451717599519725, 6.948293949396884, -3.9916026703444913, 
   -3.8420040716464428, 2.09331047086971, -1.8151641009030755, 
   0.5441063168332221, -3.2250497587565405, 1.5468055939704755, 
   -6.023302877240894, -2.103476163301366, -0.7008573326352234, 
   -2.5412081537951963, 3.5654707008966398, -0.09225723626741456, 
   -8.683960836216556, -12.544656287111593, -3.3790561944060755, 
   -1.7179675309898812, 1.169392643978881, -4.276995760234513, 
   -3.529972767235904, -3.1494048523954916, -2.351332686569549, 
   -2.2645445778916837, 2.502669962050277, 1.3463663861507484, 
   1.4252069667827527, -2.283335392436129, -3.0116062512151984, 
   -0.43837750490229155, -0.3755049256287748, -0.34394121522973364, 
   0.19986840284082064, 0.2594810603895894, -3.0017533070335958, 
   -2.0739806407254946, -2.051889829083393, -1.9942319700003281, 
   -1.9284919723681924, -1.7934607102515656, -2.4288599694436925, 
   -1.8897844276430078, -1.6275150589831355, 0.9314537195841694, 
   18.575990345760147, -0.4242304775757475, -1.3372325518685102, 
   -2.4966914644983262, -2.486826685596043, -0.9296789735108177, 
   1.1563932079648112, -1.1523337198304944, 5.441412462192147, 
   -1.37660148162513, -0.41647913282486115, -0.5275322691782094, 
   -1.3171661299502375, -0.20633162136937244, 0.5093141468432805, 
   -0.4743861240949627, -0.8866340282102101, 0.4346163749310108, 
   0.447395873334699, 0.49630598184921837, 0.32644264763166575, 
   0.16205318070024077, 9.845031627849494, -6.055367249709889, 
   -0.8677145890760585, -1.0548148184166166, -1.870717196130954, 
   -0.7319303454282817, -2.525463713672252, -6.27454674112596, 
   -3.4935241501743803, -3.450944389805045, 0.9594688684860557, 
   -1.4969286354835276, -5.347472536236182, 0.901076768708208, 
   -15.521946895577912, -0.11177976043472881, -9.629082856662535, 
   -1.3942213518466815, 2.365151288983725, 2.3585110438875745, 
   1.2683027054686136, -2.4995589357527024, 3.4282908093341575, 
   -4.963598164739778, -4.088516247394182, -3.9829244157645007, 
   1.987480923372459, 2.138465724474372, 1.188518974514409, 
   -1.1744868153077732, -1.0892509548034468, -1.0266453056096907, 
   -6.548013919373261, -6.235548554413526, -8.985327849553869, 
   -22.365432670003884, -9.179848899112585, -12.187345035005364, 
   -0.9017731439012096, -14.38567984944666, -14.119670542501353, 
   3.7021807509463542, 3.7993239281531714, -0.30267697509543723, 
   -3.2338896237988592, -1.5158387650085388, 3.052589828042528, 
   -8.367764139135033, -0.40453515284798414, -0.614315596878896, 
   -0.6278702844269901, -5.2944909538750835, 0.1749214603632936, 
   -1.865855314395958, -2.1702629031078686, -1.9008411466957114, 
   -2.5810332537603244, 0.33696515322026244, -1.5072475165707147, 
   -3.437871939256638, -2.297531419041661, -2.9408241084461224, 
   0.02495472746068117, 0.15115572880858963, -0.998555079227117, 
   -2.6024075184441244, -7.176545542119584, 1.0125750850138502, 
   -3.2241058129870908, -4.59890028585869, -4.507686972908687, 
   2.2232548492829665, 2.608345693393858, -6.341687147862558, 
   1.903382809460254, -3.891992382037188, -1.356498403358728, 
   -3.0555122196246884, -2.675511402621396, 0.7557057596568484, 
   1.4714151242455955, -2.102335805504481, -1.377296499390468, 
   -1.3466258849275619, -1.3962335974638336, 2.1283477861461506, 
   -1.2210089666541535, -2.7725705615321203, 20.17543577395145, 
   23.18960770134754, 7.718506994598101, -0.2648340956075117, 
   -0.6646998857754625, -2.6684397079584414, -0.23780097443750492, 
   -1.3951665285421768, -2.9298791307264764, 1.0513505617368537, 
   -0.6768292508636478, 9.545634640815024, 20.287424598137022, 
   -1.697474570851682, 1.7574983671702284, -4.4777028019138925, 
   2.14057138412727, 0.8125789491368778, 7.270904232467274, 
   -8.904834222857971, -0.3579048901983697, -3.8156158874712673, 
   -1.5353281390785014, -2.1070785823699225, -0.5851626170442614, 
   -1.600601006622128, 2.526609449657826, -2.1689293497001927, 
   1.2888964808748824, -0.06479817588660808, 0.32047719227557536, 
   -0.7172092751761738, 0.18526386059647848, -0.46954474330095763, 
   0.09154977046637214, -1.5895400936806254, -1.7402211326320867, 
   0.2685160081191498, -1.898514503552633, 0.31459051556248596, 
   0.11389960592714488, -1.0411357839225275, -1.9671514733176991, 
   0.32372183114057407, 0.3485127108206143, -1.6000025373868993, 
   0.8611824279050779, 1.39470152591457, 0.8604831425423072, 
   -1.3621402039611894, 0.30488086508512424, 0.35387942634542924, 
   0.2633792252004241, 0.2775773016273888, 0.22349704015459793, 
   0.3659993999226572, 2.024447519768728, 1.7447455167462067, 
   1.1937812362079967, 4.965301512031147, 4.172376577045725, 
   -0.7827148519590992, 0.28620306995162537, 2.2157963529966764, 
   1.6008915829243051, 2.30102524469703, -0.3430482344601842, 
   -0.7789096352962588, 1.0396281119565174, -0.12513193253425925, 
   0.597973231576816, 0.22713184606891446, 0.6239089465402685, 
   -0.34591931520799335, 0.3996224590159727, 3.2974778305915606, 
   0.38016938238934017, 1.1856740217513106, 0.9533386733983207, 
   0.40196877128028063, 0.8042407982802615, -0.03408071174590077, 
   1.1946223443974304, -1.5972566110253865, 1.0611928312878263, 
   -0.03560428468972532, 1.1447242891613314, 0.7730333998101742, 
   0.4802769353336771, 0.17230561471296824, -0.20112692708016766, 
   -0.18564296392742108, -1.405147295417919, 1.0624925237120806, 
   1.1309630301334437, 0.4358622299232593, 1.0418986454983497, 
   1.054060254527485, -1.7002971470647026, 0.7675204792858494, 
   0.7728854770862199, 1.093877852415062, 0.3335481168765, 
   -0.17750112945577712, -0.206785359299829, 32.590469331584245, 
   -0.16738030474698462, -0.0659620932310645, 0.5844387370548247, 
   0.21012978459566511, 0.25347124162726686, 0.12203083456233799, 
   -0.027441985476798436, -0.06688331097666378, 0.18591023183080324, 
   0.07586185127183853, 0.43956236489475486, 0.14261892661124875, 
   -0.1869493936123945, -0.3214566698134149, 0.6229819836512434, 
   0.3967657058324221, -0.0793739338882915, 1.7425485814242165, 
   1.873733372184688, 1.518707113993969, -1.8286523388769638, 
   -0.04552465385495452, 1.6264934122500563, -0.20433938975975252, 
   0.129136527047649, 2.792128781745305, -0.027786380100678798, 
   -0.10539237555803993, -0.04124108503219759, 0.10610856171751948, 
   -0.25792176196137007, -0.14556980854604262, 0.13543558219816987, 
   0.773004876873074, 1.0993600929682543, 1.987683523735086, 
   -0.11095802691716017, 0.4102607277304742, -0.26373435735558814, 
   -0.1294169340994813}}}, 
 {{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S^3*(508.34734529441977 - 10129.190859883885*\[Eta] + 
      61982.59831841996*\[Eta]^2 - 119000.41920431197*\[Eta]^3) + 
    S^2*(379.3101785295918 - 7141.378699378407*\[Eta] + 
      42467.384276728306*\[Eta]^2 - 80652.46504339624*\[Eta]^3) + 
    S*(-54.075695079693844 + 1516.8691768263295*\[Eta] - 
      11525.871729596818*\[Eta]^2 + 24659.39530116079*\[Eta]^3) + 
    175.06023018476728*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 175.06023018476728, f11 -> -152.87425545300601, 
    f12 -> 1161.6091130518776, f21 -> 594.2361489367045, 
    f22 -> -3533.723101705098, f31 -> 1075.3398954891525, 
    f32 -> -6580.225579700439}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 175.06023018476728, 52.36468061421799, 
       3.343097449108382, 0.0008920427430706636}, {f11, -152.87425545300601, 
       25.507990910809113, -5.993190760791158, 3.996963292212582*^-9}, 
      {f12, 1161.6091130518776, 253.67210136641816, 4.579175663365458, 
       5.9295439717584165*^-6}, {f21, 594.2361489367045, 11.910098053124146, 
       49.8934724370997, 5.552364225468673*^-194}, {f22, -3533.723101705098, 
       122.13973457871862, -28.931805967104225, 5.32870359264746*^-108}, 
      {f31, 1075.3398954891525, 51.653175343482154, 20.81846640285676, 
       2.149558726017042*^-69}, {f32, -6580.225579700439, 524.8306590691342, 
       -12.53780713072566, 1.8330244645835074*^-31}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3696.805489411067, 3697.0349976077882, 
   3730.4580968248665, 0.9901671384666064, ScientificForm[9.889767180241135], 
   {52.36468061421799, 25.507990910809113, 253.67210136641816, 
   11.910098053124146, 122.13973457871862, 51.653175343482154, 
   524.8306590691342}, {{d10, 3.343097449108382}, {f12, 4.579175663365458}, 
    {f11, -5.993190760791158}, {f32, -12.53780713072566}, 
    {f31, 20.81846640285676}, {f22, -28.931805967104225}, 
    {f21, 49.8934724370997}}, 7, 9.889767180241135, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 175.06023018476728, 52.36468061421799, {72.17268765341242, 
        277.94777271612213}}, {f11, -152.87425545300601, 25.507990910809113, 
       {-202.99304676313, -102.75546414288205}}, {f12, 1161.6091130518776, 
       253.67210136641816, {663.1872987255824, 1660.0309273781727}}, 
      {f21, 594.2361489367045, 11.910098053124146, {570.8348657507873, 
        617.6374321226216}}, {f22, -3533.723101705098, 122.13973457871862, 
       {-3773.7065598076615, -3293.7396436025347}}, {f31, 1075.3398954891525, 
       51.653175343482154, {973.8503377816417, 1176.8294531966633}}, 
      {f32, -6580.225579700439, 524.8306590691342, {-7611.42707130417, 
        -5549.0240880967085}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{2742.0597758290564, -163.9015926797079, 2457.985063777753, 
   5.225609892145769, -118.16245912649153, 316.0473246321517, 
   -4187.953817276103}, {-163.90159267970787, 650.6576003059203, 
   -6388.9497693495, -7.607211009774987, 66.13114872523552, 
   -1209.320217443967, 11935.559592505175}, {2457.985063777753, 
   -6388.9497693495, 64349.53501165432, 66.09529932863384, 
   -632.3601307639522, 11985.102140286092, -121495.86378008524}, 
   {5.225609892145765, -7.60721100977499, 66.0952993286338, 
   141.85043563503157, -1434.355023215959, 78.13790768110071, 
   -722.9033872551879}, {-118.16245912649153, 66.1311487252356, 
   -632.3601307639522, -1434.355023215959, 14918.114762959834, 
   -731.9181826822568, 6987.148458620659}, {316.0473246321517, 
   -1209.320217443967, 11985.102140286093, 78.13790768110071, 
   -731.9181826822567, 2668.050523064512, -26719.420893335144}, 
   {-4187.953817276103, 11935.559592505177, -121495.86378008524, 
   -722.903387255188, 6987.14845862066, -26719.420893335144, 
   275447.22069894173}}, 63.3429582054951 + 3282.1360086610975*\[Eta] - 
    74804.0385227758*\[Eta]^2 + 794694.2502097604*\[Eta]^3 - 
    4.479210426730432*^6*\[Eta]^4 + 1.2870931871478142*^7*\[Eta]^5 - 
    1.4768822156340549*^7*\[Eta]^6 + 
    S*(-54.075695079693844 - 9.922332392275294*f11*\[Eta] - 
      9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
       (-284.79344374662685 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(379.3101785295918 - 12.01774532255707*f21*\[Eta] - 
      12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
       (2084.0004888045496 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(508.34734529441977 - 9.419524842678976*f31*\[Eta] - 
      9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
       (3517.9141455876143 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 99.20760216803649, 
   {}, {}, {28.826481845389054, -9.09413969604941, -31.806767523718037, 
   -42.265532597210694, -43.18681258285321, -37.3280409948713, 
   -27.42830441391044, -16.203980208031396, -6.271015282943324, 
   0.3505401575633442, -6.410654618002269, -20.466817689808806, 
   -39.56920707625869, -57.20019972326983, -59.21837370123467, 
   -18.22977975767253, 116.37641621301282, -9.70667659923619, 
   -14.194988729591614, -14.307963421452854, -13.124819795370598, 
   -91.5559172651266, -0.6074556169583616, 2.245138463768825, 
   -0.2754526923935572, 0.6299380594263653, 0.7487838957294599, 
   1.1922496274355296, 1.1193757552638033, 1.657226153807727, 
   1.5137771438674292, 0.644468972955778, -0.6928322240945164, 
   -0.1151039533203857, -3.51384798329417, 0.5415837861760906, 
   6.777064671323203, 7.4553876269838355, -0.15226603058907529, 
   1.9944366739880621, 1.7303815632377564, 2.020125755690941, 
   2.59464398285175, 1.8010415749076572, 4.339197167885658, 
   1.178382708166268, 3.006223922549438, 3.552803943171199, 
   2.7822328207313802, 1.338611956796555, 2.6443333334566574, 
   1.053998789383627, 11.852509130154118, 2.809770809559396, 
   1.2636573502452393, 2.406355931484228, 18.59196731544165, 
   -2.022296909535754, 6.9715793035340425, 2.4962034548633056, 
   16.374117718657743, 0.7773163262191076, -4.168210367330502, 
   -0.75153693169419, 2.5158107329997534, 2.802907479430985, 
   7.097757745857876, 2.3260213059990633, 13.820322673581899, 
   0.2588406555922518, 0.9623968550870359, 1.5689604799241863, 
   7.892727101247374, -0.8279867282426778, -0.02856766510262787, 
   0.7174681015931128, 1.271797992464485, 1.5842514532384087, 
   3.483577568019456, 3.3111261971148167, 3.1677380228091465, 
   1.038914262224779, 2.1103919858183247, 1.2743774069082292, 
   0.8436212987778902, 2.1127297762177477, 0.41395181612224974, 
   0.29928544318434547, -0.6377630362645732, -1.6081305440044389, 
   2.9614174934185087, 0.5053970697504724, 2.3864708813000846, 
   1.3073558439263593, -0.9923203748516869, -0.9916642244770912, 
   3.5142778653320477, 4.663526225362347, 2.2946638836467343, 
   9.326421896558884, 18.821890693796973, 11.849193078280337, 
   -1.1525212429568228, 1.4731461474216303, 10.15084188404279, 
   0.6503357599869446, 1.839942523783236, 1.8400011041473476, 
   -2.0028817111187323, 1.4316551012772152, -1.7201263602421477, 
   0.18881825726907664, 0.6994001480917404, -2.6477162893733066, 
   6.459884937141055, -0.2903527535431749, 0.2712883139633959, 
   -2.090526993773665, -2.0817570882179552, -2.0793246132004697, 
   -2.063942924743742, -1.8333704106474897, -1.3765806389982345, 
   -1.5090415638945842, -0.6942722436677968, -0.9330089930964505, 
   -0.5957593669692187, -1.0049338874508749, -0.6710428435438871, 
   -0.9726611650960422, -0.6164577904521593, -1.7599260665961083, 
   1.2129025071271826, -1.4757654291084918, 0.21258035947846565, 
   -2.424436017557582, -2.101389412997378, -1.673471152584625, 
   1.7269987827311297, -2.0203465394938576, -1.713099677838727, 
   -0.7505460055956519, -0.5397746431710857, -2.669810805702923, 
   -1.0356468385838298, -0.7410159631749593, 3.195076129318295, 
   -1.082612015356176, -0.6467526876878082, -2.139828743041676, 
   -1.7586531718412743, -1.0559899925870013, -0.9726124089575023, 
   -0.32549853339219226, -0.15682274124060314, -0.9685844226395375, 
   -0.3126501544210214, -3.428613209243281, -0.694636510091982, 
   -1.3509841322671718, -1.1608818935075078, 0.5493026101976284, 
   0.6956863947502825, -2.529006038107809, -2.2145630499951494, 
   -1.106047871984856, 0.3817629599795964, -2.3741498188180685, 
   0.060936195763360956, -3.2784531307460156, -0.7900580131998822, 
   1.0606370133764358, 1.109959911821079, -1.9920013732431698, 
   -1.8016795345616856, 1.7895612142580148, 0.4073105000738906, 
   -1.333064008340557, -0.8073222898152608, 20.516595482009848, 
   -2.8027499809209075, -1.585307137348991, -1.6802907717794824, 
   2.0900785919625378, 2.359063448679535, 1.558978072740615, 
   1.930976167461381, 0.22105372877024365, 0.440117147103706, 
   -1.5517706739412915, -1.3439628232738414, -2.5595832768824494, 
   -1.9330069086606727, -2.388457848809594, -2.3596849597838627, 
   -2.3595989867899334, 3.662720935410448, -3.9579795531608397, 
   -3.0753052484299133, 1.0843623368029967, -0.9994244588511947, 
   -2.4025474308826915, -0.8101688509261749, 2.2937004354257624, 
   -3.1152052347686094, -2.8408952508921175, -0.5591747371659039, 
   -1.782117631346864, 0.057638113367147525, -1.549691139480501, 
   -6.479792336277569, -11.91603738174922, -0.5097213870130872, 
   -2.9565401007719174, -0.7227497823212161, -2.8557950739623266, 
   0.11807957609926234, 0.49864749093967475, -2.679081178906017, 
   -2.592293070228152, 3.8497361886657018, 4.937238590240213, 
   5.016079170872217, -2.8994066313343865, 0.30146442986301736, 
   -1.3032124780222603, -1.2403398987487435, -1.2087761883497024, 
   -0.6629244716364155, -0.6033118140876468, -4.264689558640157, 
   -3.336916892332056, -2.7760217351014944, -1.5657603228739845, 
   -1.5000203252418487, -1.364989063125222, -0.11250790667327237, 
   0.42656763512741236, -2.9370733650159764, -0.3781045864486714, 
   17.269373693709895, 1.452710420895528, -2.5509111845522057, 
   0.5576514421823049, 0.5675162210845883, -1.934719071992049, 
   0.15135310948357983, -1.1258579859756992, 5.4678881960469425, 
   -0.29516804712352496, 0.6649543016767439, -1.9420256844005053, 
   0.11626174929415356, -3.218011681693497, -2.502365913480844, 
   -3.5417077118693214, -3.9503979472901847, -2.4510432117785967, 
   -1.7220120377216972, -1.6731019292071778, -1.1220042373561228, 
   -0.9247411862847912, 8.758237260864462, -4.970807275334209, 
   0.21684538529962083, 0.3896598130434086, 0.2897531444868946, 
   1.428539995189567, 0.34430685892471047, -3.2252045907093816, 
   -0.5281904087823932, -0.4856106484130578, -0.4779408048470941, 
   -0.11821411225150769, -6.449047697178457, -0.20049839223406707, 
   -15.5842158308335, -0.1740486956903169, -8.679956219761152, 
   -0.4450947149452986, -0.699198866100005, -0.7022803600573297, 
   -0.2349497061436523, -1.3852820125446215, 1.495400670750314, 
   -3.8121725160569895, -2.934273112416804, -2.828681280787123, 
   -0.4094380451604138, -0.2584532440585008, -0.5793267566621125, 
   -1.7461312680372885, -1.660895407532962, -1.598289758339206, 
   -5.508731514087231, -5.196266149127496, -8.474037075437536, 
   -21.850429508612024, -8.664845737720725, -11.961736381176024, 
   -4.651426250378336, -14.506792201461849, -14.240782894516542, 
   -0.11839088915576212, -0.018516534927130124, -0.06899511379128853, 
   -4.304930895773396, 0.41075146279536057, -0.12414176909283015, 
   -8.389136051500827, 1.1861221798922088, -1.5580672862943175, 
   0.30295009198653133, -4.002079162722566, 3.590205545605386, 
   -1.5993163097009528, -0.07386262794625509, -3.279577841601622, 
   0.34058980800182326, 2.393946404639337, -3.5006900268404024, 
   -0.7247008547242331, 0.38579132978975395, -5.667561785800444, 
   -2.5445063932052108, -1.1420471802625798, 0.2902231387633947, 
   -0.050645162100408925, -4.466696012247212, -1.6717188880643334, 
   -0.9145240447346623, -2.396935616319297, -2.6276660170383366, 
   0.13963353235976683, -0.343061222391043, -5.155367257357739, 
   -0.3092783997931292, -4.3788213992688725, -4.854044444375631, 
   -4.535375762534841, 0.35287211753620795, -1.477666916267026, 
   0.2722215353946922, 0.26491940584492113, -0.8992056056854381, 
   -2.4690054164411777, -1.9068504696433592, 5.088441514734768, 
   -0.8908674696367598, -2.2534319798101023, 20.694574355673467, 
   23.70874628306956, 9.429438256982849, 1.4485562630247841, 
   -2.396186732020851, -0.4801205578282861, -2.22821410491224, 
   -0.39357132148597884, -0.9556367225713984, -1.318600778169639, 
   -2.397661947591587, 8.994517824036393, 19.73630778135839, 
   -1.1922119392124841, -0.8039867034094641, -3.69648296546211, 
   0.22162266899977112, -0.3150533783159517, 4.284613511830685, 
   -9.382582823316625, -0.6247301205967233, -3.4242410313722758, 
   -1.3344618311430168, 0.0865187338049509, -0.7726218688799236, 
   -0.5309119195580934, 0.08171493164581989, -0.962355086648131, 
   -0.6113348432354542, -0.44412998812504156, -0.8119071137384708, 
   0.7172675093115686, 0.49076690452147886, 0.7979457856508816, 
   -0.3031624050981918, 0.044691151331790024, -0.2775753544306099, 
   -0.6283279049957855, -0.613305833422146, -0.7877814959688294, 
   -0.4447227634614137, -0.48466150561671384, -0.8733718261114518, 
   -0.9646734633547567, -0.6213577495623213, -0.9636177749493982, 
   -0.773306080522616, 0.1174827748664029, 0.5183741706937326, 
   -0.7986970395950266, -0.5352548052264865, -0.6475762257259703, 
   -0.5529587927203465, -0.5387607162933818, -0.5761717139125722, 
   -0.5730231730522064, 2.2126777358412255, 2.934183944219967, 
   1.7606881473593603, 4.015297734989872, 3.2761440990166193, 
   0.10705358522363895, -0.5589632532405631, 1.2630735270590776, 
   1.3849818262351619, 0.6798650643945621, -0.2833322754245273, 
   0.523235068811573, 0.5089821126298375, -0.06674606616979872, 
   -0.41566265713754547, 0.27440010616783184, 0.3993451384499167, 
   -0.3459193152066291, 0.39962245901733695, 3.2974778305920154, 
   0.38016938239024967, 1.1856740217522201, 0.9533386733983207, 
   0.4019687712816449, 0.8042407982816258, -0.03408071174635552, 
   1.1946223443978852, -1.5972566110253865, 1.0611928312878263, 
   -0.035604284690180066, 1.1447242891599672, 0.7730333998106289, 
   0.48027693533504134, 0.172305614711604, -0.2011269270797129, 
   -0.18564296392787583, -1.4051472954183737, 1.0624925237116258, 
   1.1309630301343532, 0.4358622299223498, 1.0418986454965307, 
   1.054060254525666, -1.7002971470642478, 0.7675204792863042, 
   0.7728854770866747, 1.093877852415062, 0.33354811687604524, 
   -0.17750112945532237, -0.20678535929937425, 32.59046933158288, 
   -0.16738030474789412, -0.065962093231974, 0.5844387370539152, 
   0.21012978459611986, 0.2534712416277216, 0.12203083456097374, 
   -0.02744198547634369, -0.06688331097620903, 0.185910231831258, 
   0.07586185127138378, 0.4395623648933906, 0.1426189266098845, 
   -0.18694939361193974, -0.3214566698152339, 0.6229819836503339, 
   0.3967657058324221, -0.07937393388874625, 1.742548581423307, 
   1.8737333721837786, 1.5187071139930595, -1.8286523388774185, 
   -0.04552465385540927, 1.6264934122509658, -0.2043393897615715, 
   0.12913652704719425, 2.7921287817443954, -0.027786380101133545, 
   -0.10539237555849468, -0.041241085032652336, 0.10610856171706473, 
   -0.25792176196318906, -0.1455698085478616, 0.13543558219771512, 
   0.773004876871255, 1.0993600929664353, 1.9876835237346313, 
   -0.11095802691761492, 0.4102607277300194, -0.26373435735740713, 
   -0.12941693410130028}}}, 
 {{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S^3*(508.34734529441977 - 10130.634536925914*\[Eta] + 
      62011.03831898504*\[Eta]^2 - 119091.08037389984*\[Eta]^3) + 
    S^2*(379.3101785295918 - 7124.082925053098*\[Eta] + 
      42218.059771477034*\[Eta]^2 - 79931.8994115961*\[Eta]^3) + 
    S*(-54.075695079693844 + 1517.5395568183205*\[Eta] - 
      11538.061896157338*\[Eta]^2 + 24697.429887531012*\[Eta]^3) + 
    177.1239055371585*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    159.65555311681598*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 177.1239055371585, d20 -> 159.65555311681598, 
    f11 -> -152.94181819586603, f12 -> 1162.837671628489, 
    f21 -> 592.7969626450092, f22 -> -3512.9767388425657, 
    f31 -> 1075.493159806211, f32 -> -6583.244840336201}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 177.1239055371585, 52.43358017275574, 
       3.378062397295375, 0.0007883762599857444}, {d20, 159.65555311681598, 
       185.65909512477273, 0.859939304398306, 0.3902447545214457}, 
      {f11, -152.94181819586603, 25.514909011594913, -5.994213740929418, 
       3.978766177526519*^-9}, {f12, 1162.837671628489, 253.74371952292816, 
       4.582724939221266, 5.836626932946132*^-6}, {f21, 592.7969626450092, 
       12.030251412631296, 49.27552569870613, 1.4473243266332557*^-191}, 
      {f22, -3512.9767388425657, 124.53152327575374, -28.209538006402447, 
       1.4578266249064474*^-104}, {f31, 1075.493159806211, 
       51.667246809701254, 20.81576291005837, 2.406352809292161*^-69}, 
      {f32, -6583.244840336201, 524.9822519080379, -12.539937905347323, 
       1.8287828992232781*^-31}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3698.0697933129586, 3698.365481197969, 3735.928976653483, 
   0.9901820162450057, ScientificForm[9.882282407700632], {52.43358017275574, 
   185.65909512477273, 25.514909011594913, 253.74371952292816, 
   12.030251412631296, 124.53152327575374, 51.667246809701254, 
   524.9822519080379}, {{d20, 0.859939304398306}, {d10, 3.378062397295375}, 
    {f12, 4.582724939221266}, {f11, -5.994213740929418}, 
    {f32, -12.539937905347323}, {f31, 20.81576291005837}, 
    {f22, -28.209538006402447}, {f21, 49.27552569870613}}, 8, 
   9.882282407700632, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 177.1239055371585, 52.43358017275574, 
       {74.10046349225723, 280.14734758205975}}, {d20, 159.65555311681598, 
       185.65909512477273, {-205.13431939763544, 524.4454256312674}}, 
      {f11, -152.94181819586603, 25.514909011594913, {-203.07445726373584, 
        -102.80917912799625}}, {f12, 1162.837671628489, 253.74371952292816, 
       {664.2726051882785, 1661.4027380686996}}, {f21, 592.7969626450092, 
       12.030251412631296, {569.1594787060659, 616.4344465839525}}, 
      {f22, -3512.9767388425657, 124.53152327575374, {-3757.6608921788875, 
        -3268.292585506244}}, {f31, 1075.493159806211, 51.667246809701254, 
       {973.9754379611435, 1177.0108816512786}}, {f32, -6583.244840336201, 
       524.9822519080379, {-7614.749430063837, -5551.7402506085655}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2749.280329732804, 445.54318729028915, 
   -164.17749846700767, 2462.7236814154276, 1.2121262161913757, 
   -60.329549389117005, 316.64348936001323, -4198.61175774198}, 
   {445.5431872902891, 34469.29960254942, -14.586654708482317, 
   265.24322411330144, -310.71730675075764, 4479.096299569539, 
   33.089445120567945, -651.8520489896125}, {-164.1774984670076, 
   -14.586654708482312, 651.0105818699674, -6392.467406307502, 
   -7.4797769729085415, 64.27094175112966, -1209.9788032942765, 
   11942.197247743858}, {2462.7236814154276, 265.24322411330144, 
   -6392.467406307502, 64385.87519733044, 63.739541590660785, 
   -598.2302855958367, 11991.744977951425, -121565.638665731}, 
   {1.2121262161913728, -310.71730675075764, -7.479776972908548, 
   63.7395415906607, 144.72694905111732, -1475.4955614102432, 
   77.88127732728117, -717.412700842104}, {-60.32954938911694, 
   4479.096299569541, 64.27094175112961, -598.230285595836, 
   -1475.4955614102432, 15508.100289379598, -728.008512637872, 
   6906.168101885954}, {316.6434893600131, 33.089445120567945, 
   -1209.9788032942765, 11991.744977951423, 77.88127732728117, 
   -728.0085126378718, 2669.504392894585, -26734.288443395348}, 
   {-4198.611757741979, -651.8520489896126, 11942.197247743858, 
   -121565.63866573098, -717.412700842104, 6906.168101885953, 
   -26734.28844339535, 275606.3648184346}}, 63.3429582054951 + 
    3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S*(-54.075695079693844 - 9.922332392275294*f11*\[Eta] - 
      9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
       (-284.79344374662685 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(379.3101785295918 - 12.01774532255707*f21*\[Eta] - 
      12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
       (2084.0004888045496 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(508.34734529441977 - 9.419524842678976*f31*\[Eta] - 
      9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
       (3517.9141455876143 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 99.26048108695187, 
   {}, {}, {28.759437964787736, -9.146419659785124, -31.846203474854036, 
   -42.294005330698724, -43.20616378433101, -37.34007324066252, 
   -27.434781171024653, -16.206625834164115, -6.27151502647601, 
   0.34943287134272794, -6.414437110882744, -20.47480420047431, 
   -39.58288730652029, -57.22102426562458, -59.24775403886554, 
   -18.269088264448442, 116.32584627253709, -9.925478226669412, 
   -14.246417789298675, -14.367726536198973, -13.184582910116717, 
   -91.78191576485182, -0.6479512064235138, 2.2823507121939315, 
   -0.24475396979509867, 0.37655951664734744, 0.6788381907471717, 
   1.1991857120559786, 1.1023024227341693, 1.6401528212780931, 
   1.5021323850353383, 0.5449134063212853, -0.6907346100550456, 
   -0.2540426774060336, -3.508589913377662, 0.39677666026183545, 
   6.695942348106527, 7.46156724342741, -0.1280713076015445, 
   1.7854333720628688, 1.6774012884823435, 2.0525424933769187, 
   2.6001983507453588, 1.801086822501091, 4.339242415479092, 
   1.1737728013429773, 3.0016140157261475, 3.5369790920104265, 
   2.6686832714079856, 1.361006669897776, 2.712043080044694, 
   1.0346274574181678, 11.736542260243567, 2.9042777056892817, 
   1.120601233617407, 2.1741687227537057, 18.65244716169103, 
   -2.094902451924156, 7.108884591361601, 2.223925489269547, 
   16.504433301439903, 1.0384192566844774, -3.9847682109702305, 
   -0.5680947753339183, 2.5603954651731726, 2.8361679016017973, 
   7.221922497361135, 1.9261238889687604, 14.176918237400855, 
   0.5953822597783471, 0.8970673366583526, 1.1086689391446498, 
   7.201042971705391, -0.37794513199392554, 0.3424273291212785, 
   0.8848752136155724, 1.1111086117304012, 0.9722339467409142, 
   3.873325493816793, 3.468319893156803, 2.925465565990919, 
   1.0716550382604169, 2.201188716621431, 1.3066334444001484, 
   0.37704026150507275, 2.1439364825286304, 0.1373118732652472, 
   0.2230429645688048, -0.686343627796191, -1.8295354311789822, 
   2.708339938071191, 0.5571836902558402, 1.8681194930816218, 
   1.3377440156838531, -0.8722067215762479, -0.9114584915739385, 
   3.2302680745798398, 4.599196297740747, 2.469443494869637, 
   9.683613912107546, 18.086577813903347, 12.153235406001556, 
   -1.434618312907105, 1.4900825009387972, 9.805353630185664, 
   0.5939210022226575, 1.5114513537167795, 1.511509934080891, 
   -1.7751491459763997, 1.313708319425814, -1.3089256265017184, 
   -0.6787524653941546, 0.4531877226625056, -2.053226169537993, 
   6.581634411409482, -1.299877000251513, -0.7382359327449421, 
   -1.717129701070121, -1.7083597955144114, -1.7059273204969259, 
   -1.6905456320401981, -1.5581353340513715, -1.1013455624021162, 
   -1.2675360645430374, -0.45276674431624997, -0.8828556285228615, 
   -0.5456060023956297, -1.3113653890196701, -0.9774743451126824, 
   -1.5193631581149702, -1.1631597834710874, -1.5764246234127768, 
   1.3964039503105141, -1.2923101306299714, 0.39603565795698614, 
   -2.392892645049187, -2.069846040488983, -1.6419277800762302, 
   1.348230370489091, -1.9245319289701683, -1.6172850673150378, 
   -1.1830438116320465, -0.9722724492074803, -2.612375666987191, 
   -0.9782116998680976, -0.7326652640160773, 3.203426828477177, 
   -1.2164809441708258, -0.780621616502458, -2.2677319383243457, 
   -1.8865563671239443, -1.6261789880436481, -1.5428014044141491, 
   -0.5370182604691536, -0.36834246831756445, -1.0276914577367506, 
   -0.37175718951823455, -3.4628331395869054, -0.7288564404356066, 
   -1.512772266953334, -1.32267002819367, -0.08578744051669673, 
   0.06059634403595737, -2.590446320700721, -2.2760033325880613, 
   -1.2620530603776388, 0.22575777158681376, -2.3645824906766393, 
   0.0705035239047902, -3.196832028535596, -0.7084369109894624, 
   0.5797740842272106, 0.6290969826718538, -1.8573624305960266, 
   -1.6670405919145423, 1.3631237453681706, -0.017978092428620585, 
   -1.3148350827929107, -0.7890933642676146, 20.534824407557494, 
   -2.6000934873940196, -1.3826506438221031, -1.4775248790566593, 
   1.477284116151509, 1.7462689728685064, 1.199259934103793, 
   1.571258028824559, 0.24257247339733112, 0.46163589173079345, 
   -1.315611525142117, -1.1078036744746669, -2.2785933897737323, 
   -1.6520170215519556, -2.036771796774701, -2.00799890774897, 
   -2.0079129347550406, 2.550559182345637, -3.436420770982295, 
   -2.669728795168453, 0.8180495951135072, -1.2049274041365834, 
   -2.3095538422346635, -1.4390339178843305, 2.30058052780646, 
   -3.4185418078475323, -2.369911531198113, -0.5639359512683768, 
   -1.6874127873024918, -1.2602622672231973, -1.5800362061163469, 
   -6.301439617483538, -11.536718704879604, -1.4988984582430476, 
   -2.8297650196766426, -1.2307703978156042, -2.7334345611016033, 
   -1.4032044886316726, -1.0226365737912602, -2.249056582858657, 
   -2.1622684741807916, 3.7200825234604054, 3.444735801882416, 
   3.5235763825144204, -2.522142191178773, -1.0185832633542304, 
   -0.9762438513359939, -0.9133712720624771, -0.881807561663436, 
   -0.3361114465949413, -0.27649878904617253, -4.064699828382118, 
   -3.1369271620740165, -2.6208071956534695, -1.6334910419063817, 
   -1.567751044274246, -1.4327197821576192, -0.848654268098926, 
   -0.30957872629824124, -2.8033808476093327, -0.24441206904202772, 
   17.402981167912912, 0.9448980517618111, -2.4696195071596776, 
   -0.26692045481286186, -0.25705567591057843, -1.8924644640617316, 
   0.19360771741389726, -1.1431991145732354, 5.450547067449406, 
   -0.47273849253929257, 0.48738385626097624, -1.9471634045769406, 
   -0.07282709746550609, -3.5121602485985477, -2.796514480385895, 
   -3.9829809082771135, -4.39067624875338, -2.8430043995674623, 
   -1.9487064849495255, -1.899796376435006, -1.2282602147643047, 
   -0.9875991670305666, 8.695379280118686, -5.009042656891552, 
   0.17861000374227842, 0.3161942574679415, 0.11207414250156944, 
   1.2508609932042418, 0.017381914779434737, -3.5973971062280725, 
   -0.7574926942365892, -0.7149129338672537, -0.7021862233013962, 
   -0.09510857580107768, -6.65559184074732, -0.4070425358029297, 
   -15.607288508079819, -0.19712137293663545, -8.621110575001467, 
   -0.38624907018561316, -1.5980580921636829, -1.5996450936247584, 
   -0.5962380736079922, -1.286839907377498, 0.9362280704826844, 
   -3.6651716376934473, -2.7871315945737933, -2.6815397629441122, 
   -1.2097500396728265, -1.0587652385709134, -1.098893905251316, 
   -1.8400557723814472, -1.7548199118771208, -1.6922142626833647, 
   -5.304320233585713, -4.991854868625978, -8.168816812229807, 
   -21.54485237075437, -8.359268599863071, -11.619204934550908, 
   -6.244583750302809, -14.125206435637665, -13.859197128692358, 
   -1.7450393617612008, -1.6430105351460043, -0.05942615564981679, 
   -4.353312605803012, 0.2747716559028959, -1.377553205192271, 
   -8.12813303642588, 0.7955718133621303, -1.4944704221447864, 
   0.2814386451441351, -4.193558286880943, 2.1522491458172226, 
   -1.4627260244783429, -0.7126464389534704, -3.129404209176755, 
   -0.6530444615773376, 1.8497631344289402, -3.4997836500947415, 
   -1.3001409654498275, -0.12155197447282262, -6.069566273943565, 
   -2.902361937734895, -1.2388982203633532, 0.22254605299985997, 
   -0.3509021210293213, -4.808478906006258, -2.2417607082152244, 
   -1.033528489895616, -2.4660050844545367, -2.5925975850109353, 
   -0.45696483497158624, -1.4098152488190863, -4.994751389734574, 
   -1.010636459151101, -4.274672985230154, -6.380368892924707, 
   -4.778775197520645, -0.8229705934363665, -1.9130530535921935, 
   0.026698317390582815, -0.2683867408240985, -0.8758791796949481, 
   -2.3908155654567054, -1.758893337866084, 3.874534291236614, 
   -0.8364580984662098, -2.3258272311654764, 20.622179104318093, 
   23.636351031714185, 9.019186987233752, 1.03742033413846, 
   -2.5362935021817066, -0.8932564742513023, -2.5178876464560744, 
   -0.44908372223835613, -1.2007997962541594, -1.982056897586972, 
   -2.850000629981423, 8.905878363028478, 19.647668320350476, 
   -1.1270194014609842, -1.6928806109303878, -3.6012820332816773, 
   -0.3927394249108147, -0.5381446181004321, 2.998838523406903, 
   -9.176188711458963, -0.634818438963066, -3.3160385266010053, 
   -1.297703759468277, -0.594227886536828, -0.6890966543696777, 
   -0.654661696300991, -1.0350822621317093, -1.122351626319869, 
   -1.314021733712707, -0.4856011805950402, -1.047156690718566, 
   0.27454939650306187, 0.48815805319100036, 0.4373691624350613, 
   -0.27793334701937056, -0.4601917332333869, -0.6453540762486227, 
   -0.7185775474922593, -0.862987099431848, -0.9633564145251512, 
   -0.49186702915949354, -0.5190932240693655, -1.0241008441571466, 
   -1.2441489430248112, -0.8214357177598686, -0.9744319242113306, 
   -1.3168625411985886, -0.2742351608349054, 0.5043817118198604, 
   -0.8007408350731566, -0.6913388168568417, -0.8589336645118237, 
   -0.7060867149161822, -0.6918886384892176, -0.7260091758080307, 
   -0.7764248281500841, 2.2225579829673734, 2.5758786333476564, 
   1.6685026538766579, 3.8503906062815076, 3.129433536659235, 
   -0.019369853621356015, -0.7376199347399961, 1.0293113185084621, 
   1.387244242833276, 0.0177310447443233, -0.275396280042969, 
   0.062369210726956226, 0.40463365373943816, -0.06746090481829015, 
   -0.7526064027665598, 0.2724573066184348, 0.34636785757902544, 
   -0.3459193152066291, 0.39962245901733695, 3.2974778305920154, 
   0.3801693823897949, 1.1856740217517654, 0.9533386733983207, 
   0.4019687712816449, 0.8042407982816258, -0.03408071174635552, 
   1.1946223443978852, -1.5972566110253865, 1.0611928312878263, 
   -0.035604284690180066, 1.1447242891595124, 0.7730333998106289, 
   0.48027693533504134, 0.172305614711604, -0.2011269270797129, 
   -0.18564296392787583, -1.4051472954188284, 1.062492523711171, 
   1.1309630301343532, 0.4358622299223498, 1.0418986454969854, 
   1.0540602545261208, -1.7002971470642478, 0.7675204792863042, 
   0.7728854770866747, 1.093877852415062, 0.33354811687604524, 
   -0.17750112945532237, -0.20678535929937425, 32.590469331582426, 
   -0.16738030474789412, -0.065962093231974, 0.5844387370539152, 
   0.21012978459611986, 0.2534712416277216, 0.12203083456097374, 
   -0.02744198547634369, -0.06688331097620903, 0.185910231831258, 
   0.07586185127183853, 0.4395623648933906, 0.1426189266098845, 
   -0.18694939361193974, -0.3214566698152339, 0.6229819836503339, 
   0.3967657058324221, -0.07937393388874625, 1.742548581423307, 
   1.8737333721837786, 1.5187071139930595, -1.8286523388774185, 
   -0.04552465385540927, 1.626493412250511, -0.2043393897615715, 
   0.12913652704719425, 2.7921287817443954, -0.027786380101133545, 
   -0.10539237555849468, -0.041241085032652336, 0.10610856171706473, 
   -0.25792176196318906, -0.1455698085478616, 0.13543558219771512, 
   0.773004876871255, 1.0993600929664353, 1.9876835237346313, 
   -0.11095802691761492, 0.4102607277300194, -0.26373435735740713, 
   -0.12941693410130028}}}, 
 {{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S^3*(508.34734529441977 - 10134.847672859609*\[Eta] + 
      62128.25558462294*\[Eta]^2 - 119492.53926151233*\[Eta]^3) + 
    S^2*(379.3101785295918 - 7105.0865641257205*\[Eta] + 
      41857.25754439098*\[Eta]^2 - 78792.6322780899*\[Eta]^3) + 
    S*(-54.075695079693844 + 1515.1342985035978*\[Eta] - 
      11535.517596515014*\[Eta]^2 + 24725.736821997274*\[Eta]^3) + 
    180.37012295313215*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    1118.5092036351405*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   {d10 -> 180.37012295313215, d30 -> 1118.5092036351405, 
    f11 -> -152.69940963509305, f12 -> 1162.5812500995846, 
    f21 -> 591.2162700593774, f22 -> -3482.9542830988216, 
    f31 -> 1075.9404367128554, f32 -> -6595.688914490218}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 180.37012295313215, 52.30753283817764, 
       3.448262863231156, 0.0006130395050636868}, {d30, 1118.5092036351405, 
       596.8899251470165, 1.8738952636194135, 0.06154217705535705}, 
      {f11, -152.69940963509305, 25.442909260071584, -6.00164894958492, 
       3.812724266940133*^-9}, {f12, 1162.5812500995846, 253.02370714455972, 
       4.5947522594606856, 5.523086873788998*^-6}, {f21, 591.2162700593774, 
       11.988441052932249, 49.31552546732271, 1.0406295527782017*^-191}, 
      {f22, -3482.9542830988216, 124.8034454917965, -27.90751705110386, 
       3.7479593049531336*^-103}, {f31, 1075.9404367128554, 
       51.52203656555261, 20.883111546724535, 1.1431310024429542*^-69}, 
      {f32, -6595.688914490218, 523.5531100619764, -12.597936651946242, 
       1.0507628939882962*^-31}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 3695.264573693218, 
   3695.5602615782286, 3733.1237570337425, 0.9902373869384963, 
   ScientificForm[9.854376346475737], {52.30753283817764, 596.8899251470165, 
   25.442909260071584, 253.02370714455972, 11.988441052932249, 
   124.8034454917965, 51.52203656555261, 523.5531100619764}, 
   {{d30, 1.8738952636194135}, {d10, 3.448262863231156}, 
    {f12, 4.5947522594606856}, {f11, -6.00164894958492}, 
    {f32, -12.597936651946242}, {f31, 20.883111546724535}, 
    {f22, -27.90751705110386}, {f21, 49.31552546732271}}, 8, 
   9.854376346475737, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 180.37012295313215, 52.30753283817764, 
       {77.59434338380544, 283.14590252245887}}, {d30, 1118.5092036351405, 
       596.8899251470165, {-54.28224810175493, 2291.300655372036}}, 
      {f11, -152.69940963509305, 25.442909260071584, {-202.69058092212714, 
        -102.70823834805896}}, {f12, 1162.5812500995846, 253.02370714455972, 
       {665.4308906713702, 1659.731609527799}}, {f21, 591.2162700593774, 
       11.988441052932249, {567.6609366650877, 614.7716034536671}}, 
      {f22, -3482.9542830988216, 124.8034454917965, {-3728.1727192854255, 
        -3237.7358469122178}}, {f31, 1075.9404367128554, 51.52203656555261, 
       {974.7080293384588, 1177.172844087252}}, {f32, -6595.688914490218, 
       523.5531100619764, {-7624.385473340188, -5566.992355640248}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2736.0779916170327, 1691.3546656430904, 
   -162.7997090442703, 2446.8954792138416, 0.632396044036663, 
   -40.788569434176225, 315.340521901268, -4189.937463194508}, 
   {1691.3546656430904, 356277.58274201106, 55.693458002648796, 
   309.6538109194786, -961.9189033858977, 16171.339415828683, 
   191.28977644771933, -4925.520078091276}, {-162.7997090442703, 
   55.693458002648796, 647.3416316162364, -6356.255653496725, 
   -7.718707889638025, 68.32114783812244, -1203.111033638856, 
   11873.802328717606}, {2446.8954792138416, 309.65381091948143, 
   -6356.255653496723, 64020.996377175936, 64.92153248518477, 
   -615.0738513917515, 11924.027944439043, -120879.33552599006}, 
   {0.6323960440366645, -961.9189033858977, -7.7187078896380275, 
   64.92153248518477, 143.72271887963132, -1470.687107107301, 
   77.2221792815278, -705.9110755988619}, {-40.788569434176225, 
   16171.339415828683, 68.32114783812236, -615.0738513917512, 
   -1470.6871071073012, 15575.900006623822, -719.4957003480024, 
   6727.878150381231}, {315.3405219012681, 191.28977644771933, 
   -1203.1110336388563, 11924.027944439045, 77.2221792815278, 
   -719.4957003480024, 2654.5202518621404, -26585.536847014875}, 
   {-4189.937463194508, -4925.520078091276, 11873.802328717607, 
   -120879.33552599007, -705.9110755988619, 6727.878150381231, 
   -26585.536847014875, 274107.85905556806}}, 63.3429582054951 + 
    3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S*(-54.075695079693844 - 9.922332392275294*f11*\[Eta] - 
      9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
       (-284.79344374662685 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(379.3101785295918 - 12.01774532255707*f21*\[Eta] - 
      12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
       (2084.0004888045496 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(508.34734529441977 - 9.419524842678976*f31*\[Eta] - 
      9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
       (3517.9141455876143 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 98.7006796235212, 
   {}, {}, {28.665654235006087, -9.220412472812981, -31.903002573254554, 
   -42.336098812365634, -43.23593064292527, -37.35978336561236, 
   -27.4465953475256, -16.212595743178937, -6.273583244734752, 
   0.3497767213368803, -6.4153646749262805, -20.478509338354684, 
   -39.590767073803875, -57.23436661364508, -59.26773781472383, 
   -18.29678321101278, 116.28947951663133, -10.180953553173936, 
   -14.332819944170438, -14.376076840656395, -13.19293321457414, 
   -91.90552716153002, -0.6960610190602097, 2.7286984297453927, 
   0.13032538584839415, 0.025524917982025386, 0.5163293990565592, 
   1.4377412221206924, 1.0198146004153443, 1.5576649989592681, 
   1.4315729913395216, 0.5789749533935264, -0.6619516643272902, 
   -0.30160244446823015, -3.20457758879904, 0.21098826552014316, 
   6.542795399813087, 7.806204662025408, 0.039209075791887926, 
   1.5050672289115425, 1.8037014915713883, 2.34129947322684, 
   2.5149823756872536, 1.728998292163979, 4.26715388514198, 
   1.181584838681502, 3.009426053064672, 3.4775729578216925, 
   2.4549228714634523, 1.2558017355018194, 2.7462821328372797, 
   1.050311866162815, 11.384719654002254, 3.4044903679107392, 
   1.2295514382669666, 1.695398249789406, 18.498996326436128, 
   -1.7729500975864312, 7.6936565698678265, 1.9925665727148214, 
   16.50967859287114, 1.734415065439734, -4.113656632464426, 
   -0.6969831968281142, 2.4318259245774527, 2.7334999310306642, 
   7.251078570451114, 1.4757537906072287, 14.921605315732592, 
   0.8258400859064068, 1.5133688190223609, 0.916697414759085, 
   5.910406875450207, 0.7856530700412634, 0.6554379405203008, 
   0.5256963824161573, 0.2604429463898157, -0.1887173805573923, 
   4.869350898410374, 3.834394717642681, 2.4215886389015395, 
   1.8187025724764112, 2.5267799780043276, 1.1520510969809266, 
   0.0386472664511075, 2.1993242340440986, 0.44506408053638324, 
   0.28781075785954613, -0.5721152880512079, -1.4230919489116047, 
   3.1659780993502125, 0.693131074513019, 1.4954028603322342, 
   1.2238833727920735, -0.4624785093352557, -0.05401312323704133, 
   2.6892830295935823, 4.223514358407016, 2.8687092134743466, 
   10.409604729467787, 16.572679902161553, 12.103978576100758, 
   -1.100086790777823, 1.2935712524952692, 8.408795520718115, 
   0.4182483713813667, 0.8026380941512343, 0.8026966745153459, 
   -0.7289113349505101, 0.6470026329310485, -0.39462562022481507, 
   -2.220802309124565, 0.10194137744190357, -0.6197054768567796, 
   5.7297131280014355, -2.675573377324099, -2.113932309817528, 
   -1.0884740909253878, -1.0797041853696783, -1.0772717103521927, 
   -1.061890021895465, -0.9346092731719864, -0.4778195015227311, 
   -1.088046323536787, -0.2732770033099996, -1.369975785267684, 
   -1.0327261591404522, -2.170030866263801, -1.836139822356813, 
   -2.4532342336671036, -2.0970308590232207, -1.1751146359326867, 
   1.7977139377906042, -0.8929805398034887, 0.7953652487834688, 
   -2.7520133746419333, -2.428966770081729, -2.0010485096689763, 
   0.6887930873394907, -1.343483987488412, -1.0362371258332814, 
   -1.5945656332527278, -1.3837942708281616, -2.5012205712016566, 
   -0.8670566040825634, -0.8829788229010092, 3.053113269592245, 
   -1.4632875105371568, -1.027428182868789, -1.285442852519168, 
   -0.9042672813187664, -1.4352255331178867, -1.3518479494883877, 
   -0.2536495525337159, -0.08497376038212678, -0.9680512929122642, 
   -0.31211702469374814, -3.3584958347377096, -0.6245191355864108, 
   -1.140231096194043, -0.9501288574343789, 0.021285525744133338, 
   0.16766931029678744, -1.4732391802314169, -1.158796192118757, 
   -1.5122896465883287, -0.024478814623876133, -2.4816143495032748, 
   -0.04652833492184527, -3.017679867819652, -0.5292847502735185, 
   0.12212449650678536, 0.17144739495142858, -1.2079806905433088, 
   -1.0176588518618246, 0.6418856046931296, -0.7389910790036538, 
   -1.69834051350972, -1.1725987949844239, 20.151318976840685, 
   -2.197021266766228, -0.9795784231943117, -1.0724258206994364, 
   0.422982581396127, 0.6919674381131244, 0.2302586967065281, 
   0.602256791427294, -0.3396890407036608, -0.12062562237019847, 
   -1.2231668899140686, -1.0153590392466185, -1.7408904246474322, 
   -1.1143140564256555, -1.627913847915238, -1.5991409588895067, 
   -1.5990549858955774, 0.9374766734387094, -2.5462328950251276, 
   -2.0670710515900055, 0.2163414836203401, -1.9358198564628992, 
   -1.2422637590888144, -3.0264819769500946, 1.3798680841075566, 
   -2.6645722952655433, -1.4906743154160722, -0.663510901861855, 
   -2.5640252452028562, -3.119198110294519, -1.3826733608304949, 
   -5.180748170116203, -10.786876636537954, -2.089393747525037, 
   -2.7165784474241264, -1.632820253773616, -2.349355826807823, 
   -2.9747519611528332, -2.594184046312421, -1.26746494616782, 
   -1.1806768374899548, 2.40199297271829, 1.9698593671134859, 
   2.04869994774549, -1.6727747269208066, -2.331106869933137, 
   -0.2388852639844572, -0.17601268471094045, -0.1444489743118993, 
   0.39776794648173563, 0.4573806040305044, -3.6331699383854357, 
   -2.7053972720773345, -2.678397820359578, -2.31530252894936, 
   -2.249562531317224, -2.1145312692005973, -1.5843172296072225, 
   -1.0452416878065378, -2.523070815379242, 0.03589796318806293, 
   17.681034049883465, 0.4355972353012021, -2.3052346286044667, 
   0.041064334448492446, 0.05092911335077588, -1.8113916003287613, 
   0.27468058114686755, -1.3236110498351081, 5.270135132187534, 
   -0.6520776782538178, 0.308044670546451, -1.6924798359530087, 
   -0.027669616952152865, -2.377363090136896, -1.6617173219242432, 
   -2.995939025696998, -3.4060283129485924, -1.9743442624362615, 
   -1.4713062694086148, -1.4223961608940954, -1.0259424137802853, 
   -0.8793095623261706, 8.803668884823082, -4.857089640156573, 
   0.33056302047725694, 0.5765300057096283, 0.6756444127186114, 
   1.8144312634212838, 0.9993359745508315, -2.490350470040539, 
   0.4898498573095367, 0.5324296176788721, -0.7058862921812761, 
   0.2157722830511375, -6.8688911467643265, -0.6203418418199362, 
   -15.784947489577917, -0.37478035443473345, -8.505201537643416, 
   -0.270340032827562, -1.3974688870034697, -1.4008358835908439, 
   -0.9705957590913386, -1.1010347395481404, 0.3548664099105281, 
   -3.400579099710967, -2.520269679328294, -2.414677847698613, 
   -2.0446410450915664, -1.8936562439896534, -2.019536598592822, 
   -2.590527952377215, -2.5052920918728887, -2.4426864426791326, 
   -4.9479225192174, -4.635457154257665, -7.6680831011872215, 
   -21.03747425262577, -7.851890481734472, -11.069024727771648, 
   -7.920651378290813, -13.52547114412414, -13.259461837178833, 
   -3.5277664812927014, -3.426768865906979, -0.13193493598032546, 
   -5.538174856281785, 0.755039588489808, -2.261066681310922, 
   -8.080533817809737, 0.32456185970568185, -1.3665086165315188, 
   0.43637909395783936, -5.449253970072732, 1.1670532975608694, 
   -1.958710545528902, -1.9553532099394033, -2.2416812820993073, 
   -0.8404992660844073, 1.570527266404497, -2.472222556032648, 
   -0.6418490933183421, 0.6447036668068904, -5.024016738605496, 
   -1.9793938857969806, -1.0213771183466633, 0.4910769094008174, 
   0.6703376607051723, -3.656562443367875, -1.5766860952744537, 
   0.0858065574120701, -1.3490030692628352, -1.538787261957168, 
   -0.8113670854600059, -1.7053769244507748, -4.1768168957032685, 
   -2.381013231383804, -4.934804267780692, -7.520946377231212, 
   -6.198110402945986, -1.6152245276816757, -1.4181988737154825, 
   -0.23214044991300398, 0.24806789835065501, -1.529120837242317, 
   -1.635047696292986, -1.2863904068249212, 3.5415849290984625, 
   -1.3385698001097808, -2.680952596950192, 20.267053738533377, 
   23.28122566592947, 8.913376263951704, 0.9328347431810471, 
   -1.6203785036996123, -0.07191100056661526, -1.6344632200275555, 
   -0.1995839147625702, -0.24383784106976236, -1.503821741306183, 
   -3.0180800310440645, 8.524803075256386, 19.266593032578385, 
   -1.0127078402124425, -1.593421777821277, -2.9887925115731377, 
   -1.3108891533070164, -1.5209936737433054, 2.549122412519864, 
   -8.877797273604756, -0.6278130946066085, -2.944840554036091, 
   -1.348349350407716, -0.2281803424343707, -0.45879899577903416, 
   -0.2809173774894589, -1.1075228153013086, -0.39659947190602907, 
   -1.1238445272838362, -0.5633938701439547, -0.8181152998713515, 
   0.05757982785917193, 0.13068451209710474, 0.11770758038028362, 
   0.0657998564574882, -0.04678750077346194, -0.07902782028531874, 
   -0.11808412747222974, -0.20951743743671614, -0.3285735384943109, 
   -0.33880919938064835, -0.34491822226073054, -0.34995239383852095, 
   -0.6387183794736302, -0.7325530829502895, -0.46106375132103494, 
   -0.9638059090266324, -0.6429496538521562, 0.11201880818043719, 
   -0.3680065537846531, -0.5643462957614247, -0.6168004519668102, 
   -0.6053405757552355, -0.5911424993282708, -0.6273527308658231, 
   -0.627397350042429, 1.9875905831054297, 2.438197327211128, 
   1.3562036387006629, 4.4693286267452095, 3.676575492178017, 
   0.5596786103424165, -0.6306739294414001, 1.09364870347963, 
   1.1262999250971006, 0.22442180866028139, -0.28355403232717435, 
   0.19979570790837897, 0.06394172271802745, -0.07190289773689074, 
   -0.6336476938590749, 0.26651709860016126, 0.48463398499052346, 
   -0.3459193152066291, 0.39962245901733695, 3.2974778305920154, 
   0.3801693823897949, 1.1856740217517654, 0.9533386733983207, 
   0.4019687712816449, 0.8042407982816258, -0.03408071174635552, 
   1.1946223443978852, -1.5972566110253865, 1.0611928312878263, 
   -0.035604284690180066, 1.1447242891595124, 0.7730333998106289, 
   0.48027693533504134, 0.172305614711604, -0.2011269270797129, 
   -0.18564296392787583, -1.4051472954188284, 1.062492523711171, 
   1.1309630301343532, 0.4358622299223498, 1.0418986454965307, 
   1.054060254525666, -1.7002971470642478, 0.7675204792863042, 
   0.7728854770866747, 1.093877852415062, 0.33354811687604524, 
   -0.17750112945532237, -0.20678535929937425, 32.59046933158288, 
   -0.16738030474834886, -0.06596209323242874, 0.5844387370534605, 
   0.21012978459611986, 0.2534712416277216, 0.12203083456097374, 
   -0.02744198547634369, -0.06688331097620903, 0.185910231831258, 
   0.07586185127138378, 0.4395623648933906, 0.1426189266098845, 
   -0.18694939361193974, -0.3214566698152339, 0.6229819836498791, 
   0.3967657058324221, -0.07937393388874625, 1.742548581423307, 
   1.8737333721837786, 1.5187071139930595, -1.8286523388774185, 
   -0.04552465385540927, 1.6264934122509658, -0.2043393897615715, 
   0.12913652704719425, 2.7921287817443954, -0.027786380101133545, 
   -0.10539237555849468, -0.041241085032652336, 0.10610856171706473, 
   -0.25792176196318906, -0.1455698085478616, 0.13543558219771512, 
   0.7730048768708002, 1.0993600929659806, 1.9876835237346313, 
   -0.11095802691761492, 0.4102607277300194, -0.26373435735740713, 
   -0.12941693410130028}}}, 
 {{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6 + 
    S^3*(508.34734529441977 - 10136.26765485469*\[Eta] + 
      62183.688965841815*\[Eta]^2 - 119691.55307446654*\[Eta]^3) + 
    S^2*(379.3101785295918 - 7113.335090655896*\[Eta] + 
      41906.377956815646*\[Eta]^2 - 78857.13750330578*\[Eta]^3) + 
    S*(-54.075695079693844 + 1512.293601289827*\[Eta] - 
      11516.918268539455*\[Eta]^2 + 24696.79066551538*\[Eta]^3) + 
    180.17205747314517*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    2016.0738015624024*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    344.9743890187438*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 180.17205747314517, d20 -> -344.9743890187438, 
    d30 -> 2016.0738015624024, f11 -> -152.4131163421993, 
    f12 -> 1160.7067585747857, f21 -> 591.9026322936222, 
    f22 -> -3487.041606561441, f31 -> 1076.0911855052623, 
    f32 -> -6601.573859022421}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 180.17205747314517, 52.29651392983426, 
       3.445202059068035, 0.0006199592143889261}, {d20, -344.9743890187438, 
       313.42584311522444, -1.100657130216034, 0.27158963931146396}, 
      {d30, 2016.0738015624024, 1010.5107505583074, 1.995103763565624, 
       0.046588304473239125}, {f11, -152.4131163421993, 25.43872881071745, 
       -5.991380995342305, 4.0491353686921185*^-9}, {f12, 1160.7067585747857, 
       252.9746411964838, 4.588233639091407, 5.693701626378203*^-6}, 
      {f21, 591.9026322936222, 12.002055676422579, 49.316771080839466, 
       1.66339171329284*^-191}, {f22, -3487.041606561441, 124.83166399246839, 
       -27.933951171009213, 3.345017829101848*^-103}, 
      {f31, 1076.0911855052623, 51.51106025322468, 20.890487988701363, 
       1.1459215013796099*^-69}, {f32, -6601.573859022421, 523.4670283393148, 
       -12.61125056904871, 9.422955752985879*^-32}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3696.0497077915074, 3696.420078161878, 
   3738.1154670587566, 0.9902616118512709, ScientificForm[9.8421424455433], 
   {52.29651392983426, 313.42584311522444, 1010.5107505583074, 
   25.43872881071745, 252.9746411964838, 12.002055676422579, 
   124.83166399246839, 51.51106025322468, 523.4670283393148}, 
   {{d20, -1.100657130216034}, {d30, 1.995103763565624}, 
    {d10, 3.445202059068035}, {f12, 4.588233639091407}, 
    {f11, -5.991380995342305}, {f32, -12.61125056904871}, 
    {f31, 20.890487988701363}, {f22, -27.933951171009213}, 
    {f21, 49.316771080839466}}, 9, 9.8421424455433, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 180.17205747314517, 52.29651392983426, {77.41740368682068, 
        282.9267112594697}}, {d20, -344.9743890187438, 313.42584311522444, 
       {-960.8082482354821, 270.85947019799454}}, {d30, 2016.0738015624024, 
       1010.5107505583074, {30.57468282015111, 4001.572920304654}}, 
      {f11, -152.4131163421993, 25.43872881071745, {-202.39632889851956, 
        -102.42990378587902}}, {f12, 1160.7067585747857, 252.9746411964838, 
       {663.65026819876, 1657.7632489508114}}, {f21, 591.9026322936222, 
       12.002055676422579, {568.320427992019, 615.4848365952255}}, 
      {f22, -3487.041606561441, 124.83166399246839, {-3732.3167396673834, 
        -3241.7664734554983}}, {f31, 1076.0911855052623, 51.51106025322468, 
       {974.8798280983772, 1177.3025429121474}}, {f32, -6601.573859022421, 
       523.4670283393148, {-7630.1065321128335, -5573.041185932008}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2734.925369213349, 56.401615318448016, 
   1543.8747381942048, -162.77600745455143, 2446.1421901978297, 
   0.5199053026828001, -40.102646482941154, 315.1793001108528, 
   -4187.16062686088}, {56.401615318448016, 98235.75913248929, 
   -255592.71196518358, -81.52558525260007, 533.7848367506818, 
   -195.450205195344, 1163.9163252432108, -42.92759848798717, 
   1675.8113412960547}, {1543.8747381942048, -255592.71196518367, 
   1.0211319769939139*^6, 267.78502287730345, -1079.2975225541534, 
   -452.97415158673795, 13136.02353213146, 302.8972272212962, 
   -9283.562473227474}, {-162.7760074545514, -81.52558525260007, 
   267.7850228773034, 647.1289235052259, -6353.945723068632, 
   -7.553161304117365, 67.32562676088187, -1202.5543364643904, 
   11867.26899138171}, {2446.1421901978297, 533.7848367506816, 
   -1079.2975225541531, -6353.945723068632, 63996.1690884897, 
   63.831394585677295, -608.4830744496661, 11918.630349201772, 
   -120817.87637828726}, {0.5199053026828029, -195.450205195344, 
   -452.97415158673795, -7.553161304117365, 63.831394585677245, 
   144.04934045994742, -1472.3658792118476, 77.27414297831751, 
   -708.9395430194076}, {-40.10264648294113, 1163.9163252432108, 
   13136.02353213146, 67.32562676088187, -608.4830744496657, 
   -1472.3658792118476, 15582.94433512853, -719.6926987063482, 
   6744.819620127287}, {315.1793001108528, -42.927598487987126, 
   302.8972272212961, -1202.5543364643904, 11918.630349201772, 
   77.27414297831751, -719.6926987063482, 2653.3893284113424, 
   -26574.754861392754}, {-4187.16062686088, 1675.8113412960547, 
   -9283.562473227474, 11867.268991381714, -120817.87637828726, 
   -708.9395430194076, 6744.819620127288, -26574.754861392754, 
   274017.72975839296}}, 63.3429582054951 + 3282.1360086610975*\[Eta] - 
    74804.0385227758*\[Eta]^2 + 794694.2502097604*\[Eta]^3 - 
    4.479210426730432*^6*\[Eta]^4 + 1.2870931871478142*^7*\[Eta]^5 - 
    1.4768822156340549*^7*\[Eta]^6 + 
    S*(-54.075695079693844 - 9.922332392275294*f11*\[Eta] - 
      9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
       (-284.79344374662685 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
    S^2*(379.3101785295918 - 12.01774532255707*f21*\[Eta] - 
      12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
       (2084.0004888045496 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
    S^3*(508.34734529441977 - 9.419524842678976*f31*\[Eta] - 
      9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
       (3517.9141455876143 - 16.*f31 - 4.*f32)*\[Eta]^3) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 98.65793200720547, 
   {}, {}, {28.681460190054423, -9.208778478581536, -31.8950169431249, 
   -42.3312035185445, -43.23353322654128, -37.35925693671622, 
   -27.447278585089833, -16.213792895098024, -6.274564127825116, 
   0.35155664976696244, -6.410971341648363, -20.47063469273307, 
   -39.57850877726469, -57.21678789653632, -59.24386747631547, 
   -18.265615619496657, 116.32898442414114, -10.088770485640651, 
   -14.332299776574374, -14.301602836456254, -13.118459210373999, 
   -91.69775255036211, -0.6796632585762836, 3.036332373585452, 
   0.38961612547019797, 0.08799001505805393, 0.4809273703061905, 
   1.619752572447311, 0.976811307689772, 1.5146617062336958, 
   1.390768342381861, 0.7415321389823362, -0.641703494734756, 
   -0.15105029895545385, -2.967760221509593, 0.25858767382489134, 
   6.530086861122314, 8.074370534418904, 0.14058262232579466, 
   1.5639674499105922, 1.9770148566235122, 2.528985979625503, 
   2.439055162719683, 1.6710883038466307, 4.209243896824631, 
   1.194115253923954, 3.021956468307124, 3.451396131370899, 
   2.4376192913071577, 1.1409602358002644, 2.68178922262382, 
   1.0892096810226661, 11.259909361569058, 3.6775270784590504, 
   1.5112899309749679, 1.62657607570587, 18.29370903523744, -1.415976170674, 
   7.976417132385279, 2.1767378689529977, 16.336883167381487, 
   1.9382774457091045, -4.466250255493961, -1.0495768198576485, 
   2.26809496325896, 2.605935619376737, 7.1058252420645545, 
   1.6575187543761132, 15.034835344195685, 0.5536579083545519, 
   2.096664795774956, 1.3878501323316073, 5.814214726390901, 
   1.1081191081571689, 0.402704263165262, 0.010082766449258429, 
   -0.20392595665090596, -0.28905132769119746, 5.1392410885855355, 
   3.914644490229847, 2.3463179667395195, 2.37371111992357, 
   2.6647285392175775, 0.9841915418801648, 0.4008447392327241, 
   2.2013836368477797, 1.067778008740234, 0.44334301561052314, 
   -0.4144651581683405, -0.7962061930667943, 3.8769660379994946, 
   0.7318835578645633, 1.9003752609671238, 1.091238642376453, 
   -0.29683346733729365, 0.5251152993008361, 2.6409252262515395, 
   4.009420540593922, 2.9517069855077978, 10.507021514688859, 
   16.35658784310722, 11.651478151903376, -0.4484711097635028, 
   1.1128735838739061, 7.757374943560706, 0.3539040540338476, 
   0.6800220166600468, 0.6800805970241584, -0.19866579017279662, 
   0.2721989263703364, -0.21945605391907463, -2.2798425962296562, 
   0.15450298677508556, -0.27683709041352245, 4.880706586433178, 
   -2.4083086829902953, -1.8466676154837245, -1.0911766588482976, 
   -1.082406753292588, -1.0799742782751025, -1.0645925898183748, 
   -0.8080966977018988, -0.3513069260526436, -1.2720433062338827, 
   -0.45727398600709535, -1.8289948442996007, -1.491745218172369, 
   -2.4428612468214084, -2.1089702029144206, -2.4600607288808476, 
   -2.1038573542369647, -1.1023230685374585, 1.8705055051858324, 
   -0.8217154943370701, 0.8666302942498874, -3.083039846605587, 
   -2.7599932420453825, -2.33207498163263, 0.6740899022580891, 
   -1.0073560243115196, -0.7001091626563891, -1.3373459422178087, 
   -1.1265745797932425, -2.4900352833867316, -0.8558713162676383, 
   -1.0149427658048324, 2.921149326688422, -1.4795101509796353, 
   -1.0436508233112676, -0.32346224518875033, 0.057713326011651134, 
   -0.5075177584431714, -0.4241401748136724, 0.261046212152948, 
   0.4297220043045371, -0.8399084476480709, -0.18397417942955485, 
   -3.228288663221605, -0.494311964070306, -0.6215267937594007, 
   -0.43142455499973664, 0.9698357115963745, 1.1162194961490286, 
   -0.49326655285385357, -0.17882356474119376, -1.5011975978884209, 
   -0.013386765923968369, -2.5885234082118984, -0.15343739363046893, 
   -2.984780533556176, -0.4963854160100425, 0.4080214735208898, 
   0.457344371965533, -0.8697514154818293, -0.6794295768003451, 
   0.6423371460450795, -0.7399193510998288, -2.030850157136115, 
   -1.5051084386108187, 19.81880933321429, -2.1488334227950077, 
   -0.9313905792230912, -1.0227601045434938, 0.4092867096394599, 
   0.6782715663564574, -0.05873429555963128, 0.31326379916113467, 
   -0.8361619881213898, -0.6170985697879274, -1.4697527098514058, 
   -1.2619448591839557, -1.6910645118037877, -1.064488143582011, 
   -1.7775065005117767, -1.7487336114860454, -1.7486476384921161, 
   1.1536573912370756, -2.5403092113874948, -2.134344196428998, 
   0.09521805355294077, -2.2432057264293377, -0.5121117203414087, 
   -3.446181020997031, 0.6316834150247246, -1.647523148880751, 
   -1.4248432374063071, -0.7369492793197736, -3.3961115078632815, 
   -2.8208561772388947, -1.1830795760429709, -4.523684697722047, 
   -10.700374178121734, -1.219669674704889, -2.7979457822924587, 
   -1.2654187864122548, -2.207345452138256, -2.1695396200753123, 
   -1.7889717052349, -1.0638642041587758, -0.9770760954809106, 
   1.5203776336801127, 2.8135539117351556, 2.89239449236716, 
   -1.5036163905210032, -1.5913715436676057, -0.09129452239068314, 
   -0.028421943117166393, 0.0031417672818747633, 0.5427781061514168, 
   0.6023907637001855, -3.5585236061901924, -2.630750939882091, 
   -2.9354365422433943, -2.770435409398914, -2.704695411766778, 
   -2.5696641496501513, -1.1747708045575251, -0.6356952627568404, 
   -2.4797231974491467, 0.07924558111815827, 17.722685895690958, 
   0.7166506939804407, -2.2837380728942662, 1.4082079779502976, 
   1.418072756852581, -1.8037268961571442, 0.2823452853184847, 
   -1.444831284372512, 5.14891489765013, -0.5548013590816083, 
   0.4053209897186605, -1.4811267166624305, 0.26540261496118944, 
   -1.0671929020281823, -0.3515471338155294, -1.6045013682471705, 
   -2.0178630566183813, -0.7448831645983205, -0.7802955267117682, 
   -0.7313854181972488, -0.719264446631243, -0.707032418324701, 
   8.975946028824552, -4.683218428856449, 0.5044342317773811, 
   0.8852268924303957, 1.3692270912285807, 2.508013941931253, 
   2.2313742921916315, -1.0964438490699848, 1.8022546175542544, 
   1.8448343779235898, -0.4042681946032758, 0.4338596156626693, 
   -6.759512346630359, -0.5109630416859687, -15.896173547179956, 
   -0.4860064120367724, -8.492117234796666, -0.2572557299808125, 
   -0.015603720904195484, -0.02242903543728403, -0.7802752502223314, 
   -1.0856441716703102, 0.6478549493042465, -3.387920655788392, 
   -2.505981166651992, -2.400389335022311, -1.6275669929163143, 
   -1.4765821918144013, -2.052604399279062, -3.065180240485404, 
   -2.9799443799810774, -2.9173387307873213, -4.9395728233394465, 
   -4.627107458379712, -7.680835273984769, -21.045379255076156, 
   -7.859795484184858, -11.092776715737557, -7.101688818727908, 
   -13.562503468680518, -13.296494161735211, -2.748904441184493, 
   -2.6516607059518122, -0.2031179921224151, -6.423269720508998, 
   1.3251360132531715, -1.267576158170641, -8.396851358191327, 
   0.4770681812810551, -1.3502058572900353, 0.5899318883498239, 
   -6.1968243423801965, 2.329610346411954, -2.542248182344153, 
   -2.0849370058163004, -1.7332919264643891, 0.35870483653351926, 
   2.0856015553756464, -1.6488717519842595, 0.6680139164812999, 
   1.9487095438263395, -3.6389664939900968, -0.7526774742517262, 
   -0.7152735377179624, 0.7984877420966967, 1.8976789024573293, 
   -2.267954026178799, -0.26871254372852604, 1.1456748028604977, 
   -0.35883250461137095, -0.7407738833884423, -0.2854170022734053, 
   -0.4936079681113057, -3.738613764132964, -2.528054618649932, 
   -5.6059989216522155, -6.363049427537234, -7.006473644405887, 
   -0.6538611808790051, -0.429720923230974, -0.10636111871653497, 
   1.3868819074280054, -2.085008203489352, -1.1347737931528172, 
   -1.1081899854241186, 4.923226295879331, -1.8153998842756351, 
   -2.8675955425627535, 20.080410792920816, 23.094582720316907, 
   9.385701494922642, 1.4073447117662, -0.6950849563539521, 
   1.1483428667241213, -0.5320891976307109, 0.07603216006367575, 
   0.8570899607294109, -0.21889788873984628, -2.5385568987441616, 
   8.339400350571992, 19.08119030789399, -1.0095262915504009, 
   -0.30624586327905945, -2.6266002327844404, -1.213198693638276, 
   -2.0066761576965604, 3.934678832312642, -8.918688823266265, 
   -0.6084888248776394, -2.793936051949146, -1.438918293078359, 
   0.9902021473392608, -0.38744349545967793, 0.18708580299797006, 
   0.35126551080456636, 0.403110835873818, -0.01679089279267032, 
   -0.5694904437971502, -0.31478361444632696, 0.48480291381098084, 
   -0.15263198679988932, 0.3509530577975397, 0.30736571958068737, 
   0.9707255056574979, 0.8749744155788335, 0.4863748489439246, 
   0.6540053457983106, 0.41929684373738496, -0.15195068653724775, 
   -0.15838106959151332, 0.39575988597565015, 0.22672348304604384, 
   -0.3894666758074976, -0.03441510564633177, 0.05780966256644149, 
   -0.4067689136858377, -0.18383310027439848, -0.017976356967082552, 
   -0.2504339906789568, -0.135415165505691, -0.31650526282754754, 
   -0.30230718640058285, -0.3446636793920419, -0.23153231963209464, 
   1.7856173383881924, 2.814390554516976, 1.230807964805436, 
   5.189994257540761, 4.314911318893763, 1.1960627741306524, 
   -0.3021883274444832, 1.4627909151307819, 0.9138282303281642, 
   1.2896449867484137, -0.3008796195500736, 0.9360589228794538, 
   -0.06771760555162132, -0.07449649350975562, -0.08052472295211999, 
   0.2643891478874849, 0.6675455201556844, -0.34591931520630226, 
   0.3996224590176638, 3.2974778305923422, 0.3801693823904486, 
   1.185674021752419, 0.9533386733989317, 0.4019687712819717, 
   0.8042407982819526, -0.03408071174590077, 1.1946223443982689, 
   -1.5972566110250312, 1.0611928312881815, -0.03560428468972532, 
   1.1447242891601377, 0.7730333998111689, 0.4802769353353682, 
   0.17230561471193084, -0.20112692707908764, -0.18564296392729318, 
   -1.4051472954182884, 1.062492523711711, 1.1309630301349074, 
   0.4358622299226482, 1.0418986454973265, 1.054060254526462, 
   -1.7002971470637078, 0.7675204792868442, 0.7728854770872147, 
   1.0938778524156874, 0.33354811687658525, -0.1775011294546971, 
   -0.2067853592989053, 32.590469331582966, -0.1673803047476241, 
   -0.06596209323170399, 0.5844387370541853, 0.21012978459660303, 
   0.2534712416282048, 0.12203083456141428, -0.027441985475789465, 
   -0.06688331097572586, 0.18591023183174116, 0.07586185127215117, 
   0.4395623648938596, 0.14261892661021136, -0.18694939361131446, 
   -0.3214566698149497, 0.6229819836506181, 0.39676570583282, 
   -0.0793739338882915, 1.742548581424046, 1.8737333721845175, 
   1.5187071139938269, -1.8286523388769638, -0.04552465385495452, 
   1.6264934122512926, -0.20433938976110255, 0.12913652704762058, 
   2.792128781745049, -0.027786380100593533, -0.10539237555803993, 
   -0.04124108503219759, 0.10610856171751948, -0.25792176196290484, 
   -0.1455698085475774, 0.1354355821982125, 0.7730048768716102, 
   1.0993600929667906, 1.987683523735086, -0.11095802691716017, 
   0.4102607277304742, -0.2637343573571229, -0.12941693410101607}}}, 
 {63.3429582054951 + b1*S + b2*S^2 + b3*S^3 + 3282.1360086610975*\[Eta] - 
   74804.0385227758*\[Eta]^2 + 794694.2502097604*\[Eta]^3 - 
   4.479210426730432*^6*\[Eta]^4 + 1.2870931871478142*^7*\[Eta]^5 - 
   1.4768822156340549*^7*\[Eta]^6, a0 + a1*\[Eta] + a2*\[Eta]^2 + 
   a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 
  {a0 -> 63.3429582054951, a1 -> 3282.1360086610975, a2 -> -74804.0385227758, 
   a3 -> 794694.2502097604, a4 -> -4.479210426730432*^6, 
   a5 -> 1.2870931871478142*^7, a6 -> -1.4768822156340549*^7}, 
  {{0.6526990254747662, -61.476321115469624, 1738.6928447978173, 
  -22037.508204702503, 139563.27953949143, -431290.3944262529, 
  517782.87600938114}, {-61.47632111546963, 9747.782339645762, 
  -317082.45748516155, 4.293942837164739*^6, -2.825631369928106*^7, 
  8.950890139095883*^7, -1.0931779736136054*^8}, {1738.6928447978173, 
  -317082.45748516155, 1.074857396575098*^7, -1.4913223535070866*^8, 
  9.977456974818245*^8, -3.1989550303210273*^9, 3.9428381549892225*^9}, 
  {-22037.508204702503, 4.293942837164739*^6, -1.4913223535070866*^8, 
  2.1025957014624603*^9, -1.4232720843147856*^10, 4.604213260989643*^10, 
  -5.7148621700028915*^10}, {139563.27953949143, -2.8256313699281063*^7, 
  9.977456974818245*^8, -1.4232720843147856*^10, 9.72071298895223*^10, 
  -3.1668402745829047*^11, 3.953204322651683*^11}, {-431290.3944262529, 
  8.950890139095883*^7, -3.1989550303210273*^9, 4.604213260989643*^10, 
  -3.166840274582904*^11, 1.037618118337845*^12, -1.3014110437095964*^12}, 
  {517782.87600938114, -1.0931779736136052*^8, 3.9428381549892225*^9, 
  -5.71486217000289*^10, 3.953204322651682*^11, -1.3014110437095964*^12, 
  1.6387930977116226*^12}}, 92.40641678658358 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> 0.7086273175667029, b1 -> -9.922332392275294, 
   b2 -> -12.01774532255707, b3 -> -9.419524842678976}, {{0.3017411409984439, 
  -0.18138274552148112, -0.4704232403628595, 0.29820763193402}, 
  {-0.18138274552148115, 1.4194020419037805, 0.3610754676240777, 
  -1.8869825171169976}, {-0.4704232403628596, 0.3610754676240777, 
  1.02151908613504, -0.7333910508716519}, {0.29820763193401995, 
  -1.8869825171169976, -0.7333910508716519, 2.8797291576781583}}, 
  {f13 -> 64. - 64.*f10 - 16.*f11 - 4.*f12, 
   f23 -> 64. - 64.*f20 - 16.*f21 - 4.*f22, 
   f33 -> 64. - 64.*f30 - 16.*f31 - 4.*f32}, {}}, 
 {{63.3429582054951 + 3282.1360086610975*\[Eta] - 74804.0385227758*\[Eta]^2 + 
    794694.2502097604*\[Eta]^3 - 4.479210426730432*^6*\[Eta]^4 + 
    1.2870931871478142*^7*\[Eta]^5 - 1.4768822156340549*^7*\[Eta]^6, 
   {a0 -> 63.3429582054951, a1 -> 3282.1360086610975, 
    a2 -> -74804.0385227758, a3 -> 794694.2502097604, 
    a4 -> -4.479210426730432*^6, a5 -> 1.2870931871478142*^7, 
    a6 -> -1.4768822156340549*^7}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 63.3429582054951, 0.8078979053536196, 
       78.40465705597995, 1.7137276194304394*^-56}, {a1, 3282.1360086610975, 
       98.73085809231965, 33.24326428513455, 3.559938636595612*^-37}, 
      {a2, -74804.0385227758, 3278.5017867542756, -22.816531265896295, 
       4.4493104524134597*^-29}, {a3, 794694.2502097604, 45854.06962814162, 
       17.330942632887695, 1.7264618249145382*^-23}, 
      {a4, -4.479210426730432*^6, 311780.579718369, -14.366547239011796, 
       6.435586384905758*^-20}, {a5, 1.2870931871478142*^7, 
       1.0186354197345804*^6, 12.635464683558562, 1.2803383704790533*^-17}, 
      {a6, -1.4768822156340549*^7, 1.2801535445842512*^6, -11.53675839810055, 
       4.494461786820356*^-16}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   106.06880494991483, 108.222651103761, 122.82356144769165, 
   0.9999733885672829, ScientificForm[0.5106564880201886], 
   {0.8078979053536196, 98.73085809231965, 3278.5017867542756, 
   45854.06962814162, 311780.579718369, 1.0186354197345804*^6, 
   1.2801535445842512*^6}, {{a6, -11.53675839810055}, 
    {a5, 12.635464683558562}, {a4, -14.366547239011796}, 
    {a3, 17.330942632887695}, {a2, -22.816531265896295}, 
    {a1, 33.24326428513455}, {a0, 78.40465705597995}}, 7, 0.5106564880201886, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 63.3429582054951, 0.8078979053536196, {61.72252021720639, 
        64.96339619378381}}, {a1, 3282.1360086610975, 98.73085809231965, 
       {3084.1069854281313, 3480.1650318940638}}, {a2, -74804.0385227758, 
       3278.5017867542756, {-81379.88035220065, -68228.19669335094}}, 
      {a3, 794694.2502097604, 45854.06962814162, {702722.6336840888, 
        886665.866735432}}, {a4, -4.479210426730432*^6, 311780.579718369, 
       {-5.104563075918432*^6, -3.853857777542431*^6}}, 
      {a5, 1.2870931871478142*^7, 1.0186354197345804*^6, 
       {1.0827807957656577*^7, 1.4914055785299707*^7}}, 
      {a6, -1.4768822156340549*^7, 1.2801535445842512*^6, 
       {-1.733648500178238*^7, -1.2201159310898717*^7}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.6526990254747662, -61.476321115469624, 
   1738.6928447978173, -22037.508204702503, 139563.27953949143, 
   -431290.3944262529, 517782.87600938114}, {-61.47632111546963, 
   9747.782339645762, -317082.45748516155, 4.293942837164739*^6, 
   -2.825631369928106*^7, 8.950890139095883*^7, -1.0931779736136054*^8}, 
   {1738.6928447978173, -317082.45748516155, 1.074857396575098*^7, 
   -1.4913223535070866*^8, 9.977456974818245*^8, -3.1989550303210273*^9, 
   3.9428381549892225*^9}, {-22037.508204702503, 4.293942837164739*^6, 
   -1.4913223535070866*^8, 2.1025957014624603*^9, -1.4232720843147856*^10, 
   4.604213260989643*^10, -5.7148621700028915*^10}, {139563.27953949143, 
   -2.8256313699281063*^7, 9.977456974818245*^8, -1.4232720843147856*^10, 
   9.72071298895223*^10, -3.1668402745829047*^11, 3.953204322651683*^11}, 
   {-431290.3944262529, 8.950890139095883*^7, -3.1989550303210273*^9, 
   4.604213260989643*^10, -3.166840274582904*^11, 1.037618118337845*^12, 
   -1.3014110437095964*^12}, {517782.87600938114, -1.0931779736136052*^8, 
   3.9428381549892225*^9, -5.71486217000289*^10, 3.953204322651682*^11, 
   -1.3014110437095964*^12, 1.6387930977116226*^12}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6, 0.29521137595144875, {}, {}, {-0.4559951463090215, 
    -0.3054117358516919, -0.797396483476831, -0.9316146615965692, 
    -0.4029125367847257, -0.1988677493078228, -0.4362532786344673, 
    -0.3165604792659167, 0.2045254069689122, -0.12090678262154597, 
    0.14042054484059463, 0.03061215359025482, -0.08553954131735964, 
    0.16924783326123816, 0.47575158415907026, 0.09292641452998396, 
    -0.0073746557816321, 0.2071631922032111, 0.8014392841693052, 
    0.19699012666239923, -0.6005463944721896, 0.01957191166661687, 
    -0.08048299937263437, -0.4947982697481166, -0.2429345449968423, 
    -0.5892334165539523, -0.10357099160023608, 0.11942170751444792, 
    -0.10231512960353939, -0.005399894713264075, 0.1343923981316948, 
    -0.20055661002061242, 0.5246814076408555, -0.4010059364213703, 
    -0.40664195915042, -0.3446199752411303, -0.3051010495105402, 
    2.0459589403171776, -0.030225719322061195, -0.028359293142784736, 
    -0.05185340598882249, -0.11681288614317964, -0.14268277214341651, 
    -0.08572698786747424, -0.5582699741198667, -0.39547171207505016, 
    -0.33027579233157667, -0.281791179625543, 0.24662751118376036, 
    -0.02886859092859595, -0.02765623743107426, 0.10769965094183931, 
    0.43312260338004194, 0.1697324542501235, 1.4920263676769991, 
    1.367183091859033, 0.07969450324344507, -0.019043270798647427, 
    1.0328936173223155, -0.05900466122213288}}, 
  {58.89696551886117 + 4384.7752385638505*\[Eta] - 
    124103.71386379459*\[Eta]^2 + 1.722201767559991*^6*\[Eta]^3 - 
    1.3409942230484536*^7*\[Eta]^4 + 5.9106786036008716*^7*\[Eta]^5 - 
    1.37189483384021*^8*\[Eta]^6 + 1.3007769394150728*^8*\[Eta]^7, 
   {a0 -> 58.89696551886117, a1 -> 4384.7752385638505, 
    a2 -> -124103.71386379459, a3 -> 1.722201767559991*^6, 
    a4 -> -1.3409942230484536*^7, a5 -> 5.9106786036008716*^7, 
    a6 -> -1.37189483384021*^8, a7 -> 1.3007769394150728*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 58.89696551886117, 1.180349504946201, 
       49.89790335155487, 1.3445563528593371*^-45}, {a1, 4384.7752385638505, 
       252.49745496262224, 17.365621523642442, 2.69718310579848*^-23}, 
      {a2, -124103.71386379459, 11006.476074955206, -11.275517524286235, 
       1.4006379908945633*^-15}, {a3, 1.722201767559991*^6, 
       204084.70997427107, 8.438661415532348, 2.5966174187372432*^-11}, 
      {a4, -1.3409942230484536*^7, 1.947049700449698*^6, -6.887313779092195, 
       7.485184716653185*^-9}, {a5, 5.9106786036008716*^7, 
       1.0023909852836125*^7, 5.896579967674517, 2.8031073336859963*^-7}, 
      {a6, -1.37189483384021*^8, 2.6464003930795174*^7, -5.18400328774055, 
       3.6063485890320747*^-6}, {a7, 1.3007769394150728*^8, 
       2.8095491111767653*^7, 4.629842326800434, 0.000024775672581025016}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 87.5019206136311, 90.32545002539581, 106.35102167363, 
   0.9999811563122407, ScientificForm[0.42971219145939277], 
   {1.180349504946201, 252.49745496262224, 11006.476074955206, 
   204084.70997427107, 1.947049700449698*^6, 1.0023909852836125*^7, 
   2.6464003930795174*^7, 2.8095491111767653*^7}, 
   {{a7, 4.629842326800434}, {a6, -5.18400328774055}, 
    {a5, 5.896579967674517}, {a4, -6.887313779092195}, 
    {a3, 8.438661415532348}, {a2, -11.275517524286235}, 
    {a1, 17.365621523642442}, {a0, 49.89790335155487}}, 8, 
   0.42971219145939277, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 58.89696551886117, 1.180349504946201, {56.528420955904735, 
        61.26551008181761}}, {a1, 4384.7752385638505, 252.49745496262224, 
       {3878.1020272768974, 4891.448449850804}}, {a2, -124103.71386379459, 
       11006.476074955206, {-146189.82391459134, -102017.60381299784}}, 
      {a3, 1.722201767559991*^6, 204084.70997427107, {1.312675836328179*^6, 
        2.131727698791803*^6}}, {a4, -1.3409942230484536*^7, 
       1.947049700449698*^6, {-1.7316983291188236*^7, 
        -9.502901169780836*^6}}, {a5, 5.9106786036008716*^7, 
       1.0023909852836125*^7, {3.899233935558875*^7, 7.922123271642868*^7}}, 
      {a6, -1.37189483384021*^8, 2.6464003930795174*^7, 
       {-1.9029339232089105*^8, -8.408557444715098*^7}}, 
      {a7, 1.3007769394150728*^8, 2.8095491111767653*^7, 
       {7.36999664654397*^7, 1.8645542141757485*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1.3932249538267418, -273.07074118594176, 
   11480.255771731376, -208282.24279703715, 1.9530773900893782*^6, 
   -9.901197291370241*^6, 2.5765353658047944*^7, -2.6979827647150032*^7}, 
   {-273.07074118594176, 63754.96476260146, -2.7648212581112026*^6, 
   5.081002986506286*^7, -4.7979014016863245*^8, 2.442973341579346*^9, 
   -6.376217043302662*^9, 6.691197776630715*^9}, {11480.255771731376, 
   -2.7648212581112026*^6, 1.2114251558856136*^8, -2.240819891687784*^9, 
   2.1260013354401047*^10, -1.0864726049785754*^11, 2.844026663091929*^11, 
   -2.991675509853756*^11}, {-208282.24279703712, 5.081002986506286*^7, 
   -2.240819891687784*^9, 4.165056884528233*^10, -3.967031840916465*^11, 
   2.0338464832653267*^12, -5.338364775870904*^12, 5.628437724321057*^12}, 
   {1.9530773900893782*^6, -4.7979014016863245*^8, 2.1260013354401047*^10, 
   -3.967031840916465*^11, 3.7910025360212583*^12, -1.9491984022516625*^13, 
   5.1289913985152836*^13, -5.419478209043693*^13}, {-9.901197291370241*^6, 
   2.442973341579346*^9, -1.0864726049785753*^11, 2.0338464832653267*^12, 
   -1.9491984022516625*^13, 1.0047876873778516*^14, -2.6499839723243356*^14, 
   2.805752200685683*^14}, {2.5765353658047944*^7, -6.376217043302662*^9, 
   2.844026663091929*^11, -5.338364775870904*^12, 5.128991398515283*^13, 
   -2.649983972324335*^14, 7.003435040491425*^14, -7.428910871347641*^14}, 
   {-2.6979827647150032*^7, 6.691197776630716*^9, -2.9916755098537555*^11, 
   5.628437724321058*^12, -5.419478209043693*^13, 2.805752200685683*^14, 
   -7.428910871347641*^14, 7.893566208114152*^14}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 0.21306065479480826, {}, {}, 
   {-0.0183110272029694, 0.1322723832543602, -0.363430716267942, 
    -0.5856153678782334, -0.10413641348810643, 0.012407821567876454, 
    -0.23691307853471244, -0.1687071354130012, 0.2669542845792421, 
    -0.1330288222402487, 0.054526555181496406, -0.13547626233753363, 
    -0.3167163618846871, -0.12625830369108826, 0.11957993807754974, 
    -0.28976957868985664, -0.4124749319996681, -0.19574935520404324, 
    0.4624118219921911, 0.006303459953414858, -0.7815756633126512, 
    0.04747017520003283, -0.033948729595977056, -0.44826399997145927, 
    -0.196400275220185, -0.3101188921696121, 0.17554353278410417, 
    0.5109539323038916, 0.2892170951859043, 0.38613233007617964, 
    0.3715932996133233, -0.13893719817951933, 0.31782736692321123, 
    -0.6078599771390145, -0.6134959998680642, -0.5514740159587745, 
    -0.5119550902281844, 1.482092656659006, -0.08603599924163063, 
    -0.08416957306235417, -0.10766368590839193, -0.17262316606274908, 
    -0.19849305206298595, -0.14153726778704367, 0.18065632519937935, 
    -0.11341057610388816, -0.048214656360414665, -0.0866214830230092, 
    -0.02829051686785533, -0.30378661898021164, -0.30257426548268995, 
    -0.09866473109708807, 0.22675822134111456, -0.036631927788803864, 
    1.3259379517492107, 1.2010946759312446, 0.4712267280328888, 
    0.2946141290676678, 0.7579755892706999, -0.004215557251683322}}}, 
 {{93.11504410415029 - 9.922332392275294*S - 12.01774532255707*S^2 - 
    9.419524842678976*S^3, {b0 -> 0.7086273175667029, 
    b1 -> -9.922332392275294, b2 -> -12.01774532255707, 
    b3 -> -9.419524842678976}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.7086273175667029, 0.549309694979475, 
       1.2900324244107522, 0.2050441469369273}, {b1, -9.922332392275294, 
       1.1913866047189638, -8.328390090146994, 5.225807737383283*^-10}, 
      {b2, -12.01774532255707, 1.0107022737359603, -11.890490043259398, 
       3.3432773691110584*^-14}, {b3, -9.419524842678976, 1.6969764752871968, 
       -5.5507692533479664, 2.5489509460147725*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 167.6227689866691, 168.7338800977802, 176.19062932019062, 
   0.9996109443354613, ScientificForm[1.6499479923890088], 
   {0.549309694979475, 1.1913866047189638, 1.0107022737359603, 
   1.6969764752871968}, {{b0, 1.2900324244107522}, {b3, -5.5507692533479664}, 
    {b1, -8.328390090146994}, {b2, -11.890490043259398}}, 4, 
   1.6499479923890088, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.7086273175667029, 0.549309694979475, 
       {-0.40437984626952594, 1.8216344814029317}}, {b1, -9.922332392275294, 
       1.1913866047189638, {-12.336310951310693, -7.5083538332398945}}, 
      {b2, -12.01774532255707, 1.0107022737359603, {-14.065622651967253, 
        -9.969867993146888}}, {b3, -9.419524842678976, 1.6969764752871968, 
       {-12.857925786843591, -5.981123898514362}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.3017411409984439, -0.18138274552148112, 
   -0.4704232403628595, 0.29820763193402}, {-0.18138274552148115, 
   1.4194020419037805, 0.3610754676240777, -1.8869825171169976}, 
   {-0.4704232403628596, 0.3610754676240777, 1.02151908613504, 
   -0.7333910508716519}, {0.29820763193401995, -1.8869825171169976, 
   -0.7333910508716519, 2.8797291576781583}}, 92.40641678658358 + b0 + b1*S + 
    b2*S^2 + b3*S^3, 3.016634148138632, {}, {}, 
   {-1.135742855965475, 1.0433083384065185, -0.005411640383272243, 
    -0.007976003738875193, 0.017398603210878605, 0.16574893805265845, 
    -1.548050863540638, 0.4950592408739709, 0.8681167877174545, 
    0.08047167201431193, 0.36619800840827565, 0.48776716510184315, 
    -0.7374959084953048, -0.7362835549977831, -0.46199980638294846, 
    0.3242662997556067, -0.7046114631813225, 0.42642338504319355, 
    0.4326500456064366, 0.5158431207965748, 0.5847590396425346, 
    0.5889450713208078, 0.6036396641653425, -3.245093507921837, 
    0.03140200740475052, 0.3288556428751974, -3.6801551469559968, 
    0.46148404735339454, 2.2625616914453417, 2.334714512621929, 
    2.3444757830517915, -2.0999106701951433, 3.04344211053062, 
    -3.001405604836492, -3.208556652138057, 2.499304185091418, 
    0.9791795824931313, -3.2664660061463167, -1.5092550950141828, 
    1.990703200083594, 2.071696636825749}}, 
  {92.84301100113849 - 10.146520734695041*S - 10.179219323379623*S^2 - 
    9.0133305182673*S^3 - 1.9227619483400402*S^4, 
   {b0 -> 0.43659421455492, b1 -> -10.146520734695041, 
    b2 -> -10.179219323379623, b3 -> -9.0133305182673, 
    b4 -> -1.9227619483400402}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.43659421455492, 0.7512497303443233, 
       0.5811572329680758, 0.5647556022758083}, {b1, -10.146520734695041, 
       1.2734195569002236, -7.967932233893007, 1.8434128967865376*^-9}, 
      {b2, -10.179219323379623, 3.5731734327131903, -2.848789602594329, 
       0.0072120087130288935}, {b3, -9.0133305182673, 1.8731211152472071, 
       -4.811931510941168, 0.000026655030142945944}, 
      {b4, -1.9227619483400402, 3.5812195265278284, -0.5369014477043953, 
       0.5946386587034852}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   169.41913463735708, 171.1334203516428, 179.7005670375829, 
   0.9996140348778918, ScientificForm[1.6433815780336094], 
   {0.7512497303443233, 1.2734195569002236, 3.5731734327131903, 
   1.8731211152472071, 3.5812195265278284}, {{b4, -0.5369014477043953}, 
    {b0, 0.5811572329680758}, {b2, -2.848789602594329}, 
    {b3, -4.811931510941168}, {b1, -7.967932233893007}}, 5, 
   1.6433815780336094, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.43659421455492, 0.7512497303443233, 
       {-1.0870108567945818, 1.9601992859044217}}, {b1, -10.146520734695041, 
       1.2734195569002236, {-12.729135298775565, -7.563906170614517}}, 
      {b2, -10.179219323379623, 3.5731734327131903, {-17.42595092672796, 
        -2.932487720031286}}, {b3, -9.0133305182673, 1.8731211152472071, 
       {-12.812196215209967, -5.214464821324631}}, {b4, -1.9227619483400402, 
       3.5812195265278284, {-9.185811786285171, 5.34028788960509}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.5643761573424184, 0.026625600343412725, 
   -2.214661441207982, -0.07926789017303708, 1.8145048118851625}, 
   {0.026625600343412766, 1.6215973678959614, -1.0617030519996107, 
   -2.23989858454863, 1.4953725174820347}, {-2.214661441207982, 
   -1.0617030519996107, 12.767568380247363, 1.842908845761001, 
   -12.263265886942467}, {-0.079267890173037, -2.2398985845486306, 
   1.842908845761001, 3.50858271238494, -2.7093818658294824}, 
   {1.8145048118851625, 1.4953725174820345, -12.263265886942467, 
   -2.7093818658294824, 12.825133297184204}}, 92.40641678658358 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 3.075800651439714, {}, {}, 
   {-0.7424764940822968, 1.1820056507088168, -0.09307349206943627, 
    -0.09641542599759134, -0.07104081904783754, 0.0773095157939423, 
    -1.735472203106795, 0.3076379013078139, 0.6806954481512975, 
    0.006497224844181915, 0.29222356123814563, 0.4137927179317131, 
    -0.4654628054835115, -0.4642504519859898, -0.18996670337115518, 
    0.5962994027674, -0.6504600493116186, 0.42031749069029445, 
    0.4265441512535375, 0.5097372264436757, 0.5786531452896355, 
    0.5828391769679087, 0.5975337698124434, -3.3389647847301376, 
    -0.06246926940355024, 0.23498436606689665, -3.825836209540668, 
    0.31580298476872315, 2.1168806288606703, 2.1890334500372575, 
    2.19879472046712, -2.2114128457159126, 2.9319399350098507, 
    -3.051400601170883, -3.1649735727924764, 2.5658890407030555, 
    1.0702910005892647, -3.151942208440687, -1.3671912906378125, 
    2.147152352902303, 2.2399543642826316}}, 
  {92.40641678658358 + (-11.859601003436323*S - 1.5866676001732205*S^2)/
     (1 - 0.5682172547042*S), {b1 -> 1.129485809851078, 
    b2 -> 0.37421405664462737, b4 -> 0.7247669065104589}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.129485809851078, 0.05958028042648975, 
       18.957376530723778, 5.7650950750480104*^-21}, 
      {b2, 0.37421405664462737, 0.34004232008519375, 1.1004925991296386, 
       0.27804020397661466}, {b4, 0.7247669065104589, 0.07605667290213973, 
       9.529300702424873, 1.2813465784267629*^-11}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 167.3124697796756, 167.96111842832426, 
   174.16675804649284, 0.9995936508979001, 
   ScientificForm[1.6862192227334252], {0.05958028042648975, 
   0.34004232008519375, 0.07605667290213973}, {{b2, 1.1004925991296386}, 
    {b4, 9.529300702424873}, {b1, 18.957376530723778}}, 3, 
   1.6862192227334252, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b1, 1.129485809851078, 0.05958028042648975, 
       {1.0088718378714538, 1.2500997818307023}}, {b2, 0.37421405664462737, 
       0.34004232008519375, {-0.3141656316189235, 1.0625937449081784}}, 
      {b4, 0.7247669065104589, 0.07605667290213973, {0.5707982217608059, 
        0.878735591260112}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0035498098156991576, 0.0032404996535019192, -0.002386289416706213}, 
   {0.0032404996535019192, 0.11562877944892136, -0.02354599799491099}, 
   {-0.0023862894167062123, -0.02354599799491099, 0.005784617492943077}}, 
   92.40641678658358 + (-10.500000000000004*b1*S - 4.240000000000001*b2*S^2)/
     (1 - 0.7840000000000003*b4*S), 3.0678091039932727, {}, {}, 
   {0.023332816791537425, 1.6027255415150705, -0.04968529999949567, 
    -0.05457634648827536, -0.029201739538521565, 0.11914859530325828, 
    -2.058406683994292, -0.015296579579683112, 0.35776096726380047, 
    -0.29455209421566053, -0.008825757821696811, 0.11274339887187068, 
    -0.02886859092859595, -0.02765623743107426, 0.24662751118376036, 
    1.0328936173223155, -0.11807574786583075, 0.8291966238617192, 
    0.8354232844249623, 0.9186163596151005, 0.9875322784610603, 
    0.9917183101393334, 1.0064129029838682, -3.187519838035044, 
    0.08897567729154332, 0.3864293127619902, -4.166775170058713, 
    -0.025135975749321915, 1.7759416683426252, 1.8480944895192124, 
    1.857855759949075, -2.5777747692962976, 2.5655780114294657, 
    -3.348578755009555, -3.2542122426780793, 2.5397387240875275, 
    1.1156117887381498, -3.0346484853749587, -1.1608623635967064, 
    2.4017717450151963, 2.535094094805558}}}, 
 S*(-9.922332392275294*f10 - 9.922332392275294*f11*\[Eta] - 
    9.922332392275294*f12*\[Eta]^2 - 9.922332392275294*
     (64. - 64.*f10 - 16.*f11 - 4.*f12)*\[Eta]^3) + 
  S^2*(-12.01774532255707*f20 - 12.01774532255707*f21*\[Eta] - 
    12.01774532255707*f22*\[Eta]^2 - 12.01774532255707*
     (64. - 64.*f20 - 16.*f21 - 4.*f22)*\[Eta]^3) + 
  S^3*(-9.419524842678976*f30 - 9.419524842678976*f31*\[Eta] - 
    9.419524842678976*f32*\[Eta]^2 - 9.419524842678976*
     (64. - 64.*f30 - 16.*f31 - 4.*f32)*\[Eta]^3)}


==> anc/ParspaceFits/PhaseFits/44/3Dfit_p5_lm_44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(217.1926728556804*\[Eta] - 925.3482169309893*\[Eta]^2) + 
    S^2*(-17.1674570270549 + 162.49075150758696*\[Eta] - 
      485.04247924432946*\[Eta]^2) + S^3*(-23.677914593028696 - 
      11.77400581367266*\[Eta] + 325.80850615897987*\[Eta]^2), 
   {f11 -> -61.42161104559218, f20 -> 2.502572443873759, 
    f21 -> -23.68696053622719, f30 -> 3.7833908938989924, 
    f31 -> 1.881317132264603}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -61.42161104559218, 26.628287483643934, 
       -2.3066301610015127, 0.024798450381707037}, {f20, 2.502572443873759, 
       3.065047557745303, 0.8164873127497865, 0.41768128715814357}, 
      {f21, -23.68696053622719, 33.418493937175704, -0.7087979662026938, 
       0.48139025307373096}, {f30, 3.7833908938989924, 4.301388302616924, 
       0.8795743670938087, 0.38284884605809777}, {f31, 1.881317132264603, 
       59.211465130494915, 0.03177285223593787, 0.974766169445767}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 401.41278479631654, 402.5036938872256, 414.0780279813564, 
   0.9999965120306983, ScientificForm[5.877855936322553], 
   {26.628287483643934, 3.065047557745303, 33.418493937175704, 
   4.301388302616924, 59.211465130494915}, {{f31, 0.03177285223593787}, 
    {f21, -0.7087979662026938}, {f20, 0.8164873127497865}, 
    {f30, 0.8795743670938087}, {f11, -2.3066301610015127}}, 5, 
   5.877855936322553, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f11, -61.42161104559218, 26.628287483643934, 
       {-114.76448080601486, -8.078741285169492}}, {f20, 2.502572443873759, 
       3.065047557745303, {-3.637455629006859, 8.642600516754378}}, 
      {f21, -23.68696053622719, 33.418493937175704, {-90.63224835374832, 
        43.258327281293944}}, {f30, 3.7833908938989924, 4.301388302616924, 
       {-4.833325301479164, 12.40010708927715}}, {f31, 1.881317132264603, 
       59.211465130494915, {-116.73350083978379, 120.49613510431298}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{709.0656943115881, 0.8563516824226474, 
   -3.2937250769284785, 28.570525910369923, -981.3192195396191}, 
   {0.8563516824226474, 9.394516531240447, -100.44746014512441, 
   2.5541795981877398, -26.011070405003935}, {-3.2937250769284616, 
   -100.4474601451244, 1116.7957370290492, -24.884664186980643, 
   251.75057757880754}, {28.57052591036993, 2.5541795981877398, 
   -24.884664186980643, 18.501941329889704, -228.68476605752184}, 
   {-981.3192195396191, -26.011070405003935, 251.75057757880754, 
   -228.68476605752184, 3505.9976028998153}}, 3108.381941299741 + 
    3722.4589482748784*\[Eta] - 119587.7345880769*\[Eta]^2 + 
    1.9214830552993643*^6*\[Eta]^3 - 1.697956772209648*^7*\[Eta]^4 + 
    8.391941719726168*^7*\[Eta]^5 - 2.1714278020480186*^8*\[Eta]^6 + 
    2.282966494194419*^8*\[Eta]^7 + S*(-3.536095344266729*f11*\[Eta] - 
      3.536095344266729*(16. - 4.*f11)*\[Eta]^2) + 
    S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*\[Eta] - 
      6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
      6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2), 
   37.633939551748206, {}, {}, {-1.4529201898226347, 0.8484616272207859, 
    0.9628697363950778, -2.2518044701851068, 2.6730286239253473, 
    4.36560118660509, 2.69454975135568, -0.43971086858891795, 
    -0.9901775519128933, 0.45275558055163856, 2.8850443650062516, 
    0.519325334064888, 2.242609983481543, -37.503765079176446, 
    0.9589811794057823, -18.78362297674903, 1.4647209512336303, 
    -2.3348647310140223, 1.4069358358210593, -3.1209952915082795, 
    1.5869651763655384, 1.6297577982786606, -3.476607668370434, 
    1.3431958002474857, -2.488855703297304, 0.3292686831728133, 
    0.9840947402631173, 0.5389261280952269, 0.1543134127700796, 
    -4.2795040783012155, 6.197277886950815, 0.5113682134760893, 
    2.823555693310027, -4.505028775739447, 1.2873489564949523, 
    2.9239137906015458, 0.4020897893142319, -0.32095447410165434, 
    -1.0380068480035334, 0.5351327122307339, 3.1282312620501216, 
    -0.02859839267011921, -0.25523887908184406, 0.320633550745697, 
    0.35112212142939825, 0.19281878842866718, 1.7790949758787065, 
    0.14091920208193187, 1.8636009590868525, -0.2651400724530504, 
    -1.8662033668683762, -2.2602053607342896, -0.6866948079723443, 
    3.6981345081885593, 7.462894993008376, 1.1570334311231818, 
    -4.159771867854033, -4.860469293983442, 0.7996206859993436, 
    -0.6284347276186963, -2.880813688564558}}}, 
 {{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(165.77092948416015*\[Eta] - 719.6612434449083*\[Eta]^2) + 
    S^2*(21.011915397226506 - 244.27091506218542*\[Eta] + 
      531.1342282462576*\[Eta]^2) + S^3*(19.672509529167524 - 
      404.9252769177467*\[Eta] + 1204.8068046201365*\[Eta]^2), 
   {f11 -> -46.8796549145469, f20 -> -3.062995316268261, 
    f21 -> 35.60839907221384, f30 -> -3.1433846557883545, 
    f31 -> 64.7012472057477}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -46.8796549145469, 7.411992001373143, 
       -6.324838843034637, 5.763498205120135*^-10}, {f20, -3.062995316268261, 
       0.4809162093725, -6.369083130437339, 4.419983828697521*^-10}, 
      {f21, 35.60839907221384, 5.949741933318892, 5.9848644649282665, 
       4.214024973258637*^-9}, {f30, -3.1433846557883545, 0.6967147613809725, 
       -4.51172392207937, 8.076813194746782*^-6}, {f31, 64.7012472057477, 
       12.281713042462096, 5.268096313767737, 2.07691844013295*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2828.73661956525, 2828.8605865073987, 2853.903051911878, 
   0.9999981419140225, ScientificForm[4.285581710453119], {7.411992001373143, 
   0.4809162093725, 5.949741933318892, 0.6967147613809725, 
   12.281713042462096}, {{f30, -4.51172392207937}, {f31, 5.268096313767737}, 
    {f21, 5.9848644649282665}, {f11, -6.324838843034637}, 
    {f20, -6.369083130437339}}, 5, 4.285581710453119, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -46.8796549145469, 7.411992001373143, {-61.44323552957346, 
        -32.31607429952034}}, {f20, -3.062995316268261, 0.4809162093725, 
       {-4.007931843853809, -2.1180587886827125}}, {f21, 35.60839907221384, 
       5.949741933318892, {23.917945781325106, 47.29885236310258}}, 
      {f30, -3.1433846557883545, 0.6967147613809725, {-4.5123366987979825, 
        -1.7744326127787262}}, {f31, 64.7012472057477, 12.281713042462096, 
       {40.569311020254894, 88.83318339124051}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{54.937625428419445, 0.08814883895709395, 
   -2.6514078263567677, 0.418875140974185, -63.82949613006474}, 
   {0.08814883895709358, 0.2312804004372142, -2.614581607102903, 
   0.16761946329488406, -1.9463446086890825}, {-2.651407826356766, 
   -2.614581607102903, 35.39942907309322, -1.8522546353204352, 
   25.529038534356687}, {0.41887514097418527, 0.16761946329488406, 
   -1.8522546353204354, 0.4854114587261455, -6.024155818646803}, 
   {-63.82949613006473, -1.946344608689082, 25.529038534356687, 
   -6.024155818646803, 150.84047525738353}}, 3108.381941299741 + 
    3722.4589482748784*\[Eta] - 119587.7345880769*\[Eta]^2 + 
    1.9214830552993643*^6*\[Eta]^3 - 1.697956772209648*^7*\[Eta]^4 + 
    8.391941719726168*^7*\[Eta]^5 - 2.1714278020480186*^8*\[Eta]^6 + 
    2.282966494194419*^8*\[Eta]^7 + S*(-3.536095344266729*f11*\[Eta] - 
      3.536095344266729*(16. - 4.*f11)*\[Eta]^2) + 
    S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*\[Eta] - 
      6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
      6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2), 
   18.55555297425863, {}, {}, {3.209089945893993, -0.7684104118543473, 
   0.6056883232158725, -1.7636980432312157, 2.1071871788844874, 
   -0.08371745226668281, 0.055435233620301005, 1.176991271217048, 
   0.4736075640207673, -3.500370700860003, -4.293544085477151, 
   -3.1027155534648045, -4.245473096088972, 2.6631305494815933, 
   8.342773357518581, 14.645045087193466, -5.966946327913774, 
   -2.0209363767476134, -7.896022167049068, -2.4545440891561157, 
   -7.773383720142647, -4.032804158034651, 1.0532509333975213, 
   -3.3092292554274536, -2.9151642218839697, 1.0306496421321754, 
   1.1944253939277587, 2.1342283059721012, 2.173926287190625, 
   2.521526072886445, 1.305579651926564, -1.0954297378452793, 
   -1.2372132183227222, -1.9918445800790323, -0.19053113252493858, 
   -12.215305921212803, -10.812894482908177, -1.2179347482815501, 
   -0.25609554299035153, 1.4301911292141085, 0.7307552371107704, 
   0.9627237565036921, -4.223908955968454, 1.9485707126218585, 
   1.6958386145279292, 7.377951937513899, -1.6217160597784641, 
   1.327569758613663, -1.7329995946424788, 1.3237307927111033, 
   0.8131168173676997, -0.09921053041625782, 0.9788338781031598, 
   0.6087847200074066, 0.2688597473984373, -1.6487919944675014, 
   0.03067308438130567, -2.4164793875343094, -2.061933074620356, 
   -0.6993095197799448, -0.7609435213107645, 0.3293078459955723, 
   3.088591776796875, 3.0533318144812256, 2.2229482440961874, 
   -0.32457547452486324, 2.628275421537637, 1.509467323237459, 
   1.1038784818942986, 3.1766309067752445, 0.8132106620132618, 
   3.2165605799159493, 0.24739847192950037, 0.44800758005794705, 
   1.9179485085724082, 0.21950141461320527, 1.1040572727356448, 
   -0.32346648571592596, 5.306996454900855, -2.697071931816936, 
   3.018347194164562, 1.7997965893232504, 3.6407011822907407, 
   2.7484313075838145, 2.1846772644889825, 2.4822991117171114, 
   0.7262033709571369, 0.3361284247234835, 0.14383327894802278, 
   0.20771942437613689, -3.7551040325283793, 1.0718343315261336, 
   0.41373731443673023, -1.4375084478538156, -1.0962230839872973, 
   -1.1710860164962469, 5.79656952366804, 1.845834903087507, 
   -2.8023073503018168, -1.365831117480866, 2.5415422629448585, 
   0.13613250029266055, -0.5697413769412378, 1.9289786948320398, 
   -0.6336607680655106, -1.4343634651208959, 0.30869486970232174, 
   -0.3595179006615581, -0.8840818975213551, 2.0756838906413577, 
   -0.2871143175652833, 0.10848803873295765, -1.4647299615921838, 
   -2.8110910047262223, 0.33959051877445745, 1.2599858910648436, 
   0.11357392057880134, 0.5432664985951305, 2.080588599010298, 
   2.3058856983338956, 0.36903552105741255, 0.807922850331579, 
   0.46443040194435525, 1.982963765124623, -0.0499687420515329, 
   1.457696954347739, -0.548308170729797, 1.2740159922523162, 
   -0.59982980420682, 1.7089202577753895, 2.3766916915974434, 
   2.5810091630460192, -2.7990621092017136, 0.41561209737847093, 
   -2.2404219080303847, 0.40271489393308, 4.4925104743679185, 
   1.1795166178612817, 2.3194681491268057, 3.2192942142319225, 
   -0.9168542792313019, 1.959517385068466, -0.09382067776095937, 
   2.177118156850156, -11.72934008063794, -0.41206671691452357, 
   -1.3198891457973332, 1.6130853659601598, -0.04668310868601111, 
   3.049470402543193, -0.7164370476671138, 0.48330494714355154, 
   1.785961216042324, 2.1845881686394932, -1.358559596057603, 
   -0.8880127211277795, -0.5355703491877648, 4.606966710397501, 
   -1.9288106110116132, 0.17343815509457272, -1.041807199480445, 
   -0.06251637328841753, -0.5147130903405923, 1.2500615555645709, 
   -0.7663141413636367, 3.8474997626408367, -1.300822861969209, 
   3.913860319192281, 0.6003819762431704, 5.286937636949915, 
   -1.6530765915913435, 0.902306147060699, -1.5392800399868065, 
   -0.6235713871124062, -6.251478399860389, 1.2945317337926099, 
   -16.19517784751315, 0.8167615004949766, 4.5022140254527585, 
   1.2888129645780282, 4.423073584522626, 0.6909540934175311, 
   -1.1104212967511558, -0.4112200562021826, -0.6448673415497979, 
   -0.058845024656875466, 1.5261177906741068, 1.9134376381152833, 
   0.6986164761974578, 1.4612447371873714, 1.1909524873326518, 
   2.716262751476279, 2.0320526560390135, 3.6668351390367206, 
   4.098912201621715, 0.954831590179765, 3.8789870717637314, 
   3.473384362595425, 1.5242269561276771, 0.22798814285306435, 
   1.4913151736309374, -0.8653998959175624, 1.6984535203046107, 
   -0.7533695714523674, -2.031633239925668, 0.8589873235841878, 
   -0.8448752165427322, 3.0813707850757055, -1.3283353014348904, 
   0.7192006044870141, 7.37806788757689, -2.2517635625149524, 
   -0.2495592684190342, -0.18022282565652858, -2.3060231706522245, 
   -3.8706045007593275, -2.493263109815871, -0.014879727496463602, 
   2.898763030179907, 0.43248402751260073, -11.848197648792848, 
   -10.351469188591636, 0.49182777274381806, -2.2618135106390582, 
   -0.32210266298625356, 0.2537697668412875, 0.28425833752498875, 
   0.1258052342445808, 1.71208142169462, -0.021638770993376966, 
   2.0800520104062343, 0.23911450681362112, -0.7878868638917993, 
   -0.662803245091709, 0.4417771299722517, -2.0889172414676977, 
   -1.4176586012358712, 0.596081741778562, 1.660062014866071, 
   -37.70736477335413, -3.754903694465156, 0.736817682965011, 
   -5.558398070786552, -4.850652238327257, -18.99839973068083, 
   -0.47991682638485145, -24.803914537124, -0.37180517697152027, 
   -17.524829827257236, -2.8698938509046457, 1.3444586687314768, 
   -1.81198928108779, 2.6341552624062388, 2.6733521420865145, 
   6.441519475508358, 5.003766919519876, 0.2032205603481998, 
   -0.46273230425640577, -0.12261574898502658, -0.7772522136938278, 
   -31.04492663269957, -1.7773273149218767, -3.4767044682589585, 
   -1.1052413067795896, -4.554326830590526, -4.835626749016683, 
   -4.411975306738896, -4.232212951041674, -3.290975619267101, 
   -5.363504849214223, -4.369249760473394, -1.2524578035686318, 
   -2.440484851823385, -4.368736256209559, -0.520842464047746, 
   -0.5881228457774341, 13.120371153487667, -1.2857494315016993, 
   2.045174886600307, -0.18257050157944832, 2.270575991188707, 
   -1.5841381920831736, -1.4626084675783204, 0.39155876813947543, 
   2.625493414761877, -3.6411604013292163, -1.0408964680800636, 
   -0.2554579165407631, 1.3414338408465483, 1.811756206449445, 
   0.018288943632796872, 0.9354505404353404, 1.8219381905191767, 
   -1.4957285926934674, 0.9385718908424678, -1.8071262122184635, 
   6.052918003629202, 9.817678488449019, 4.215482521541617, 
   13.235133127182053, 4.07888991691425, 4.5516142840697285, 
   2.3585352691079606, -0.5069905719356029, -1.1535498750445186, 
   3.0496182259421403, -2.8766226869315688, 0.16393845475477065, 
   0.03314711306620666, -3.7024956870718597, -0.782028263302891, 
   -1.9229957189913875, -0.671878350166935, 4.557061626341692, 
   -1.086207757989996, -2.123487888060936, 1.7229139829019005, 
   -3.411178618197482, -3.2167720512611595, 0.4291903301123057, 
   -10.408667275337393, -4.274159128413885, 2.3295980713069184, 
   2.262812612662856, 0.33382055342417516, -2.857591327483078, 
   -4.435797522720804, -9.925212412271321, -0.552484171818378, 
   -5.803409657003158, -6.232468932942538, -5.134702727738386, 
   0.1737650599529843, 0.561656796837724, -1.9108258333376398, 
   -0.01583544300228823, 1.2532288306711052, -2.479844152894657, 
   0.3411055432293324, -4.065569931912705, -0.7537010563542026, 
   1.0481283428239294, -3.9813522150075187, 0.5303076949253409, 
   2.0622905039131183, 0.5235734643315482, -1.0357246630028385, 
   -0.20889797980998992, -3.5532722092639233, -2.175750313325352, 
   2.133405285508161, -5.520726225612179, 1.575658428184397, 
   -2.095181401836726, -4.5848217749044125, 1.0083765561857945, 
   0.8971067235438568, -26.754132629298056, -2.3591296512031477, 
   0.04420216484049888, -0.6744348119568713, 1.8093492580824204, 
   1.3720542403266336, 3.664382109855069, -1.863863516028232, 
   -1.3428645997796593, -0.08039182825223179, -1.555334928776574, 
   -3.2485405851939504, 1.2805466996760515, -3.176442485755615, 
   -0.3142495313859399, -3.13296378681207, 1.421956952290202, 
   0.1657619886973407, 1.4773088878564522, -0.4777365937097784, 
   1.349098930929813, -0.0010825403319358884, 1.5467429428667856, 
   -2.9099597064314366, -2.1751900950785057, 1.4677634195068094, 
   -3.1503969726081777, 2.5338472986495617, 0.05152437328342785, 
   -2.2520255670033293, -1.7549567827145438, 0.7074437006886001, 
   -0.5431061975291414, -0.5381681253629722, 0.24491912419125583, 
   -0.3631994592483352, 1.0359472659852145, -0.8520015544258968, 
   -0.7551093922961627, 1.2283478370168268, 1.1732216428454194, 
   1.5684183467978983, -1.0585726980175423, 0.48074931658629794, 
   0.6746879992670074, -0.8663903927390493, 1.4419957405843888, 
   -1.8677637986693298, 1.7106539080909897, -0.5763445785951262, 
   -0.2397119979332274, 0.7488730710656455, 4.035890933786504, 
   -3.0956437299055324, -1.1004480823553422, -0.4726403357030904, 
   2.031941235882641, 0.9123268054431719, 0.35714892623400374, 
   0.3208266518718119, -0.4956110672392242, -1.3222785401876536, 
   3.1129534619853985, 1.4684505950272069, 0.11278571984576047, 
   6.400521222817588, -0.6663341617440892, 0.2882059811572617, 
   4.5205197758537, 0.09728016127564842, 0.16291313624924442, 
   2.1975880810750823, 7.811519761966338, -1.4775344326990307, 
   2.06233661790111, -0.2859451760036791, 1.1197829461989386, 
   -1.2762493490968154, -0.2520158992570032, 1.0370295447655735, 
   1.1717861664419615, 5.737178455180583, 2.2280504397149343, 
   0.046106633496947325, -0.673023658722741, 0.3955630769664822, 
   -0.9056951102702442, 1.3288527076783794, 7.387849057794938, 
   -14.45055329612751, 0.42045075366013407, -1.3992356612402546, 
   -0.3629234964710122, -1.0051952267176603, -0.007308102708066144, 
   1.3826959031021033, -0.4259149437716587, -0.18875838466192363, 
   1.7734904225253558, -0.5466598353891641, -0.5648710894270152, 
   1.5601163423098114, 1.7300102696385693, 0.7911722545186421, 
   -1.4466686757004936, 0.016811980717193364, -0.1997530082785488, 
   -0.7904061592012113, 1.152870478236764, -0.5288517658245837, 
   2.575571894451514, 2.6014886088969433, 1.7938336628726574, 
   -0.2876261068295207, 2.2274844095722983, 1.6664690521133707, 
   0.3086075406349664, -0.9994024607972278, 0.7540519043077438, 
   0.2803767800037349, -1.510798590405102, -0.8126622312306608, 
   0.11816780480330635, 0.43117427818833676, 1.068967440864526, 
   -1.2583136510579607, 0.5699516671602396, 3.406611014203463, 
   -2.25695274505415, -1.7165582094980891, 0.4771737559490248, 
   -1.7352600323129082, -0.7443536700693585}}}, 
 {{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. + 118.3191728177586*\[Eta] - 529.8542167793021*\[Eta]^2) + 
    S^2*(21.031401130197324 - 240.64846841885824*\[Eta] + 
      516.3326699454159*\[Eta]^2) + S^3*(20.33835396502745 - 
      356.2411985720804*\[Eta] + 999.4169802637124*\[Eta]^2) + 
    97.13642529782129*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 
   {d10 -> 97.13642529782129, f11 -> -33.46040230775908, 
    f20 -> -3.0658358335507327, f21 -> 35.08033978336827, 
    f30 -> -3.2497770395216525, f31 -> 56.92223026710697}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 97.13642529782129, 21.637327698175078, 
       4.489298616391243, 8.941557381034756*^-6}, {f11, -33.46040230775908, 
       7.8603779367009885, -4.256843955495919, 0.000024909591811316063}, 
      {f20, -3.0658358335507327, 0.471692696597893, -6.499646603950466, 
       2.005879884285509*^-10}, {f21, 35.08033978336827, 5.836811675845473, 
       6.010188735151681, 3.649648717779952*^-9}, {f30, -3.2497770395216525, 
       0.6837626512627283, -4.75278524429519, 2.6495184139132934*^-6}, 
      {f31, 56.92223026710697, 12.17014017414172, 4.677204161382744, 
       3.7781199737826777*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 2810.757697792991, 
   2810.9316108364696, 2840.118535530724, 0.999998216191945, 
   ScientificForm[4.199048949631887], {21.637327698175078, 
   7.8603779367009885, 0.471692696597893, 5.836811675845473, 
   0.6837626512627283, 12.17014017414172}, {{f11, -4.256843955495919}, 
    {d10, 4.489298616391243}, {f31, 4.677204161382744}, 
    {f30, -4.75278524429519}, {f21, 6.010188735151681}, 
    {f20, -6.499646603950466}}, 6, 4.199048949631887, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 97.13642529782129, 21.637327698175078, {54.62172818273825, 
        139.65112241290433}}, {f11, -33.46040230775908, 7.8603779367009885, 
       {-48.90508160690882, -18.015723008609346}}, {f20, -3.0658358335507327, 
       0.471692696597893, {-3.9926541729960214, -2.139017494105444}}, 
      {f21, 35.08033978336827, 5.836811675845473, {23.61172018404132, 
        46.548959382695216}}, {f30, -3.2497770395216525, 0.6837626512627283, 
       {-4.5932868491684715, -1.9062672298748335}}, {f31, 56.92223026710697, 
       12.17014017414172, {33.00939636408399, 80.83506417012995}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{468.1739499182146, 64.67753449447883, 
   -0.013690602591787487, -2.545117367577594, -0.5127854188674832, 
   -37.492970072535485}, {64.67753449447883, 61.785541307775695, 
   0.08290855349753949, -2.902279765459502, 0.3321207017025342, 
   -66.58408509794003}, {-0.013690602591787424, 0.08290855349753913, 
   0.22249400002379194, -2.515174044564087, 0.16126626285379544, 
   -1.8713027295117306}, {-2.5451173675775927, -2.902279765459503, 
   -2.515174044564087, 34.06837053928604, -1.7790961738390945, 
   24.76296146496711}, {-0.5127854188674833, 0.3321207017025342, 
   0.16126626285379542, -1.779096173839095, 0.4675313632618354, 
   -5.75422059150636}, {-37.492970072535485, -66.58408509794002, 
   -1.8713027295117306, 24.76296146496711, -5.754220591506359, 
   148.1123118582583}}, 3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. - 3.536095344266729*f11*\[Eta] - 3.536095344266729*(16. - 4.*f11)*
       \[Eta]^2) + S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*
       \[Eta] - 6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
      6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 17.85059074357083, 
   {}, {}, {3.6309039504594693, -0.5134388295532517, 0.7364678856724822, 
   -1.7198844635727255, 2.0958364474199698, -0.12385518855217015, 
   0.007463433443263057, 1.1367139827052597, 0.45112899735840983, 
   -3.4786366547582475, -4.256244879206406, -3.0614444383304544, 
   -4.217247688768111, 2.655868266937887, 8.272157037688885, 
   14.47778401728192, -6.098575062943837, -2.552277697104728, 
   -7.416643770757673, -1.9751656928647208, -7.849812913213555, 
   -3.64942144486713, 0.606439799799773, -3.9488386831444586, 
   -2.4565970795129033, 0.8655490699820803, 0.054118624756938516, 
   1.4647214935539523, 1.504419474772476, 1.8777458640270197, 
   0.8577939846873051, -0.7656991803737583, -1.3239369831007934, 
   -0.872301884978242, -0.09300428935284799, -12.412579069170533, 
   -10.701304088673169, -1.6248805094833187, -0.23799926421952478, 
   0.4088659838826061, -0.4181622501196216, 0.40502378863675403, 
   -4.843436608900902, 1.3290430596894112, 2.242030062568574, 
   7.924143385554544, -1.2290225529177405, 1.1609146790519844, 
   -1.722514587690057, 0.8554775107882051, 0.38530240500722357, 
   -0.35053920867949273, -0.18816437930672691, -0.2230505543197978, 
   0.9405523084337801, -1.851348179796787, 1.163015390509372, 
   -1.4417363932307126, -2.434975893797855, -0.6371724689256553, 
   -1.3754598660480042, 0.987225026186934, 3.7465089569882366, 
   2.6000898128545487, 2.566598149775018, 0.13346825252938288, 
   3.3204007612116584, 1.9296850353371156, 0.9896268918050737, 
   1.6312988863060127, -0.20725182790556573, 4.9294557150083165, 
   -0.44174017511249986, 0.286603344255127, 2.29359411738551, 
   1.1399499682493115, 2.5754220556837026, -1.1483525502062548, 
   4.285011220513297, -2.1791891546918123, 1.4689178276325947, 
   0.7187494232002791, 3.347927032248208, 3.728893594713554, 
   1.537570222461909, 1.1615629651109884, 0.0650058512292162, 
   0.9970821716592582, 1.4635967705871735, 1.6132936794851958, 
   -3.1355166534262935, 0.0451756004354138, 0.6441056295493581, 
   -0.42899892335663026, 0.37578646356814716, -1.7746701660526014, 
   5.651045204058391, 2.757741485774204, -2.2250982521381957, 
   -3.059334721661344, 2.4374779275040055, 1.4441921016759807, 
   -0.47030109997012914, 0.6380476565009303, -0.8030085835866885, 
   -2.2406031318309942, -0.49754479700777665, 0.8536928044641172, 
   -1.3697970978382727, 2.6923009657707553, 1.5194077432433915, 
   -0.5964761871914561, -1.9024520190737348, -2.0135963375305437, 
   2.190160511706381, 3.110555883996767, -0.48997156082123183, 
   -0.060278982804902626, 1.4770431176102647, 1.7023402169338624, 
   -0.4738943327956804, -0.03500700352151398, -0.0420622806409483, 
   1.4764710825393195, 0.12660781684098765, 1.6342735132402595, 
   0.32410734883706027, 2.1464315118191735, 0.6249850356216484, 
   2.933735097603858, 1.5416309852262202, 1.745948456674796, 
   -3.632368042687176, -0.4176938361069915, -2.1892319192106697, 
   0.45390488275279495, 4.543700463187633, 2.1334359344123186, 
   1.2029655946516868, 2.1027916597568037, 0.17676324512831343, 
   3.0531349094280813, -0.7076793793394245, 1.563259455271691, 
   -11.78000685766483, -0.46273349394141405, -0.8039330092237833, 
   2.1290415025337097, -1.6934541201198954, 1.4026993911093086, 
   0.8580616559197551, 2.0578036507304205, 0.6279312855481294, 
   1.0265582381452987, -1.9376225100522788, -1.4670756351224554, 
   0.04317157585683162, 5.185708635442097, -0.7720646363177366, 
   1.3301841297884494, -2.619779106196347, -1.6404882800043197, 
   1.0957568901558261, 2.8605315360609893, -1.3028135707531874, 
   3.311000333251286, -1.2761561899114895, 3.9385269912500007, 
   1.1821417827973164, 5.868697443504061, -2.778793010975278, 
   -0.2234102723232354, -0.4856913197600079, 0.4300173331143924, 
   -7.262462418677387, 0.28533980055908614, -16.318590350138038, 
   0.6933489978700891, 4.378801522827871, 2.032990962645272, 
   5.16725158258987, 1.4368512024984739, -2.4174093078427177, 
   -1.7182080672937445, -1.6064464584069356, -1.0204241415140132, 
   1.245540811902174, 1.6328606593433506, 1.0851306222693893, 
   1.8477588832593028, 1.905486761087559, 3.430797025231186, 
   2.4657949827596894, 4.100577465757397, 4.532654528342391, 
   -1.011141470516577, 4.059086960755849, 3.8960074370415896, 
   0.7857229917935911, 0.9125610938735917, 0.09202575631206855, 
   0.7015429087573466, 2.3427617314100644, 0.7665333681047741, 
   -2.3881536260473695, 0.7642152300604721, -0.2355794898799104, 
   0.9010332393136196, -1.9878450004844126, 1.7084143663132636, 
   7.741411679722205, -0.3916405271934309, -0.632849379822801, 
   -1.425792282090697, -1.7747123356612065, -1.565604333975898, 
   -0.1882629430324414, -0.25447547464546005, 2.6591672830309108, 
   1.3735627994515198, -9.572010424992186, -8.075281964790975, 
   0.18405326847550896, -0.13754491257031987, -0.6904399588302113, 
   -0.1145675290026702, -0.08407895831896894, -0.24112365904238686, 
   1.3451525284076524, -0.46877739627416304, 1.6329133851254483, 
   0.10884559380383507, -0.264192794777955, -0.13910917597786465, 
   0.965471199086096, -0.5414430187952348, 0.12981562143659175, 
   0.15429391709994889, 1.2182741901874579, -38.147501474892124, 
   -2.479623387057927, 0.3387917220052259, -3.7532546039742556, 
   -3.0455087715149602, -19.322309371062147, -0.8038264667661679, 
   -24.592382246368288, -0.16027288621580738, -16.771573803937827, 
   -2.1166378275852367, 0.7564017141289696, -0.9462013403403944, 
   1.181219477907689, 1.2204163575879647, 4.884981786263779, 
   3.4490459693561206, -1.260604563753077, -1.5619543892003094, 
   -1.2218378339289302, -1.5106258442965554, -31.595069905722994, 
   -2.3274705879452995, -2.9272344571832036, -0.5557712957038348, 
   -3.8221501101202193, -3.739097711874365, -3.3154462695965776, 
   -2.7731754674737203, -1.739855451989115, -3.9245340290217428, 
   -2.930278940280914, -2.119445529186578, -1.8632087091855283, 
   -5.128061337379222, -1.2801675452174095, -0.8104402601720722, 
   12.89805373909303, -0.9786875044469525, 2.352236813655054, 
   -1.9907293290484631, 0.4642330729993773, -2.6060491684033877, 
   -1.0945339969784982, -0.9005800333006846, 3.0188683265296277, 
   -3.2461717803407737, -0.6459078470916211, -1.8272083706215199, 
   -0.2303166132342085, 0.5806010870824139, -0.548545620044024, 
   0.36861597675851954, 1.2551036268423559, -1.1159808207262358, 
   1.3183196628096994, -1.5469041638434646, 6.3158447970536145, 
   10.080605281873432, 4.406057172237979, 10.911868093429803, 
   4.183235965397671, 4.65596033255315, 0.0015519917542405892, 
   -2.862383621817571, -1.1923644829903424, 2.31626903230881, 
   -1.9073508206324732, -1.8287715967139775, 0.02891884266091438, 
   -2.6167118507783016, -1.074477996290625, -1.474674345756739, 
   0.2294223076464732, 6.680715117562158, -0.7997999812710077, 
   -0.7299109318159935, 1.1367908406014067, -1.6223373754919521, 
   -1.9151097005183146, -0.4460750894618286, -8.903297220383138, 
   -2.8179929529760557, 0.9584779924430222, 0.971585897264049, 
   -0.3138336884289856, -2.2112001234013405, -3.149622958396776, 
   -8.558212872790136, -2.008927585346555, -4.715261208488755, 
   -5.21323332160955, -4.291813739514964, -1.135501755889436, 
   -1.23568631228909, -1.3796284896757243, -1.4425993377517443, 
   0.904458972602697, -4.626265417929972, -0.6137036280601933, 
   -2.176004247745823, -1.9682065842357588, 0.2691679390304671, 
   -2.6542129640661187, 0.9197167690740571, 1.5755701822276933, 
   0.30265093901425644, 0.7331591387501248, 0.07486980743487948, 
   -3.134251987542484, -1.1419893476763718, 1.3109828333826954, 
   -4.353726750487567, 0.5738666268189263, -1.5930292609077696, 
   -3.587429316179623, -0.32047037348547747, -0.13810227579187995, 
   -27.18185272293931, -2.2053831810017073, -1.4488810863740582, 
   -0.31558592423562004, 0.6144985919831925, 0.6297368889559039, 
   1.8889535030684783, -1.9101381377699909, -1.4855956425512886, 
   0.10819371218030938, -1.5418756249309808, -1.998188464373925, 
   1.1939270418333763, -2.6153148011671874, -1.7235972967446287, 
   -2.5119392248971053, 0.34084518150484655, -0.07181658560148207, 
   0.8518597481370307, 0.36012409858267347, 1.5586863019357224, 
   0.746721100249033, 1.3626191861535517, -1.9946799105864557, 
   -1.374160516907068, 1.020432086817891, -2.46496694290272, 
   1.964916016871939, -0.2345442606792858, -1.9665201215475463, 
   -1.1882782549573676, 0.02117819886188954, -1.0894287174128294, 
   -0.22565895252682822, -0.6704281212141723, -1.1135536540873545, 
   0.8167625189757928, -0.5793846483488778, -1.2216401918344673, 
   0.6778765550566277, 0.7175439426382582, 1.112740646590737, 
   -1.5048835932070688, -0.042421491103596054, 0.8032437072934044, 
   -0.18004019562249596, 1.7907180643378524, -2.3633888118201867, 
   1.2437274940589305, -0.11110404264309182, -0.7123446904124648, 
   0.21059418441745947, 3.900116160772086, -4.0110666175414735, 
   -1.0939888686857557, 0.2636582212239773, 1.717977158101803, 
   0.9487120719609266, -0.2122499241722835, 0.3476826581259047, 
   -0.618949050669471, -1.3222785401876536, 3.1129534619853985, 
   1.4684505950344828, 0.11278571984576047, 6.400521222817588, 
   -0.6663341617440892, 0.2882059811572617, 4.5205197758537, 
   0.09728016127564842, 0.16291313624924442, 2.1975880810750823, 
   7.811519761966338, -1.4775344326990307, 2.06233661790111, 
   -0.2859451760036791, 1.1197829461989386, -1.2762493490968154, 
   -0.2520158992570032, 1.0370295447655735, 1.1717861664419615, 
   5.737178455180583, 2.2280504397149343, 0.046106633496947325, 
   -0.673023658722741, 0.3955630769664822, -0.9056951102702442, 
   1.3288527076783794, 7.387849057794938, -14.450553296134785, 
   0.42045075366013407, -1.3992356612402546, -0.3629234964710122, 
   -1.0051952267176603, -0.007308102708066144, 1.3826959031021033, 
   -0.4259149437716587, -0.18875838466192363, 1.7734904225253558, 
   -0.5466598353891641, -0.5648710894270152, 1.5601163423098114, 
   1.7300102696312933, 0.7911722545259181, -1.4466686757004936, 
   0.016811980717193364, -0.19975300828582476, -0.7904061592012113, 
   1.152870478236764, -0.5288517658245837, 2.575571894451514, 
   2.6014886088969433, 1.7938336628799334, -0.2876261068295207, 
   2.2274844095722983, 1.6664690521133707, 0.3086075406349664, 
   -0.9994024607972278, 0.7540519043004679, 0.2803767800037349, 
   -1.510798590405102, -0.8126622312306608, 0.11816780480330635, 
   0.4311742781810608, 1.06896744085725, -1.2583136510579607, 
   0.5699516671602396, 3.406611014203463, -2.25695274505415, 
   -1.7165582094980891, 0.4771737559490248, -1.735260032320184, 
   -0.7443536700766344}}}, 
 {{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. + 118.6111675644368*\[Eta] - 531.0221957660149*\[Eta]^2) + 
    S^2*(20.51353438253503 - 226.51400109273033*\[Eta] + 
      468.0806686035008*\[Eta]^2) + S^3*(20.13257741839964 - 
      353.7329134678515*\[Eta] + 992.6762645928418*\[Eta]^2) + 
    95.27105007604816*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) - 
    133.55118205555283*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 95.27105007604816, d20 -> -133.55118205555283, 
    f11 -> -33.54297778105666, f20 -> -2.9903442187905642, 
    f21 -> 33.0198990096732, f30 -> -3.21689690095916, 
    f31 -> 56.52144230981633}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 95.27105007604816, 21.61910636132322, 
       4.406798712387527, 0.000012935592749896869}, 
      {d20, -133.55118205555283, 76.90176663778912, -1.736646476336299, 
       0.08308716716540705}, {f11, -33.54297778105666, 7.844203116135725, 
       -4.2761485500111425, 0.000022926390497487546}, 
      {f20, -2.9903442187905642, 0.4727163417261437, -6.325874430046561, 
       5.746429768107777*^-10}, {f21, 33.0198990096732, 5.94430126826792, 
       5.55488315942888, 4.595455964656317*^-8}, {f30, -3.21689690095916, 
       0.6826057114991663, -4.712672113296681, 3.2022111025385684*^-6}, 
      {f31, 56.52144230981633, 12.147066264574379, 4.653094095210057, 
       4.228869258984853*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2809.7210044511853, 2809.9533695964137, 2843.2762475800228, 
   0.9999982272612523, ScientificForm[4.18600020936726], {21.61910636132322, 
   76.90176663778912, 7.844203116135725, 0.4727163417261437, 
   5.94430126826792, 0.6826057114991663, 12.147066264574379}, 
   {{d20, -1.736646476336299}, {f11, -4.2761485500111425}, 
    {d10, 4.406798712387527}, {f31, 4.653094095210057}, 
    {f30, -4.712672113296681}, {f21, 5.55488315942888}, 
    {f20, -6.325874430046561}}, 7, 4.18600020936726, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 95.27105007604816, 21.61910636132322, {52.79193518561753, 
        137.7501649664788}}, {d20, -133.55118205555283, 76.90176663778912, 
       {-284.65451286333865, 17.552148752232995}}, {f11, -33.54297778105666, 
       7.844203116135725, {-48.95595553439839, -18.130000027714935}}, 
      {f20, -2.9903442187905642, 0.4727163417261437, {-3.9191787161633718, 
        -2.0615097214177567}}, {f21, 33.0198990096732, 5.94430126826792, 
       {21.340014915581982, 44.699783103764425}}, {f30, -3.21689690095916, 
       0.6826057114991663, {-4.558140426894728, -1.8756533750235918}}, 
      {f31, 56.52144230981633, 12.147066264574379, {32.653821936864574, 
        80.38906268276808}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{467.38575986220616, 82.60210235725123, 64.46033251376328, 
   -0.06032577276640264, -1.260167138577253, -0.5309949781344406, 
   -37.08956389098312}, {82.60210235725123, 5913.881712012977, 
   3.6565874886120198, -3.342901747996912, 91.23994877988066, 
   -1.4559904834995347, 17.74759709749376}, {64.46033251376325, 
   3.6565874886120207, 61.53152252719343, 0.08049772227199171, 
   -2.833827234858897, 0.329842853953307, -66.29692815044524}, 
   {-0.060325772766402636, -3.342901747996912, 0.08049772227199171, 
   0.22346073973494832, -2.5563159946254044, 0.16142036637166443, 
   -1.873572840062766}, {-1.2601671385772528, 91.23994877988066, 
   -2.833827234858897, -2.556315994625404, 35.33471756793162, 
   -1.7941798418305615, 24.934059082099466}, {-0.5309949781344409, 
   -1.455990483499535, 0.32984285395330676, 0.16142036637166443, 
   -1.7941798418305615, 0.46595055737128316, -5.7347221504569355}, 
   {-37.089563890983115, 17.74759709749376, -66.29692815044525, 
   -1.873572840062766, 24.934059082099466, -5.7347221504569355, 
   147.55121883596095}}, 3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. - 3.536095344266729*f11*\[Eta] - 3.536095344266729*(16. - 4.*f11)*
       \[Eta]^2) + S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*
       \[Eta] - 6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
      6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   17.776548444892644, {}, {}, {3.8543690344736206, -0.32437386611627517, 
   0.8908179514819494, -1.599403739403897, 2.184453718968598, 
   -0.06393514756746299, 0.04301279895616972, 1.153379560873418, 
   0.4555580093442586, -3.47409777951043, -4.237038908443083, 
   -3.0162828187480955, -4.13368153402871, 2.7914481762081778, 
   8.474520253898845, 14.76286042587617, -6.175308809020862, 
   -2.563790983006129, -7.421781758991983, -1.9803036810990307, 
   -7.839656546158494, -3.902174842421573, 0.3121827828781534, 
   -4.207917697456651, -2.46573866234894, 0.7323369870478018, 
   -0.0861342985444935, 1.3896496098750504, 1.429347591093574, 
   1.8308610757030692, 0.940101396339287, -0.7738227797126456, 
   -1.235488670723953, -0.9719084901389579, -0.10460922205584211, 
   -12.592174813902147, -10.996091168250132, -1.8743497264995312, 
   -0.18694848260702202, 0.4383325032836183, -0.569888262942186, 
   0.2943937445816118, -4.8921276387304715, 1.2803520298598414, 
   2.194099499604363, 7.8762128225903325, -1.3357910926479235, 
   1.1896006652787037, -1.8963301058438446, 0.6698260034931991, 
   0.4006711213737617, -0.4066527919735563, -0.3780763472450417, 
   -0.10233367774162616, 1.0100265818982734, -2.077933223527907, 
   1.218973540623665, -1.6705483087071116, -2.2344317107022107, 
   -0.8870919229570973, -1.6778562472522935, 0.7973540139259967, 
   3.5566379447272993, 2.5388896362451305, 2.5092643456837322, 
   -0.022291827634035144, 3.640979568306193, 1.5774878212696422, 
   0.7559293402441654, 1.6869879599667001, 0.18636033812435926, 
   5.566757207394403, -0.7418738493724959, 0.04496155121296397, 
   2.2149854254103047, 1.328897862451413, 3.1353877048532013, 
   -1.4120140369373075, 4.169194815284754, -1.9691846417667875, 
   1.4503007334810718, 0.6495067683858906, 3.3244838277582858, 
   4.118335952093275, 1.5103593153785368, 1.3936588999054038, 
   0.12909575104595206, 1.0374582643444228, 1.648320798795794, 
   1.8244857964537005, -3.1718553451160005, 0.48982195952658003, 
   0.6284674975536291, -0.520699027831597, 0.3167756504835779, 
   -1.5261492338318021, 5.71496283651868, 2.619359495918161, 
   -2.5333831543453016, -2.4454112528715086, 2.171117109367515, 
   1.6780800157962403, -0.466329475657858, 0.9557434234739048, 
   -0.7401191940316494, -1.9309423287336358, -0.1878839939104182, 
   0.7101258210495871, -1.2259441305600376, 2.4173598542743093, 
   2.342352668811145, -0.3677322420812743, -2.1888653423452524, 
   -1.9557900065196918, 3.1084789054229987, 4.028874277713385, 
   -0.6779278036660799, -0.24823522564975065, 1.2890868747654167, 
   1.5143839740890144, -0.6166866008938996, -0.1777992716197332, 
   -0.16436556365852084, 1.354167799521747, 0.1499909289623247, 
   1.6576566253615965, 0.6327792738420612, 2.4551034368241744, 
   1.1286489678868747, 3.437399029869084, 1.4429215767877395, 
   1.6472390482363153, -3.731069640927217, -0.5163954343470323, 
   -2.1752016598006776, 0.4679351421627871, 4.557730722597626, 
   2.4782974487529827, 1.158012058366694, 2.057838123471811, 
   0.5497557867311116, 3.4261274510308795, -0.742068171180108, 
   1.5288706634310074, -11.777774009790392, -0.4605006460669756, 
   -0.6865923275472596, 2.2463821842102334, -1.5675430722062629, 
   1.5286104390229411, 1.3321306866114355, 2.531872681422101, 
   0.8053244069483299, 1.2039513595454991, -1.8881511948866319, 
   -1.4176043199568085, 0.07214628888004881, 5.214683348465314, 
   -0.635673644957933, 1.466575121148253, -2.0792813503976504, 
   -1.099990524205623, 1.173201267281911, 2.937975913187074, 
   -1.1534566766799799, 3.4603572273244936, -1.2627250589462164, 
   3.9519581222152738, 1.138053012950877, 5.824608673657622, 
   -2.349920849738737, 0.2054618889133053, -0.5593401137984984, 
   0.35636853907590194, -6.866497333711322, 0.6803546189676126, 
   -16.289109557209486, 0.7228297907986416, 4.4082823157564235, 
   1.9137874028929218, 5.04804802283752, 1.317567384031463, 
   -1.8542829371067455, -1.1550816965577724, -1.2527693457905116, 
   -0.6667470288975892, 1.2848136151474137, 1.6721334625885902, 
   0.9493159097437456, 1.7119441707336591, 1.7343687824413792, 
   3.2596790465850063, 2.247408346930115, 3.882190829927822, 
   4.314267892512817, -0.01666295877294033, 3.7156489652884375, 
   3.638653114344379, 1.0458412341140502, 1.1312273992098199, 
   0.069314412298354, 1.33820029008848, 2.45619473275201, 1.0241393298715593, 
   -2.5849395776417623, 0.7840536610251547, -0.17204277653399913, 
   2.081596565133623, -1.9590774114521992, 1.6332262186097068, 
   7.542676826417392, 0.45590209365445844, -0.6877080099557134, 
   -0.9799753919751311, -1.828870002515032, -0.23160558327526815, 
   1.1457358076681885, -0.41056643396359505, 2.5030763237127758, 
   1.6000386244272704, -8.26697594252164, -6.770247482320428, 
   0.0452215617915499, 1.0155354666007952, -0.8124478245126738, 
   -0.23657539468513278, -0.20608682400143152, -0.3630993405568006, 
   1.2231768468932387, -0.5469676750426515, 1.5547231063569598, 
   0.05416322333758217, -0.1566123685124694, -0.03152874971237907, 
   1.0730516253515816, 0.09754117304373722, 0.7687998132755638, 
   0.10012744197547363, 1.1641077150629826, -38.20165436453135, 
   -2.040743540463609, 0.3044022633357599, -3.0652839429471896, 
   -2.3575381104878943, -19.34128113722545, -0.8227982329294719, 
   -24.569487424027102, -0.13737806387462115, -16.620501278081974, 
   -1.9655653017293844, 0.7702287150682423, -0.7896950789977382, 
   1.4417580102717693, 1.480954889952045, 5.259305322098953, 
   3.822522303907135, -0.9282659732007232, -1.370201594836999, 
   -1.0300850395656198, -1.4211199524288531, -31.542312627465435, 
   -2.2747133096877405, -2.8937777705591543, -0.5223146090797854, 
   -3.7583867310845562, -3.5859946467094233, -3.162343204431636, 
   -2.492436974420798, -1.4204429924761826, -3.712987560756119, 
   -2.71873247201529, -1.9272594315630158, -1.8656477375707254, 
   -4.942951667567286, -1.0950578754054732, -0.7731005690857273, 
   12.935393430179374, -1.00300097733043, 2.3279233407715765, 
   -1.2296682560913723, 1.2240569840059834, -2.284642666684249, 
   -1.137096074395231, -0.40562044748367043, 2.952881542232717, 
   -3.3122420803510977, -0.7119781471019451, -1.121463779788428, 
   0.47542797759888344, 1.057307074743676, -0.41518799259483785, 
   0.5019736042077056, 1.388461254291542, -1.2109314981485113, 
   1.223368985387424, -1.6954943718519644, 6.167035320624564, 
   9.93179580544438, 4.236779128463695, 12.307305176796035, 
   3.9918426445797195, 4.464567011735198, 1.4281678941051723, 
   -1.4375348627918356, -1.1859474049224445, 2.445461114525642, 
   -1.7891444792644506, -0.7440203931378164, -0.0890502607576309, 
   -2.278400876512933, -1.0999360470823376, -1.4539157465328572, 
   0.4697441116863956, 7.912138086662253, -0.8132983083200997, 
   -0.15142381156829288, 1.0960122512465205, -0.785334965090442, 
   -1.4545539586001723, -0.4007823377373825, -8.424097535721558, 
   -2.3944693181229013, 1.3015183161455752, 1.276789309443302, 
   -0.23184954861108054, -2.1520275815205423, -2.8901996437957678, 
   -8.263121144874276, -1.530448453426743, -4.591887902226972, 
   -5.125815994620098, -4.276721929493306, -0.6205475690499043, 
   -0.32542396097824167, -1.445331463618004, -0.8073212280951338, 
   0.8960659847271017, -3.3102940086928356, -0.34071954229739276, 
   -1.1715992854938122, -1.6026328161337915, 0.48476060587790926, 
   -2.2102533239599325, 0.9597341777239308, 1.5652084231483059, 
   0.2549441955648035, 1.7560206503185327, 0.0861426994051726, 
   -3.062779983324617, -0.7971572254232342, 1.4442672155955734, 
   -4.00738818821128, 0.822419857217028, -1.5443463776732642, 
   -3.374875740859352, 0.2368489888986005, 0.24774492336155163, 
   -27.09149144527919, -2.2315506210861713, -0.6983175757204663, 
   -0.3508836863907163, 1.1525066128901926, 0.8511722180560355, 
   2.9812380930106883, -2.0053483180931835, -1.4770613716705157, 
   0.06230640703370227, -1.5534233726411912, -1.4303885759845798, 
   1.1676465547261614, -2.510690349865399, -0.7821300119903754, 
   -2.373592040220501, 0.9318071305660851, -0.03509759181179106, 
   1.0494859408381672, 0.7319163302781817, 1.5780530882943822, 
   1.0508734168720366, 1.3614987308360469, -1.5737372652574777, 
   -1.067240411270177, 1.1034633107883565, -2.255086865367957, 
   2.1156864066360868, -0.19425933458023792, -1.936663912269978, 
   -1.0584841032514305, 0.25675875939668913, -0.9209874448774826, 
   -0.205287983108974, -0.2141278415956549, -0.7797957569141545, 
   0.8437149557644261, -0.5669240593765608, -1.0903999066199503, 
   0.8553966674876392, 0.8463638808289033, 1.2415605847813822, 
   -1.378832941249584, 0.12853038378125348, 0.8083125994880902, 
   0.12014534387890308, 1.8715596889178414, -2.2219564740498754, 
   1.3695123474885804, -0.0026524836985117872, -0.5621071785690219, 
   0.40734596572201553, 3.9095590358556365, -3.454893669671037, 
   -1.096533314095268, 0.6484318105690363, 1.8095543863860257, 
   0.9492315722241074, 0.07077598742216651, 0.3492745678991014, 
   -0.5743911582430883, -1.3222785401894726, 3.1129534619835795, 
   1.4684505950308449, 0.11278571984212249, 6.40052122281395, 
   -0.6663341617459082, 0.2882059811554427, 4.520519775851881, 
   0.09728016127382944, 0.1629131362510634, 2.1975880810732633, 
   7.811519761964519, -1.4775344327008497, 2.062336617902929, 
   -0.28594517600549807, 1.1197829461971196, -1.2762493491004534, 
   -0.2520158992570032, 1.0370295447637545, 1.1717861664401426, 
   5.737178455178764, 2.2280504397094774, 0.046106633496947325, 
   -0.673023658720922, 0.3955630769683012, -0.9056951102720632, 
   1.3288527076765604, 7.387849057793119, -14.450553296134785, 
   0.4204507536564961, -1.3992356612402546, -0.3629234964691932, 
   -1.0051952267212982, -0.007308102711704123, 1.3826959030984654, 
   -0.4259149437734777, -0.18875838466374262, 1.7734904225198989, 
   -0.546659835392802, -0.5648710894288342, 1.5601163423079925, 
   1.7300102696312933, 0.7911722545222801, -1.4466686757041316, 
   0.016811980717193364, -0.19975300828582476, -0.7904061592048492, 
   1.152870478231307, -0.5288517658264027, 2.575571894447876, 
   2.6014886088933054, 1.7938336628762954, -0.2876261068313397, 
   2.2274844095704793, 1.6664690521151897, 0.30860754063314744, 
   -0.9994024607990468, 0.7540519043004679, 0.2803767800019159, 
   -1.510798590406921, -0.8126622312324798, 0.11816780480148736, 
   0.4311742781810608, 1.06896744085725, -1.2583136510579607, 
   0.5699516671602396, 3.406611014203463, -2.256952745055969, 
   -1.7165582094999081, 0.4771737559472058, -1.735260032320184, 
   -0.7443536700766344}}}, 
 {{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. + 118.48383111720725*\[Eta] - 530.5128499770967*\[Eta]^2) + 
    S^2*(20.925187445523054 - 237.32379932568213*\[Eta] + 
      504.73341252749975*\[Eta]^2) + 
    S^3*(20.31152684433135 - 356.30920295946754*\[Eta] + 
      1000.1182317443987*\[Eta]^2) + 96.75013080693054*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 70.51672699628335*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 96.75013080693054, 
    d30 -> -70.51672699628335, f11 -> -33.50696731334232, 
    f20 -> -3.0503526178357188, f21 -> 34.595688780923986, 
    f30 -> -3.245490450694229, f31 -> 56.93309639211873}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 96.75013080693054, 21.699811127988806, 
       4.458570180002189, 0.000010269784634818326}, {d30, -70.51672699628335, 
       246.15037345978504, -0.28647824500580765, 0.7746346932079199}, 
      {f11, -33.50696731334232, 7.869521175535721, -4.25781525533049, 
       0.000024814756141486362}, {f20, -3.0503526178357188, 
       0.47522397154013035, -6.4187684134493015, 3.2861948497770384*^-10}, 
      {f21, 34.595688780923986, 6.082363081147822, 5.687869717635357, 
       2.2311244178713015*^-8}, {f30, -3.245490450694229, 0.684575516406597, 
       -4.740880111707941, 2.804264921517159*^-6}, {f31, 56.93309639211873, 
       12.181756306542452, 4.673636129261729, 3.843507070193299*^-6}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 2812.6878896651024, 2812.920254810331, 2846.24313279394, 
   0.9999982164949924, ScientificForm[4.198692250736157], 
   {21.699811127988806, 246.15037345978504, 7.869521175535721, 
   0.47522397154013035, 6.082363081147822, 0.684575516406597, 
   12.181756306542452}, {{d30, -0.28647824500580765}, 
    {f11, -4.25781525533049}, {d10, 4.458570180002189}, 
    {f31, 4.673636129261729}, {f30, -4.740880111707941}, 
    {f21, 5.687869717635357}, {f20, -6.4187684134493015}}, 7, 
   4.198692250736157, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 96.75013080693054, 21.699811127988806, 
       {54.11244011794027, 139.38782149592083}}, {d30, -70.51672699628335, 
       246.15037345978504, {-554.1745535393334, 413.1410995467666}}, 
      {f11, -33.50696731334232, 7.869521175535721, {-48.96969220868337, 
        -18.044242418001275}}, {f20, -3.0503526178357188, 
       0.47522397154013035, {-3.984114326037258, -2.1165909096341795}}, 
      {f21, 34.595688780923986, 6.082363081147822, {22.64452873706462, 
        46.54684882478335}}, {f30, -3.245490450694229, 0.684575516406597, 
       {-4.590604421946823, -1.900376479441634}}, {f31, 56.93309639211873, 
       12.181756306542452, {32.99731398445161, 80.86887879978585}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{470.8818029903868, 331.9153717810547, 65.0196087052539, 
   -0.08659460649516468, -0.26874837624539927, -0.5339363464833757, 
   -37.615358273906125}, {331.9153717810547, 60590.006354391655, 
   40.009996271320254, -13.303625657622161, 416.42612424863336, 
   -3.683160795398412, -9.336488115018142}, {65.0196087052539, 
   40.009996271320254, 61.929363532205116, 0.07428117820286752, 
   -2.6328117749944613, 0.3303196442238731, -66.71677035337267}, 
   {-0.08659460649516468, -13.30362565762216, 0.07428117820286752, 
   0.22583782312637468, -2.6113871073567876, 0.1623813977481923, 
   -1.8728084985539015}, {-0.2687483762453983, 416.42612424863336, 
   -2.632811774994463, -2.6113871073567876, 36.99514065091003, 
   -1.8077905478326612, 24.745846601892232}, {-0.5339363464833757, 
   -3.683160795398412, 0.3303196442238726, 0.1623813977481923, 
   -1.8077905478326612, 0.4686436376633589, -5.764586946618629}, 
   {-37.615358273906125, -9.336488115018142, -66.71677035337267, 
   -1.8728084985539015, 24.745846601892232, -5.764586946618629, 
   148.3951867119868}}, 3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. - 3.536095344266729*f11*\[Eta] - 3.536095344266729*(16. - 4.*f11)*
       \[Eta]^2) + S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*
       \[Eta] - 6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
      6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 
   17.884509610832314, {}, {}, {3.684637332130933, -0.4691745159166203, 
   0.7717577388748396, -1.6929115780017128, 2.1153127433653935, 
   -0.11089221902375357, 0.015059224966080365, 1.140251629836257, 
   0.45208041891464745, -3.477790387091318, -4.252591769448827, 
   -3.052861026854771, -4.201447630744042, 2.68133420154345, 
   8.309900964110511, 14.530580935957914, -6.123055601777651, 
   -2.555453141707858, -7.420764593198328, -1.9792865153053754, 
   -7.854510345435301, -3.705362466896986, 0.5196253156259445, 
   -4.024379955649692, -2.466085253296569, 0.8389784411720029, 
   0.009742166717842338, 1.4515054819958095, 1.4912034632143332, 
   1.8703510495829505, 0.8621381143493636, -0.7683944755945049, 
   -1.3161863235541205, -0.9075623831695339, -0.09405809241843599, 
   -12.439258001183589, -10.772149764565256, -1.6860773076050464, 
   -0.2340594189740841, 0.4007377384859865, -0.4652252373889496, 
   0.3870363037040079, -4.849790339838819, 1.322689328751494, 
   2.2336245654132654, 7.915737888399235, -1.2442433311948662, 
   1.1668128320379765, -1.750677836552768, 0.8212370763535546, 
   0.3852496403965233, -0.34686432799389877, -0.24948889300640076, 
   -0.22052941561514672, 0.9583475768408789, -1.8758261026223408, 
   1.1466471517082937, -1.506806429102653, -2.4069572204311953, 
   -0.6702020229558912, -1.4536526278379824, 0.9762256142589649, 
   3.7355095450602676, 2.599784447721049, 2.566542820502491, 
   0.11511922388444873, 3.37027431578872, 1.8493738118640977, 
   0.9643778409858896, 1.5966182503889286, -0.16366325024819162, 
   5.066781248344796, -0.5265483136772673, 0.2585215482190506, 
   2.3189294393559976, 1.2152482356009386, 2.6971186678251797, 
   -1.2220194973110665, 4.255085811355912, -2.1312457888689096, 
   1.421423454820797, 0.6936199755105008, 3.3559135631280697, 
   3.778721178676733, 1.5315830940648993, 1.1599550212445138, 
   0.06589976712893986, 0.9927834947097836, 1.451619696592843, 
   1.6000665790384119, -3.1456285725735142, 0.10435143070526465, 
   0.651806040876636, -0.4603721511830372, 0.31843526539705636, 
   -1.7198355255795832, 5.681302494942429, 2.723270704761944, 
   -2.296322732913268, -2.9179101504446407, 2.417911245589039, 
   1.440134897144162, -0.4550863229924289, 0.7523051351008689, 
   -0.7849392983216603, -2.1682567387865674, -0.42519840396334985, 
   0.781374791466078, -1.3118325220320912, 2.6190398917719904, 
   1.6916742319440345, -0.5540121873054886, -1.9838688813574663, 
   -1.9330259843809472, 2.355653844572771, 3.276049216863157, 
   -0.5262646980099817, -0.09657211999365245, 1.440749980421515, 
   1.6660470797451126, -0.5118621610636183, -0.07297483178945186, 
   -0.05168928674811468, 1.466844076432153, 0.16776036223473056, 
   1.6754260586340024, 0.4081747645004725, 2.2304989274825857, 
   0.7275624219055317, 3.036312483887741, 1.5162807485749, 
   1.7205982200234757, -3.65759760120136, -0.44292339462117525, 
   -2.1603687466181327, 0.48276805534533196, 4.57256363578017, 
   2.204244099996231, 1.1676428819209832, 2.0674689470261, 
   0.23176646339470608, 3.108138127694474, -0.7156106193228879, 
   1.5553282152882275, -11.769401532612846, -0.4521281688894305, 
   -0.7791932423037906, 2.1537812694537024, -1.7432890859686268, 
   1.3528644252605773, 0.8808677372876446, 2.08060973209831, 
   0.6237046367282346, 1.022331589325404, -1.9375444440001957, 
   -1.4669975690703723, 0.038713146659574704, 5.18125020624484, 
   -0.7853594400748989, 1.316889326031287, -2.5841477346634747, 
   -1.6048569084714472, 1.0339372899356931, 2.7987119358408563, 
   -1.2732175816158815, 3.340596322388592, -1.2650570576952305, 
   3.9496261234662597, 1.1703854549737116, 5.856941115680456, 
   -2.7140342148541095, -0.158651476202067, -0.5280021229436898, 
   0.38770652993071053, -7.1823379285451665, 0.3653789459253858, 
   -16.287163363647778, 0.724775984360349, 4.410228509318131, 
   2.003787075184846, 5.138047695129444, 1.4075137508007174, 
   -2.3026436698960424, -1.6034424293470693, -1.5127855920950424, 
   -0.92676327520212, 1.2912060955877678, 1.6785259430289443, 
   1.0750903800480955, 1.837718641038009, 1.8647043181326808, 
   3.390014582276308, 2.4300142901602158, 4.064796773157923, 
   4.496873835742917, -0.8275232000105461, 3.982888649818051, 
   3.8450665905165806, 0.847815562935466, 0.9810501928768645, 
   0.03059110358799444, 0.8645603581830983, 2.4257699877348387, 
   0.7385594935503832, -2.4301910648478042, 0.7739420761618021, 
   -0.15561454849512302, 1.1155924768854675, -1.99760021379916, 
   1.6391482416374856, 7.688980027607158, -0.288404032989547, 
   -0.6371924007517009, -1.364110251072816, -1.7980698641504205, 
   -1.3581345346910894, 0.019206856252367288, -0.2987435826339606, 
   2.61489917504241, 1.4900734987963915, -9.373506899830318, 
   -7.876778439629106, 0.14538112249010737, 0.03821585287596463, 
   -0.7245479560342574, -0.1486755262067163, -0.11818695552301506, 
   -0.275024774038684, 1.3112514134113553, -0.4894585516631196, 
   1.6122322297364917, 0.118694441225216, -0.206349742882594, 
   -0.08126612408250367, 1.023314250981457, -0.4442310897479729, 
   0.2270275504838537, 0.14045391681656838, 1.2044341899040774, 
   -38.16120665681228, -2.412932079951588, 0.3303766391290992, 
   -3.7215054482917367, -3.0137596158324413, -19.326671884713505, 
   -0.8081889804175262, -24.578286053259035, -0.146176693106554, 
   -16.748769847902622, -2.093833871550032, 0.7427209923803275, 
   -0.9376872353400358, 1.1315009701320378, 1.1706978498123135, 
   4.851971367696024, 3.4161202926297847, -1.2894311225500132, 
   -1.5770891211000162, -1.236972565828637, -1.5163940773591094, 
   -31.59777601085989, -2.330176693082194, -2.9342414071811618, 
   -0.5627782457017929, -3.833649530630737, -3.7628152005131597, 
   -3.3391637582353724, -2.81341952296998, -1.7850028583320636, 
   -3.9853480600049807, -2.991092971264152, -2.1039433098617337, 
   -1.8811839632180636, -5.099005067091639, -1.2511112749298263, 
   -0.7942788406344334, 12.914215158630668, -0.9850961020924842, 
   2.3458282160095223, -1.9444517971037385, 0.5105306377581655, 
   -2.555738696852586, -1.1052675564124002, -0.823215156176957, 
   3.002935545692708, -3.2622515336652214, -0.6619876004160687, 
   -1.7169793943785407, -0.12008763699122937, 0.679437446835891, 
   -0.48535822134726914, 0.43180337545527436, 1.3182910255391107, 
   -1.1383841105302963, 1.2959163730056389, -1.5805292674267548, 
   6.2817872206323955, 10.046547705452213, 4.3682503397353685, 
   11.12973699982922, 4.1410359854621674, 4.613760352617646, 
   0.2287659545236238, -2.635235466321319, -1.1856114739430268, 
   2.4091220474738293, -1.9284204930122542, -1.6868394428861393, 
   0.025606853137560392, -2.560274161595771, -1.080702467739684, 
   -1.4826562965113226, 0.3376784920569662, 6.838981820265417, 
   -0.7554167928433344, -0.602272168955551, 1.0897306027604827, 
   -1.547113405033997, -1.8624214335100078, -0.5009836874573921, 
   -8.909318725707635, -2.8348472394791315, 0.91960159015116, 
   0.9374493996774618, -0.3210950898151168, -2.2235237093896103, 
   -3.1938264103278016, -8.60788521304221, -2.0142373850180775, 
   -4.774216358918693, -5.274164919030227, -4.352820002839962, 
   -1.0721935508040588, -1.1459458273589007, -1.4298821616207533, 
   -1.3029921265861049, 0.9526551930503047, -4.450463063109964, 
   -0.4968504426765321, -2.0480226712229523, -1.9713848460255576, 
   0.3031089013188648, -2.653903912489568, 0.9721601937430933, 
   1.5349188450586553, 0.28010811990452567, 0.8318103146175417, 
   0.1152859505473316, -3.1051268776946017, -1.1095342746307324, 
   1.2656226224562488, -4.379613429164692, 0.5379523335814156, 
   -1.604954311885649, -3.6311597764506587, -0.3080024344553749, 
   -0.09730094457290761, -27.149143216313405, -2.211726447400906, 
   -1.3973890393726833, -0.3528426792340724, 0.7157824836681357, 
   0.7120380440087501, 2.0019323399410496, -1.9303649114631298, 
   -1.4853469366303216, 0.08525915935433659, -1.5375797831966338, 
   -1.9789797381990866, 1.1836657350813766, -2.6310081470037403, 
   -1.646895609479543, -2.5469385096484984, 0.37403872173490527, 
   -0.06384999819056247, 0.8525723381089847, 0.40182159515643434, 
   1.5850386733977757, 0.7899604874723991, 1.343712745398534, 
   -1.9894131249247948, -1.387021629137962, 0.9899529501799407, 
   -2.490408341166585, 1.9369087513950944, -0.24097900781180215, 
   -1.9752033409668002, -1.2207428557148887, 0.0011609128105192212, 
   -1.0820717218471145, -0.255460821138513, -0.6578732370371654, 
   -1.064291999975012, 0.8450277880142494, -0.6047400858756191, 
   -1.2195569713844634, 0.6762153141567069, 0.7211028774117949, 
   1.1162995813642738, -1.501405992414675, -0.03870471340815129, 
   0.8202844121306043, -0.1488348191287514, 1.8169223677814443, 
   -2.3911705718492158, 1.219228329373891, -0.1392674675598755, 
   -0.7075507354666115, 0.2216455834104636, 3.9183647122717957, 
   -3.981679248848195, -1.093236147769403, 0.2837242772970967, 
   1.7468848764478935, 0.9490130410672464, -0.19813641284781625, 
   0.34816651818937316, -0.6242470022098132, -1.3222785401912915, 
   3.1129534619817605, 1.4684505950308449, 0.1127857198403035, 
   6.400521222812131, -0.6663341617459082, 0.2882059811536237, 
   4.520519775850062, 0.09728016127382944, 0.16291313624924442, 
   2.1975880810732633, 7.811519761964519, -1.4775344327008497, 
   2.062336617902929, -0.28594517600731706, 1.1197829461953006, 
   -1.2762493491004534, -0.2520158992570032, 1.0370295447637545, 
   1.1717861664401426, 5.737178455178764, 2.2280504397094774, 
   0.046106633496947325, -0.673023658720922, 0.3955630769683012, 
   -0.9056951102738822, 1.3288527076747414, 7.3878490577913, 
   -14.450553296132966, 0.4204507536564961, -1.3992356612402546, 
   -0.3629234964691932, -1.0051952267212982, -0.007308102711704123, 
   1.3826959030984654, -0.4259149437716587, -0.18875838466192363, 
   1.7734904225217178, -0.5466598353909831, -0.5648710894270152, 
   1.5601163423098114, 1.7300102696312933, 0.7911722545240991, 
   -1.4466686757041316, 0.016811980717193364, -0.19975300828400577, 
   -0.7904061592048492, 1.152870478231307, -0.5288517658264027, 
   2.575571894447876, 2.6014886088933054, 1.7938336628744764, 
   -0.2876261068313397, 2.2274844095704793, 1.6664690521151897, 
   0.30860754063314744, -0.9994024608008658, 0.7540519043004679, 
   0.2803767800019159, -1.510798590406921, -0.8126622312324798, 
   0.11816780480148736, 0.4311742781828798, 1.068967440859069, 
   -1.2583136510579607, 0.5699516671602396, 3.406611014203463, 
   -2.256952745055969, -1.7165582094999081, 0.4771737559472058, 
   -1.7352600323183651, -0.7443536700748155}}}, 
 {{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7 + 
    S*(0. + 117.13545328162061*\[Eta] - 525.1193386347501*\[Eta]^2) + 
    S^2*(20.94099785266243 - 243.19792328943288*\[Eta] + 
      527.9769418682727*\[Eta]^2) + S^3*(20.121214194296353 - 
      348.93932092138715*\[Eta] + 973.6837059926371*\[Eta]^2) + 
    96.8544972434204*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    831.0200415942587*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) - 
    346.11087909132897*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   {d10 -> 96.8544972434204, d20 -> -346.11087909132897, 
    d30 -> 831.0200415942587, f11 -> -33.12564902174907, 
    f20 -> -3.052657367407602, f21 -> 35.45198454682654, 
    f30 -> -3.2150812208481097, f31 -> 55.75549502513886}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 96.8544972434204, 21.570712944980887, 
       4.490092538455326, 8.917704867051995*^-6}, {d20, -346.11087909132897, 
       132.72375826580816, -2.607753755722971, 0.009396543080853753}, 
      {d30, 831.0200415942587, 423.54353326303857, 1.9620652337481443, 
       0.05032987467557408}, {f11, -33.12564902174907, 7.8240562779336535, 
       -4.233820392521206, 0.000027521409723771136}, 
      {f20, -3.052657367407602, 0.47239674625950734, -6.462062644543808, 
       2.5314846974072454*^-10}, {f21, 35.45198454682654, 6.055077150494229, 
       5.854918717911441, 8.836162303767364*^-9}, {f30, -3.2150812208481097, 
       0.6806015207558163, -4.7238819232694675, 3.0396263388220744*^-6}, 
      {f31, 55.75549502513886, 12.117679969276814, 4.60116913192141, 
       5.378351139399462*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   2807.8384995223473, 2808.137875821724, 2845.5881480422895, 
   0.9999982413078028, ScientificForm[4.169383039384981], 
   {21.570712944980887, 132.72375826580816, 423.54353326303857, 
   7.8240562779336535, 0.47239674625950734, 6.055077150494229, 
   0.6806015207558163, 12.117679969276814}, {{d30, 1.9620652337481443}, 
    {d20, -2.607753755722971}, {f11, -4.233820392521206}, 
    {d10, 4.490092538455326}, {f31, 4.60116913192141}, 
    {f30, -4.7238819232694675}, {f21, 5.854918717911441}, 
    {f20, -6.462062644543808}}, 8, 4.169383039384981, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 96.8544972434204, 21.570712944980887, {54.470249088034, 
        139.2387453988068}}, {d20, -346.11087909132897, 132.72375826580816, 
       {-606.8995104546914, -85.32224772796661}}, {d30, 831.0200415942587, 
       423.54353326303857, {-1.1997493889032285, 1663.2398325774207}}, 
      {f11, -33.12564902174907, 7.8240562779336535, {-48.49912062240889, 
        -17.75217742108925}}, {f20, -3.052657367407602, 0.47239674625950734, 
       {-3.9808687330833417, -2.1244460017318625}}, {f21, 35.45198454682654, 
       6.055077150494229, {23.55437628505266, 47.34959280860042}}, 
      {f30, -3.2150812208481097, 0.6806015207558163, {-4.55239370672772, 
        -1.8777687349684993}}, {f31, 55.75549502513886, 12.117679969276814, 
       {31.94549133191886, 79.56549871835887}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{465.2956569547661, -5.3118150659074255, 
   341.81269637158994, 64.2539016837112, -0.08560239762611246, 
   -0.25241755887856876, -0.5271336631503979, -37.18706614359595}, 
   {-5.3118150659074255, 17615.59600820068, -45884.450508239635, 
   -19.407506036461495, 0.11730211273939366, -43.58187270876281, 
   -1.5477026012459802, 59.9349838233355}, {341.81269637158994, 
   -45884.450508239635, 179389.1245689387, 90.08716642507346, 
   -13.451301557191934, 525.0050222011002, 0.3919439355379762, 
   -165.34211690085618}, {64.2539016837112, -19.40750603646149, 
   90.08716642507346, 61.21585664027302, 0.07327048162378308, 
   -2.5535542043055988, 0.32810502537293756, -65.99110345665288}, 
   {-0.08560239762611246, 0.11730211273939317, -13.451301557191934, 
   0.07327048162378308, 0.22315868587656937, -2.5806891336072315, 
   0.1604441828046131, -1.8501855951946549}, {-0.25241755887857015, 
   -43.58187270876282, 525.0050222011002, -2.5535542043055988, 
   -2.5806891336072306, 36.66395929843732, -1.7825091962749084, 
   24.30391632526423}, {-0.5271336631503977, -1.5477026012459802, 
   0.39194393553797613, 0.32810502537293756, 0.16044418280461306, 
   -1.7825091962749082, 0.46321843005512997, -5.701446997672903}, 
   {-37.187066143595956, 59.9349838233355, -165.34211690085615, 
   -65.99110345665288, -1.8501855951946546, 24.30391632526423, 
   -5.701446997672903, 146.8381678378126}}, 3108.381941299741 + 
    3722.4589482748784*\[Eta] - 119587.7345880769*\[Eta]^2 + 
    1.9214830552993643*^6*\[Eta]^3 - 1.697956772209648*^7*\[Eta]^4 + 
    8.391941719726168*^7*\[Eta]^5 - 2.1714278020480186*^8*\[Eta]^6 + 
    2.282966494194419*^8*\[Eta]^7 + S*(0. - 3.536095344266729*f11*\[Eta] - 
      3.536095344266729*(16. - 4.*f11)*\[Eta]^2) + 
    S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*\[Eta] - 
      6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
      6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   17.672281981876473, {}, {}, {3.5768024740636974, -0.545101227842224, 
   0.7205999769535083, -1.725514912201561, 2.0959739884574446, 
   -0.12133156921481714, 0.010078778770093777, 1.138214260768109, 
   0.4513949739603049, -3.4768467474432327, -4.2495216216043445, 
   -3.045556828411918, -4.18687716544764, 2.7071278238026935, 
   8.351799307296915, 14.594390237888547, -6.008941679272084, 
   -2.54469376477482, -7.381396619147381, -1.9399185412544284, 
   -7.768133766041501, -3.645207053492868, 0.8669287006882769, 
   -3.730034235027688, -2.368472887956159, 0.8334444797665128, 
   0.21360376373786494, 1.4259124300619987, 1.4656104112805224, 
   1.8433852088196545, 1.0199072867089853, -0.7549889727015398, 
   -1.1860539480385341, -0.7149069136257822, -0.11066082485149309, 
   -12.56361510759416, -10.630376866968618, -1.5502169833353037, 
   -0.15212617977840637, 0.5810204495560356, -0.2567507378444134, 
   0.33029278215508384, -4.894747194630327, 1.2777324739599862, 
   2.216869795688581, 7.8989831186745505, -1.3263509648072613, 
   1.1657491079772626, -1.8410783448825896, 0.7778575804532011, 
   0.42575374468924565, -0.5392704662540382, 0.04235264369117431, 
   0.0600880543220228, 0.910889350486741, -2.150099839264385, 
   1.5009315276793131, -1.2678924296665173, -2.2454384193879378, 
   -0.895618923937036, -1.2376695230286714, 0.6247808432499369, 
   3.3840647740512395, 2.44508224539004, 2.418664059605362, 
   -0.05396094018351505, 3.5634659348661444, 1.9633771582925874, 
   0.681530005661898, 2.1843241993992706, 0.29915310686965313, 
   4.9627412559893855, -0.2201254290957877, -0.008698700856257346, 
   1.7913023131713999, 0.7422576487983861, 2.592466731696277, 
   -0.9635124293758963, 4.337524375776866, -2.1999412818217934, 
   1.980377809203219, 0.835443909170408, 3.1930526392807224, 
   4.150967108331315, 1.537607155115893, 1.7820113284187755, 
   0.2205665101523664, 1.1523794571962753, 2.0834735485454985, 
   2.316496298617494, -3.1105257491326483, 0.5001491680495747, 
   0.5128306806195724, -0.2969238879695695, 0.898722142466795, 
   -1.7768150037018131, 5.460120196873504, 2.8053396783093376, 
   -2.1846878404194285, -3.134941625763986, 1.9777658695456921, 
   2.098148410405429, -0.6393101700173247, 0.11489448929978607, 
   -0.852966121261943, -2.290669187054391, -0.5476108522311733, 
   1.3338726987267364, -1.68008456644111, 2.8431257400156937, 
   1.6220368451440663, -0.504090447312592, -1.6852448979043402, 
   -2.8132848411910345, 2.6197789937459675, 3.5401743660363536, 
   -0.549373905714674, -0.11968132769834483, 1.4176407727168225, 
   1.6429378720404202, -0.3965140747186524, 0.042373254555513995, 
   -0.24557154220974553, 1.2729618209705222, -0.2977638909037523, 
   1.2099018054955195, 0.13334952380773757, 1.9556736867898508, 
   0.7214331020604732, 3.0301831640426826, 1.5845614494901383, 
   1.7888789209387141, -3.5908394958692043, -0.3761652892890197, 
   -2.4930156094437734, 0.15012119251969125, 4.23991677295453, 
   2.192723529806699, 1.5027324912725817, 2.4025585563776986, 
   0.4952120483303588, 3.3715837126301267, -0.7033338181690851, 
   1.5676050164420303, -11.89920102531596, -0.5819276615925446, 
   -0.7913845003636197, 2.1415900113938733, -0.7798521609920499, 
   2.316301350237154, 1.8178943280977364, 3.017636322908402, 
   1.13747269742953, 1.5360996500266992, -1.8103327713697581, 
   -1.3397858964399347, 0.17080371283554996, 5.3133407724208155, 
   -0.2619185455491788, 1.8403302205570071, -1.6389324136175674, 
   -0.6596415874255399, 2.0249883448150285, 3.7897629907201917, 
   -1.2645211632011524, 3.349292740803321, -1.3721482979299253, 
   3.842534883231565, 1.2064265052017618, 5.892982165908506, 
   -2.4304935133768595, 0.12488922527518298, -0.17793826981142047, 
   0.7377703830629798, -7.180525246258185, 0.3658200291288267, 
   -16.612546314538577, 0.3993930334695506, 4.084845558427332, 
   2.0682230446991525, 5.202483664643751, 1.4734493037235552, 
   -2.310493708630929, -1.611292468081956, -1.793625113312828, 
   -1.2076027964199056, 0.8091674169736507, 1.1964872644148272, 
   0.8514750496715351, 1.6141033106614486, 1.9426276373151268, 
   3.467937901458754, 2.3214902972686104, 3.9562727802663176, 
   4.388349842851312, -0.5977439902358128, 4.067009918875556, 
   3.829372403848083, 0.7281010143151434, 0.6721310854104559, 
   0.7571574179719391, 0.4303870781218393, 1.6585051430333806, 
   1.7638086177316836, -2.4027440210329587, 0.7010002740007621, 
   -1.0132825408213648, 1.4320569130845797, -1.7983285158379658, 
   2.329839008441013, 7.844263433309152, 0.5882352067324064, 
   -0.7238395606682388, -0.9973200491986063, -1.6398052116664985, 
   -0.5533907704893863, 0.8239506204540703, -0.13731302183941807, 
   2.7763297358369528, 0.5874506987843233, -8.529195529907156, 
   -7.032467069705945, 0.2799978953808022, 0.7794832493796093, 
   -0.6046819371822494, -0.02880950735470833, 0.0016790633289929247, 
   -0.1577202783055327, 1.4285559091445066, -0.42769343736654264, 
   1.6739973440330687, -0.14893501965570977, -0.6670519561894253, 
   -0.5419683373893349, 0.5626120376746258, -0.03106891351626473, 
   0.6401897267155618, 0.17701678721323333, 1.2409970603007423, 
   -38.126332193643975, -2.1281621045686734, 0.348837509126497, 
   -2.3444666970030994, -1.636720864543804, -19.32006553678457, 
   -0.8015826324885893, -24.69916780780659, -0.267058447654108, 
   -16.648792946131834, -1.9938569697792445, 0.9534592380382492, 
   -0.6409365030108347, 2.4423492324112885, 2.4815461120915643, 
   6.2440962547925665, 4.804966174253423, -0.05960379025145812, 
   -0.8866497586291189, -0.5465332033577397, -1.2106855945839925, 
   -31.426453589896482, -2.1588542721187878, -2.7579532398463016, 
   -0.3864900783669327, -3.5213836342086324, -3.0628122097900814, 
   -2.639160767512294, -1.5713493384796493, -0.3800173492468275, 
   -2.659614314915416, -1.665359226174587, -1.8040659118428266, 
   -1.6576963123361566, -4.990751696991538, -1.1428579048297252, 
   -0.9041286590318123, 12.80436534023329, -0.9661746911838236, 
   2.364749626918183, -0.5637333888730609, 1.8877867064711609, 
   -2.3659878887888226, -1.078345744032049, -0.5295677096946747, 
   3.0356205531898013, -3.2279039628474493, -0.6276400295982967, 
   -1.297220483123965, 0.2996712742633463, 0.6512719764145913, 
   -0.9475822998183503, -0.030420703015806794, 0.8560669470680295, 
   -1.0980381894783022, 1.336262294057633, -1.535727635215153, 
   6.331549642540267, 10.096310127360084, 4.412899675963217, 
   11.960754483244273, 4.184536599777402, 4.657260966932881, 
   1.021112430080393, -1.8466273868834833, -1.2553163369884714, 
   1.556835886412955, -1.3527073519021542, -0.6901643477972357, 
   -0.2377786873362311, -2.405048544164856, -1.067101344103321, 
   -1.326811344019461, -0.4235294256754969, 8.006938392305074, 
   -1.357825756987495, -0.7348926576446502, 1.5857009916257994, 
   -0.339657810337485, -1.3424512886244884, 0.3183880588780994, 
   -7.590442857084781, -1.52176717108523, 2.3056479626279724, 
   2.1648393703217153, -0.01579021680799997, -1.9126186872767903, 
   -1.9563768004895792, -7.208079222348715, -0.7063278579903454, 
   -3.7007572115448966, -4.26862086363235, -3.533759977068712, 
   -0.5470175031000508, 0.06578042474984613, -0.957678571813176, 
   -1.441446529388486, 0.31472865670821193, -3.2875794260344264, 
   -1.2833211497913908, -1.0812184199080548, -0.983331671601718, 
   0.42791249281663113, -1.5072904587891571, 0.405394582604913, 
   2.0277813932339086, 0.4446751348091311, 2.2214275345249916, 
   -0.3722084175187774, -3.29225666648108, -0.6307973818225037, 
   2.1909597616131578, -3.1510893591644162, 1.6412564712009043, 
   -1.3263294199928168, -2.52122472213523, 0.9769457671673081, 
   0.3810259170554673, -27.333145132819936, -2.198445014731078, 
   -0.11054221172435064, 0.03199700115192172, 0.815196179373288, 
   0.23371183062272394, 3.3882910539705335, -1.9185176714022418, 
   -1.4664091796644243, 0.2595496322960571, -1.6224280380265554, 
   -0.7530493253898385, 1.2467452531273011, -2.1592286366922053, 
   -0.18760133031537407, -1.7409421887632561, 1.481203904539143, 
   -0.07053976135648554, 1.355629575083185, 0.8322664163824811, 
   1.2983218343574663, 1.0253972456571319, 1.5825225703106298, 
   -0.9658337054415824, -0.4271825728810654, 1.594803740057614, 
   -1.6212224943474212, 2.685709992347256, -0.0543102483416078, 
   -1.7868155219011896, -0.46931778252201184, 0.8676062932663626, 
   -0.7395969243411855, 0.17834114035122184, 0.3641626158178042, 
   -0.8291225094831134, 0.553514035752869, -0.24828503117214495, 
   -0.9060684010969453, 1.1575144567991629, 1.0094522852605223, 
   1.4046489892130012, -1.219193626879587, 0.3568157287500071, 
   0.6155602610133428, 0.23017313492164249, 1.6914165601701825, 
   -1.6694528255593468, 1.858427028153983, 0.501856861829765, 
   -0.37948499215144693, 0.590257896438743, 3.7095341791355168, 
   -2.9160123008050505, -1.1094536534269537, 1.0243635082883884, 
   1.6146390215585598, 0.9465115700118076, 0.35491544531942054, 
   0.3461060907134197, -0.4410380508270464, -1.3222785401912915, 
   3.1129534619817605, 1.4684505950308449, 0.1127857198403035, 
   6.400521222812131, -0.6663341617459082, 0.2882059811536237, 
   4.520519775850062, 0.09728016127382944, 0.16291313624924442, 
   2.1975880810732633, 7.811519761964519, -1.4775344327008497, 
   2.062336617902929, -0.28594517600731706, 1.1197829461953006, 
   -1.2762493491004534, -0.2520158992570032, 1.0370295447637545, 
   1.1717861664401426, 5.737178455178764, 2.2280504397094774, 
   0.046106633496947325, -0.673023658720922, 0.3955630769683012, 
   -0.9056951102738822, 1.3288527076747414, 7.3878490577913, 
   -14.450553296132966, 0.4204507536564961, -1.3992356612402546, 
   -0.3629234964691932, -1.0051952267212982, -0.007308102711704123, 
   1.3826959030984654, -0.4259149437716587, -0.18875838466192363, 
   1.7734904225217178, -0.5466598353909831, -0.5648710894270152, 
   1.5601163423098114, 1.7300102696312933, 0.7911722545240991, 
   -1.4466686757041316, 0.016811980717193364, -0.19975300828400577, 
   -0.7904061592048492, 1.152870478231307, -0.5288517658264027, 
   2.575571894447876, 2.6014886088933054, 1.7938336628744764, 
   -0.2876261068313397, 2.2274844095704793, 1.6664690521151897, 
   0.30860754063314744, -0.9994024608008658, 0.7540519043004679, 
   0.2803767800019159, -1.510798590406921, -0.8126622312324798, 
   0.11816780480148736, 0.4311742781828798, 1.068967440859069, 
   -1.2583136510579607, 0.5699516671602396, 3.406611014203463, 
   -2.256952745055969, -1.7165582094999081, 0.4771737559472058, 
   -1.7352600323183651, -0.7443536700748155}}}, 
 {3108.381941299741 + b1*S + b2*S^2 + b3*S^3 + 3722.4589482748784*\[Eta] - 
   119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
   1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
   2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7, 
  a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
   a6*\[Eta]^6 + a7*\[Eta]^7, {a0 -> 3108.381941299741, 
   a1 -> 3722.4589482748784, a2 -> -119587.7345880769, 
   a3 -> 1.9214830552993643*^6, a4 -> -1.697956772209648*^7, 
   a5 -> 8.391941719726168*^7, a6 -> -2.1714278020480186*^8, 
   a7 -> 2.282966494194419*^8}, {{15.511982347859565, -3017.598217085857, 
  126490.62303842918, -2.2898084143440654*^6, 2.1431426556053504*^7, 
  -1.0847242672016166*^8, 2.8189154141556185*^8, -2.948566623831808*^8}, 
  {-3017.598217085857, 702688.6884468483, -3.041363221935276*^7, 
  5.579253580258254*^8, -5.259757752295591*^9, 2.6742326491006523*^10, 
  -6.971146045035905*^10, 7.308114995828867*^10}, {126490.62303842918, 
  -3.041363221935276*^7, 1.3304087206213331*^9, -2.456998811891353*^10, 
  2.3276131374595352*^11, -1.187902450612336*^12, 3.1059661773655103*^12, 
  -3.264167547603811*^12}, {-2.289808414344066*^6, 5.579253580258254*^8, 
  -2.456998811891353*^10, 4.5602634706371204*^11, -4.3374435494161626*^12, 
  2.2209745386102844*^13, -5.823337782272662*^13, 6.134505240252317*^13}, 
  {2.1431426556053504*^7, -5.259757752295591*^9, 2.327613137459535*^11, 
  -4.337443549416162*^12, 4.139660277506537*^13, -2.125997169487028*^14, 
  5.5887154345774006*^14, -5.900614039672652*^14}, {-1.0847242672016169*^8, 
  2.6742326491006527*^10, -1.1879024506123362*^12, 2.2209745386102844*^13, 
  -2.125997169487028*^14, 1.0947442697104102*^15, -2.884615662538828*^15, 
  3.051995471576356*^15}, {2.818915414155619*^8, -6.971146045035905*^10, 
  3.1059661773655103*^12, -5.823337782272662*^13, 5.5887154345774006*^14, 
  -2.884615662538828*^15, 7.61715493991716*^15, -8.074670678743192*^15}, 
  {-2.948566623831808*^8, 7.308114995828867*^10, -3.264167547603811*^12, 
  6.1345052402523164*^13, -5.900614039672652*^14, 3.051995471576356*^15, 
  -8.07467067874319*^15, 8.57465540410151*^15}}, 
  3134.8030431568586 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> 0.8943328317659743, b1 -> -3.536095344266729, 
   b2 -> -6.8599241029287485, b3 -> -6.258384411510623}, 
  {{0.2011047076930932, -0.08605674820279428, -0.31442796471622897, 
  0.12074125840235238}, {-0.08605674820279427, 1.2229327209853333, 
  0.1304411333195834, -1.620125046038189}, {-0.31442796471622897, 
  0.13044113331958343, 0.779393380367652, -0.2297319202316611}, 
  {0.12074125840235238, -1.6201250460381893, -0.2297319202316611, 
  2.5272478776745113}}, {f12 -> 16. - 16.*f10 - 4.*f11, 
   f22 -> 16. - 16.*f20 - 4.*f21, f32 -> 16. - 16.*f30 - 4.*f31}, {}}, 
 {{3108.381941299741 + 3722.4589482748784*\[Eta] - 
    119587.7345880769*\[Eta]^2 + 1.9214830552993643*^6*\[Eta]^3 - 
    1.697956772209648*^7*\[Eta]^4 + 8.391941719726168*^7*\[Eta]^5 - 
    2.1714278020480186*^8*\[Eta]^6 + 2.282966494194419*^8*\[Eta]^7, 
   {a0 -> 3108.381941299741, a1 -> 3722.4589482748784, 
    a2 -> -119587.7345880769, a3 -> 1.9214830552993643*^6, 
    a4 -> -1.697956772209648*^7, a5 -> 8.391941719726168*^7, 
    a6 -> -2.1714278020480186*^8, a7 -> 2.282966494194419*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 3108.381941299741, 3.938525402718581, 
       789.2248045814734, 2.2831087078047705*^-111}, {a1, 3722.4589482748784, 
       838.2652852449803, 4.440669336780422, 0.00004475055721924639}, 
      {a2, -119587.7345880769, 36474.76827371674, -3.278642750809477, 
       0.0018284086261616814}, {a3, 1.9214830552993643*^6, 675297.22868061, 
       2.845388628431871, 0.00625559846224651}, {a4, -1.697956772209648*^7, 
       6.434019177393347*^6, -2.6390297035103827, 0.010843186996121981}, 
      {a5, 8.391941719726168*^7, 3.308691991875959*^7, 2.5363321035416515, 
       0.014126496809783179}, {a6, -2.1714278020480186*^8, 
       8.727631373927957*^7, -2.4879921126535227, 0.015964556374998762}, 
      {a7, 2.282966494194419*^8, 9.259943522560766*^7, 2.4654216179960913, 
       0.016894639531203962}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   241.12636075612428, 243.84334188819975, 260.2705702215301, 
   0.9999997862254386, ScientificForm[1.4563139648346637], 
   {3.938525402718581, 838.2652852449803, 36474.76827371674, 675297.22868061, 
   6.434019177393347*^6, 3.308691991875959*^7, 8.727631373927957*^7, 
   9.259943522560766*^7}, {{a7, 2.4654216179960913}, 
    {a6, -2.4879921126535227}, {a5, 2.5363321035416515}, 
    {a4, -2.6390297035103827}, {a3, 2.845388628431871}, 
    {a2, -3.278642750809477}, {a1, 4.440669336780422}, 
    {a0, 789.2248045814734}}, 8, 1.4563139648346637, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 3108.381941299741, 3.938525402718581, {3100.485673293828, 
        3116.278209305654}}, {a1, 3722.4589482748784, 838.2652852449803, 
       {2041.838239880168, 5403.079656669589}}, {a2, -119587.7345880769, 
       36474.76827371674, {-192715.24204151024, -46460.227134643545}}, 
      {a3, 1.9214830552993643*^6, 675297.22868061, {567593.6281468188, 
        3.2753724824519097*^6}}, {a4, -1.697956772209648*^7, 
       6.434019177393347*^6, {-2.987899951065713*^7, -4.080135933535831*^6}}, 
      {a5, 8.391941719726168*^7, 3.308691991875959*^7, 
       {1.7584136742203876*^7, 1.502546976523195*^8}}, 
      {a6, -2.1714278020480186*^8, 8.727631373927957*^7, 
       {-3.9212125397008574*^8, -4.2164306439517945*^7}}, 
      {a7, 2.282966494194419*^8, 9.259943522560766*^7, 
       {4.2645959637710005*^7, 4.139473392011738*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{15.511982347859565, -3017.598217085857, 
   126490.62303842918, -2.2898084143440654*^6, 2.1431426556053504*^7, 
   -1.0847242672016166*^8, 2.8189154141556185*^8, -2.948566623831808*^8}, 
   {-3017.598217085857, 702688.6884468483, -3.041363221935276*^7, 
   5.579253580258254*^8, -5.259757752295591*^9, 2.6742326491006523*^10, 
   -6.971146045035905*^10, 7.308114995828867*^10}, {126490.62303842918, 
   -3.041363221935276*^7, 1.3304087206213331*^9, -2.456998811891353*^10, 
   2.3276131374595352*^11, -1.187902450612336*^12, 3.1059661773655103*^12, 
   -3.264167547603811*^12}, {-2.289808414344066*^6, 5.579253580258254*^8, 
   -2.456998811891353*^10, 4.5602634706371204*^11, -4.3374435494161626*^12, 
   2.2209745386102844*^13, -5.823337782272662*^13, 6.134505240252317*^13}, 
   {2.1431426556053504*^7, -5.259757752295591*^9, 2.327613137459535*^11, 
   -4.337443549416162*^12, 4.139660277506537*^13, -2.125997169487028*^14, 
   5.5887154345774006*^14, -5.900614039672652*^14}, {-1.0847242672016169*^8, 
   2.6742326491006527*^10, -1.1879024506123362*^12, 2.2209745386102844*^13, 
   -2.125997169487028*^14, 1.0947442697104102*^15, -2.884615662538828*^15, 
   3.051995471576356*^15}, {2.818915414155619*^8, -6.971146045035905*^10, 
   3.1059661773655103*^12, -5.823337782272662*^13, 5.5887154345774006*^14, 
   -2.884615662538828*^15, 7.61715493991716*^15, -8.074670678743192*^15}, 
   {-2.948566623831808*^8, 7.308114995828867*^10, -3.264167547603811*^12, 
   6.1345052402523164*^13, -5.900614039672652*^14, 3.051995471576356*^15, 
   -8.07467067874319*^15, 8.57465540410151*^15}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 2.435050418123933, {}, {}, 
   {2.183427331386156, -0.0789051424221725, 1.2373586162852916, 
    1.1714794646859445, -0.46819181079899863, 1.4670195413727924, 
    0.8710674344706604, -1.9676791839251564, -0.7640669561496907, 
    -1.4536379250471327, 0.2575807680168509, -0.45899098227528157, 
    -0.30572891250176326, 0.7645372103720547, -1.4077104827792937, 
    0.11439824130138732, 0.2807745600648559, 0.9003747405290596, 
    -0.9042727568757982, -0.8428611193380675, 3.3453411557666186, 
    1.3287630146537595, 0.6343431873174268, -0.08799267921449427, 
    0.8798762777510092, -2.3000294236380796, -0.6789694613189567, 
    1.3274801143934383, -1.0672585772376806, -0.7401628285233528, 
    -0.1597973448438097, -1.4364180889328964, -0.7196155896576784, 
    -1.1885943460010822, -0.1602918906019113, -1.271861827003704, 
    0.8795371133710432, 3.2230438403357766, 1.4655709226963154, 
    -1.1300237609852957, 0.08652411639377533, -1.9104565587690558, 
    -2.5217288390963404, -0.7452640989199608, -1.024124085990934, 
    0.05534341630300332, 0.47750569111804, -0.17682056556805037, 
    0.7980260536346577, -1.3737463649613346, 0.013614383938147512, 
    0.05445995754143951, 0.16000178812419108, -0.7409293207060728, 
    0.048386594938619965, -1.4122465755676785, -1.9149510635365914, 
    1.9116494321765458, 6.190408878853759, -1.4338670184147304, 
    0.6913904570797058, 0.02791127688897177}}}, 
 {{3135.6973759886246 - 3.536095344266729*S - 6.8599241029287485*S^2 - 
    6.258384411510623*S^3, {b0 -> 0.8943328317659743, 
    b1 -> -3.536095344266729, b2 -> -6.8599241029287485, 
    b3 -> -6.258384411510623}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.8943328317659743, 0.44844699541093275, 
       1.994288825475251, 0.05810603455530242}, {b1, -3.536095344266729, 
       1.1058628852553707, -3.197589313660851, 0.004001655715250247}, 
      {b2, -6.8599241029287485, 0.8828325890947003, -7.770356676528276, 
       7.043578374316385*^-8}, {b3, -6.258384411510623, 1.5897320144208305, 
       -3.936754342706416, 0.0006581337236984166}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 100.81308623351393, 102.63126805169574, 
   107.29227056353557, 0.9999998297032601, 
   ScientificForm[1.2926418048132744], {0.44844699541093275, 
   1.1058628852553707, 0.8828325890947003, 1.5897320144208305}, 
   {{b0, 1.994288825475251}, {b1, -3.197589313660851}, 
    {b3, -3.936754342706416}, {b2, -7.770356676528276}}, 4, 
   1.2926418048132744, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, 0.8943328317659743, 0.44844699541093275, 
       {-0.03335045816040705, 1.8220161216923558}}, {b1, -3.536095344266729, 
       1.1058628852553707, {-5.823747017930216, -1.2484436706032414}}, 
      {b2, -6.8599241029287485, 0.8828325890947003, {-8.686202457085452, 
        -5.033645748772045}}, {b3, -6.258384411510623, 1.5897320144208305, 
       {-9.546995641669076, -2.9697731813521706}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.2011047076930932, -0.08605674820279428, 
   -0.31442796471622897, 0.12074125840235238}, {-0.08605674820279427, 
   1.2229327209853333, 0.1304411333195834, -1.620125046038189}, 
   {-0.31442796471622897, 0.13044113331958343, 0.779393380367652, 
   -0.2297319202316611}, {0.12074125840235238, -1.6201250460381893, 
   -0.2297319202316611, 2.5272478776745113}}, 3134.8030431568586 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 1.9615181112989055, {}, {}, 
   {-0.56568980475231, 0.3278036716869792, -0.18868667341939727, 
    0.022217482972337166, 0.45684274796713, -0.03765624750121788, 
    -0.8560615742630944, 0.04972320037313693, 0.4274764362808128, 
    3.2961808471077347, -2.2680791967272853, -0.8807184478278032, 
    -0.8398728742245112, -0.20294237468624488, -1.528313226599039, 
    -1.4366157606159504, -0.6318192572516637, 0.3247433217065918, 
    0.5118210232808451, 1.8476544845952958, 1.746026032210466, 
    2.665343329634652, -0.5386770743875786, -0.33529515453255954, 
    -2.1536489522713964, -0.5825520947314544, 1.3707961359777983}}, 
  {3135.4669189046217 - 3.7784782521727003*S - 4.994456357966337*S^2 - 
    5.868302199098117*S^3 - 2.002115792137573*S^4, 
   {b0 -> 0.6638757477632332, b1 -> -3.7784782521727003, 
    b2 -> -4.994456357966337, b3 -> -5.868302199098117, 
    b4 -> -2.002115792137573}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.6638757477632332, 0.5981913101701939, 
       1.109805068171838, 0.27906700239105275}, {b1, -3.7784782521727003, 
       1.1938624872213348, -3.1649191532660943, 0.004487609198755089}, 
      {b2, -4.994456357966337, 3.269448221586469, -1.52761445340854, 
       0.14085897168742734}, {b3, -5.868302199098117, 1.7415073979118112, 
       -3.3696682575880073, 0.002764169719236859}, {b4, -2.002115792137573, 
       3.3747401860120583, -0.5932651646595289, 0.5590541178534434}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 102.58474741859588, 105.44189027573874, 
   110.35976861462186, 0.9999998323848253, 
   ScientificForm[1.2824241777232992], {0.5981913101701939, 
   1.1938624872213348, 3.269448221586469, 1.7415073979118112, 
   3.3747401860120583}, {{b4, -0.5932651646595289}, {b0, 1.109805068171838}, 
    {b2, -1.52761445340854}, {b1, -3.1649191532660943}, 
    {b3, -3.3696682575880073}}, 5, 1.2824241777232992, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.6638757477632332, 0.5981913101701939, {-0.5766970998529549, 
        1.9044485953794212}}, {b1, -3.7784782521727003, 1.1938624872213348, 
       {-6.25439751120194, -1.3025589931434607}}, {b2, -4.994456357966337, 
       3.269448221586469, {-11.774876971621225, 1.785964255688551}}, 
      {b3, -5.868302199098117, 1.7415073979118112, {-9.47996748918304, 
        -2.256636909013193}}, {b4, -2.002115792137573, 3.3747401860120583, 
       {-9.0008985750814, 4.996666990806254}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.35783284356313305, 0.07015463221057466, 
   -1.5450063984931048, -0.13117440953341175, 1.3109362033443064}, 
   {0.07015463221057469, 1.4253076383943117, -1.150448420248296, 
   -1.9357299822779575, 1.3787752735864458}, {-1.5450063984931048, 
   -1.150448420248296, 10.689291673634925, 1.8311108282072595, 
   -10.611560124631367}, {-0.13117440953341178, -1.9357299822779575, 
   1.8311108282072595, 3.0328480169815673, -2.2189506421339895}, 
   {1.3109362033443064, 1.3787752735864458, -10.611560124631367, 
   -2.2189506421339895, 11.3888713230847}}, 3134.8030431568586 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 2.018387174247753, {}, {}, 
   {-0.2016247626106633, 0.42704536922519765, -0.3254337808944001, 
    -0.11534239491084008, 0.31928287008395273, -0.280465331886262, 
    -0.983183187249324, -0.07739841261309266, 0.3003548232945832, 
    3.4098666826971566, -2.0376221127244207, -0.6502613638249386, 
    -0.6094157902216466, 0.0275147093166197, -1.5666596644268793, 
    -1.4749621984437908, -0.6701656950795041, 0.2863968838787514, 
    0.4734745854530047, 1.8093080467674554, 1.6255609215504592, 
    2.5448782189746453, -0.6878684851312755, -0.48448656527625644, 
    -2.2594091242626746, -0.38292272343778677, 1.583538481756932}}, 
  {3135.475340508791 - 3.144153505117153*S - 4.94000073544178*S^2 - 
    8.583122507352268*S^3 - 2.1582362759577034*S^4 + 2.2914268233059936*S^5, 
   {b0 -> 0.6722973519320654, b1 -> -3.144153505117153, 
    b2 -> -4.94000073544178, b3 -> -8.583122507352268, 
    b4 -> -2.1582362759577034, b5 -> 2.2914268233059936}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, 0.6722973519320654, 0.6114077108358578, 
       1.099589259371566, 0.2839574145053365}, {b1, -3.144153505117153, 
       2.3522628662873277, -1.3366505717448571, 0.1956388456949768}, 
      {b2, -4.94000073544178, 3.3429572814165347, -1.47773373082067, 
       0.1543210422844593}, {b3, -8.583122507352268, 8.791582246637068, 
       -0.9762887119250304, 0.3400346420276109}, {b4, -2.1582362759577034, 
       3.4813970498686966, -0.6199339647395584, 0.5419703227306085}, 
      {b5, 2.2914268233059936, 7.26709424927013, 0.31531541283314624, 
       0.7556341790776571}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 104.7132588816126, 
   108.9132588816126, 113.78411694364291, 0.9999998331746544, 
   ScientificForm[1.279399117478363], {0.6114077108358578, 
   2.3522628662873277, 3.3429572814165347, 8.791582246637068, 
   3.4813970498686966, 7.26709424927013}, {{b5, 0.31531541283314624}, 
    {b4, -0.6199339647395584}, {b3, -0.9762887119250304}, 
    {b0, 1.099589259371566}, {b1, -1.3366505717448571}, 
    {b2, -1.47773373082067}}, 6, 1.279399117478363, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, 0.6722973519320654, 0.6114077108358578, {-0.5991945882954417, 
        1.9437892921595725}}, {b1, -3.144153505117153, 2.3522628662873277, 
       {-8.035951928287094, 1.7476449180527873}}, {b2, -4.94000073544178, 
       3.3429572814165347, {-11.892060980208809, 2.0120595093252494}}, 
      {b3, -8.583122507352268, 8.791582246637068, {-26.866218664520787, 
        9.69997364981625}}, {b4, -2.1582362759577034, 3.4813970498686966, 
       {-9.398197779858743, 5.081725227943336}}, {b5, 2.2914268233059936, 
       7.26709424927013, {-12.821322988417068, 17.404176635029053}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.37381938886954397, 0.12687891332969892, 
   -1.6063385221433106, -0.3667296685442363, 1.3536661950813178, 
   0.1940932435716904}, {0.12687891332969894, 5.533140592114277, 
   -0.8521251039026201, -19.33892833820541, 0.4415748424800717, 
   14.619322538274947}, {-1.6063385221433113, -0.8521251039026201, 
   11.175363385375832, 0.42232731434325443, -11.149997133056514, 
   1.2550421742246256}, {-0.3667296685442363, -19.33892833820541, 
   0.42232731434325455, 77.29191839938409, 1.9492923227471255, 
   -62.56863523622068}, {1.3536661950813178, 0.4415748424800717, 
   -11.149997133056516, 1.9492923227471248, 12.120125418834467, 
   -3.5981186582936453}, {0.19409324357169036, 14.619322538274945, 
   1.2550421742246256, -62.56863523622067, -3.5981186582936453, 
   52.81065882777499}}, 3134.8030431568586 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4 + b5*S^5, 2.1045369880342464, {}, {}, 
   {-0.021357933409944962, 0.4217982527725326, -0.4362583912525224, 
    -0.22634210604428517, 0.20828315895050764, -0.3158827340307653, 
    -0.9096534205200442, -0.00386864588381286, 0.373884590023863, 
    3.5053962899296494, -2.046043716893564, -0.658682967994082, 
    -0.61783739439079, 0.019093105147476308, -1.6283545672131368, 
    -1.5366571012300483, -0.7318605978657615, 0.22470198109249395, 
    0.41177968266674725, 1.747613143981198, 1.6453934965447843, 
    2.5647107939689704, -0.5355212788231256, -0.33213935896810654, 
    -2.1143343152948546, -0.48051790280396744, 1.4726579375319488}}, 
  {3134.8030431568586 + (-5.075663664590035*S - 0.048600780096568076*S^2)/
     (1 - 0.679638698375639*S), {b1 -> 1.1668192332390883, 
    b2 -> 0.013388644654701947, b4 -> 0.7452178710259197}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 1.1668192332390883, 0.1290508189464088, 
       9.041548459476541, 3.3854440151098496*^-9}, {b2, 0.013388644654701947, 
       0.3299529215464793, 0.040577439326646286, 0.9679684484817573}, 
      {b4, 0.7452178710259197, 0.09876912121922013, 7.545049118862697, 
       8.755187674247164*^-8}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   101.99775386581551, 103.04123212668507, 107.18110132983283, 
   0.9999998073229108, ScientificForm[1.3749600142990976], 
   {0.1290508189464088, 0.3299529215464793, 0.09876912121922013}, 
   {{b2, 0.040577439326646286}, {b4, 7.545049118862697}, 
    {b1, 9.041548459476541}}, 3, 1.3749600142990976, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 1.1668192332390883, 0.1290508189464088, {0.9004714336386767, 
        1.4331670328395}}, {b2, 0.013388644654701947, 0.3299529215464793, 
       {-0.6676007155300411, 0.6943780048394449}}, {b4, 0.7452178710259197, 
       0.09876912121922013, {0.5413684238083074, 0.9490673182435321}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.016654113870738785, -0.0037764510629584814, 
   -0.0046832937157741195}, {-0.0037764510629584814, 0.10886893043705714, 
   -0.028327269814584125}, {-0.0046832937157741195, -0.02832726981458412, 
   0.009755339306417001}}, 3134.8030431568586 + 
    (-4.3500000000000005*b1*S - 3.630000000000001*b2*S^2)/
     (1 - 0.9120000000000001*b4*S), 2.126829421036547, {}, {}, 
   {0.07024663482434335, 0.6004929348405312, -0.26051072680729703, 
    -0.050852803311045136, 0.3837724616837477, -0.29025752441702934, 
    -0.9090550975283804, -0.0032703228921491245, 0.3744829130155267, 
    3.781454659798783, -1.3737463649613346, 0.013614383938147512, 
    0.05445995754143951, 0.6913904570797058, -1.036755243862899, 
    -0.9450577778798106, -0.14026127451552384, 0.8163013044427316, 
    1.003379006016985, 2.3392124673314356, 1.8692323173254408, 
    2.788549614749627, -1.1006640179143687, -0.8972820980593497, 
    -2.7655159565201757, -0.4287925210710455, 1.5782141695481187}}, 
  {3134.8030431568586 - 3.153392342454202*S - 5.461631366290167*S^2 - 
    6.795332913495752*S^3, {b1 -> 0.8907887973034467, 
    b2 -> 0.7961561758440475, b3 -> 1.0855164398555512}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.8907887973034467, 0.32617558245858147, 
       2.7310100608667147, 0.01164664686510287}, {b2, 0.7961561758440475, 
       0.08290905850694677, 9.602764645763518, 1.0783644333996694*^-9}, 
      {b3, 1.0855164398555512, 0.2653521143305789, 4.090852799850698, 
       0.00041871731070075254}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   102.97040647335014, 104.0138847342197, 108.15375393736745, 
   0.9999998002553412, ScientificForm[1.3999502993274409], 
   {0.32617558245858147, 0.08290905850694677, 0.2653521143305789}, 
   {{b1, 2.7310100608667147}, {b3, 4.090852799850698}, 
    {b2, 9.602764645763518}}, 3, 1.3999502993274409, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.8907887973034467, 0.32617558245858147, {0.21759548182899746, 
        1.5639821127778961}}, {b2, 0.7961561758440475, 0.08290905850694677, 
       {0.6250402892456264, 0.9672720624424687}}, {b3, 1.0855164398555512, 
       0.2653521143305789, {0.5378565927637144, 1.633176286947388}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.10639051059219488, -0.00019018893271089662, 
   -0.07955739918414378}, {-0.00019018893271089657, 0.006873911982508324, 
   -0.0010719326772731298}, {-0.07955739918414378, -0.0010719326772731298, 
   0.07041174457970863}}, 3134.8030431568586 - 3.5400000000000005*b1*S - 
    6.860000000000001*b2*S^2 - 6.260000000000002*b3*S^3, 2.2048434456603654, 
   {}, {}, {-1.1020044281158334, 0.04251663045988607, -0.1594598497285915, 
    0.0528877317228762, 0.487512996717669, 0.4669321237333861, 
    -0.1074774320763936, 0.7983073425598377, 1.1760605784675136, 
    4.2068269817546025, -1.3737463649613346, 0.013614383938147512, 
    0.05445995754143951, 0.6913904570797058, -1.1077865171514532, 
    -1.0160890511683647, -0.2112925478040779, 0.7452700311541776, 
    0.9323477327284309, 2.2681811940428815, 2.0233325541280465, 
    2.9426498515522326, -0.5704963625039454, -0.36711444264892634, 
    -2.2651266754860444, -0.9228483056972436, 1.0242194631318853}}}, 
 S*(-3.536095344266729*f10 - 3.536095344266729*f11*\[Eta] - 
    3.536095344266729*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(-6.8599241029287485*f20 - 6.8599241029287485*f21*\[Eta] - 
    6.8599241029287485*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
  S^3*(-6.258384411510623*f30 - 6.258384411510623*f31*\[Eta] - 
    6.258384411510623*(16. - 16.*f30 - 4.*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/44/3Dfit_p6_lm_44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S^3*(-209.05506126248986 + 
      2112.30594079106*\[Eta] - 5035.729102922226*\[Eta]^2) + 
    S^2*(25.3495473063862 - 43.657873964352916*\[Eta] - 
      201.1705602229839*\[Eta]^2) + 
    S*(198.76637515667227 - 1961.7091554982887*\[Eta] + 
      4739.858611035499*\[Eta]^2), {f10 -> 43.3964080733237, 
    f11 -> -428.29744702078824, f20 -> 13.614743719140728, 
    f21 -> -23.44778619369937, f30 -> -48.74947646218393, 
    f31 -> 492.56788197168294}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 43.3964080733237, 61.901777330186306, 
       0.7010526990500725, 0.48628027203961055}, {f11, -428.29744702078824, 
       584.1593959221777, -0.7331859249557401, 0.4666161207953625}, 
      {f20, 13.614743719140728, 24.359773583628265, 0.5589027201915758, 
       0.5785386513426775}, {f21, -23.44778619369937, 264.80042659581, 
       -0.08854889886370897, 0.9297680062037486}, {f30, -48.74947646218393, 
       96.05935100241004, -0.5074932940256992, 0.6138752738095133}, 
      {f31, 492.56788197168294, 914.3897214443864, 0.5386848412880384, 
       0.592318192403389}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 486.1948928401838, 
   487.7797985005611, 500.8553047757385, 0.9790451095424164, 
   ScientificForm[12.346080561981783], {61.901777330186306, 
   584.1593959221777, 24.359773583628265, 264.80042659581, 96.05935100241004, 
   914.3897214443864}, {{f21, -0.08854889886370897}, 
    {f30, -0.5074932940256992}, {f31, 0.5386848412880384}, 
    {f20, 0.5589027201915758}, {f10, 0.7010526990500725}, 
    {f11, -0.7331859249557401}}, 6, 12.346080561981783, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f10, 43.3964080733237, 61.901777330186306, {-80.70918319799551, 
        167.5019993446429}}, {f11, -428.29744702078824, 584.1593959221777, 
       {-1599.4665209056063, 742.8716268640298}}, {f20, 13.614743719140728, 
       24.359773583628265, {-35.22366180362602, 62.453149241907475}}, 
      {f21, -23.44778619369937, 264.80042659581, {-554.3406769789995, 
        507.44510459160074}}, {f30, -48.74947646218393, 96.05935100241004, 
       {-241.336879723702, 143.83792679933413}}, {f31, 492.56788197168294, 
       914.3897214443864, {-1340.6731318842096, 2325.8088958275757}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{3831.830036635968, -36058.68174657121, 
   272.25256656471936, -2677.9735022816994, -5888.807888042127, 
   55449.79765993219}, {-36058.6817465712, 341242.19984416367, 
   -2549.327905394901, 25137.54217282177, 55561.37909613583, 
   -526816.3922753506}, {272.25256656471936, -2549.327905394901, 
   593.3985690456335, -6328.418244867997, -356.49403858448755, 
   3306.259144713665}, {-2677.973502281699, 25137.54217282177, 
   -6328.418244867997, 70119.26592532296, 3512.131828149713, 
   -32610.68096053104}, {-5888.807888042127, 55561.37909613583, 
   -356.49403858448755, 3512.131828149712, 9227.398915004214, 
   -87410.39578352786}, {55449.79765993219, -526816.3922753506, 
   3306.259144713665, -32610.68096053105, -87410.39578352786, 
   836108.5626831425}}, 149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S*(4.58024947181876*f10 + 
      4.58024947181876*f11*\[Eta] + 4.58024947181876*(16. - 16.*f10 - 4.*f11)*
       \[Eta]^2) + S^2*(1.861918801361477*f20 + 1.861918801361477*f21*
       \[Eta] + 1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
      4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2), 
   169.36189471438263, {}, {}, {-3.009898440708753, -0.876752216496925, 
    -1.6757051870642954, 8.27285888996198, 9.679456056683648, 
    1.9242163706686597, 0.6791113635630381, 3.4618078091833695, 
    2.615053462417336, 5.5131489755561915, -7.473700826933509, 
    0.6795000818874541, -5.067783074866611, 48.97855623436658, 
    -0.6111791365310637, 51.94147555873974, 3.365879001727535, 
    -1.7004131464470902, 3.9187060345104783, 1.4381425392480196, 
    2.2242180306948285, 10.62553573246737, -0.7102422908843664, 
    2.3302235129910116, -1.1234679175405518, 0.27389307798512164, 
    -3.6615563831356894, -1.1269953490732405, 0.02198505480333779, 
    -0.3651353310129366, -1.7676368219214282, 1.9789372615250613, 
    0.9920502337549237, -1.5179064150354407, -1.0617749992003382, 
    0.025737891559856507, 3.2791253679034753, 3.3822879100885075, 
    3.384521748178713, -0.614463422430731, 1.1433036140319928, 
    0.6079633101953732, 0.8071111797967205, 0.6974147308119427, 
    0.28857657409184867, 0.2818223890988065, -0.6071035314519122, 
    -0.7303753697899538, -0.025021234463565634, 3.362321031512465, 
    3.536455330851595, 3.059301012069909, -1.4149153292539722, 
    -57.89157726366943, 1.1275090551976064, 1.823449385214417, 
    5.213221820649551, -1.0360924301533032, 0.7947730619725917, 
    9.857869251153943}}}, 
 {{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S^3*(-31.001852734580748 + 
      494.21153406754985*\[Eta] - 1412.2028124747324*\[Eta]^2) + 
    S^2*(-11.07441100268602 + 363.1785203153464*\[Eta] - 
      1245.7328043966256*\[Eta]^2) + 
    S*(41.28142365189155 - 427.637805679895*\[Eta] + 
      1123.3324358384154*\[Eta]^2), {f10 -> 9.012920345471752, 
    f11 -> -93.36561432102198, f20 -> -5.947848528404226, 
    f21 -> 195.05604650953742, f30 -> -7.229311173054622, 
    f31 -> 115.24501440850162}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f10, 9.012920345471752, 2.0945253611197843, 
       4.303084848136298, 0.000020406781918313813}, {f11, -93.36561432102198, 
       25.41241286603695, -3.674016112252087, 0.0002655379895983785}, 
      {f20, -5.947848528404226, 3.7156744987849906, -1.6007453102657798, 
       0.1100885224345558}, {f21, 195.05604650953742, 45.71603719326229, 
       4.266687545225051, 0.000023892048408889826}, {f30, -7.229311173054622, 
       4.628763950484184, -1.5618232535488037, 0.11898593262538226}, 
      {f31, 115.24501440850162, 58.156999103005255, 1.9816190000516438, 
       0.04808958553921762}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3507.1486886829266, 3507.323324857563, 3536.4808965238985, 
   0.9907210157625462, ScientificForm[8.671737283704537], 
   {2.0945253611197843, 25.41241286603695, 3.7156744987849906, 
   45.71603719326229, 4.628763950484184, 58.156999103005255}, 
   {{f30, -1.5618232535488037}, {f20, -1.6007453102657798}, 
    {f31, 1.9816190000516438}, {f11, -3.674016112252087}, 
    {f21, 4.266687545225051}, {f10, 4.303084848136298}}, 6, 
   8.671737283704537, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {f10, 9.012920345471752, 2.0945253611197843, 
       {4.897391901887899, 13.128448789055604}}, {f11, -93.36561432102198, 
       25.41241286603695, {-143.298410510397, -43.43281813164696}}, 
      {f20, -5.947848528404226, 3.7156744987849906, {-13.248769477231193, 
        1.353072420422742}}, {f21, 195.05604650953742, 45.71603719326229, 
       {105.2287019047335, 284.88339111434135}}, {f30, -7.229311173054622, 
       4.628763950484184, {-16.324359650609807, 1.8657373045005627}}, 
      {f31, 115.24501440850162, 58.156999103005255, {0.9724501107181425, 
        229.5175787062851}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{4.387036488373962, -47.35664671614779, -2.013688454864916, 
   22.765558513590143, -8.682424299849904, 95.13413419000248}, 
   {-47.35664671614779, 645.7907276739202, 22.771886275303174, 
   -276.8393296123152, 95.66300539473973, -1322.5198446208324}, 
   {-2.013688454864916, 22.771886275303174, 13.806236980921087, 
   -156.0816702595984, 7.68344451546351, -86.62121097453658}, 
   {22.765558513590147, -276.8393296123151, -156.0816702595984, 
   2089.9560566557407, -85.9228047841355, 1057.2314817094152}, 
   {-8.682424299849904, 95.66300539473973, 7.683444515463511, 
   -85.92280478413551, 21.425455709301943, -240.93089324846636}, 
   {95.13413419000248, -1322.5198446208324, -86.62121097453658, 
   1057.2314817094154, -240.93089324846636, 3382.2365446669533}}, 
   149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S*(4.58024947181876*f10 + 
      4.58024947181876*f11*\[Eta] + 4.58024947181876*(16. - 16.*f10 - 4.*f11)*
       \[Eta]^2) + S^2*(1.861918801361477*f20 + 1.861918801361477*f21*
       \[Eta] + 1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
      4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2), 
   76.13511499706345, {}, {}, {-2.3826088396887144, -0.5860522744454641, 
   0.17891964996232446, 0.33612236290581166, 0.023253483031169253, 
   -0.5298124900046446, -1.0802643502615012, -1.3105864718149576, 
   -0.9651451968118181, 2.141764080735925, 4.851803263416741, 
   7.779126474862721, 9.631295476772664, 7.990630797486119, 
   -0.43636594334304846, -16.890248277223634, 9.547053020577934, 
   5.670125562304236, -5.046526087000359, -3.5344872040939777, 
   15.223035051846537, 0.7527146473626658, 1.7840348671686712, 
   0.8849565856704658, 0.7653241852239461, 0.6558735880543054, 
   0.8948909065769328, -0.20078844338556223, 0.826662593206521, 
   0.7700584310897938, -0.11264261540445375, -0.9517292147224339, 
   -2.0776506351132866, -2.459970089870083, -2.5613046046430696, 
   0.7034308094350337, 5.664344540073358, 1.1688486739288209, 
   0.639265823031792, 0.6253713631313644, 0.27545737699423967, 
   -0.07158106683831988, -0.5179336040214935, 3.6839132665567718, 
   -4.250141113959302, -4.038507072298756, -0.4623071220209738, 
   -0.47394114560776757, -1.364606531361943, -0.9702620120903589, 
   -0.7199875666765081, -2.5551641555421156, -1.082956320185474, 
   -0.8724563500165914, -2.2212108368310055, -1.5430467909492336, 
   -1.3637753761898779, -2.991448884625143, -1.503897822427561, 
   -2.293677604196546, -2.856126494150402, -4.020170293709867, 
   -3.2456668483643227, 1.1003461645703112, -6.283877616964787, 
   -2.689240445959996, -2.413362352704297, -2.247325493944345, 
   -2.742644232389722, -0.8150278451266217, 1.1388417659748598, 
   -6.767561225910924, -2.4871068488218953, -2.5339579350392114, 
   -2.7058178911003097, -2.9544903433398417, -3.295094862191945, 
   -0.6456433527472427, -1.6656589107126933, -1.0212733834047754, 
   -1.401773444291905, -0.8973883711952908, -1.5492491318494785, 
   -1.5845161130700944, 0.8904747816209806, 0.796895739292097, 
   0.9033631597207545, 0.10939036164643312, 0.07432880888995896, 
   -4.755633157272712, 1.8393787980546676, 0.8899290529072914, 
   0.43344500910706074, 0.3630427001891121, -0.47971355483582556, 
   2.6126430416625226, -1.3614857090028636, -1.4316489046389052, 
   -2.6295721819614073, -5.8594253935123675, -1.388534690282313, 
   -0.015020117076517181, 1.0085396524594898, 0.7629199419308179, 
   2.0583011973187695, 3.096847963726475, 3.097028348440915, 
   -0.8266582165965701, 2.5699138443824268, -1.4960725034714528, 
   -2.169141003903178, 3.5142959257128723, -1.457670938328988, 
   1.7330895483607947, -2.062640917679232, -1.586961779284934, 
   -0.4737083889677933, -0.47211638094415775, -0.4708074054902909, 
   -0.44692968805577493, -0.3977178533772303, 0.24343634516128532, 
   -0.6007973790045753, -0.5410752402525532, -0.8857178193571826, 
   -0.44081025555362885, -0.9976616818909179, -0.4042538259319599, 
   -1.216868506501669, -0.647658984651116, -0.08429150793847384, 
   0.36302006883113336, -0.6983629495606465, 9.25020112746563, 
   -3.7212882793279505, 2.1306104319663746, 7.907785857141221, 
   1.1845112265452826, 0.38664861441930043, 0.44575780206969284, 
   -0.47701211295782286, 0.07351995874103068, 0.7019214756572865, 
   10.355639640781078, 0.6457081984236765, 37.43268318051298, 
   0.20890588292934353, 4.030598913178551, 1.2797757707534174, 
   1.373207800056548, -0.19701531457894816, 0.690010286326924, 
   2.625385508041518, 2.6713944869127317, 2.295012014070153, 
   17.530419887992366, 0.3869849059326498, 1.5848232550417833, 
   0.7196862396017423, 1.1069492585879743, 3.3779579491563254, 
   3.8546065425773577, -0.4091757099060942, 0.5732516865780326, 
   3.1511177351926563, 3.3812387686161856, 0.38788238867925884, 
   2.5418440711508765, 0.6837374266757479, 2.0386464239105635, 
   3.5207183477683657, 3.8738175033646485, 0.31661490348108146, 
   0.611694317817296, 5.926072645633667, 5.038066704082439, 
   -38.429703565354885, -1.36726290778779, 3.6418606462070784, 
   -1.8650910526166626, 0.9176053930036687, 0.8373173080057086, 
   3.3972465459960404, 3.807365999402009, 3.162798413111318, 
   3.3806363899324197, 1.6312331724288924, 2.0007130055341804, 
   0.7820872241235293, 1.2786622813131316, -0.7623165388230291, 
   0.007151746938347969, -0.6762038523211231, -0.6693894558402462, 
   -0.6270477720727285, 4.6941507995001075, -0.5680504485601432, 
   -0.9897042297063763, 3.5227237347299933, -0.7295945346241979, 
   0.4561713563240346, -1.2536313111198751, -1.2955273373577256, 
   1.689319022438326, 0.9350798539492189, 2.319827082577831, 
   -0.13758854077593696, 6.834271751766892, 1.6485517589362644, 
   -3.321342553270597, -4.866562171638179, -1.6325321781600906, 
   0.2983339404627259, 4.485772096850496, 1.3644319649238241, 
   0.3793009204121063, 0.537305905733092, -6.692446451168507, 
   1.9245579897969947, -3.412976606348593, 13.13333050339429, 
   14.01365830611644, 1.6782113609813223, 0.36834318029013957, 
   1.7862370192165145, 1.875688439833084, 1.9853848888178618, 
   1.4607238604728536, 1.4674780454658958, -3.59406709595919, 
   0.866612447455509, 0.6809906514768045, -2.288890229494882, 
   0.2761651481050649, 0.293618508480904, 0.05408407520894798, 
   0.3913996572944143, 0.45420558430873825, 0.7599226446720877, 
   50.46875649247772, 0.8196047640408324, 0.7701516883605564, 
   0.34122138826569426, 0.9024462234247039, 1.1372946849646723, 
   0.9053585841531913, 59.869678697081554, 0.5472591664345146, 
   51.0029104490111, 1.423542948751674, 0.8198025278018122, 
   -0.5118957692693584, 2.1496929591980916, -6.850901772849738, 
   -5.837658448224829, 2.8050459287435388, 2.623147833901612, 
   3.1992604793342707, 2.274260927814339, 2.191898207516033, 
   1.1227381050489385, 34.706060237756446, 1.0421626150459815, 
   -1.0584572338368616, 0.5507532792469192, 0.06664639489122237, 
   -1.3884879070160423, -0.3630077479458578, 1.492721789723646, 
   3.2519786860534623, 1.3402182338668354, 3.662877325273712, 
   60.72471644935513, 2.856079821552612, 56.959977869875274, 
   1.767630001399084, 50.34678452862636, 4.850163646523015, 
   4.712532771775841, 4.2123850207165106, 1.2158813133955846, 
   6.950940399170577, -4.390695198134608, 0.84511534226408, 
   2.5218818320620358, 5.948449167828812, 7.082499697688718, 
   5.3255057830519945, 3.6091855158422277, 3.6266072218711543, 
   5.738590651915956, -0.14391540957808502, 0.7154896128624841, 
   -2.058423633589655, -61.77507729999593, -5.2984153655804676, 
   -2.6384231100089437, 24.401467757235196, -3.1247566257900417, 
   -2.0280476502928195, 8.872798502250362, 10.136648733175662, 
   2.490124202715151, 4.268628142909165, 1.5881283203414114, 
   7.389645180223624, 4.0619601631078694, 3.3482062774421593, 
   1.940791312968713, 4.790499585601083, 6.8788621680814686, 
   -10.957198718441305, 2.3476687722427414, 4.086807783205586, 
   1.715258271971834, 5.851360130549438, 5.452607956508018, 
   1.7743709680296433, 16.181040534321482, 6.717768632149955, 
   -2.6395140612298746, 3.1186917596205603, 3.7298999755630575, 
   5.66838988398672, 6.8651260183669365, 17.2359305029222, 4.111147677325107, 
   6.758302786157174, 18.08976071925531, 6.691417793855862, 8.93301452484775, 
   6.609850722808915, 6.345692505101397, 8.261557327270566, 
   7.558979925043104, 3.8239624467992144, 7.25673139105038, 
   6.284922595522403, 4.389905023436768, 3.256091544694982, 8.39069137380693, 
   3.4750393101535337, 2.063842627734175, 2.366869805234046, 
   -2.382362705786136, 3.2101486332924196, 25.712072230205877, 
   8.190178784369436, 2.3883222495949212, 8.299670309849262, 
   2.8035479191837567, 7.300500361750892, 8.427823427413614, 
   4.245251390930889, 9.698679170895957, 8.602030952094537, 
   5.2849877303990525, 7.838060942049424, 6.943157083201868, 
   7.403051533685357, -7.003438950391455, 8.766497559130357, 
   5.011681334357718, 6.497115578941248, 7.2563711710056396, 
   5.739432831922613, 1.2481247482246545, 4.262571781304587, 
   3.1113207754362975, 3.300027216076842, 1.6792650654308545, 
   2.06664609532163, 1.1717115459614433, 2.3032979313663873, 
   0.6093781199631394, 1.9046728465045817, -0.026321500372887385, 
   2.503771322523562, 2.4747453600944027, -0.3214521168840747, 
   2.4553836240615965, -0.1476776698868889, 0.6118516570022621, 
   2.1542892681263766, 2.401592945454013, 0.14218643593790148, 
   0.9892716668557568, 1.933118625463976, 0.7456439972215776, 
   1.6453667769526419, 1.7176969780934996, 1.7454567314728138, 
   0.32974701014745733, 0.24079885955507052, 0.3558229130912878, 
   0.36949252379235986, 0.34871198722248664, 0.14654468483922756, 
   2.4031959996700607, 2.3283296233494184, 0.6097549800656452, 
   2.6819799854620214, 0.5162548931439233, 3.3387521034392194, 
   0.03165466844166076, 0.14496268287257408, 2.5793243169800917, 
   5.216349559405444, 0.4401593270599733, 0.6799591739513744, 
   -0.27063823025446254, -0.5282840081317772, -0.7120643325238234, 
   -1.9678170355286966, -2.0851294879539637, -5.872729865680412, 
   -1.9889652460219622, -1.4263395078151007, -15.470923557494643, 
   -2.1904525740797, -2.2143782870525683, -7.16738682553796, 
   -2.0024416656406174, -1.8724424057427314, -2.2204270449315118, 
   -15.361748744385295, -2.00421039021694, -1.9618600302437699, 
   -2.287124599269191, -2.3070659499353496, -2.115750445660524, 
   -2.0000890235860425, -1.8571485375746306, -1.8579804937489826, 
   -14.951848827395679, -2.268421980889798, -2.314032560016585, 
   -2.1959550334363485, -2.2205921412360112, -1.7133221743538343, 
   -12.967385776178617, -2.279138478789264, -2.272754881275432, 
   -2.063094600651766, 17.68003440063194, -1.932072074700045, 
   -1.9503917917932085, -9.414823114872434, -1.9415123214007508, 
   -1.8660185851726965, -3.681818289203875, -1.8196982637291512, 
   -1.9709591710525274, -1.972895322540353, -4.842055152553712, 
   -2.026908744865068, -2.106681478464452, -2.057366460008325, 
   -1.9366875598443585, -1.9085053047333531, -1.8026516857871684, 
   -1.6564228802521939, -2.0855176934032897, -1.8616662210883987, 
   20.40345911840177, -5.1192583319284495, -2.3161275686434237, 
   -2.4339800201205435, -10.471026904926475, -1.9166406030872167, 
   -2.5025678139445517, -1.8742996672440313, -1.9619219929450082, 
   -2.2504252316616657, -1.8775813246120379, -8.937818926678574, 
   -1.8807184010925084, -1.709531912721559, -9.936001907369246, 
   -1.7551192459977756, -1.9581436184957965, -3.158790728124586, 
   -2.286688801711989, -0.9356766554674323, -11.37588342512754, 
   -1.6423451894352183, -6.281472017729357, -1.6082684156313007}}}, 
 {{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S^3*(-32.76479211766448 + 
      550.502405425563*\[Eta] - 1609.159267777445*\[Eta]^2) + 
    S^2*(-11.284683299372809 + 368.10246793322654*\[Eta] - 
      1262.0642381211574*\[Eta]^2) + 
    S*(42.46887515189071 - 471.7675866855469*\[Eta] + 
      1280.8523358610364*\[Eta]^2) + 64.00729323537081*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 64.00729323537081, 
    f10 -> 9.272175110371629, f11 -> -103.00041287886746, 
    f20 -> -6.0607816469339015, f21 -> 197.70060201554531, 
    f30 -> -7.640410389887206, f31 -> 128.37146297057552}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 64.00729323537081, 44.842524495732306, 
       1.4273793448328813, 0.15411944045462556}, {f10, 9.272175110371629, 
       2.1001437901974374, 4.415019178043966, 0.000012482715199192877}, 
      {f11, -103.00041287886746, 26.267206921958923, -3.921254862950843, 
       0.00010089395166594245}, {f20, -6.0607816469339015, 
       3.7125254737319375, -1.632522575216549, 0.10322387523318755}, 
      {f21, 197.70060201554531, 45.70448684438033, 4.325627868631325, 
       0.00001850499926226042}, {f30, -7.640410389887206, 4.632751907163315, 
       -1.6492163929765695, 0.09975620332681445}, {f31, 128.37146297057552, 
       58.817875169686495, 2.1825246593868033, 0.02955379226029153}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3507.099491741281, 3507.332825074614, 3540.622014988106, 
   0.9907601537495027, ScientificForm[8.653429623454873], 
   {44.842524495732306, 2.1001437901974374, 26.267206921958923, 
   3.7125254737319375, 45.70448684438033, 4.632751907163315, 
   58.817875169686495}, {{d10, 1.4273793448328813}, 
    {f20, -1.632522575216549}, {f30, -1.6492163929765695}, 
    {f31, 2.1825246593868033}, {f11, -3.921254862950843}, 
    {f21, 4.325627868631325}, {f10, 4.415019178043966}}, 7, 
   8.653429623454873, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 64.00729323537081, 44.842524495732306, 
       {-24.10414923617668, 152.1187357069183}}, {f10, 9.272175110371629, 
       2.1001437901974374, {5.14558543164892, 13.398764789094338}}, 
      {f11, -103.00041287886746, 26.267206921958923, {-154.61306220267358, 
        -51.38776355506134}}, {f20, -6.0607816469339015, 3.7125254737319375, 
       {-13.35555325895628, 1.2339899650884778}}, {f21, 197.70060201554531, 
       45.70448684438033, {107.89548268816496, 287.50572134292565}}, 
      {f30, -7.640410389887206, 4.632751907163315, {-16.743342433595423, 
        1.4625216538210122}}, {f31, 128.37146297057552, 58.817875169686495, 
       {12.799739866410917, 243.94318607474014}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{2010.8520031503515, 8.144743153068188, 
   -302.68666273310987, -3.5479048736269005, 83.08130945552774, 
   -12.915085795325641, 412.3802781072869}, {8.144743153068188, 
   4.410603939504858, -48.48093987895749, -2.0237341011632335, 
   23.053177332626415, -8.716088382495958, 96.60011877613472}, 
   {-302.68666273310987, -48.48093987895749, 689.9661594810067, 
   23.25703342133131, -288.75071104222434, 97.40161509103724, 
   -1381.7536801336444}, {-3.5479048736269005, -2.0237341011632335, 
   23.25703342133131, 13.782845393108545, -155.8930430405422, 
   7.68973000849639, -87.1627710397735}, {83.08130945552774, 
   23.053177332626404, -288.7507110422244, -155.8930430405422, 
   2088.9001177081345, -86.2718755120505, 1071.9989804141017}, 
   {-12.915085795325641, -8.716088382495958, 97.40161509103726, 
   7.689730008496391, -86.27187551205051, 21.46239023332533, 
   -243.0620418586235}, {412.3802781072869, 96.6001187761347, 
   -1381.7536801336444, -87.1627710397735, 1071.9989804141017, 
   -243.06204185862347, 3459.542439476823}}, 149.59750387408147 - 
    1915.3121403895739*\[Eta] + 28835.00118328937*\[Eta]^2 - 
    237754.95415044806*\[Eta]^3 + 1.1500607280723387*^6*\[Eta]^4 - 
    3.3836494103068775*^6*\[Eta]^5 + 4.70040671481685*^6*\[Eta]^6 + 
    S*(4.58024947181876*f10 + 4.58024947181876*f11*\[Eta] + 
      4.58024947181876*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(1.861918801361477*f20 + 1.861918801361477*f21*\[Eta] + 
      1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
      4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 75.97160081718529, 
   {}, {}, {-2.440346503076043, -0.45012260377633595, 0.4408955124478098, 
   0.6654410461285636, 0.37012938707306375, -0.20624719390076507, 
   -0.8119597196917994, -1.1205747932146153, -0.8675409854550367, 
   2.047880896426875, 4.676675693007411, 7.544311087722804, 9.36726661343286, 
   7.736780569638086, -0.6317276528466209, -16.9698938143691, 
   9.449888347314783, 5.515028508005869, -4.889764860986247, 
   -3.377725978079866, 15.32671514694134, 0.9549264221322034, 
   1.4620536744212131, 0.46322844678394404, 1.0788964063880258, 
   0.5798457849071923, 0.2068864102406991, -0.567195233661252, 
   0.46025580293083124, 0.41821452916639146, -0.4225799607087879, 
   -0.762007684799471, -2.1868198479302237, -1.7796589702892618, 
   -2.5400063550068523, 0.6132325638134546, 5.818447164076389, 
   0.9030890204237636, 0.7147652670916358, -0.003961782806868541, 
   -0.42873418541078934, -0.39051707395468327, -0.8737923214763725, 
   3.3280545491018927, -3.9351397648052, -3.7235057231446547, 
   -0.23530019358136656, -0.5303742099174684, -1.346847520212222, 
   -1.2524977380454203, -0.9939070343182408, -2.7293660296761573, 
   -1.8211661041368643, -1.4192794903109558, -1.76741131271406, 
   -1.669495204640839, -0.6299859454372694, -2.362710927420494, 
   -1.7709895408721081, -2.2556859729219525, -3.255757670205085, 
   -3.5829409844375846, -2.80843753909204, 0.8110428643923342, 
   -6.067880215050053, -2.3982811791213408, -1.9555441718876097, 
   -1.9903981860943958, -2.8129034788148317, -1.8431637130262573, 
   0.47322604863164486, -5.636859236350901, -2.9337804345149863, 
   -2.6355601853873054, -2.455989245090933, -2.347901130370275, 
   -2.3274985654647935, -1.1871867939232743, -2.3507402282760665, 
   -0.6922382473922539, -2.4349929119073863, -1.6219205186115033, 
   -1.7541325502785554, -0.9497276015080587, 0.45470528127614784, 
   -0.07528422847944682, 0.46672970225706933, 0.5458472382173767, 
   0.9458042177955974, -3.8274980880936766, 2.2552139710463592, 
   0.2215737753169833, 0.5931237189748657, 1.0350309956862844, 
   0.4973234048916879, 2.2215286855188197, -1.45130707137794, 
   -0.8263048964884661, -2.267437686964584, -6.987740205796925, 
   -1.4792290322127002, 0.8465424331150615, 1.085675244306799, 
   -0.10170118754298585, 1.9606010389660469, 2.580757314226247, 
   2.580937698940687, -0.01964369406437072, 2.2640832185198576, 
   -1.1105234813522031, -0.9932112733131078, 3.0671870886526733, 
   -1.7269934714086617, 2.2591753902001983, -0.8657137005720017, 
   -0.3900345621777035, -0.882705682595315, -0.8811136745716794, 
   -0.8798046991178126, -0.8559269816832966, -0.9737883539365555, 
   -0.33263415539803987, -0.956589892492616, -0.8968677537405938, 
   -0.7935791018161638, -0.34867153801260997, -0.448355609029079, 
   0.14505224692987895, -0.43573929120378807, 0.13347023064676478, 
   -0.6601136364796503, -0.21280205971004307, -1.2730311854895717, 
   8.675532891536704, -3.7137553128722516, 2.1381433984220735, 
   7.91531882359692, 1.7873098115738628, -0.3751268794799216, 
   -0.3160176918295292, 0.22131903269692543, 0.771851104395779, 
   0.2751244199090195, 9.928842585032811, 0.5916321690264112, 
   37.378607151115716, 0.5300236055168455, 4.351716635766053, 
   0.17110425417939723, 0.2645362834825278, 0.8302368301927459, 
   1.717262431098618, 1.857267790003732, 1.903276768874946, 
   1.9109268341367738, 17.146334708058987, 0.7708202172192671, 
   1.9686585663284006, 1.4868044830529357, 1.8740675020391677, 
   2.3477804930183765, 2.824429086439409, 0.6710199479244352, 
   1.653447344408562, 2.8140084192214943, 3.0441294526450235, 
   0.42171905770044305, 2.5756807401720607, 1.085547617762046, 
   2.4404566149968616, 2.7974003374516485, 3.1504994930479313, 
   1.029416142643072, 1.3244955569792864, 5.278852967873007, 
   4.392026300063577, -38.4934569772997, -1.4310163197326062, 
   3.578107234262262, -1.359803013675048, 1.4228934319452833, 
   1.3437314791529786, 2.5521509571638887, 2.9622704105698574, 
   2.544084382855573, 2.7619223596766744, 1.4581370133835776, 
   1.8276168464888656, 1.0444843901422871, 1.5410594473318895, 
   -0.28619349691092566, 0.4832747888504514, -0.3993870727544788, 
   -0.39257267627360193, -0.35023099250608425, 3.4071810445693984, 
   -0.49926971771407125, -0.7307774452829108, 3.055326241032816, 
   -0.30519302709774365, -0.4924228417550296, -0.23991748605300245, 
   -0.8884269996225385, 2.6995397507510006, 0.7046565333658918, 
   2.2722421154688277, 0.2526542744400331, 5.408898463226933, 
   1.2007478065368105, -2.6587509526431745, -4.649529248797535, 
   -0.42948983418932585, 0.021048132837790945, 3.6793449136960135, 
   1.7303134900475925, 1.8775987053970766, 2.0356036907180624, 
   -6.8365022995908475, 1.7805021413746545, -2.8039799374910217, 
   14.61222210748906, 15.49254991021121, 1.4802213422108252, 
   1.746666347508608, 1.5406688249547642, 1.6301202455713337, 
   1.7398166945561115, 1.2160562981832754, 1.2228104831763176, 
   -3.9061075447085614, 0.5545719987061375, 0.5757361447938365, 
   -1.9652625884517647, 0.5997927891481822, 0.6172461495240213, 
   1.053440441349494, 1.3907560234349603, 0.1419142597130758, 
   0.44763132007642525, 50.15754964705013, 1.6416613407102432, 
   0.48667727626468604, 1.5220492405295545, 2.083274075688564, 
   0.9055814176465447, 1.0292961989742935, 59.993616311902656, 
   1.0315765119348725, 51.487227794511455, 1.020599959005608, 
   1.3847997194103527, -1.486390222701175, 1.175198505766275, 
   -7.887994373606148, -6.873541529322324, 1.8296829293369683, 
   1.8906275225667741, 2.4667401679994327, 1.7855095748701615, 
   1.8252563902309475, 1.4888224605875848, 35.07214459329509, 
   1.5299229248856818, -0.3281667694868702, 1.2810437435969106, 
   1.0380452218803384, -0.35588102130475363, 0.5999236973684674, 
   2.455653235037971, 2.685988071052634, 1.7342346976652152, 
   3.173534792192072, 60.23537391627349, 2.7232121107089142, 
   56.82711015903158, 1.985393340761334, 50.56454786798861, 
   3.6668390718183446, 3.5304163308976513, 3.552633131489756, 
   1.4745558535699956, 6.114924968108767, -4.11820717381363, 
   1.1186568669824055, 2.7954233567803612, 4.928992051363593, 
   6.063042581223499, 4.530379494119643, 3.2498374907097514, 
   3.267259196738678, 5.37924262678348, 0.11232532734811684, 
   0.971730349788686, -1.901843930381233, -61.61678913512878, 
   -5.140127200713323, -2.5377814899486566, 22.88331357557047, 
   -3.0926876990127994, -1.9959787235155773, 7.3314586359331315, 
   8.596344450507559, 2.476845446467223, 3.7843577566972044, 
   2.2342455248250417, 6.091332294387712, 4.043229593766114, 4.0486128915162, 
   1.7314522359715738, 5.090758255987794, 7.461756659103912, 
   -9.574008429643982, 2.5297043615668144, 4.98924851009906, 
   1.3185333635849474, 7.017922495407333, 6.298678882468948, 
   1.1816921801632816, 17.17299953948111, 7.6796298738755695, 
   -3.5533218456423583, 2.2580646844737657, 3.2980648835026614, 
   6.0991656595103905, 7.721515827367057, 18.146005969575185, 
   3.149053914529418, 7.487492395093568, 18.773576698099873, 
   7.256942295466615, 8.080565693308131, 5.436157797078295, 
   6.696350852200453, 7.331282537430411, 7.324383903884041, 
   2.4214072861827844, 6.628959023390621, 7.515259729951822, 
   3.5878753385409254, 2.7502889693189445, 9.264259420789472, 
   3.7248012417782093, 1.7351976004224525, 2.2196328163398675, 
   -1.2253402469965522, 3.3919800186578186, 25.979325647202018, 
   8.8656973482191, 1.8370976324166577, 9.0717726495036, 2.1364237730175546, 
   7.634912882202798, 9.09121699627201, 3.370544468414437, 9.021705317607939, 
   8.709337425178433, 4.3057864456488915, 8.074297754942677, 
   6.162850581963653, 6.918465029469871, -8.166236212635795, 
   8.707433285936986, 4.917273384520854, 6.617531137071865, 
   7.270146157103909, 6.561136713369137, 1.1914481982026928, 
   4.634371116464536, 2.185791731540121, 3.7120726648199707, 
   0.9685483721023047, 1.9117882002717579, 0.7593903660053911, 
   2.852675031664603, 0.7453361679988575, 2.394552189543674, 
   -0.14935674566459056, 3.106338479025908, 3.003248494947229, 
   -0.6194095780911084, 2.908745472804185, -0.5253428245594023, 
   0.4217917999544625, 2.3438676142377517, 2.7773320563808284, 
   -0.31188971886672334, 0.6297973453272334, 2.140551156658603, 
   0.14301917317038715, 1.1533067790180667, 1.5735334331911872, 
   1.9266379501582378, 0.022353300020768074, -0.12226559947248461, 
   0.055730852844362744, 0.06940046354543483, 0.054784506914302256, 
   -0.19805856370567199, 2.4867301841861718, 2.778890213943896, 
   0.8373775318523258, 2.3533698921103223, 0.2066234457840892, 
   3.646940516589666, -0.2795496133908273, -0.209126293757663, 
   2.4896109444077865, 4.614120467568682, 0.4458312750527966, 
   1.1642482037832451, -0.4765856754042943, -0.5045635265094006, 
   -1.0868328545020631, -1.950160572449704, -2.166483011002356, 
   -5.872729865680185, -1.9889652460217349, -1.4263395078148733, 
   -15.470923557494643, -2.1904525740797, -2.2143782870525683, 
   -7.167386825537733, -2.00244166564039, -1.872442405742504, 
   -2.2204270449312844, -15.361748744384613, -2.004210390216258, 
   -1.9618600302435425, -2.2871245992694185, -2.307065949934895, 
   -2.1157504456602965, -2.0000890235855877, -1.8571485375746306, 
   -1.8579804937487552, -14.951848827395452, -2.2684219808895705, 
   -2.314032560016358, -2.1959550334358937, -2.2205921412362386, 
   -1.7133221743540616, -12.967385776178162, -2.279138478788809, 
   -2.2727548812749774, -2.0630946006513113, 17.680034400632394, 
   -1.932072074700045, -1.9503917917929812, -9.414823114872206, 
   -1.9415123214005234, -1.866018585172469, -3.6818182892031928, 
   -1.819698263728469, -1.9709591710523, -1.9728953225398982, 
   -4.84205515255303, -2.026908744864386, -2.106681478464452, 
   -2.05736646000787, -1.9366875598439037, -1.9085053047333531, 
   -1.8026516857867136, -1.6564228802519665, -2.0855176934030624, 
   -1.8616662210881714, 20.403459118401997, -5.1192583319284495, 
   -2.3161275686434237, -2.433980020120771, -10.471026904926248, 
   -1.9166406030869894, -2.502567813944779, -1.8742996672435766, 
   -1.9619219929447809, -2.250425231661211, -1.8775813246115831, 
   -8.937818926678347, -1.880718401092281, -1.7095319127213315, 
   -9.93600190736879, -1.7551192459973208, -1.9581436184953418, 
   -3.1587907281241314, -2.2866888017115343, -0.9356766554672049, 
   -11.375883425127313, -1.642345189434991, -6.281472017728902, 
   -1.608268415630846}}}, 
 {{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S^3*(-30.1529245394057 + 
      520.3382270268642*\[Eta] - 1530.29243543479*\[Eta]^2) + 
    S^2*(-8.447649666468006 + 293.1425749428883*\[Eta] - 
      1007.6172042862815*\[Eta]^2) + 
    S*(41.63322718032643 - 464.08583066214095*\[Eta] + 
      1263.495679312441*\[Eta]^2) + 73.41696139860056*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 691.6361083398946*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 73.41696139860056, 
    d20 -> 691.6361083398946, f10 -> 9.089729159183635, 
    f11 -> -101.32326492640983, f20 -> -4.537066632707557, 
    f21 -> 157.44111651299502, f30 -> -7.031349904770343, 
    f31 -> 121.33748878230108}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 73.41696139860056, 44.048904799775336, 
       1.6667147964817282, 0.09622345826007905}, {d20, 691.6361083398946, 
       156.03099575570835, 4.432684063766166, 0.0000115441948846721}, 
      {f10, 9.089729159183635, 2.060989666171727, 4.410371050558318, 
       0.000012748465116979717}, {f11, -101.32326492640983, 
       25.775129370864523, -3.9310477735542535, 0.00009702107916687338}, 
      {f20, -4.537066632707557, 3.6587676775422757, -1.240053218070207, 
       0.21556156467651422}, {f21, 157.44111651299502, 45.75396315630743, 
       3.4410377954612423, 0.0006300933788206246}, {f30, -7.031349904770343, 
       4.547550540240063, -1.546184004455102, 0.12271915909810449}, 
      {f31, 121.33748878230108, 57.731602530254115, 2.101751613749409, 
       0.036095586662464714}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3489.5369685404034, 3489.8375948452053, 3527.249807193082, 
   0.9911235107653134, ScientificForm[8.481575043615944], 
   {44.048904799775336, 156.03099575570835, 2.060989666171727, 
   25.775129370864523, 3.6587676775422757, 45.75396315630743, 
   4.547550540240063, 57.731602530254115}, {{f20, -1.240053218070207}, 
    {f30, -1.546184004455102}, {d10, 1.6667147964817282}, 
    {f31, 2.101751613749409}, {f21, 3.4410377954612423}, 
    {f11, -3.9310477735542535}, {f10, 4.410371050558318}, 
    {d20, 4.432684063766166}}, 8, 8.481575043615944, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 73.41696139860056, 44.048904799775336, {-13.135546099612526, 
        159.96946889681365}}, {d20, 691.6361083398946, 156.03099575570835, 
       {385.0479197915954, 998.2242968881937}}, {f10, 9.089729159183635, 
       2.060989666171727, {5.0400524567567935, 13.139405861610477}}, 
      {f11, -101.32326492640983, 25.775129370864523, {-151.96929320520013, 
        -50.67723664761952}}, {f20, -4.537066632707557, 3.6587676775422757, 
       {-11.72624689233373, 2.6521136269186174}}, {f21, 157.44111651299502, 
       45.75396315630743, {67.53830832377844, 247.3439247022116}}, 
      {f30, -7.031349904770343, 4.547550540240063, {-15.966916044762964, 
        1.904216235222279}}, {f31, 121.33748878230108, 57.731602530254115, 
       {7.89959552259937, 234.77538204200278}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1940.3060140596708, 331.2214162161899, 
   7.753379469610642, -290.5861280658353, -2.6857840341668067, 
   60.70032963065426, -12.141371970711363, 393.62022281520024}, 
   {331.2214162161899, 24345.671636517884, -6.422118749260748, 
   59.03580342905803, 53.6349461178737, -1417.1385826758458, 
   21.43900007335406, -247.59671136677724}, {7.75337946961064, 
   -6.4221187492607505, 4.2476784040666455, -46.68702963986517, 
   -1.9623493633227325, 22.566575227115273, -8.396427952960364, 
   93.05996780944366}, {-290.58612806583534, 59.035803429058014, 
   -46.68702963986517, 664.3572940848028, 22.51905654388128, 
   -281.40991330032864, 93.81822354118177, -1330.7820549268217}, 
   {-2.6857840341668027, 53.6349461178737, -1.9623493633227331, 
   22.51905654388128, 13.386580918228097, -153.19659300930044, 
   7.4499529756524945, -84.45501271077666}, {60.70032963065432, 
   -1417.1385826758458, 22.566575227115273, -281.40991330032847, 
   -153.19659300930044, 2093.4251445087375, -84.29984247081055, 
   1046.4004897902812}, {-12.141371970711363, 21.439000073354066, 
   -8.396427952960364, 93.81822354118177, 7.4499529756524945, 
   -84.29984247081055, 20.68021591603769, -234.2081270322474}, 
   {393.62022281520024, -247.5967113667772, 93.05996780944366, 
   -1330.7820549268217, -84.45501271077666, 1046.4004897902817, 
   -234.20812703224743, 3332.9379307112436}}, 149.59750387408147 - 
    1915.3121403895739*\[Eta] + 28835.00118328937*\[Eta]^2 - 
    237754.95415044806*\[Eta]^3 + 1.1500607280723387*^6*\[Eta]^4 - 
    3.3836494103068775*^6*\[Eta]^5 + 4.70040671481685*^6*\[Eta]^6 + 
    S*(4.58024947181876*f10 + 4.58024947181876*f11*\[Eta] + 
      4.58024947181876*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(1.861918801361477*f20 + 1.861918801361477*f21*\[Eta] + 
      1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
      4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 73.13606714083026, 
   {}, {}, {-3.362150958882893, -1.406964806599504, -0.48213970298958486, 
   -0.16971942680098095, -0.3378655675065829, -0.7625628335684667, 
   -1.2068592271655518, -1.3590983304924293, -0.9695056938149094, 
   2.100474504948693, 4.717714830932948, 7.494870696653976, 9.13364465569154, 
   7.21049802826613, -1.573926774087397, -18.46604249099687, 
   9.854916832824344, 5.43904743250431, -4.752553458984465, 
   -3.240514576078084, 15.166468724772116, 2.2977414272458248, 
   3.006008071892907, 1.8064650432164626, 1.1167865887183694, 
   1.2469948705451372, 0.8916902786483263, -0.22904645666163503, 
   0.7984045799304482, 0.6120374621593356, -0.8372919020051199, 
   -0.701552305649912, -2.6083644961524612, -1.2267946654719566, 
   -2.45041705307203, 1.5155003109415475, 7.287887128464476, 
   2.1941035963594118, 0.40575096016711143, -0.184438279421542, 
   0.3228883019344977, 0.14982176455119145, -0.656609533371963, 
   3.545237337206302, -3.657193476422549, -3.4455594347620035, 
   0.33840139000864156, -0.7158124335804814, -0.45462476421261044, 
   -0.3084330702438791, -1.0779437051668737, -2.432656750803133, 
   -0.8562907189270561, -2.043208761640969, -2.137077555573967, 
   -0.5010499166658633, -0.9142017024240658, -1.1713607419142988, 
   -2.7941198286858793, -0.9601205302769671, -1.692235581568866, 
   -2.6045848531097278, -1.8300814077641832, 1.1227882297471865, 
   -5.765100246036525, -1.5858526289997315, -3.6185443301795175, 
   -0.15418771835804534, -1.606202043702993, -2.120411789001551, 
   -1.5676981351448944, -8.94341170696839, -1.383297822682266, 
   -1.387404699871169, -2.0517443133745417, -3.329054085563598, 
   -5.2300291572693425, 0.1787231898449022, -1.7399388983587727, 
   -1.7723377190162353, -2.3257493342403706, -1.2517353926172916, 
   -1.623318970159545, -2.9609357090440085, 0.6040967189719311, 
   -1.2724720410432298, 0.1372172746705047, 0.33436107659530023, 
   -0.015595721824226416, -4.926277673567171, 2.4361606807726304, 
   -2.08467856417046, 0.6674871297064584, 1.5015716346023282, 
   0.7936171272880301, 0.9308330725857701, -1.786797089186038, 
   -0.11575363671752825, -0.6603043439342002, -10.154777829442452, 
   -0.08470063201801281, -0.36782434542648446, 1.0561860251686, 
   -1.7345525294896902, 1.625253364485019, 0.9679707766107981, 
   0.9681511613252383, 0.7147778256180004, 1.5097915419723336, 
   0.3256685873558638, -5.249620826588142, 1.8718124325024235, 
   -0.2565155274196229, 1.9570765901243021, -5.6103971053273085, 
   -5.13471796693301, 0.10008298998994292, 0.10167499801357849, 
   0.10298397346744537, 0.1268616909019613, -0.21757198142580592, 
   0.4235822171127097, -0.30633093666821765, -0.2466087979161955, 
   -0.8979955809024887, -0.45308801709893487, -2.031041523861745, 
   -1.4376336679027872, -3.0288751237673637, -2.459665601916811, 
   -0.12864150569802746, 0.31867007107157974, -0.7416022701650604, 
   9.206961806861216, -3.7679529881814915, 2.0839457231128335, 
   7.86112114828768, 0.017192896494037768, -0.12092608869630794, 
   -0.06181690104591553, -1.6972881183663162, -1.1467560466674627, 
   0.47067531446006683, 10.124393479583858, 0.5949334402325803, 
   37.381908422321885, -0.06555088405596621, 3.756142146193241, 
   -0.4599618811141113, -0.36652985181098074, -1.6216245275873007, 
   -0.7345989266814286, 0.9451744860405427, 0.9911834649117566, 
   1.6580174784117503, 16.893425352333963, 0.6174989235461226, 
   1.8153372726552561, 0.7739751894235667, 1.1612382084097987, 
   -0.45417347428474386, 0.022475119136288413, 0.2520747080306762, 
   1.234502104514803, 2.0300949303105824, 2.2602159637341117, 
   0.33943329590789517, 2.493394978379513, 1.2990544217257707, 
   2.6539634189605863, 0.5659404494375906, 0.9190396050338734, 
   1.3946034514446524, 1.689682865780867, 3.2170588316091653, 
   2.335149814250059, -38.65866066473038, -1.5962200071632822, 
   3.4129035468315863, -0.7554195664642407, 2.0272768791560907, 
   1.9485307331344757, -0.3726651242074581, 0.03745432919851055, 
   0.7039169448592872, 0.9217549216803889, 1.2466155301244726, 
   1.6160953632297606, 1.7408272201514592, 2.2374022773410616, 
   0.5938209246372139, 1.363289210398591, 0.7361482324272686, 
   0.7429626289081455, 0.7853043126756631, -1.744524593797962, 
   1.313299462046814, 0.6140102662075719, 1.6961775004326398, 
   -1.4204649607056865, -0.35238312297371976, -3.5278713738601937, 
   -1.465284287720408, 1.3553199961045834, 1.7212662913283339, 
   2.1591234836097897, -0.0701429640393485, -0.7078039097501119, 
   1.062865631434363, -2.2799022061466303, -3.60599672678444, 
   -4.80748054810573, 0.3236302942111138, 1.3635251639312855, 
   1.9980364054413258, -5.022354934324312, -4.864349949003326, 
   -6.037510334798299, 2.5794941061672034, -3.9715147146963545, 
   7.862646480368653, 8.742974283090803, 2.1964172491882437, 
   -4.215238945177248, 2.1753551502529263, 2.2648065708694958, 
   2.3745030198542736, 1.85059184443071, 1.857346029423752, 
   -3.4877659941481625, 0.9729135492665364, 0.8729579984169504, 
   -2.508584234412865, 0.05647114318708191, 0.07392450356292102, 
   -2.245325164530641, -1.9080095824451746, 0.43853845874161834, 
   0.7442555191049678, 50.45410178010172, -0.621549524342413, 
   0.6808077607311134, -2.0393324138663047, -1.478107578707295, 
   1.017622224724846, 0.921139900771891, 59.88546001370025, 
   0.25579692709186475, 50.71144820966845, 0.9614665098600881, 
   0.5759607638752868, -2.8197995696627913, -0.15821084119534135, 
   -9.814418296801705, -8.795591428460853, 0.1200001084790756, 
   0.9062342173747311, 1.4823468628073897, 1.3277762870993683, 
   1.5563906233651323, 1.3112810555825263, 34.894603188290034, 
   1.1940434626636716, -1.1294021517782085, 0.47980836130557236, 
   -0.42672295723241405, -2.021551767843107, -0.5098766016192258, 
   1.345852936050278, 1.6891556990852905, 1.7356492419370397, 
   2.208998643495761, 59.27083776757718, 2.520683084971438, 56.6245811332941, 
   2.0994832756010737, 50.67863780282835, -0.275686700083952, 
   -0.40571535167691763, 1.8810390891966335, 1.6824355769578005, 
   3.543925462219022, -3.7871255888059068, 1.4501736177261364, 
   3.126940107524092, 1.2664947230864527, 2.4005452529463582, 
   2.053197854813561, 2.5504178409117912, 2.567839546940718, 
   4.67982297698552, 0.5985067444596552, 1.4579117669002244, 
   -1.1229065651234578, -60.83667134885843, -4.36000941444297, 
   -1.6444662222481838, 15.65334244517885, -2.0763523189637, 
   -0.9796433434664777, -0.059222508435595955, 1.214819443163492, 
   2.4349400725384385, 3.1175638870097373, 1.6142896513175629, 
   0.46816992322521855, 4.665071872475892, 2.3044345042804935, 
   1.8758182745629028, 4.978652440360065, 6.222581394466147, 
   -15.945355656863853, 2.603523659037023, 2.0009687491684645, 
   1.5386016018344435, 2.6872614281872984, 3.918445534651255, 
   0.9606417973477619, 14.687424634871945, 5.480865003237454, 
   -5.319006379948291, 0.6877451084789072, 2.8787539560482855, 
   5.787609736060517, 6.36836799974526, 16.60762390911418, 
   0.6765528299557673, 6.837053615995046, 18.309480060144097, 
   7.169289102166317, 5.4097625105034695, 0.7191225302077555, 
   7.034544313741208, 4.03782070099237, 7.371843494386667, 
   -4.3967086810306455, 5.216459114339727, 2.319216764476664, 
   1.6990096834697397, 1.6304523390230088, 6.962318621665759, 
   3.5213477002831723, 1.795685677094184, 2.4683837882948865, 
   -6.521044628783557, 3.3364734382058714, 25.61437256203874, 
   7.0812280416762405, 1.1555425868529028, 7.272922365888917, 
   0.8567602247157993, 7.378991551518993, 7.9834704654376765, 
   0.4870660297641507, 7.022468333192819, 8.840120992534821, 
   0.4193030493945571, 8.256183396109918, 3.3746457538150025, 
   5.770275538308056, -13.823463990643404, 9.22057135055502, 
   4.873697536538089, 6.857265081613036, 7.326383219038689, 
   3.6189461318593885, 1.3274566866053874, 4.089635682680978, 
   -2.688495283852035, 2.9919791708514367, -2.090330150821501, 
   1.7210369881679526, -0.2623311860154445, 0.9270000527635602, 
   0.6460062667681541, 0.8195130707742919, -0.14188381072176526, 
   0.9243837636381613, 1.411223356805067, -1.046001527962062, 
   1.8188352412621498, -1.3027229462863943, 0.21500605922960858, 
   2.187482024633482, 2.1020268567926905, -1.5288221040823373, 
   -0.2414873717352748, 2.0331455810398893, -2.2180908299189923, 
   -0.5749242153749492, 1.4342840624708515, 1.8602786080703027, 
   -0.6561272046842532, -1.0399492094356901, -0.6103497124183832, 
   -0.5966801017173111, -0.5969732340126939, -1.0821317994723358, 
   2.4609706529929554, 1.2237217181514097, 0.4193448339237875, 
   1.6236287556923799, -0.4422042071876149, 3.0829318098553813, 
   -1.0565466571092657, -1.227107087566992, 2.441198934915292, 
   1.7354717950008762, 0.4579779415530538, -0.8296914360437313, 
   -0.9507102185380063, -0.507166747822339, -2.5514075365535973, 
   -1.9584456731474802, -2.3968641515575655, -5.872729865680185, 
   -1.9889652460217349, -1.4263395078148733, -15.470923557494643, 
   -2.1904525740797, -2.2143782870525683, -7.167386825537733, 
   -2.00244166564039, -1.872442405742504, -2.2204270449315118, 
   -15.361748744384613, -2.004210390216258, -1.9618600302435425, 
   -2.2871245992694185, -2.3070659499351223, -2.1157504456602965, 
   -2.0000890235855877, -1.8571485375744032, -1.8579804937487552, 
   -14.951848827395452, -2.2684219808895705, -2.314032560016358, 
   -2.195955033436121, -2.2205921412362386, -1.7133221743540616, 
   -12.96738577617839, -2.2791384787890365, -2.2727548812752048, 
   -2.0630946006513113, 17.680034400632394, -1.9320720746998177, 
   -1.9503917917929812, -9.414823114872206, -1.9415123214005234, 
   -1.866018585172469, -3.6818182892031928, -1.819698263728469, 
   -1.9709591710523, -1.9728953225401256, -4.84205515255303, 
   -2.026908744864386, -2.1066814784642247, -2.05736646000787, 
   -1.9366875598439037, -1.9085053047331257, -1.8026516857867136, 
   -1.6564228802519665, -2.0855176934030624, -1.8616662210881714, 
   20.403459118401997, -5.1192583319284495, -2.3161275686434237, 
   -2.4339800201205435, -10.471026904926248, -1.9166406030869894, 
   -2.502567813944779, -1.8742996672435766, -1.9619219929447809, 
   -2.250425231661211, -1.8775813246115831, -8.937818926678347, 
   -1.880718401092281, -1.7095319127213315, -9.93600190736879, 
   -1.7551192459973208, -1.9581436184953418, -3.1587907281241314, 
   -2.2866888017115343, -0.9356766554672049, -11.375883425127313, 
   -1.642345189434991, -6.281472017728902, -1.608268415630846}}}, 
 {{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S^3*(-30.868853363143714 + 
      537.4418371588439*\[Eta] - 1587.252014782901*\[Eta]^2) + 
    S^2*(-8.806694715464948 + 293.13562214170054*\[Eta] - 
      1001.8446722975793*\[Eta]^2) + 
    S*(41.76459008000539 - 467.6064538563337*\[Eta] + 
      1275.4763656943487*\[Eta]^2) + 72.32871319234589*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 1558.7860384274475*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 72.32871319234589, 
    d30 -> 1558.7860384274475, f10 -> 9.118409452798035, 
    f11 -> -102.09191807856985, f20 -> -4.729902672998035, 
    f21 -> 157.43738230010524, f30 -> -7.198297096245384, 
    f31 -> 125.32587363417704}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 72.32871319234589, 44.52819153537577, 
       1.6243352963230895, 0.10496070781848754}, {d30, 1558.7860384274475, 
       503.1839053700481, 3.097845582483596, 0.002063587525833993}, 
      {f10, 9.118409452798035, 2.082216015050559, 4.3791851502864505, 
       0.000014634669055184687}, {f11, -102.09191807856985, 
       26.037229174212488, -3.9209977911045395, 0.00010102627924744249}, 
      {f20, -4.729902672998035, 3.7047815038933676, -1.2767021936455265, 
       0.20232470560127414}, {f21, 157.43738230010524, 47.12905969518733, 
       3.340558528397337, 0.0009012800746929913}, {f30, -7.198297096245384, 
       4.594116671333434, -1.5668511731888803, 0.1178084638002832}, 
      {f31, 125.32587363417704, 58.30749655943333, 2.149395549960395, 
       0.03210227151276538}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   3499.4547605300513, 3499.755386834853, 3537.1675991827296, 
   0.9909412651718025, ScientificForm[8.568201417262296], {44.52819153537577, 
   503.1839053700481, 2.082216015050559, 26.037229174212488, 
   3.7047815038933676, 47.12905969518733, 4.594116671333434, 
   58.30749655943333}, {{f20, -1.2767021936455265}, 
    {f30, -1.5668511731888803}, {d10, 1.6243352963230895}, 
    {f31, 2.149395549960395}, {d30, 3.097845582483596}, 
    {f21, 3.340558528397337}, {f11, -3.9209977911045395}, 
    {f10, 4.3791851502864505}}, 8, 8.568201417262296, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 72.32871319234589, 44.52819153537577, {-15.16555367458281, 
        159.82298005927458}}, {d30, 1558.7860384274475, 503.1839053700481, 
       {570.070678976709, 2547.501397878186}}, {f10, 9.118409452798035, 
       2.082216015050559, {5.027024704987414, 13.209794200608656}}, 
      {f11, -102.09191807856985, 26.037229174212488, {-153.2529511071416, 
        -50.930885049998096}}, {f20, -4.729902672998035, 3.7047815038933676, 
       {-12.009496350809687, 2.5496910048136163}}, {f21, 157.43738230010524, 
       47.12905969518733, {64.83262149633065, 250.04214310387982}}, 
      {f30, -7.198297096245384, 4.594116671333434, {-16.225361888223613, 
        1.8287676957328456}}, {f31, 125.32587363417704, 58.30749655943333, 
       {10.756395548353524, 239.89535172000058}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1982.7598414111094, 1351.650519913452, 
   7.868399727564401, -296.58412741293864, -2.331580183007457, 
   46.709576342113, -12.304950423112732, 402.49856109606094}, 
   {1351.650519913452, 253194.0426234535, -24.976197821870716, 
   147.56705892869545, 216.1750357947469, -6539.965792273397, 
   71.81258322516277, -494.69590902411653}, {7.868399727564401, 
   -24.976197821870716, 4.3356235333330275, -47.644237584597825, 
   -2.0095245759304143, 23.293526686452584, -8.57012971179361, 
   94.95275188688775}, {-296.58412741293864, 147.56705892869542, 
   -47.644237584597825, 677.9373030704619, 22.97466330228519, 
   -287.49227958797456, 95.73322994982033, -1357.7802957051313}, 
   {-2.3315801830074654, 216.17503579474686, -2.0095245759304143, 
   22.974663302285194, 13.725405991590401, -158.73954465718455, 
   7.616021876325258, -86.05467942324705}, {46.709576342113124, 
   -6539.965792273397, 23.293526686452587, -287.49227958797474, 
   -158.73954465718455, 2221.14826775253, -86.61196813734242, 
   1065.9540693920605}, {-12.304950423112745, 71.81258322516277, 
   -8.57012971179361, 95.73322994982033, 7.616021876325258, 
   -86.61196813734242, 21.105907989823788, -238.93451391784575}, 
   {402.49856109606094, -494.6959090241167, 94.95275188688775, 
   -1357.7802957051313, -86.05467942324705, 1065.9540693920605, 
   -238.93451391784572, 3399.7641550283297}}, 149.59750387408147 - 
    1915.3121403895739*\[Eta] + 28835.00118328937*\[Eta]^2 - 
    237754.95415044806*\[Eta]^3 + 1.1500607280723387*^6*\[Eta]^4 - 
    3.3836494103068775*^6*\[Eta]^5 + 4.70040671481685*^6*\[Eta]^6 + 
    S*(4.58024947181876*f10 + 4.58024947181876*f11*\[Eta] + 
      4.58024947181876*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
    S^2*(1.861918801361477*f20 + 1.861918801361477*f21*\[Eta] + 
      1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
      4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 74.63764345222182, 
   {}, {}, {-3.4294607310256, -1.4095775541422597, -0.4432049759686407, 
   -0.10859605677582351, -0.27012166755993405, -0.6999757983062977, 
   -1.1574157327170553, -1.3269943345100046, -0.955146435474262, 
   2.0932914443858976, 4.714315626062017, 7.510012982206291, 
   9.185876784875234, 7.322159072766198, -1.3767070241092938, 
   -18.153343526902262, 9.99735265604933, 5.471555567738065, 
   -4.706010399660812, -3.1939715167544307, 15.34022366157268, 
   2.218904852226899, 3.3972488537092715, 2.1340135622134824, 
   1.2804208967179704, 1.1481504603928414, 1.15348653479559, 
   -0.31688001168311075, 0.7105710249089725, 0.541261836580702, 
   -0.5090397746318587, -0.687308843699256, -2.328060565224959, 
   -0.9699215367342475, -2.492554011172274, 1.179778613738975, 
   7.337000081065099, 2.254739675649631, 0.5907013836110195, 
   0.1528572770798604, 0.5834770836645617, -0.019689499298252144, 
   -0.7619363928283462, 3.439910477749919, -3.725191415712885, 
   -3.51355737405234, 0.1179318566779699, -0.6909803263580159, 
   -0.7311920874173268, -0.5100146438214495, -0.9962826356162822, 
   -2.8057654705174855, -0.48081939879462254, -1.4738762340050613, 
   -2.1693089259944713, -1.1324412688782388, -0.2639649616642288, 
   -0.9195078568569386, -2.378181757879105, -1.524508997522787, 
   -1.5298113821831976, -3.3450257088360047, -2.57052226349046, 
   0.8142597140167709, -6.06263361976454, -1.9885417250795, 
   -3.0595722774514087, -0.20459534780275135, -2.2580479936490434, 
   -1.066319360177161, -0.49297598796830755, -8.677824411314035, 
   -1.0627232275836889, -2.017824511538848, -3.018592889903104, 
   -4.014654115941468, -5.019764574005762, 0.4415616457985436, 
   -1.6791489030388504, -1.7449911868212098, -1.3734242640593664, 
   -1.0558086844084897, -1.9219597089565497, -2.0457549355051725, 
   0.5948515070802216, -0.03548231382769984, 0.44909941772596085, 
   0.6387494059477348, 1.2063375875581244, -3.539605149275218, 
   2.4719534774488636, -1.0901853392381184, 0.4164854282991115, 
   1.7205923303825443, 1.7562908306989016, 1.005508801888638, 
   -2.1247592579305916, -0.07035329289934111, -0.6842145368271133, 
   -10.10374395534356, -1.033912539070144, 0.933544652568628, 
   0.7410182156958456, -2.617086327989213, 1.552435086688206, 
   0.9731363347773083, 0.9733167194917485, 1.570567731236622, 
   0.974234280343012, 0.5191596470838249, -4.796416261911787, 
   2.1189071528276315, 0.06129038006741894, 0.4756188844366136, 
   -4.514241519526166, -4.038562381131868, -0.07232085677867417, 
   -0.0707288487550386, -0.06941987330117172, -0.045542155866655776, 
   -0.1199210451166266, 0.521233153421889, -0.7290527620571083, 
   -0.6693306233050862, -1.6886711893371285, -1.2437636255335747, 
   -2.292771585658471, -1.6993637296995132, -2.6898537851574815, 
   -2.1206442633069287, -0.0820043390652927, 0.3653072377043145, 
   -0.6975918543884632, 9.250972222637813, -4.335597378127858, 
   1.5163013331664672, 7.293476758341313, 0.23601266023223388, 
   0.42442611542580266, 0.4835353030761951, -0.9830460579141231, 
   -0.4325139862152696, 0.4657645096517342, 10.119482674775526, 
   0.37025941257243744, 37.15723439466174, -0.006194513377380417, 
   3.815498516871827, 1.2911165154098683, 1.3845485447129988, 
   0.32901444336707186, 1.216040044272944, 1.9564668848706503, 
   2.0024758637418643, 1.9120834235677648, 17.147491297489978, 
   0.866514347824193, 2.0643526969333266, 1.7750082683297421, 
   2.162271287315974, 1.557590935557073, 2.0342395289781052, 
   2.0217547776678657, 3.0041821741519925, 2.1505279458474433, 
   2.3806489792709726, 0.16508737817599695, 2.3190490606476146, 
   1.3322986884026022, 2.687207685637418, 1.3565963073760656, 
   1.7096954629723484, 1.9502667007881485, 2.245346115124363, 
   3.4976540295805307, 2.612710727121822, -39.199405011984226, 
   -2.136964354417131, 2.8721591995777374, -0.7258894137946186, 
   2.056807031825713, 1.9805976272476755, 0.007471082044474997, 
   0.41759053545044367, 0.46587533654414415, 0.6837133133652458, 
   0.4412113569908058, 0.8106911900960938, 1.259894910503391, 
   1.7564699676929934, 0.6095038358021725, 1.3789721215635495, 
   0.39503847521024227, 0.40185287169111916, 0.44419455545863684, 
   -0.6534687128813346, 1.214166440350823, 0.4052313200578226, 
   1.6719782672762165, -1.8041439109713053, 0.8851723715906132, 
   -3.835530021530019, -2.7142156360317813, 3.3090791823497625, 
   1.631560053013402, 2.0481559961063454, -1.5096684715260267, 
   0.6633566071675432, 1.426038070579068, -1.1369821308730934, 
   -3.47848196929192, -2.7017811803521568, 0.13305318769749874, 
   2.3097310754590126, 2.235469689325214, -2.7011939120484385, 
   -2.543188926727453, -5.866202701360521, 2.750801739604981, 
   -5.3749350287108655, 10.231961701236628, 11.112289503958777, 
   2.33254286142369, -2.1302225674368174, 2.296981452619889, 
   2.3864328732364584, 2.496129322221236, 1.967809578637457, 
   1.9745637636304991, -3.4373920883701885, 1.0232874550445104, 
   0.37012807323662855, -3.231964134127338, -0.6669087565273912, 
   -0.6494553961515521, -1.0864516373579818, -0.7491360552725155, 
   0.461764487151072, 0.7674815475144214, 50.4744182416963, 
   0.17579517490207763, 0.686564699534074, 0.8215112912716904, 
   1.3827361264307, 1.0139554387832277, 0.7267138527948873, 
   59.69103396572325, 0.5332033327078989, 50.98885461528448, 
   1.3338221900553435, 1.1980460518487916, -0.37360252189523635, 
   2.2879862065722136, -7.147777654754805, -6.1352097151194585, 
   2.47681599587213, 2.2326930238650675, 2.808805669297726, 
   1.918049677824115, 1.8888530591800645, 1.6400002429305687, 
   35.22332237563808, 1.7792040686729251, 0.18886553438278497, 
   1.7980760474665658, 1.918197142310305, 0.6321230642895443, 
   1.931837338344053, 3.787566876013557, 2.341972861205022, 
   2.121822332513716, 2.5261176864828485, 59.587956810564265, 
   2.3579927637706533, 56.461890812093316, 2.1167551209092608, 
   50.695909648136535, 2.6428750496448856, 2.5059982304277355, 
   2.4343331753044595, 1.7008654103620984, 4.398040342427635, 
   -3.7753756670958865, 1.4647394208905098, 3.1415059106884655, 
   2.485722990326508, 3.6197735201864134, 2.338209109231002, 
   1.8453322639143153, 1.8627539699432418, 3.9747373999880438, 
   0.6025530761480695, 1.4619580985886387, -1.150691505559962, 
   -60.85603826013903, -4.37937632572357, -1.6879588488191075, 
   18.06431667436823, -2.1384415591527386, -1.0417325836555165, 
   2.3065365625247978, 3.5728807922913575, 2.3200258011343067, 
   1.7335679234053032, 2.6932323780629304, 2.9491253940384468, 
   4.125623297616244, 2.8078407988253957, 1.879862206899361, 
   5.263210722325425, 5.073344643127825, -13.067412514898137, 
   1.551921037781426, 2.174292857558953, 2.366440473403145, 
   5.358534755632149, 5.138215338280702, 2.407119627676707, 
   17.30272799685747, 8.047497575222678, -2.684552216462407, 
   3.0215516118460073, 3.4631441284399216, 6.367147091294328, 
   8.690271606879833, 19.23520517301199, 3.271156360950499, 
   8.780694075765268, 20.110571861251856, 8.597185888732724, 
   6.677691463601263, 3.449853782049331, 7.805270557939707, 4.24214791833424, 
   6.262275958152713, -1.4673426741298954, 4.046821553180052, 
   4.690992443271739, 3.661922707049598, 1.9971374734341225, 
   9.255030849568357, 2.568759608370783, 2.639670883728968, 
   2.7193597746340856, -3.4047747021318173, 2.501016047453845, 
   25.33997686936948, 8.149425372718838, 2.847307105889513, 
   9.639469146101987, 2.9368428995296654, 7.895224128755558, 
   10.051839773583652, 3.097347173334583, 8.118915739432396, 
   8.845416298196938, 3.1680221392755357, 8.896983657992337, 
   3.922229412566935, 5.097903637948207, -10.664085200886916, 
   9.171695213061298, 4.912314324673048, 7.126218853101932, 
   7.1720739756976855, 6.135072905030711, 1.4181723596329903, 
   4.9787578112426445, 0.4914984859162814, 4.4825984719557255, 
   0.23619217196437603, 1.7351763293640943, 0.7451543609647615, 
   1.93072888927054, 0.16363280749055775, 1.4388175852636778, 
   0.27000587832594647, 2.988200417964663, 3.2853387903733164, 
   0.05728256217298622, 3.468547759487592, 0.09672962842091692, 
   0.565626620303874, 2.5342820222861064, 3.492256516990892, 
   0.1332754804175238, 0.46807434939682935, 2.797656704733072, 
   -0.13278664257290984, 0.06457590555396564, 0.948987354761357, 
   2.4855249208274017, -0.0226653256102054, -0.08410420400286966, 
   -0.02202510146048553, -0.008355490759413442, -0.021189870692751356, 
   -0.2791296267839698, 2.1104561698823545, 2.088591568523725, 
   0.2586628284473136, 2.9698343567297343, 0.7504202293766866, 
   4.267451985418575, -0.3846048385457834, -0.45258524825476343, 
   2.086628690464522, 3.965954744305236, 0.42829679184478664, 
   0.7195775307727672, -1.1154803020256168, -0.5111417345499376, 
   -1.3978043310492012, -1.9608920593902894, -2.049044956273974, 
   -5.872729865680185, -1.9889652460217349, -1.4263395078148733, 
   -15.470923557494643, -2.1904525740797, -2.2143782870525683, 
   -7.167386825537733, -2.00244166564039, -1.872442405742504, 
   -2.2204270449312844, -15.361748744384613, -2.004210390216258, 
   -1.9618600302435425, -2.2871245992694185, -2.307065949934895, 
   -2.1157504456602965, -2.0000890235855877, -1.8571485375746306, 
   -1.8579804937487552, -14.951848827395452, -2.2684219808895705, 
   -2.314032560016358, -2.1959550334358937, -2.2205921412362386, 
   -1.7133221743540616, -12.967385776178162, -2.279138478788809, 
   -2.2727548812749774, -2.0630946006513113, 17.680034400632394, 
   -1.932072074700045, -1.9503917917929812, -9.414823114872206, 
   -1.9415123214005234, -1.866018585172469, -3.6818182892031928, 
   -1.819698263728469, -1.9709591710525274, -1.9728953225398982, 
   -4.84205515255303, -2.026908744864386, -2.106681478464452, 
   -2.05736646000787, -1.9366875598439037, -1.9085053047333531, 
   -1.8026516857867136, -1.6564228802519665, -2.0855176934030624, 
   -1.8616662210881714, 20.403459118401997, -5.1192583319284495, 
   -2.3161275686434237, -2.433980020120771, -10.471026904926248, 
   -1.9166406030869894, -2.502567813944779, -1.8742996672435766, 
   -1.9619219929447809, -2.250425231661211, -1.8775813246115831, 
   -8.937818926678347, -1.880718401092281, -1.7095319127213315, 
   -9.93600190736879, -1.7551192459973208, -1.9581436184953418, 
   -3.1587907281241314, -2.2866888017115343, -0.9356766554672049, 
   -11.375883425127313, -1.642345189434991, -6.281472017728902, 
   -1.608268415630846}}}, 
 {{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S^3*(-30.33573405228397 + 
      518.3167591479516*\[Eta] - 1519.281611713088*\[Eta]^2) + 
    S^2*(-8.84201801177504 + 308.00312564846047*\[Eta] - 
      1060.7495135836577*\[Eta]^2) + 
    S*(41.73741118755275 - 463.96163039636656*\[Eta] + 
      1261.3319341337224*\[Eta]^2) + 72.06095542524301*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 729.1125187162828*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) + 878.0600530329261*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 72.06095542524301, 
    d20 -> 878.0600530329261, d30 -> -729.1125187162828, 
    f10 -> 9.112475520024315, f11 -> -101.29614844148067, 
    f20 -> -4.748874121314827, f21 -> 165.4224262751102, 
    f30 -> -7.073979191003852, f31 -> 120.8661033961402}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 72.06095542524301, 44.09118135792381, 
       1.634362092507023, 0.10283984765814291}, {d20, 878.0600530329261, 
       270.1542574477295, 3.25021734370711, 0.0012343368838536343}, 
      {d30, -729.1125187162828, 862.4114609593828, -0.8454346350003134, 
       0.39829031816657723}, {f10, 9.112475520024315, 2.0617778652514773, 
       4.419717406808447, 0.000012235373788758305}, 
      {f11, -101.29614844148067, 25.782811178778847, -3.9288248181740117, 
       0.00009792124687476953}, {f20, -4.748874121314827, 3.668420144538891, 
       -1.2945284166494364, 0.19610665954997386}, {f21, 165.4224262751102, 
       46.7310666286847, 3.5398812440880554, 0.00043938751513595593}, 
      {f30, -7.073979191003852, 4.549181786299197, -1.5550003326551172, 
       0.12060642780863873}, {f31, 120.8661033961402, 57.751455291025884, 
       2.092866799408981, 0.03688657803981919}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 3490.827049021766, 3491.2036180594228, 
   3532.7302030802975, 0.9911367364517231, ScientificForm[8.475254049800514], 
   {44.09118135792381, 270.1542574477295, 862.4114609593828, 
   2.0617778652514773, 25.782811178778847, 3.668420144538891, 
   46.7310666286847, 4.549181786299197, 57.751455291025884}, 
   {{d30, -0.8454346350003134}, {f20, -1.2945284166494364}, 
    {f30, -1.5550003326551172}, {d10, 1.634362092507023}, 
    {f31, 2.092866799408981}, {d20, 3.25021734370711}, 
    {f21, 3.5398812440880554}, {f11, -3.9288248181740117}, 
    {f10, 4.419717406808447}}, 9, 8.475254049800514, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 72.06095542524301, 44.09118135792381, {-14.575079252284738, 
        158.69699010277077}}, {d20, 878.0600530329261, 270.1542574477295, 
       {347.2261561925317, 1408.8939498733207}}, {d30, -729.1125187162828, 
       862.4114609593828, {-2423.689686686561, 965.4646492539954}}, 
      {f10, 9.112475520024315, 2.0617778652514773, {5.061228691747059, 
        13.163722348301572}}, {f11, -101.29614844148067, 25.782811178778847, 
       {-151.9575381927762, -50.63475869018513}}, {f20, -4.748874121314827, 
       3.668420144538891, {-11.95705873025129, 2.459310487621636}}, 
      {f21, 165.4224262751102, 46.7310666286847, {73.59920484461892, 
        257.2456477056015}}, {f30, -7.073979191003852, 4.549181786299197, 
       {-16.01279776773417, 1.8648393857264676}}, {f31, 120.8661033961402, 
       57.751455291025884, {7.3886022456332086, 234.3436045466472}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{1944.0322735373275, -22.25571187974599, 
   1383.2353728363253, 7.7148364147801916, -290.8103557404365, 
   -2.285550563293421, 45.59468530848219, -12.06771715358114, 
   394.74855944334143}, {-22.25571187974599, 72983.32281713407, 
   -190167.44742243382, -0.4932215395639077, 66.14343986055825, 
   -1.5768845559597675, 663.7074994174092, 10.333158624883794, 
   -370.690876835374}, {1383.235372836325, -190167.44742243382, 
   743753.527994097, -23.2031211782011, -27.66099993511141, 
   216.06070786528457, -8141.579168107438, 43.485307436427945, 
   480.8510826550394}, {7.714836414780193, -0.4932215395639077, 
   -23.2031211782011, 4.250927965640938, -46.71392698160301, 
   -1.9702567002625342, 22.833988899655356, -8.402777127265058, 
   93.10030036343704}, {-290.8103557404365, 66.14343986055826, 
   -27.66099993511141, -46.713926981603024, 664.7533522805634, 
   22.52441093130407, -281.27444658394853, 93.87239095920572, 
   -1331.5912265300487}, {-2.285550563293421, -1.5768845559597675, 
   216.0607078652846, -1.9702567002625342, 22.52441093130406, 
   13.457306356858735, -155.65281642416488, 7.467015246733534, 
   -84.36554255400414}, {45.59468530848213, 663.7074994174092, 
   -8141.579168107439, 22.833988899655356, -281.2744465839484, 
   -155.65281642416488, 2183.7925882545683, -84.82598415171095, 
   1041.7589947695062}, {-12.067717153581144, 10.33315862488379, 
   43.48530743642795, -8.40277712726506, 93.87239095920573, 
   7.467015246733536, -84.82598415171095, 20.695054924796356, 
   -234.31927400857205}, {394.74855944334143, -370.6908768353739, 
   480.8510826550395, 93.10030036343704, -1331.5912265300487, 
   -84.36554255400414, 1041.758994769506, -234.319274008572, 
   3335.2305882313613}}, 149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6 + S*(4.58024947181876*f10 + 
      4.58024947181876*f11*\[Eta] + 4.58024947181876*(16. - 16.*f10 - 4.*f11)*
       \[Eta]^2) + S^2*(1.861918801361477*f20 + 1.861918801361477*f21*
       \[Eta] + 1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
    S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
      4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 73.17955413324863, 
   {}, {}, {-3.147962539461389, -1.2160934226039473, -0.31740254964364567, 
   -0.032777938287068764, -0.22922541696587473, -0.6815739331009354, 
   -1.1517157278299237, -1.3268386223061555, -0.9560124057542794, 
   2.0934101099942666, 4.711170695171575, 7.497587235274324, 
   9.155518044923525, 7.262580205380971, -1.4794281107773486, 
   -18.315763882137986, 9.708015373681661, 5.438901653838315, 
   -4.8015194402643, -3.289480557357919, 15.116957299415205, 
   2.0684663743351877, 2.516990753220398, 1.3870223177987953, 
   1.0327376948579428, 1.1609975773467198, 0.6335063102831953, 
   -0.2549850604713697, 0.7724659761207135, 0.6067259768231139, 
   -0.9086325246846627, -0.7201970527801365, -2.6559233817027206, 
   -1.4565250138322483, -2.4484646475862064, 1.4936996062974544, 
   6.973666990675284, 1.9098580891919852, 0.38048920176740353, 
   -0.3064351495036277, 0.05202545110522294, 0.12201266481861239, 
   -0.6503898934762873, 3.551456977101978, -3.6804777344368063, 
   -3.468843692776261, 0.327815098974483, -0.6906730290841381, 
   -0.5021036106114991, -0.40126127506528064, -1.099483818917733, 
   -2.3169462170138644, -1.223156595112286, -2.185845682570843, 
   -2.048732460318192, -0.4373102391938488, -1.162013409638078, 
   -1.525292914486755, -2.7858844810758683, -0.9529166722798976, 
   -2.0781037415301142, -2.4521616463160996, -1.677658200970555, 
   1.2053115709084494, -5.685942843283144, -1.5585233216112329, 
   -3.5503879185976217, -0.49455284619671147, -1.5404773496005078, 
   -2.5585055113645154, -1.6658748460232005, -8.412268890489116, 
   -1.8405553836919637, -1.3399182791143147, -1.679629559383656, 
   -2.8139011570530386, -4.753087956486695, -0.21494574453566884, 
   -1.8894358849427988, -1.5710496045222726, -2.7928459279872584, 
   -1.4167508130052369, -1.5095592975252572, -2.990377754695487, 
   0.5788112328201009, -1.613779745657581, 0.0566467855555004, 
   0.2339025763859155, -0.3965948160452655, -5.3571034157022694, 
   2.3835545857279357, -2.092739775859741, 0.7701525477172169, 
   1.306656163336413, 0.2846060674256563, 1.1517240995049036, 
   -1.562222146632294, -0.27782297491940255, -0.9676596403218412, 
   -9.550931282219935, 0.08288722211372601, -0.735840127519964, 
   1.2094486774939952, -0.9981162757076305, 1.7257806806892404, 
   1.2852142416937085, 1.2853946264081486, 0.16892262274954817, 
   1.9097982390123747, -0.049493673341146405, -4.617970012515741, 
   1.99316261512719, -0.6966208623127983, 2.7098962407406617, 
   -5.182705159359955, -4.707026020965657, -0.014068141654121291, 
   -0.01247613363048572, -0.011167158176618841, 0.012710559257897103, 
   -0.4131321870655853, 0.22802201147293033, -0.23748889451937316, 
   -0.17776675576735101, -0.507466268978078, -0.06255870517452422, 
   -1.5949253278807731, -1.0015174719218152, -2.6734821621464704, 
   -2.1042726402959175, -0.25579528478964164, 0.19151629197996556, 
   -0.8675188373599667, 9.08104523966631, -3.4916986807841965, 
   2.3602000305101285, 8.137375455684975, 0.2656843305770451, 
   -0.4263946428009291, -0.3672854551505367, -1.6510961406953157, 
   -1.1005640689964622, 0.4342134792982364, 10.087931644422028, 
   0.6993690028029249, 37.48634398489223, 0.024730373592973365, 
   3.8464234038421807, -1.1539385657607824, -1.0605065364576518, 
   -2.0480568035411153, -1.1610312026352432, 0.6529286354364388, 
   0.6989376143076527, 1.589307175852781, 16.824715049774994, 
   0.5314122877650362, 1.7292506368741698, 0.4470332866671072, 
   0.8342963056533392, -0.8398072833751229, -0.3631586899540906, 
   -0.4926458566966687, 0.4897815397874581, 2.1291373777013973, 
   2.3592584111249266, 0.4372918295050141, 2.591253511976632, 
   1.241186867502364, 2.5960958647371797, 0.6383987930478412, 
   0.991497948644124, 1.0623140750306561, 1.3573934893668707, 
   3.494466578191904, 2.6130021343274024, -38.37298692721831, 
   -1.310546269651212, 3.6985772843436564, -0.8890229096172391, 
   1.8936735360030923, 1.813658430600256, 0.029236734330325476, 
   0.43935618773629415, 1.1799867023984802, 1.3978246792195819, 
   1.6652626028694755, 2.0347424359747635, 1.8277628797228544, 
   2.324337936912457, 0.4120635727357751, 1.1815318584971521, 
   0.6706333584078976, 0.6774477548887745, 0.7197894386562922, 
   -1.2337741403017333, 1.0004111161897242, 0.44512395596926524, 
   1.9768843150675934, -1.019950923301991, -0.9589983787745524, 
   -2.7322826170640724, -0.7667693605900752, 0.7078900316382999, 
   1.5617304144076058, 2.233448325623442, 0.6671656593905908, 
   -0.13680512289539593, 0.9203226743826463, -2.889585069174217, 
   -3.8724725604648143, -4.924676159310451, 0.35279877129090664, 
   1.3799463364732816, 1.833914890093979, -4.740470012045705, 
   -4.582465026724719, -6.276001268284418, 2.3410031726810843, 
   -3.0836642994635355, 8.092202155205527, 8.972529957927676, 
   1.9907929406475091, -4.008823110603146, 1.9926682726596283, 
   2.082119693276198, 2.1918161422609757, 1.6699969322063168, 
   1.676751117199359, -3.594244754879071, 0.8664347885356278, 
   1.049243228923018, -2.0625396186947427, 0.5025157589052043, 
   0.5199691192810434, -2.1335548346599182, -1.796239252574452, 
   0.36888273099070545, 0.6745997913540549, 50.38582126792956, 
   -0.5459266962369185, 0.639637684515435, -2.6715967285873177, 
   -2.110371893428308, 0.9971304828256677, 1.033518416804526, 
   59.99783852973289, 0.279803876453542, 50.735455159030124, 
   0.7990198908683226, 0.4452987765418186, -3.6997069536117664, 
   -1.0381182251443164, -10.679899357903437, -9.659011860437673, 
   -0.6435211447569031, 0.48090133008255975, 1.0570139755152184, 
   1.1424038137949992, 1.4541734611021582, 1.1927139842148904, 
   34.7760361169224, 0.9869106317356398, -1.5872061990095006, 
   0.022004314074280273, -1.2332229209271048, -2.9326502931826894, 
   -1.4320070921124426, 0.4237224455570612, 1.5813799844495549, 
   1.5547388023446729, 2.251842427499952, 59.31368155158137, 
   2.636922397839797, 56.74082044616246, 2.068791474674228, 50.6479460019015, 
   -0.8594042488300033, -0.9874970420559777, 1.9535546707286358, 
   1.6326126881493224, 3.653999115684968, -3.8582430065014535, 
   1.3776528376266413, 3.054419327424597, 1.4221273266787193, 
   2.556177856538625, 2.4108711945299177, 3.0188445407963513, 
   3.036266246825278, 5.14824967687008, 0.5002513338858989, 
   1.359656356326468, -1.2642982918824544, -60.98223451998396, 
   -4.505572585568501, -1.8011808544155343, 15.958628353522116, 
   -2.2487514931655426, -1.1520425176683204, 0.2990657662417533, 
   1.5748935029452014, 2.496996295164095, 3.897080179493983, 
   1.2324981742709156, 0.42224773156864615, 4.79414440834843, 
   2.4146712485508033, 1.845312924188434, 4.867771808959262, 
   7.005738403380278, -16.028673662223454, 3.08077304567243, 
   2.5121843971378297, 1.107766842703242, 2.296141206492294, 
   3.819675878409626, 0.3278736642184725, 13.956781841508317, 
   4.7161409737621796, -6.20129149318943, -0.0926359036415505, 
   2.688517882872489, 5.5782861400799675, 5.55051033524019, 
   15.68350145042362, -0.046999019966108335, 6.056846940495291, 
   17.55901600884455, 6.518772373302198, 5.346058612054293, 
   0.37677187605009976, 6.607010822739056, 4.595022932862591, 
   7.881430192185633, -4.415528372002129, 6.043511993201832, 
   2.2397062665021963, 1.155248686092861, 1.6808929594467799, 
   6.346168947320024, 4.007240047064769, 1.3889278852292648, 
   2.301688059622194, -6.929034479728415, 3.738255047971677, 
   25.815054356303094, 6.9352730687509165, 0.49931667008701197, 
   6.522522833649845, 0.13744797707300904, 7.188251413323741, 
   7.235562551388341, -0.16236185628442001, 6.9058672261799785, 
   8.811722410731335, -0.09607943084338899, 7.9204027056227915, 
   3.6711483011799686, 6.312348284480564, -14.179962613237961, 
   9.14172720064451, 4.864271650085541, 6.683947559880863, 7.387414040681023, 
   3.0251953104279607, 1.2580676601985772, 3.781722675417271, 
   -3.2098178829320574, 2.437476132308049, -2.5722667287560625, 
   1.752230919642983, -0.5310677240871513, 0.8391872500464217, 
   0.8913209806400744, 0.8420151781029688, -0.33602382308976075, 
   0.3915169382752737, 0.8501621107098885, -1.4775038958749036, 
   1.263216235230857, -1.8032289140025455, 0.09199107990619382, 
   2.056264613643478, 1.5856032632537733, -2.0650579374463263, 
   -0.4006889627410857, 1.696838376299155, -2.725499145585232, 
   -0.5315053417884741, 1.688878278507758, 1.5809761572612615, 
   -0.8179479979335724, -1.3051518679362744, -0.7535155369466224, 
   -0.7398459262455503, -0.7371117987323146, -1.2825048565046444, 
   2.6300272565946017, 1.1274237368079127, 0.5773583097367236, 
   1.1385865258856427, -0.8714471180484651, 2.640668221383308, 
   -1.2168399001320154, -1.3876177243446648, 2.6166423918519826, 
   1.2627348873104438, 0.46945360611545084, -1.1591469757150747, 
   -0.7796669804102692, -0.5047915053210517, -2.800714750501953, 
   -1.9556592567832212, -2.5138921231338713, -5.8727298656804265, 
   -1.9889652460219764, -1.4263395078150438, -15.47092355749487, 
   -2.190452574079927, -2.214378287052682, -7.1673868255379745, 
   -2.0024416656406316, -1.8724424057427314, -2.220427044931668, 
   -15.361748744384883, -2.004210390216528, -1.9618600302437699, 
   -2.287124599269575, -2.307065949935321, -2.115750445660538, 
   -2.000089023585886, -1.85714853757473, -1.8579804937489683, 
   -14.951848827395693, -2.268421980889812, -2.314032560016585, 
   -2.1959550334362774, -2.220592141236395, -1.713322174354218, 
   -12.967385776178588, -2.2791384787892355, -2.2727548812754037, 
   -2.063094600651624, 17.68003440063208, -1.9320720747001445, 
   -1.9503917917930949, -9.414823114872377, -1.941512321400694, 
   -1.8660185851726396, -3.6818182892035196, -1.819698263728796, 
   -1.97095917105257, -1.9728953225402535, -4.842055152553357, 
   -2.0269087448647127, -2.1066814784644663, -2.057366460008083, 
   -1.9366875598442022, -1.9085053047334526, -1.8026516857869126, 
   -1.656422880252137, -2.0855176934032187, -1.8616662210883987, 
   20.40345911840177, -5.119258331928634, -2.3161275686436085, 
   -2.433980020120856, -10.471026904926475, -1.9166406030872167, 
   -2.502567813944893, -1.874299667243875, -1.9619219929449656, 
   -2.250425231661424, -1.8775813246118247, -8.937818926678574, 
   -1.8807184010925084, -1.709531912721559, -9.93600190736899, 
   -1.7551192459975198, -1.958143618495626, -3.1587907281244583, 
   -2.286688801711861, -0.9356766554674323, -11.37588342512754, 
   -1.6423451894352183, -6.281472017729101, -1.608268415631045}}}, 
 {149.59750387408147 + b1*S + b2*S^2 + b3*S^3 - 1915.3121403895739*\[Eta] + 
   28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
   1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
   4.70040671481685*^6*\[Eta]^6, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
   a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, {a0 -> 149.59750387408147, 
   a1 -> -1915.3121403895739, a2 -> 28835.00118328937, 
   a3 -> -237754.95415044806, a4 -> 1.1500607280723387*^6, 
   a5 -> -3.3836494103068775*^6, a6 -> 4.70040671481685*^6}, 
  {{16.56111932097597, -1555.2614270680335, 43911.37797709684, 
  -555873.8031134545, 3.517010087058991*^6, -1.086083059802133*^7, 
  1.3032063810643824*^7}, {-1555.2614270680335, 246050.35918619868, 
  -7.993898938855179*^6, 1.0815028917357126*^8, -7.111423800737296*^8, 
  2.251395612010671*^9, -2.7484280388454676*^9}, {43911.37797709685, 
  -7.9938989388551805*^6, 2.7069198259610766*^8, -3.752503156029011*^9, 
  2.50877775471316*^10, -8.039071955195197*^10, 9.90413739774446*^10}, 
  {-555873.8031134546, 1.0815028917357126*^8, -3.752503156029011*^9, 
  5.2862962193639465*^10, -3.5758927662059485*^11, 1.1561255295086584*^12, 
  -1.4343501669219436*^12}, {3.5170100870589917*^6, -7.111423800737295*^8, 
  2.50877775471316*^10, -3.5758927662059485*^11, 2.4405719341064395*^12, 
  -7.946188957787945*^12, 9.91428016321204*^12}, {-1.086083059802133*^7, 
  2.251395612010671*^9, -8.039071955195197*^10, 1.1561255295086582*^12, 
  -7.946188957787945*^12, 2.6018741013972277*^13, -3.261466133559705*^13}, 
  {1.3032063810643824*^7, -2.748428038845467*^9, 9.90413739774446*^10, 
  -1.4343501669219436*^12, 9.914280163212041*^12, -3.261466133559705*^13, 
  4.104280248321418*^13}}, 93.67570902086845 + b0 + b1*S + b2*S^2 + b3*S^3, 
  {b0 -> -1.8015713900055492, b1 -> 4.58024947181876, 
   b2 -> 1.861918801361477, b3 -> 4.2883550026359485}, 
  {{0.029034926620601736, -0.028245662980031744, -0.04471157755205584, 
  0.03863275565824981}, {-0.028245662980031744, 0.1686152272746104, 
  0.04086603572877236, -0.2231900377678129}, {-0.044711577552055834, 
  0.04086603572877236, 0.10314443607255537, -0.06672142706773576}, 
  {0.03863275565824979, -0.22319003776781285, -0.06672142706773576, 
  0.3407241577873111}}, {f12 -> 16. - 16.*f10 - 4.*f11, 
   f22 -> 16. - 16.*f20 - 4.*f21, f32 -> 16. - 16.*f30 - 4.*f31}, {}}, 
 {{149.59750387408147 - 1915.3121403895739*\[Eta] + 
    28835.00118328937*\[Eta]^2 - 237754.95415044806*\[Eta]^3 + 
    1.1500607280723387*^6*\[Eta]^4 - 3.3836494103068775*^6*\[Eta]^5 + 
    4.70040671481685*^6*\[Eta]^6, {a0 -> 149.59750387408147, 
    a1 -> -1915.3121403895739, a2 -> 28835.00118328937, 
    a3 -> -237754.95415044806, a4 -> 1.1500607280723387*^6, 
    a5 -> -3.3836494103068775*^6, a6 -> 4.70040671481685*^6}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 149.59750387408147, 4.069535516613164, 
       36.76033868321727, 2.117272015730991*^-40}, {a1, -1915.3121403895739, 
       496.03463506714803, -3.8612467859836013, 0.0002991740842916549}, 
      {a2, 28835.00118328937, 16452.7196109369, 1.7525978601204255, 
       0.08524401060393977}, {a3, -237754.95415044806, 229919.46893127487, 
       -1.0340792593841424, 0.3056246743505203}, {a4, 1.1500607280723387*^6, 
       1.5622329961009144*^6, 0.7361646636210526, 0.4647587911005212}, 
      {a5, -3.3836494103068775*^6, 5.100856890167796*^6, -0.6633492142916345, 
       0.5098778399882573}, {a6, 4.70040671481685*^6, 6.406465677986122*^6, 
       0.7336973225297021, 0.4662493837932469}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 309.92090543421943, 311.9949795082935, 
   326.93798051458015, 0.9991770792061372, ScientificForm[2.580394675737981], 
   {4.069535516613164, 496.03463506714803, 16452.7196109369, 
   229919.46893127487, 1.5622329961009144*^6, 5.100856890167796*^6, 
   6.406465677986122*^6}, {{a5, -0.6633492142916345}, 
    {a6, 0.7336973225297021}, {a4, 0.7361646636210526}, 
    {a3, -1.0340792593841424}, {a2, 1.7525978601204255}, 
    {a1, -3.8612467859836013}, {a0, 36.76033868321727}}, 7, 
   2.580394675737981, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 149.59750387408147, 4.069535516613164, 
       {141.441972451603, 157.75303529655994}}, {a1, -1915.3121403895739, 
       496.03463506714803, {-2909.3877631266223, -921.2365176525252}}, 
      {a2, 28835.00118328937, 16452.7196109369, {-4136.985723927599, 
        61806.98809050633}}, {a3, -237754.95415044806, 229919.46893127487, 
       {-698523.8664387781, 223013.95813788203}}, {a4, 1.1500607280723387*^6, 
       1.5622329961009144*^6, {-1.9807241580458567*^6, 
        4.280845614190534*^6}}, {a5, -3.3836494103068775*^6, 
       5.100856890167796*^6, {-1.3605995051352099*^7, 6.838696230738343*^6}}, 
      {a6, 4.70040671481685*^6, 6.406465677986122*^6, {-8.138437406472139*^6, 
        1.753925083610584*^7}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{16.56111932097597, -1555.2614270680335, 43911.37797709684, 
   -555873.8031134545, 3.517010087058991*^6, -1.086083059802133*^7, 
   1.3032063810643824*^7}, {-1555.2614270680335, 246050.35918619868, 
   -7.993898938855179*^6, 1.0815028917357126*^8, -7.111423800737296*^8, 
   2.251395612010671*^9, -2.7484280388454676*^9}, {43911.37797709685, 
   -7.9938989388551805*^6, 2.7069198259610766*^8, -3.752503156029011*^9, 
   2.50877775471316*^10, -8.039071955195197*^10, 9.90413739774446*^10}, 
   {-555873.8031134546, 1.0815028917357126*^8, -3.752503156029011*^9, 
   5.2862962193639465*^10, -3.5758927662059485*^11, 1.1561255295086584*^12, 
   -1.4343501669219436*^12}, {3.5170100870589917*^6, -7.111423800737295*^8, 
   2.50877775471316*^10, -3.5758927662059485*^11, 2.4405719341064395*^12, 
   -7.946188957787945*^12, 9.91428016321204*^12}, {-1.086083059802133*^7, 
   2.251395612010671*^9, -8.039071955195197*^10, 1.1561255295086582*^12, 
   -7.946188957787945*^12, 2.6018741013972277*^13, -3.261466133559705*^13}, 
   {1.3032063810643824*^7, -2.748428038845467*^9, 9.90413739774446*^10, 
   -1.4343501669219436*^12, 9.914280163212041*^12, -3.261466133559705*^13, 
   4.104280248321418*^13}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + 
    a4*\[Eta]^4 + a5*\[Eta]^5 + a6*\[Eta]^6, 7.5058740785412565, {}, {}, 
   {0.38731598539575884, 0.4785479581761649, 0.18708894091139427, 
    0.8485716952174585, 0.5536127380314895, -0.22162673022550905, 
    1.0736610896638297, 0.4937016282734419, -0.25474671920488845, 
    0.010158432744447055, -0.3851382624842614, -0.09198204202581906, 
    -0.36020822027029453, -0.2252393853081287, -0.12397884018707828, 
    -1.004087030332343, -0.15207243191258613, -1.4639295365269618, 
    -0.8151492682983132, -0.03597716024347619, -2.5386959747214632, 
    -0.11860290522699302, -2.3063242718669414, 0.2739489290713948, 
    -2.4308367728969813, 5.0569282773629425, 0.29593544363916635, 
    0.12896894499749578, 0.5615853613269337, 0.4070738734023962, 
    0.10045771582383622, 0.24055681975960397, -2.9937420255212146, 
    2.047757424664951, 2.251545506888533, 2.029115710175347, 
    1.861624598606113, -3.9641109027691073, -3.196583022718869, 
    2.0371723449634374, 1.4444815293763895, 2.0044556759198713, 
    1.5129331467132943, 1.6182887234044756, 1.4960984912386266, 
    5.719500942844206, 1.581259940754535, 1.4901898354582954, 
    0.8761684325627357, -0.5607879129302091, -2.006949199525934, 
    -2.0081699109168767, -0.19951044431576292, -0.584421179641538, 
    -0.5805843721522592, 1.2729509187029464, 1.2076723969162515, 
    0.6118232315677687, -15.105784087359552, 3.2205406159350787, 
    -1.7957547160572176, 0.14330002516570062}}, 
  {164.6135282837051 - 5637.080957821604*\[Eta] + 
    195067.70278268203*\[Eta]^2 - 3.3618451369966324*^6*\[Eta]^3 + 
    3.1199836010942247*^7*\[Eta]^4 - 1.5881116503603026*^8*\[Eta]^5 + 
    4.159153035853383*^8*\[Eta]^6 - 4.3667738016632867*^8*\[Eta]^7, 
   {a0 -> 164.6135282837051, a1 -> -5637.080957821604, 
    a2 -> 195067.70278268203, a3 -> -3.3618451369966324*^6, 
    a4 -> 3.1199836010942247*^7, a5 -> -1.5881116503603026*^8, 
    a6 -> 4.159153035853383*^8, a7 -> -4.3667738016632867*^8}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 164.6135282837051, 6.504757444866328, 
       25.30663590133112, 1.2629695850064778*^-31}, {a1, -5637.080957821604, 
       1384.4552966972178, -4.071695901824731, 0.00015356879054435145}, 
      {a2, 195067.70278268203, 60240.69828633425, 3.2381381413524153, 
       0.002059570917476132}, {a3, -3.3618451369966324*^6, 
       1.1153018519890106*^6, -3.0142917193234946, 0.003918124488163743}, 
      {a4, 3.1199836010942247*^7, 1.0626244562412571*^7, 2.936111231742503, 
       0.004874865336346885}, {a5, -1.5881116503603026*^8, 
       5.4645423518327296*^7, -2.906211624158559, 0.0052950884578641996}, 
      {a6, 4.159153035853383*^8, 1.441430976081057*^8, 2.885433367861451, 
       0.0056066595485942386}, {a7, -4.3667738016632867*^8, 
       1.5293461488363734*^8, -2.855320755857537, 0.006088460038840347}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 303.34056254621794, 306.0575436782934, 
   322.48477201162376, 0.9992850252540935, 
   ScientificForm[2.4052070600540825], {6.504757444866328, 
   1384.4552966972178, 60240.69828633425, 1.1153018519890106*^6, 
   1.0626244562412571*^7, 5.4645423518327296*^7, 1.441430976081057*^8, 
   1.5293461488363734*^8}, {{a7, -2.855320755857537}, 
    {a6, 2.885433367861451}, {a5, -2.906211624158559}, 
    {a4, 2.936111231742503}, {a3, -3.0142917193234946}, 
    {a2, 3.2381381413524153}, {a1, -4.071695901824731}, 
    {a0, 25.30663590133112}}, 8, 2.4052070600540825, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 164.6135282837051, 6.504757444866328, {151.57227480780557, 
        177.65478175960465}}, {a1, -5637.080957821604, 1384.4552966972178, 
       {-8412.746707592101, -2861.4152080511076}}, {a2, 195067.70278268203, 
       60240.69828633425, {74292.37448242502, 315843.031082939}}, 
      {a3, -3.3618451369966324*^6, 1.1153018519890106*^6, 
       {-5.5978907201271765*^6, -1.1257995538660889*^6}}, 
      {a4, 3.1199836010942247*^7, 1.0626244562412571*^7, 
       {9.895498376540374*^6, 5.250417364534412*^7}}, 
      {a5, -1.5881116503603026*^8, 5.4645423518327296*^7, 
       {-2.6836864284218892*^8, -4.92536872298716*^7}}, 
      {a6, 4.159153035853383*^8, 1.441430976081057*^8, 
       {1.269257926555785*^8, 7.049048145150981*^8}}, 
      {a7, -4.3667738016632867*^8, 1.5293461488363734*^8, 
       {-7.432928219935493*^8, -1.3006193833910799*^8}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{42.31186941654394, -8231.070591087326, 
   345027.1283449345, -6.245886079801951*^6, 5.8458274481927454*^7, 
   -2.9587908571288586*^8, 7.689125620781375*^8, -8.042773847713045*^8}, 
   {-8231.070591087326, 1.9167164685529817*^6, -8.295894142282954*^7, 
   1.521847070450326*^9, -1.434698532960196*^10, 7.294475979971608*^10, 
   -1.9015120990123907*^11, 1.9934267616496198*^11}, {345027.1283449345, 
   -8.295894142282954*^7, 3.628941730025154*^9, -6.701929550590004*^10, 
   6.349005621322772*^11, -3.2402288916243643*^12, 8.47211093732489*^12, 
   -8.903635133841586*^12}, {-6.245886079801952*^6, 1.521847070450326*^9, 
   -6.701929550590004*^10, 1.243898221050117*^12, -1.1831198679119916*^13, 
   6.058128648406714*^13, -1.588425658864592*^14, 1.673302475724365*^14}, 
   {5.8458274481927454*^7, -1.434698532960196*^10, 6.349005621322771*^11, 
   -1.1831198679119914*^13, 1.1291707350020275*^14, -5.799059887899478*^14, 
   1.5244279703985868*^15, -1.609504221480148*^15}, {-2.9587908571288586*^8, 
   7.29447597997161*^10, -3.2402288916243643*^12, 6.058128648406714*^13, 
   -5.799059887899478*^14, 2.986122311497359*^15, -7.868335490151067*^15, 
   8.32489561664832*^15}, {7.689125620781376*^8, -1.9015120990123907*^11, 
   8.47211093732489*^12, -1.588425658864592*^14, 1.5244279703985868*^15, 
   -7.868335490151067*^15, 2.077723258805989*^16, -2.202519340719348*^16}, 
   {-8.042773847713045*^8, 1.9934267616496198*^11, -8.903635133841586*^12, 
   1.6733024757243647*^14, -1.609504221480148*^15, 8.32489561664832*^15, 
   -2.202519340719348*^16, 2.3388996429606468*^16}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4 + a5*\[Eta]^5 + 
    a6*\[Eta]^6 + a7*\[Eta]^7, 6.64206115013904, {}, {}, 
   {-1.1048556260809619, -1.0136236533005558, -1.2925363302636015, 
    -0.33401857244234634, -0.46935606422584897, -0.9485447299687166, 
    0.38715401929152904, -0.01840044783943995, -0.4771842760594609, 
    0.04085312853248979, -0.10358901668860199, 0.46278690295571323, 
    0.41687119219182023, 0.7723278909065812, 1.0829031380217202, 
    0.2953865004101317, 1.2301840283057572, -0.08754713270309367, 
    0.35409997149690753, 0.6389051246724193, -1.8961896145874562, 
    -0.18019400637331273, -2.4310534920105056, 0.14921970892783065, 
    -2.5555659930405454, 4.137314650262397, -0.6236781834613794, 
    -1.1965141038767797, -0.7638976875473418, -0.9184091754718793, 
    -0.7515862900713728, -0.046207523914290505, -2.4090278033650065, 
    2.632471646821159, 2.836259729044741, 2.613829932331555, 
    2.446338820762321, -2.2229713074993924, -1.6381358382454891, 
    2.0814098080809345, 1.4887189924938866, 2.0486931390373684, 
    1.5571706098307914, 1.6625261865219727, 1.5403359543561237, 
    3.183932849838129, 0.6341463909416234, 0.5430762856453839, 
    0.22594997366331881, 0.3893765928287394, -1.0567846937669856, 
    -1.0580054051579282, 0.5146386000736527, 0.12972786474787767, 
    0.1335646722371564, 1.8277198636844787, 1.7624413418977838, 
    -0.7136598173065067, -15.061546624242055, 2.0458264630415215, 
    -0.8455902102982691, -0.047488354109646025}}, 
  {(148.2629536350548 - 1892.0894404872804*\[Eta] + 
     21610.54069744553*\[Eta]^2 - 123843.06942304358*\[Eta]^3 + 
     283701.68780930346*\[Eta]^4 - 149325.31647340898*\[Eta]^5)/
    (1 - 1.7228854627090044*\[Eta]), {a0 -> 0.9884196909003651, 
    a1 -> 1.106485052916538, a2 -> 0.8248297976124245, 
    a3 -> 0.6254700475911291, a4 -> 0.34597766806012614, 
    a5 -> 0.08342196451028433, a7 -> -1.2394859443949668}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9884196909003651, 0.02507301813269071, 
       39.42164783152465, 5.203052517969161*^-42}, {a1, 1.106485052916538, 
       0.995715522249751, 1.11124616237428, 0.2712966877211065}, 
      {a2, 0.8248297976124245, 0.9610793360773029, 0.8582327875022386, 
       0.3944886969253718}, {a3, 0.6254700475911291, 1.5157307886494442, 
       0.41265246590949, 0.6814654592745861}, {a4, 0.34597766806012614, 
       1.918201507312605, 0.1803656533170177, 0.8575284616172729}, 
      {a5, 0.08342196451028433, 1.6153758966808378, 0.05164244723577589, 
       0.9590007032228062}, {a7, -1.2394859443949668, 6.831199123746203, 
       -0.1814448564508009, 0.8566854458278435}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 310.4121878641202, 312.4862619381943, 327.4292629444809, 
   0.9991705325524044, ScientificForm[2.590638362645548], 
   {0.02507301813269071, 0.995715522249751, 0.9610793360773029, 
   1.5157307886494442, 1.918201507312605, 1.6153758966808378, 
   6.831199123746203}, {{a5, 0.05164244723577589}, {a4, 0.1803656533170177}, 
    {a7, -0.1814448564508009}, {a3, 0.41265246590949}, 
    {a2, 0.8582327875022386}, {a1, 1.11124616237428}, 
    {a0, 39.42164783152465}}, 7, 2.590638362645548, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.9884196909003651, 0.02507301813269071, {0.9381722397102323, 
        1.0386671420904978}}, {a1, 1.106485052916538, 0.995715522249751, 
       {-0.8889734450880937, 3.1019435509211695}}, {a2, 0.8248297976124245, 
       0.9610793360773029, {-1.1012162321802812, 2.7508758274051304}}, 
      {a3, 0.6254700475911291, 1.5157307886494442, {-2.4121223322725185, 
        3.663062427454777}}, {a4, 0.34597766806012614, 1.918201507312605, 
       {-3.4981840559670587, 4.190139392087311}}, {a5, 0.08342196451028433, 
       1.6153758966808378, {-3.1538636742839596, 3.3207076033045286}}, 
      {a7, -1.2394859443949668, 6.831199123746203, {-14.929514911947866, 
        12.450543023157934}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0006286562382822372, 0.012186009550686036, 0.01208162264274745, 
   0.017690593031536604, 0.02134806846551423, 0.01746088078891389, 
   -0.06784886273272323}, {0.012186009550686036, 0.9914494012490944, 
   0.9545385628907372, 1.5071165783085492, 1.9065200650266416, 
   1.6041870698095417, -6.743921793710509}, {0.01208162264274745, 
   0.9545385628907372, 0.9236734902347895, 1.4546791985313778, 
   1.8361063146227814, 1.5425454487155819, -6.446153348968296}, 
   {0.017690593031536604, 1.5071165783085492, 1.4546791985313778, 
   2.297439823659866, 2.9054457126227504, 2.4438512556846073, 
   -10.24812740801359}, {0.02134806846551423, 1.9065200650266416, 
   1.8361063146227814, 2.9054457126227504, 3.67949702265635, 
   3.0977082589507234, -13.026669045589706}, {0.01746088078891389, 
   1.604187069809542, 1.5425454487155819, 2.4438512556846073, 
   3.0977082589507234, 2.60943928757742, -10.994423020741928}, 
   {-0.06784886273272323, -6.743921793710509, -6.446153348968296, 
   -10.24812740801359, -13.026669045589706, -10.994423020741928, 
   46.6652814682709}}, (150.00000000000003*a0 - 1710.0000000000005*a1*
      \[Eta] + 26200.000000000007*a2*\[Eta]^2 - 198000.00000000003*a3*
      \[Eta]^3 + 820000.0000000001*a4*\[Eta]^4 - 1.7900000000000002*^6*a5*
      \[Eta]^5)/(1 + 1.3900000000000003*a7*\[Eta]), 7.565586214775816, {}, 
   {}, {0.6354114698105064, 0.7266434425909125, 0.4348272249716274, 
    1.085111571245335, 0.7821631124519115, -0.011189481090369213, 
    1.2813048341235316, 0.6884124712892685, -0.08472460000595561, 
    0.15509717836042114, -0.26874773023628507, -0.01183882234309408, 
    -0.3148966908091779, -0.22173895822679413, -0.1730660017743446, 
    -1.0863381160599772, -0.30564097165934356, -1.6314752872050775, 
    -1.054027992870303, -0.31621380326245685, -2.8199559170237762, 
    -0.39305774492069645, -2.577728674758916, 0.002544526179420359, 
    -2.7022411757889557, 4.867347211335243, 0.10635437761146704, 
    0.09798187836338457, 0.5305982946928225, 0.376086806768285, 
    0.27440174353864677, 0.496751451699879, -2.6754185511773727, 
    2.366080899008793, 2.569868981232375, 2.347439184519189, 
    2.179948072949955, -3.7281398330165274, -3.079276751569708, 
    1.8896934070763507, 1.2970025914893029, 1.8569767380327846, 
    1.3654542088262076, 1.470809785517389, 1.34861955335154, 
    5.415468761110461, 1.5270433651670885, 1.435973259870849, 
    0.8579384574131126, -0.39928756842491, -1.845448855020635, 
    -1.8466695664115775, -0.5849652504744682, -0.9698759858002433, 
    -0.9660391783109645, 1.3530941383856714, 1.2878156165989765, 
    0.5808361649336575, -15.253263025246639, 2.9464348280895933, 
    -1.6342543715519184, 0.31798529636918715}}}, 
 {{91.8741376308629 + 4.58024947181876*S + 1.861918801361477*S^2 + 
    4.2883550026359485*S^3, {b0 -> -1.8015713900055492, 
    b1 -> 4.58024947181876, b2 -> 1.861918801361477, 
    b3 -> 4.2883550026359485}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -1.8015713900055492, 0.17039638089056275, 
       -10.572826609284679, 2.1298786099427607*^-9}, 
      {b1, 4.58024947181876, 0.41062784522558915, 11.154259325259543, 
       8.811348576852097*^-10}, {b2, 1.861918801361477, 0.3211610749648148, 
       5.797460982983264, 0.000013837686918334429}, {b3, 4.2883550026359485, 
       0.5837158193738723, 7.346648592179476, 5.799953516934825*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 33.944831251477325, 36.167053473699546, 
   39.62230233112308, 0.9999815513099853, ScientificForm[0.4037457947286887], 
   {0.17039638089056275, 0.41062784522558915, 0.3211610749648148, 
   0.5837158193738723}, {{b2, 5.797460982983264}, {b3, 7.346648592179476}, 
    {b0, -10.572826609284679}, {b1, 11.154259325259543}}, 4, 
   0.4037457947286887, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {b0, -1.8015713900055492, 0.17039638089056275, 
       {-2.1582151139936174, -1.444927666017481}}, {b1, 4.58024947181876, 
       0.41062784522558915, {3.72079551435175, 5.439703429285771}}, 
      {b2, 1.861918801361477, 0.3211610749648148, {1.1897209461204892, 
        2.534116656602465}}, {b3, 4.2883550026359485, 0.5837158193738723, 
       {3.0666237517477777, 5.510086253524119}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.029034926620601736, -0.028245662980031744, 
   -0.04471157755205584, 0.03863275565824981}, {-0.028245662980031744, 
   0.1686152272746104, 0.04086603572877236, -0.2231900377678129}, 
   {-0.044711577552055834, 0.04086603572877236, 0.10314443607255537, 
   -0.06672142706773576}, {0.03863275565824979, -0.22319003776781285, 
   -0.06672142706773576, 0.3407241577873111}}, 93.67570902086845 + b0 + 
    b1*S + b2*S^2 + b3*S^3, 0.19732870186870052, {}, {}, 
   {0.056012087732057125, 0.12917766846346979, 0.08152033584286755, 
    0.12103192274702224, -0.41858167923562917, -0.5042163740808405, 
    -0.2065985209113279, -0.2053778095203853, 0.005816673948331186, 
    1.2407834770753396, -0.10216081430439772, -0.09504217566723128, 
    0.15358589851371107, 0.19236039166094088, 0.19825940716123114, 
    0.39448913939554586, -0.5686332894967592, -0.5647167705712519, 
    -0.3472671066173092, -0.306144856375667, 0.4210078628327665, 
    0.5449196492259603, -0.22022511781833032}}, 
  {92.05123784912264 + 4.849935205096042*S + 0.29836478859136584*S^2 + 
    3.8594374741446362*S^3 + 1.720194030208311*S^4, 
   {b0 -> -1.6244711717458085, b1 -> 4.849935205096042, 
    b2 -> 0.29836478859136584, b3 -> 3.8594374741446362, 
    b4 -> 1.720194030208311}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -1.6244711717458085, 0.19666842372403692, 
       -8.259949111227177, 1.5496146582990668*^-7}, {b1, 4.849935205096042, 
       0.42776618049647513, 11.337818243291457, 1.2514737215005022*^-9}, 
      {b2, 0.29836478859136584, 1.0125580734781507, 0.29466437175941795, 
       0.7716217016403571}, {b3, 3.8594374741446362, 0.6195478973701007, 
       6.229441646929059, 7.068643458109669*^-6}, {b4, 1.720194030208311, 
       1.0611308636438541, 1.6210950874628949, 0.12238273677435041}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 33.054048669398696, 36.58346043410458, 
   39.867013964973594, 0.9999839016270733, 
   ScientificForm[0.3771518453389562], {0.19666842372403692, 
   0.42776618049647513, 1.0125580734781507, 0.6195478973701007, 
   1.0611308636438541}, {{b2, 0.29466437175941795}, {b4, 1.6210950874628949}, 
    {b3, 6.229441646929059}, {b0, -8.259949111227177}, 
    {b1, 11.337818243291457}}, 5, 0.3771518453389562, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -1.6244711717458085, 0.19666842372403692, {-2.037656197767101, 
        -1.2112861457245159}}, {b1, 4.849935205096042, 0.42776618049647513, 
       {3.951231808421271, 5.748638601770812}}, {b2, 0.29836478859136584, 
       1.0125580734781507, {-1.8289407850028851, 2.425670362185617}}, 
      {b3, 3.8594374741446362, 0.6195478973701007, {2.5578156415747992, 
        5.161059306714473}}, {b4, 1.720194030208311, 1.0611308636438541, 
       {-0.5091591888010696, 3.9495472492176917}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.03867846889009733, -0.007842126564020441, 
   -0.14655247914598812, 0.006678678902702776, 0.11592565359480766}, 
   {-0.007842126564020446, 0.18298390517654298, -0.12281432649996227, 
   -0.24959239884602213, 0.17652996254083064}, {-0.14655247914598812, 
   -0.12281432649996227, 1.025273852165784, 0.1937377566993478, 
   -1.0234658242788193}, {0.006678678902702776, -0.24959239884602213, 
   0.19373775669934779, 0.38383959713571286, -0.28075936504889765}, 
   {0.11592565359480766, 0.17652996254083064, -1.0234658242788193, 
   -0.2807593650488976, 1.125998709777552}}, 93.67570902086845 + b0 + b1*S + 
    b2*S^2 + b3*S^3 + b4*S^4, 0.181755601787741, {}, {}, 
   {-0.2985036179660767, 0.24351428361003968, 0.1966460230169389, 
    0.23615760992109358, -0.1865743454008708, -0.3625869546274316, 
    -0.38369873917106645, -0.38247802778012385, -0.17128354431140735, 
    1.063683258815601, -0.0771128318368568, -0.06999419319969036, 
    0.178633880981252, 0.2174083741284818, 0.22330738962877206, 
    0.4195371218630868, -0.4749564632865031, -0.47103994436099583, 
    -0.22442704351178122, -0.18330479327013904, 0.5097994877170464, 
    0.38656325669971636, -0.3892901876590429}}, 
  {92.02289923700508 + 5.705939851411432*S + 0.3662502833767222*S^2 + 
    0.521165333721157*S^3 + 1.6001971877450938*S^4 + 2.694923434949152*S^5, 
   {b0 -> -1.6528097838633704, b1 -> 5.705939851411432, 
    b2 -> 0.3662502833767222, b3 -> 0.521165333721157, 
    b4 -> 1.6001971877450938, b5 -> 2.694923434949152}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -1.6528097838633704, 0.19622303330014776, 
       -8.423118102221926, 1.7968024745731624*^-7}, {b1, 5.705939851411432, 
       0.8467757782759612, 6.738430642204655, 3.4717062540221645*^-6}, 
      {b2, 0.3662502833767222, 1.0041895647750028, 0.36472225586090784, 
       0.7198162385468023}, {b3, 0.521165333721157, 2.924613306341162, 
       0.17819974100205438, 0.8606723869442788}, {b4, 1.6001971877450938, 
       1.0556113981712234, 1.5158960868718632, 0.1479190566037688}, 
      {b5, 2.694923434949152, 2.308471697127686, 1.1674058808268293, 
       0.25916040366086357}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 33.59503517815725, 
   38.84503517815725, 41.543494689661294, 0.9999850964016429, 
   ScientificForm[0.36288650176558856], {0.19622303330014776, 
   0.8467757782759612, 1.0041895647750028, 2.924613306341162, 
   1.0556113981712234, 2.308471697127686}, {{b3, 0.17819974100205438}, 
    {b2, 0.36472225586090784}, {b5, 1.1674058808268293}, 
    {b4, 1.5158960868718632}, {b1, 6.738430642204655}, 
    {b0, -8.423118102221926}}, 6, 0.36288650176558856, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -1.6528097838633704, 0.19622303330014776, {-2.066804196249727, 
        -1.2388153714770136}}, {b1, 5.705939851411432, 0.8467757782759612, 
       {3.919399123472881, 7.492480579349983}}, {b2, 0.3662502833767222, 
       1.0041895647750028, {-1.7524045034832338, 2.484905070236678}}, 
      {b3, 0.521165333721157, 2.924613306341162, {-5.649229379136019, 
        6.691560046578333}}, {b4, 1.6001971877450938, 1.0556113981712234, 
       {-0.626948184254958, 3.8273425597451456}}, {b5, 2.694923434949152, 
       2.308471697127686, {-2.175526112638147, 7.56537298253645}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.03850347879751089, -0.025486800559099167, 
   -0.14506830769947993, 0.07596222980967117, 0.11613024161339365, 
   -0.05603782290605626}, {-0.025486800559099167, 0.7170292186748596, 
   -0.07774837313663471, -2.341446623908419, 0.09767121978159743, 
   1.6926953436531396}, {-0.14506830769947993, -0.07774837313663469, 
   1.0083966820030095, 0.023623910924657286, -1.0092201454479794, 
   0.13423929580214813}, {0.07596222980967117, -2.341446623908419, 
   0.023623910924657307, 8.553362991627784, 0.018720870428135826, 
   -6.601223173571261}, {0.11613024161339365, 0.09767121978159743, 
   -1.0092201454479794, 0.018720870428135826, 1.1143154239490052, 
   -0.2372862079252562}, {-0.05603782290605625, 1.6926953436531398, 
   0.13423929580214813, -6.601223173571261, -0.2372862079252562, 
   5.32904157643958}}, 93.67570902086845 + b0 + b1*S + b2*S^2 + b3*S^3 + 
    b4*S^4 + b5*S^5, 0.17816424133907824, {}, {}, 
   {-0.13366296877042316, 0.1362907556457742, 0.08936951746444777, 
    0.12888110436860245, -0.1650296688633972, -0.2049898730760873, 
    -0.3553601270535012, -0.3541394156625586, -0.14294493219384208, 
    1.0920218709331664, -0.15318045370860034, -0.1460618150714339, 
    0.10256625910950845, 0.14134075225673826, 0.14723976775702852, 
    0.34346949999134324, -0.45759829026783905, -0.4536817713423318, 
    -0.04906533370352406, -0.007943083461881884, 0.6784905156000463, 
    0.27760562516982645, -0.5136179351209336}}, 
  {93.67570902086845 + 2.827650645532851*S - 0.9123640467530099*S^2 + 
    6.685456542461893*S^3, {b1 -> 0.6173909706403603, 
    b2 -> -0.4905183047059192, b3 -> 1.5583814784293453}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 0.6173909706403603, 0.20975819986636382, 
       2.943346057668772, 0.008035990475018382}, {b2, -0.4905183047059192, 
       0.2545932766832872, -1.9266742275999753, 0.06834986060782704}, 
      {b3, 1.5583814784293453, 0.32062399555376875, 4.860464282274856, 
       0.00009479021687957945}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 76.1346889398818, 
   77.39784683461863, 80.6766658035984, 0.9998730102264567, 
   ScientificForm[1.0592771874672062], {0.20975819986636382, 
   0.2545932766832872, 0.32062399555376875}, {{b2, -1.9266742275999753}, 
    {b1, 2.943346057668772}, {b3, 4.860464282274856}}, 3, 1.0592771874672062, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 0.6173909706403603, 0.20975819986636382, {0.17984303295483778, 
        1.0549389083258829}}, {b2, -0.4905183047059192, 0.2545932766832872, 
       {-1.0215905737869009, 0.040553964375062646}}, {b3, 1.5583814784293453, 
       0.32062399555376875, {0.8895715433878505, 2.22719141347084}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.04399850241117743, -0.0020189547411890033, 
   -0.06177310688738095}, {-0.002018954741189002, 0.0648177365323328, 
   -0.005925026065645094}, {-0.06177310688738094, -0.005925026065645094, 
   0.10279974652486312}}, 93.67570902086845 + 4.580000000000001*b1*S + 
    1.8600000000000003*b2*S^2 + 4.290000000000001*b3*S^3, 1.2903783838716998, 
   {}, {}, {1.3421263607133511, -0.06796929491179071, -0.11927310400726299, 
    -0.0797615171031083, -1.755196607089104, -2.339773669346755, 
    -2.0081699109168767, -2.006949199525934, -1.7957547160572176, 
    -0.5607879129302091, -0.6334997716166271, -0.6263811329794606, 
    -0.3777530587985183, -0.3389785656512885, -0.3330795501509982, 
    -0.1368498179166835, -0.8376774910119593, -0.8337609720864521, 
    -0.19853440119173626, -0.1574121509500941, 0.641444849787348, 
    0.8723107393667959, 0.10774625803421145}}}, 
 S*(4.58024947181876*f10 + 4.58024947181876*f11*\[Eta] + 
    4.58024947181876*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(1.861918801361477*f20 + 1.861918801361477*f21*\[Eta] + 
    1.861918801361477*(16. - 16.*f20 - 4.*f21)*\[Eta]^2) + 
  S^3*(4.2883550026359485*f30 + 4.2883550026359485*f31*\[Eta] + 
    4.2883550026359485*(16. - 16.*f30 - 4.*f31)*\[Eta]^2)}


==> anc/ParspaceFits/PhaseFits/44/Lambda.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{(5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 + 
      43.75241570601949*\[Eta] - 183.0408615217376*\[Eta]^2) + 
    S^2*(0.26739228895125094 - 40.47330401340779*\[Eta] + 
      167.70366422977224*\[Eta]^2), {f11 -> -66.41973260233024, 
    f21 -> -64.18778161691313}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -66.41973260233024, 13.934063658136342, 
       -4.766716604136268, 0.00003910110985391957}, {f21, -64.18778161691313, 
       20.12023516316243, -3.1902103080004114, 0.0031769014359471397}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 121.63483069476281, 122.02192746895636, 
   126.2139122686113, 0.5759781224192961, ScientificForm[1.324020759393925], 
   {13.934063658136342, 20.12023516316243}, {{f21, -3.1902103080004114}, 
    {f11, -4.766716604136268}}, 2, 1.324020759393925, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -66.41973260233024, 13.934063658136342, {-94.80249147748378, 
        -38.0369737271767}}, {f21, -64.18778161691313, 20.12023516316243, 
       {-105.17135949901707, -23.204203734809184}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{194.15813002899594, -24.047831234717936}, 
   {-24.047831234717933, 404.82386302095784}}, 
   (5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 - 
      0.6587261645266621*f11*\[Eta] - 0.6587261645266621*
       (12.192014117779225 - 4.*f11)*\[Eta]^2) + 
    S^2*(0.26739228895125094 + 0.6305452999600675*f21*\[Eta] + 
      0.6305452999600675*(9.214957555799783 - 4.*f21)*\[Eta]^2), 
   1.8625954070126953, {}, {}, {1.5851703200384533, -0.16173787057445121, 
    -1.3317974683517357, 0.07813955499881908, -1.333606547556057, 
    -0.5091347112935254, -1.7125328736580407, -1.2864863905358883, 
    2.458606795822096, 1.6375346685289907, 1.208990977285434, 
    1.3076407115934803, -0.43540797992167685, 0.8502182470796362, 
    -0.2690204753222336, -0.11762150418275574, -0.006126391479971405, 
    0.2940043806830319, -0.5441009703475397, 0.7622250482990738, 
    -2.649015748472751, -2.746941925839554, -2.667473163563216, 
    -2.70756730336099, 0.7094573182494669, 1.2496662878429494, 
    0.11607076841074382, 0.6626012995911597, 0.009471787569711676, 
    0.0452776245039207, 0.2748600311359417, 0.036941782590111716, 
    -0.16268350441520396, -1.7794508688577557}}}, 
 {{(5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 + 
      28.23983400998958*\[Eta] - 120.99053473761793*\[Eta]^2) + 
    S^2*(0.26739228895125094 - 27.97672343318679*\[Eta] + 
      117.71734190888822*\[Eta]^2), {f11 -> -42.87036940498902, 
    f21 -> -44.369093600346496}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {f11, -42.87036940498902, 5.993992157840907, 
       -7.152223138782239, 1.7243447970750383*^-11}, 
      {f21, -44.369093600346496, 9.540235965884333, -4.6507333528237, 
       6.126316833731277*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 557.0729277874682, 
   557.1354277874682, 566.8919264631594, 0.8699354716104091, 
   ScientificForm[0.9940602049908033], {5.993992157840907, 
   9.540235965884333}, {{f21, -4.6507333528237}, {f11, -7.152223138782239}}, 
   2, 0.9940602049908033, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {f11, -42.87036940498902, 5.993992157840907, {-54.692510002369694, 
        -31.048228807608346}}, {f21, -44.369093600346496, 9.540235965884333, 
       {-63.1856031904256, -25.55258401026739}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{35.92794198825829, -8.372271712768221}, 
   {-8.372271712768221, 91.01610228475299}}, 
   (5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 - 
      0.6587261645266621*f11*\[Eta] - 0.6587261645266621*
       (12.192014117779225 - 4.*f11)*\[Eta]^2) + 
    S^2*(0.26739228895125094 + 0.6305452999600675*f21*\[Eta] + 
      0.6305452999600675*(9.214957555799783 - 4.*f21)*\[Eta]^2), 
   0.9983956464950248, {}, {}, {0.29317534084677277, 0.23827247937557594, 
   0.17134454825642642, 0.1292380721384614, 0.07642284961764556, 
   0.0290208694723999, 0.0020558479859760226, -0.019941423572912953, 
   -0.04278227244498822, -0.047433936465867355, -0.040022064145593284, 
   -0.022201793446301465, -0.002084656361774684, 0.01695352642311132, 
   0.03626066397407168, 0.05356512619236842, -1.1873686643097572, 
   -1.0833358312210541, -0.9250779791281767, -0.8501819466535121, 
   -0.527901994535874, 2.521227266848428, 0.25776131449667394, 
   1.1505323700888832, -0.16292247017453043, -0.016749751892811915, 
   0.08664487621369155, 1.2947056975365223, 0.43981358089826506, 
   0.7229560390161405, 0.009005547310030781, 0.19252340042027516, 
   1.688938295947808, 1.5957760454375483, -0.03539364581440019, 
   -0.23599977257943772, -2.406830208419388, -1.960319660756901, 
   -1.0949028223358912, -1.9809017401696671, -1.0013426131249048, 
   -1.1080929042018532, -0.9734465141628552, -0.7027789517956196, 
   -0.2423231188030459, 0.3433938734681514, 0.6640874555437564, 
   -0.04099398547803168, 1.417475622747129, -1.2133929301211388, 
   0.4307545329321036, 0.8021822219887831, 0.9903635110369211, 
   1.3759597137493844, 0.8541800715451958, 0.5776486237625318, 
   0.5231943668060258, -1.0541214075227048, 0.6991018272006664, 
   0.7977515615087127, -3.0331321592620117, 0.5673119563473279, 
   1.1668920080327376, 2.6871147872939543, -1.7538982405457173, 
   0.593678790143769, 0.3901292965071298, -0.7062736093449044, 
   0.5793526176564088, 0.11931605306686299, 0.46004096952333584, 
   0.3361947215707587, 0.2318877955471349, 0.2807405254946367, 
   0.6530803865745038, -0.014866658786887532, -0.02961528623639542, 
   0.17932020802114956, -0.021817981629129957, 0.08697070996166345, 
   0.02562528486039084, -0.10359474454462059, 0.07990197608021155, 
   -0.004413001623741586, -0.7644458657834705, 0.8674026152345626, 
   0.03429421461647375, 0.10826167533474718, 0.11284318656301129, 
   0.09949618228047763, 0.19971375718437145, 0.19046660328549203, 
   0.0988580680018758, 0.16587399690847593, 0.21928517142963955, 
   0.21797221599649408, -1.2868980003578359, 0.48888663105704566, 
   -1.7829554639447531, -0.04896069310309503, 0.21333560964686082, 
   -1.051267398866697, -0.5596218405391917, -0.4947219458098724, 
   -3.2084365920216724, -3.110510414654869, -3.1688927227461625, 
   -3.1287985829483884, 0.36832197640723197, 0.02891612882311423, 
   0.046641661732656825, -2.048291644853568, 0.9809638467528825, 
   -1.22480947373688, -0.013614675280010369, -0.0267072865394834, 
   0.07387211013783923, -0.13409037882417585, 0.6768218495870835, 
   -1.125626562471973, -1.27555774140552, 0.1968130577137066, 
   0.43963697000391605, 0.03483539076897968, 0.2967824543734109, 
   -1.1190321302016617, 0.07274524231038237, 0.4558064075222933, 
   0.08783000279299558, 0.7498001225996063, 0.3573241030379626, 
   -0.06876001371118179, 0.12391089872712013, -0.04822948381322667, 
   0.2425083343896154, 0.2807916780203249, 0.2918348310657167, 
   0.1640960385790331, 0.15072778022038935, -1.3466537242312264, 
   0.8228312718368644, 0.3775717466999712, 0.4483753158119434, 
   -0.7152908396379083, -1.1915693374558054, -0.5611247338008059, 
   -2.1081698534623072, -0.8583868225548035, 0.07893055245568048, 
   -0.5097146402665258, -0.615156434361303, -0.6799209447108823, 
   -1.7142860758373133, -2.041204369190869, -0.05310804275352199, 
   0.22009537656355227, 4.596435673452218, -1.5312869545974146, 
   -0.06782917148437173, -2.064955911003778, 0.1827664463508034, 
   0.8108957719008096, 0.4296277373840196, 0.20029717542434522, 
   0.2020631052761348, -0.4569000509212944, -1.5665078286881267, 
   -0.2829894058594098, -0.8035246881813434, 0.25726332128903007, 
   -1.3764356414688534, -0.5092287444596115, -0.8145393651902659, 
   0.03023037731046907, -0.3956658084639222, -0.1696786251598219, 
   0.44372889265358895, 1.12757664088323, 0.5194083295808389, 
   -0.014531432770642283, -0.29027361628606085, 0.16965114812110427, 
   0.15125543127318597, -0.3239619862353904, -0.7309228257965183, 
   0.14366011708240656, -0.26780756041060005, -1.1563371732275232, 
   0.24667870754154464, 0.06849442278205942, -0.4773436756617566, 
   0.10087404337935046, 0.16677593041690653, 0.08945293612833671, 
   0.10213724128505186}}}, 
 {{(5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 + 
      27.986595901640335*\[Eta] - 119.97758230422097*\[Eta]^2) + 
    S^2*(0.26739228895125094 - 27.99680739174741*\[Eta] + 
      117.79767774313069*\[Eta]^2) + 0.8501717948194042*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2), {d10 -> 0.8501717948194042, 
    f11 -> -42.485933319121365, f21 -> -44.400945330209346}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 0.8501717948194042, 7.409708151020537, 
       0.11473755477161543, 0.9087730459158732}, {f11, -42.485933319121365, 
       6.880327225036078, -6.174987312307458, 3.862338563089746*^-9}, 
      {f21, -44.400945330209346, 9.568747899996325, -4.6402043187099125, 
       6.432888071599996*^-6}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 559.0725471318476, 
   559.1982015821094, 572.1645453661026, 0.8699443890267835, 
   ScientificForm[0.9940261272879738], {7.409708151020537, 6.880327225036078, 
   9.568747899996325}, {{d10, 0.11473755477161543}, 
    {f21, -4.6402043187099125}, {f11, -6.174987312307458}}, 3, 
   0.9940261272879738, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 0.8501717948194042, 7.409708151020537, 
       {-13.764710563925815, 15.465054153564624}}, {f11, -42.485933319121365, 
       6.880327225036078, {-56.05666659688546, -28.915200041357274}}, 
      {f21, -44.400945330209346, 9.568747899996325, {-63.27431011444524, 
        -25.527580545973453}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{54.90377488330018, 24.82673789475447, -2.0569727397328568}, 
   {24.82673789475447, 47.33890272357265, -9.345435297172191}, 
   {-2.056972739732853, -9.345435297172195, 91.56093637368407}}, 
   (5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 - 
      0.6587261645266621*f11*\[Eta] - 0.6587261645266621*
       (12.192014117779225 - 4.*f11)*\[Eta]^2) + 
    S^2*(0.26739228895125094 + 0.6305452999600675*f21*\[Eta] + 
      0.6305452999600675*(9.214957555799783 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2), 1.0035268158206758, 
   {}, {}, {0.29226248540757194, 0.2374668424199271, 0.1706480979118572, 
   0.12865277653250118, 0.07595067687782109, 0.028663787726238787, 
   0.0018158253610067732, -0.02006241894916183, -0.04265930894121173, 
   -0.047186041330785855, -0.039647269251678274, -0.021698130666027104, 
   -0.0014501575676115763, 0.01772082935869168, 0.0371627391785978, 
   0.05460394179336703, -1.1934098278676255, -1.0864839674479847, 
   -0.9216747340052516, -0.846778701530587, -0.5208423244309177, 
   2.514569070476957, 0.24576614486253057, 1.1466006866460798, 
   -0.15840907308509422, -0.009249093999330604, 0.1003876295470838, 
   1.2905498981658607, 0.4369481092369525, 0.7200905673548279, 
   0.012250773961496098, 0.19576862707174048, 1.6861804501730346, 
   1.5940146739044814, -0.033059186802517626, -0.22407543809713515, 
   -2.4171193744427115, -1.967323709274086, -1.0880542480725879, 
   -1.984476066679078, -0.9894966288516782, -1.1043739731908058, 
   -0.979844762988537, -0.7049838266239603, -0.23474065227931495, 
   0.35498448000620275, 0.6540524008982365, -0.04905102835268216, 
   1.4080818255029866, -1.209220176619882, 0.4474540834152855, 
   0.8193177220758006, 0.9835801060403088, 1.3723803868163538, 
   0.8570111601846668, 0.5868931405682883, 0.5356467274175941, 
   -1.0598213167977582, 0.6934179552711854, 0.7920676895792318, 
   -3.030811046869199, 0.5696330687401404, 1.16921312042555, 
   2.689435899686767, -1.7435513993072513, 0.5858703489018293, 
   0.40159729088945584, -0.7097500410433881, 0.575876185957925, 
   0.12066296673445454, 0.4662129231410064, 0.323745955827079, 
   0.24659805105432153, 0.27106502683442546, 0.6482417899523965, 
   -0.010026367580776574, -0.019933009240170163, 0.1646545468008762, 
   -0.009151689300975097, 0.08090720972022014, 0.02441563249708678, 
   -0.09994885444578161, 0.06860344009824049, 0.003727578082894256, 
   -0.7744914476435272, 0.8573732401784786, 0.03235438362446019, 
   0.10632184434273362, 0.11090335557099773, 0.10565058372044023, 
   0.1876952100777125, 0.18169280425849998, 0.09657602457955572, 
   0.17008672168461203, 0.2267464100276726, 0.2014709407004256, 
   -1.3028263268322904, 0.49964048261255645, -1.7773947492050977, 
   -0.028030683731038453, 0.2083755544569863, -1.0433954794399751, 
   -0.5388741438926932, -0.47397424916337383, -3.2128805286249165, 
   -3.1149543512581133, -3.1733215599840263, -3.133227420186252, 
   0.3647463238838079, 0.03442512665878261, 0.06124958813728243, 
   -2.051296167654847, 0.9779744729972251, -1.2126451399002556, 
   0.002689994396377071, -0.028539775058361805, 0.07659801835281588, 
   -0.12680250432287798, 0.6650577229000596, -1.1385884426634787, 
   -1.2885044071016691, 0.18767126024231084, 0.4350642864919851, 
   0.0394116438333767, 0.3059385300546711, -1.1060415269716501, 
   0.08458340952919852, 0.44855071042302497, 0.08516127598373402, 
   0.7517219356328176, 0.34105069386307163, -0.08083496587550132, 
   0.12714819776969122, -0.04497683736102287, 0.22802911759310862, 
   0.275511405807517, 0.2865545588529088, 0.1680289891597887, 
   0.15569979626779173, -1.3671279608155482, 0.8154183920282447, 
   0.3832488792410179, 0.42773626732998055, -0.695985594452073, 
   -1.179564404096182, -0.5479495971271335, -2.119621341351701, 
   -0.8468915422816905, 0.08739322739308308, -0.521679218539886, 
   -0.6343194514177672, -0.6875397678113087, -1.6983999793818048, 
   -2.037125806872264, -0.04902948043491717, 0.2241739388821571, 
   4.6057587472503485, -1.5219533616293281, -0.07713793881245978, 
   -2.0689882683336944, 0.17873408902088705, 0.7950613923887164, 
   0.4171568015651248, 0.1954957272144897, 0.19806640680845788, 
   -0.46114859502450667, -1.570506738426789, -0.2789815362979482, 
   -0.8082649133135855, 0.24920534968147168, -1.3764356414688539, 
   -0.509228744459612, -0.8145393651902664, 0.03023037731046907, 
   -0.39566580846392263, -0.1696786251598219, 0.4437288926535885, 
   1.1275766408832295, 0.5194083295808389, -0.014531432770641839, 
   -0.2902736162860604, 0.1696511481211047, 0.15125543127318686, 
   -0.32396198623538996, -0.7309228257965183, 0.14366011708240745, 
   -0.2678075604105996, -1.1563371732275232, 0.24667870754154464, 
   0.06849442278205986, -0.4773436756617566, 0.10087404337935046, 
   0.16677593041690653, 0.08945293612833716, 0.10213724128505186}}}, 
 {{(5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 + 
      28.244087159700896*\[Eta] - 121.0075473364632*\[Eta]^2) + 
    S^2*(0.26739228895125094 - 25.009026060388624*\[Eta] + 
      105.84655241769555*\[Eta]^2) + 0.5260919996139277*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 35.16061256842045*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 0.5260919996139277, 
    d20 -> -35.16061256842045, f11 -> -42.8768260328571, 
    f21 -> -39.66253663610283}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 0.5260919996139277, 7.394042608924571, 
       0.07115079361037728, 0.9433521876914333}, {d20, -35.16061256842045, 
       24.86337043654594, -1.4141531076067988, 0.15894491324823223}, 
      {f11, -42.8768260328571, 6.8680470474850885, -6.242942970019047, 
       2.7177083343623958*^-9}, {f21, -39.66253663610283, 10.11502972869771, 
       -3.9211487953984787, 0.00012278217298430948}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 559.0597306010338, 559.2702569168233, 575.4247283938525, 
   0.8712920015365841, ScientificForm[0.9888627583108918], 
   {7.394042608924571, 24.86337043654594, 6.8680470474850885, 
   10.11502972869771}, {{d10, 0.07115079361037728}, 
    {d20, -1.4141531076067988}, {f21, -3.9211487953984787}, 
    {f11, -6.242942970019047}}, 4, 0.9888627583108918, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 0.5260919996139277, 7.394042608924571, {-14.058375997208671, 
        15.110559996436525}}, {d20, -35.16061256842045, 24.86337043654594, 
       {-84.20266569200808, 13.881440555167188}}, {f11, -42.8768260328571, 
       6.8680470474850885, {-56.423787777954075, -29.329864287760127}}, 
      {f21, -39.66253663610283, 10.11502972869771, {-59.61404830132399, 
        -19.711024970881663}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{54.67186610259207, 5.697909197986359, 24.76146945938932, 
   -2.81419357137863}, {5.697909197986361, 618.1871894649065, 
   6.87260119875261, -83.30979864033148}, {24.76146945938932, 
   6.872601198752609, 47.17007024646864, -10.223205489212907}, 
   {-2.8141935713786266, -83.30979864033146, -10.223205489212903, 
   102.31382641243846}}, (5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 - 
      0.6587261645266621*f11*\[Eta] - 0.6587261645266621*
       (12.192014117779225 - 4.*f11)*\[Eta]^2) + 
    S^2*(0.26739228895125094 + 0.6305452999600675*f21*\[Eta] + 
      0.6305452999600675*(9.214957555799783 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 
   0.9983280794815389, {}, {}, {0.2838989892650732, 0.2311732354471232, 
   0.16613167949392516, 0.1256208460546162, 0.07411053372516108, 
   0.027722731283978952, 0.0014811550143249974, -0.020083403815091216, 
   -0.042931024690106234, -0.048022173443397875, -0.04134051834283259, 
   -0.02454119735054583, -0.005735742460319493, 0.011700025642972456, 
   0.029114016025040712, 0.04423459858715084, -1.259186271819344, 
   -1.1010219697779893, -0.9438371709669573, -0.8689411384922927, 
   -0.6018600397923191, 2.4071578924480126, 0.12985460464901877, 
   1.1162688810291672, -0.20142994513276768, -0.11329177455460826, 
   -0.041695077047200435, 1.246993021864839, 0.4192717297945907, 
   0.7024141879124661, -0.015518998962750885, 0.1679988541474935, 
   1.6089489178213507, 1.57264769146622, -0.06554076542372078, 
   -0.0681881005914241, -2.50279986723052, -2.0029320122135084, 
   -1.0335743186262185, -1.9915242053558975, -0.9323277623420667, 
   -1.11883786009977, -0.9284957167607686, -0.702192632984266, 
   -0.2851804516830261, 0.24705674252196141, 0.7873055253430818, 
   0.020402265787704987, 1.3171705119205577, -1.2030634905688913, 
   0.6853663439009076, 1.0609225423149287, 0.9404032377065827, 
   1.3357634428170244, 0.8609905333805449, 0.6681041223279258, 
   0.6692117477223184, -1.0887994279138242, 0.6644470601599735, 
   0.7630967944680198, -3.0276170768193396, 0.5728270387900001, 
   1.1724070904754098, 2.6926298697366264, -1.650942705328103, 
   0.572009266512275, 0.5028026520899664, -0.7187337727185812, 
   0.5668924542827319, 0.12243273962832435, 0.49934355199874925, 
   0.35500524759362073, 0.375227522129963, 0.31642195287739994, 
   0.6606165772764783, -0.0017938035100477645, 0.01713947029609786, 
   0.3023727571206678, 0.007724175411564671, 0.1150803434517158, 
   0.023085687011355827, -0.11617452775392834, 0.17396028996599, 
   -0.02255090865283349, -0.6801452455414578, 0.9514696772643672, 
   0.03038215637498598, 0.1043496170932594, 0.10893112832152352, 
   0.06462359329848333, 0.3233452401299417, 0.26222731359674056, 
   0.094355961016233, 0.12174737658827772, 0.16908565842803958, 
   0.4468698123738528, -1.0621340533499943, 0.38822414181427023, 
   -1.75024062946129, 0.3266193697532218, 0.16044562481548863, 
   -0.9848134935176309, -0.1917274574203056, -0.12682756269098627, 
   -3.249665397343243, -3.15173921997644, -3.2100912767181393, 
   -3.169997136920365, 0.3419870343694521, 0.0635714792884482, 
   0.23279081840745663, -2.0665710415843805, 0.9627078749109328, 
   -1.0940903563374966, 0.18755972668764143, -0.03327525861716585, 
   0.08384781220774917, -0.08494512418008549, 0.7320021479609791, 
   -1.0419481990334345, -1.192084551844634, 0.23688041047962638, 
   0.448357707173582, 0.048740532025901784, 0.3472186153138429, 
   -1.020647340502273, 0.14035827873801898, 0.49451980026482156, 
   0.0925582470485995, 0.743169096794874, 0.5370109359312633, 
   0.044572667185597936, 0.10553255599312994, -0.06661397008912195, 
   0.4077937672612908, 0.30495211285704704, 0.31599526590243887, 
   0.13763498908715388, 0.10940209467903106, -1.008777346720484, 
   0.8744173800453969, 0.32450310964195817, 0.7935816887294143, 
   -0.36786690014127243, -1.0554530601988528, -0.41920071354790833, 
   -2.031065880887787, -0.7680465286233567, 0.10964870243267821, 
   -0.3897696760312499, -0.29434321267664143, -0.6216224322459747, 
   -1.4257294512924918, -2.0172706603178368, -0.029174333880489733, 
   0.24402908543658453, 4.698458797306264, -1.4290600815330365, 
   0.02206918479454556, -2.0471110490536106, 0.20061130830097085, 
   1.0784773330753537, 0.662185585505382, 0.24131066660152278, 
   0.23118369448553144, -0.4246927680750554, -1.538117466142284, 
   -0.24986379238549272, -0.757446009762488, 0.39395781446763456, 
   -1.3764356414688534, -0.5092287444596111, -0.8145393651902659, 
   0.03023037731046907, -0.3956658084639222, -0.1696786251598219, 
   0.44372889265358895, 1.12757664088323, 0.5194083295808389, 
   -0.014531432770641839, -0.29027361628606085, 0.16965114812110427, 
   0.1512554312731864, -0.3239619862353904, -0.7309228257965183, 
   0.143660117082407, -0.26780756041060005, -1.1563371732275232, 
   0.24667870754154464, 0.06849442278205942, -0.4773436756617566, 
   0.10087404337935046, 0.16677593041690608, 0.08945293612833627, 
   0.10213724128505142}}}, 
 {{(5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 + 
      28.08207566092109*\[Eta] - 120.359501341344*\[Eta]^2) + 
    S^2*(0.26739228895125094 - 25.961787614044376*\[Eta] + 
      109.65759863231855*\[Eta]^2) + 0.6826817703629873*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) - 51.643794490440285*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2), {d10 -> 0.6826817703629873, 
    d30 -> -51.643794490440285, f11 -> -42.630879374739735, 
    f21 -> -41.17354869775183}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 0.6826817703629873, 7.425288294050081, 
       0.0919401029735133, 0.9268419859752891}, {d30, -51.643794490440285, 
       79.26116609328658, -0.6515649092224813, 0.5154651048313299}, 
      {f11, -42.630879374739735, 6.894251324498525, -6.183540078275378, 
       3.722265945830429*^-9}, {f21, -41.17354869775183, 10.787556331395983, 
       -3.8167632624935455, 0.00018257880524620985}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 560.6578795320809, 560.8684058478703, 577.0228773248996, 
   0.8702328232988016, ScientificForm[0.9929232515946345], 
   {7.425288294050081, 79.26116609328658, 6.894251324498525, 
   10.787556331395983}, {{d10, 0.0919401029735133}, 
    {d30, -0.6515649092224813}, {f21, -3.8167632624935455}, 
    {f11, -6.183540078275378}}, 4, 0.9929232515946345, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {d10, 0.6826817703629873, 7.425288294050081, {-13.963417152713912, 
        15.328780693439889}}, {d30, -51.643794490440285, 79.26116609328658, 
       {-207.9834318740705, 104.69584289318993}}, {f11, -42.630879374739735, 
       6.894251324498525, {-56.229528060215046, -29.032230689264424}}, 
      {f21, -41.17354869775183, 10.787556331395983, {-62.45159352390259, 
        -19.89550387160108}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{55.13490624975717, 20.374723161882734, 24.9585571045076, 
   -3.3364422934803777}, {20.374723161882734, 6282.33245046756, 
   17.63230834921996, -392.6043543986982}, {24.9585571045076, 
   17.63230834921996, 47.53070132534967, -10.47543268771199}, 
   {-3.3364422934803777, -392.60435439869826, -10.47543268771199, 
   116.37137160304154}}, (5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 - 
      0.6587261645266621*f11*\[Eta] - 0.6587261645266621*
       (12.192014117779225 - 4.*f11)*\[Eta]^2) + 
    S^2*(0.26739228895125094 + 0.6305452999600675*f21*\[Eta] + 
      0.6305452999600675*(9.214957555799783 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2), 1.006543632427571, 
   {}, {}, {0.2862560338101563, 0.232908726116138, 0.16733902294627967, 
   0.12639344894972204, 0.07454180272242628, 0.027906073042814228, 
   0.0015099761941375078, -0.020115696554888984, -0.04280532529089953, 
   -0.04767736798557287, -0.04068320016698124, -0.023477959797258308, 
   -0.004173178870186867, 0.01385532192936001, 0.031955451667093904, 
   0.04785558024427683, -1.2387023019965904, -1.0971213683598138, 
   -0.935055005398727, -0.8601589729240624, -0.5716151907392044, 
   2.4538852145563372, 0.16275890125038917, 1.1288368772290416, 
   -0.18051887334854388, -0.0637641070674837, 0.007606405516187742, 
   1.2677035617633732, 0.42736133902448215, 0.7105037971423576, 
   -0.0007389387161196304, 0.18277891439412475, 1.6671264979121179, 
   1.588914444237351, -0.04167220555216877, -0.12834618487857397, 
   -2.4789292896393613, -1.993878177005724, -1.0550213155637658, 
   -1.9904272293451661, -0.9976617797302856, -1.11307495292418, 
   -0.9465191552824475, -0.6896191240138729, -0.2667947541455242, 
   0.284925113607696, 0.7393157401572297, -0.0019765885402471817, 
   1.3431231884471946, -1.1534435804967278, 0.5808332459292089, 
   0.9400891897893979, 0.9519245155213412, 1.362042365916758, 
   0.8849942339612002, 0.6474452496041321, 0.6103263318017862, 
   -1.081431397959573, 0.6718991099182188, 0.7705488442262651, 
   -3.0112880324333977, 0.5891560831759421, 1.1887361348613519, 
   2.7089589141225687, -1.6918828821126128, 0.5572140020613371, 
   0.4424743852012927, -0.7169925966156873, 0.5686336303856259, 
   0.12782131894236426, 0.48453664970716415, 0.28443443040061234, 
   0.265138224718772, 0.26662899316516975, 0.647641539828749, 
   -0.01266165087908977, -0.028439109258757478, 0.18845161623163875, 
   -0.05488067257257656, 0.10061563440593857, 0.03092364964989125, 
   -0.1098767782478518, 0.11268348735260236, -0.029865948513736695, 
   -0.7205151002496206, 0.911287482740605, 0.0507935063017535, 
   0.12476096702002692, 0.12934247824829104, 0.07966290809510435, 
   0.26514421070102534, 0.2436576207503547, 0.12325842824587885, 
   0.1557346531085848, 0.189720083049163, 0.3263387421015125, 
   -1.165754635999538, 0.4270800856829955, -1.717971184118601, 
   0.12584627647447744, 0.17405169560103362, -0.9581761509211846, 
   -0.3915507988040323, -0.326650904074713, -3.2397023455491936, 
   -3.1417761681823904, -3.199989711160301, -3.1598955713625267, 
   0.3480601032945688, 0.07673381933446455, 0.13391346871334397, 
   -2.062687222925206, 0.96668466582767, -1.1625257133104003, 
   0.028090270896771186, -0.03235745395576828, 0.08704468821751932, 
   -0.10925141703719987, 0.6267335764762052, -1.164647226199667, 
   -1.3144987584837113, 0.1752889157765214, 0.43245307992965804, 
   0.03486291905456851, 0.28968114915591936, -1.1375964038485897, 
   0.040994093841901114, 0.4685613291420524, 0.09612995906530564, 
   0.7464887517357982, 0.3726024774126413, -0.026616320230063883, 
   0.11350567399483624, -0.05872706763073632, 0.3056120610358687, 
   0.31886412491693517, 0.329907277962327, 0.14851175857132393, 
   0.12564646878569452, -1.2128751102383055, 0.9021167579948284, 
   0.34491442288616214, 0.5885700169338981, -0.5778940425888275, 
   -1.1395087767251026, -0.5505709145038085, -2.1497690925020505, 
   -0.8819652476317883, 0.04296375360269922, -0.4772806309661233, 
   -0.5093363563099667, -0.6058323469663001, -1.6241394038313062, 
   -2.0154013902061134, -0.027305063768766402, 0.24589835554830786, 
   4.6307579774593535, -1.496970460344401, -0.048636702124833064, 
   -2.0459689397551797, 0.2017534175994018, 0.8753092328363816, 
   0.4715287028621531, 0.1936273272191884, 0.20012950628437842, 
   -0.4821041544116942, -1.5890212268227861, -0.29913556077358106, 
   -0.8008208055893675, 0.26961771586799843, -1.3764356414688539, 
   -0.509228744459612, -0.8145393651902659, 0.03023037731046907, 
   -0.39566580846392263, -0.16967862515982235, 0.4437288926535885, 
   1.12757664088323, 0.5194083295808389, -0.014531432770641839, 
   -0.2902736162860604, 0.1696511481211047, 0.1512554312731864, 
   -0.32396198623538996, -0.7309228257965183, 0.143660117082407, 
   -0.2678075604105996, -1.1563371732275232, 0.24667870754154464, 
   0.06849442278205986, -0.4773436756617566, 0.10087404337935046, 
   0.16677593041690653, 0.08945293612833716, 0.10213724128505186}}}, 
 {{(5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 + 
      28.26884327061903*\[Eta] - 121.10657178013574*\[Eta]^2) + 
    S^2*(0.26739228895125094 - 27.861587041196433*\[Eta] + 
      117.25679634092678*\[Eta]^2) + 0.6551837931748176*(1 - 4*\[Eta])^0.5*
     \[Eta]^2*(\[Chi]1 - \[Chi]2) + 174.89729845904125*S*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2) - 82.69509348426962*(1 - 4*\[Eta])^0.5*
     \[Eta]^3*(\[Chi]1 - \[Chi]2)^2, {d10 -> 0.6551837931748176, 
    d20 -> -82.69509348426962, d30 -> 174.89729845904125, 
    f11 -> -42.914407826706025, f21 -> -44.18649547139739}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {d10, 0.6551837931748176, 7.389995690648457, 
       0.0886582104511791, 0.9294469240311991}, {d20, -82.69509348426962, 
       49.16036553048936, -1.6821496868850976, 0.09418254652224567}, 
      {d30, 174.89729845904125, 156.07591894131141, 1.1205911818133019, 
       0.26387632884054524}, {f11, -42.914407826706025, 6.863535878399171, 
       -6.252521817765341, 2.6052502687978125*^-9}, {f21, -44.18649547139739, 
       10.884638083564534, -4.05952822061375, 0.0000718064235866891}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 559.7988251359318, 560.1162854533922, 579.4368224873143, 
   0.8721370575463362, ScientificForm[0.9856111321788227], 
   {7.389995690648457, 49.16036553048936, 156.07591894131141, 
   6.863535878399171, 10.884638083564534}, {{d10, 0.0886582104511791}, 
    {d30, 1.1205911818133019}, {d20, -1.6821496868850976}, 
    {f21, -4.05952822061375}, {f11, -6.252521817765341}}, 5, 
   0.9856111321788227, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {d10, 0.6551837931748176, 7.389995690648457, 
       {-13.921790971497362, 15.232158557846997}}, {d20, -82.69509348426962, 
       49.16036553048936, {-179.66529993064475, 14.27511296210551}}, 
      {d30, 174.89729845904125, 156.07591894131141, {-132.96685018444467, 
        482.7614471025272}}, {f11, -42.914407826706025, 6.863535878399171, 
       {-56.45292577502538, -29.375889878386673}}, {f21, -44.18649547139739, 
       10.884638083564534, {-65.65675084211296, -22.716240100681823}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{54.612036307802775, 0.8036208789629339, 
   17.979902603906023, 24.724497835665247, -3.2755056387998778}, 
   {0.8036208789629312, 2416.7415390913266, -6620.601617027058, 
   8.286041632099709, 88.05254720856763}, {17.979902603906023, 
   -6620.601617027058, 24359.692473374813, -5.234391547634774, 
   -630.0969023589071}, {24.724497835665247, 8.286041632099709, 
   -5.234391547634776, 47.10812475407267, -10.074141498142822}, 
   {-3.2755056387998778, 88.05254720856762, -630.0969023589071, 
   -10.074141498142822, 118.47534621018345}}, 
   (5.1934918468328055 - 24.955542694509784*\[Eta])/
     (1 - 2.74771030126607*\[Eta]) + S*(-0.15677624592293554 - 
      0.6587261645266621*f11*\[Eta] - 0.6587261645266621*
       (12.192014117779225 - 4.*f11)*\[Eta]^2) + 
    S^2*(0.26739228895125094 + 0.6305452999600675*f21*\[Eta] + 
      0.6305452999600675*(9.214957555799783 - 4.*f21)*\[Eta]^2) + 
    d10*(1 - 4*\[Eta])^0.5*\[Eta]^2*(\[Chi]1 - \[Chi]2) + 
    d30*S*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2) + 
    d20*(1 - 4*\[Eta])^0.5*\[Eta]^3*(\[Chi]1 - \[Chi]2)^2, 0.996993232924158, 
   {}, {}, {0.2929336752311471, 0.23810131035185922, 0.17123236485605808, 
   0.12917336339288532, 0.07639410455830209, 0.029016577130730248, 
   0.002064497393421405, -0.019931343384910427, -0.04280386360154864, 
   -0.04748862974754697, -0.040121370520949995, -0.02235722388389494, 
   -0.002307721830162812, 0.016651314955368868, 0.0358677955384179, 
   0.05307008982024364, -1.1947231694815579, -1.0846515368086167, 
   -0.9284853675372879, -0.8535893350626234, -0.5394420390477883, 
   2.4674585726669647, 0.25426400807946603, 1.1354216436265947, 
   -0.18471366947521872, -0.069328595140143, 0.08043353711413825, 
   1.2654790197690438, 0.4278412404316927, 0.7109836985495681, 
   -0.009070557737048013, 0.17444729537319636, 1.569066016024955, 
   1.5610336317722215, -0.08028447565638741, -0.18163772082956797, 
   -2.409307427460683, -1.9611421580954334, -1.071791187312414, 
   -1.9808984978277684, -0.8273876246311858, -1.1089251285660826, 
   -0.9719364782765234, -0.7504533789388255, -0.24481654955383547, 
   0.33841025430847127, 0.678700116222478, -0.04512483363510622, 
   1.4142547660867775, -1.3836335964749304, 0.5553027051820745, 
   0.978548286996284, 0.9892364698772871, 1.3212709387457402, 
   0.7716026366514641, 0.5728289393759568, 0.5968709615719957, 
   -1.054790757570339, 0.6981565060552503, 0.7968062403632966, 
   -3.0894158725940026, 0.511028243015337, 1.1106082947007467, 
   2.6308310739619634, -1.7007238009163712, 0.6503179541223961, 
   0.5011899197849063, -0.706351398271012, 0.5792748287303011, 
   0.100582803963011, 0.48207836609018917, 0.5303981735276924, 
   0.48633650485768265, 0.39276418416841596, 0.6793791629871684, 
   0.018260670648897692, 0.09606547848362434, 0.40796597947104685, 
   0.18540521452327652, 0.09453511502707279, -0.000752402721785117, 
   -0.10448841892593164, 0.16711290867398243, 0.05569068376336128, 
   -0.735393078656531, 0.8960945055277767, -0.03473022951272342, 
   0.039237231205550005, 0.04381874243381412, 0.09716829019964512, 
   0.24444436894745292, 0.16125330457810905, 0.0009917561514969364, 
   0.10500108231234462, 0.21652635935959874, 0.35575214947816636, 
   -1.2009444721117155, 0.4833313370968737, -1.9147746529113798, 
   0.2849583614981881, 0.21188945812301085, -1.1942195702497238, 
   -0.2213379219062801, -0.15643802717696076, -3.2085607639332663, 
   -3.110634586566463, -3.1694865646588384, -3.1293924248610643, 
   0.36772789311595566, -0.04030782899678498, 0.21861745406249644, 
   -2.0486444710799354, 0.9803027460781248, -1.1035481441121475, 
   0.3514687956132756, -0.0267482904556684, 0.05827020559229079, 
   -0.08779577782949699, 0.952294801204931, -0.8230470304665736, 
   -0.9736995381017379, 0.3453415980417175, 0.4751725370831263, 
   0.07675722985935984, 0.45808353872376184, -0.7983368732579099, 
   0.3633816052489981, 0.48889839686809633, 0.06541175860974147, 
   0.7493290510568854, 0.6950807884699456, 0.030496963165424384, 
   0.12251173110143254, -0.04929908941715366, 0.3880789034217036, 
   0.19793504092501413, 0.20897819397040596, 0.1626418200346854, 
   0.1485899598781384, -1.0467084711726995, 0.6605661381470045, 
   0.37490707023427017, 0.7434960485199145, -0.32420513561615905, 
   -1.0233166548543453, -0.2362646148609555, -1.8092469945557086, 
   -0.542673152801004, 0.29020163713133473, -0.36179860241560746, 
   -0.25798990452974246, -0.8092182173551525, -1.308591056943781, 
   -2.0640000962402656, -0.07590376980291857, 0.19729964951415568, 
   4.739119634485704, -1.388082712329044, 0.05966716789500426, 
   -2.095492155359656, 0.15223020199492554, 1.1898661896498448, 
   0.8093095861905151, 0.30957652790632784, 0.2689688455295913, 
   -0.30443898608784137, -1.43162830863605, -0.14224502671159023, 
   -0.7139529836137504, 0.5205234790375912, -1.3764356414688534, 
   -0.5092287444596111, -0.8145393651902659, 0.03023037731046907, 
   -0.3956658084639222, -0.1696786251598219, 0.44372889265358895, 
   1.12757664088323, 0.5194083295808389, -0.014531432770641839, 
   -0.29027361628606085, 0.16965114812110427, 0.1512554312731864, 
   -0.3239619862353904, -0.7309228257965183, 0.143660117082407, 
   -0.26780756041060005, -1.1563371732275232, 0.24667870754154464, 
   0.06849442278205942, -0.4773436756617566, 0.10087404337935046, 
   0.16677593041690608, 0.08945293612833627, 0.10213724128505142}}}, 
 {(5.1934918468328055 - 24.955542694509784*\[Eta])/
    (1 - 2.74771030126607*\[Eta]) - 0.12400000000000003*b1*S*
    (f10 + f11*\[Eta] + f12*\[Eta]^2) + 1.0100000000000002*b2*S^2*
    (f20 + f21*\[Eta] + f22*\[Eta]^2), 
  (5.230000000000001*a0 + 9.940000000000001*a1*\[Eta])/
   (1 + 5.620000000000001*a3*\[Eta]), {a0 -> 0.9930194735817981, 
   a1 -> -2.510617977314867, a3 -> -0.48891642371282373}, 
  {{0.00035452782828369563, -0.001023118242270681, 0.0001985189395019578}, 
  {-0.001023118242270681, 0.0030310527605953556, -0.0005934784814970711}, 
  {0.0001985189395019578, -0.0005934784814970712, 0.00015701017103997988}}, 
  -3.339143739189224 - 0.12400000000000003*b1*S + 1.0100000000000002*b2*S^2, 
  {b1 -> 5.312307778440823, b2 -> 0.6243022771881854}, {{0.8922332021447993, 
  0.08096959141460244}, {0.08096959141460244, 0.019252996149629862}}, 
  {f12 -> 16. - 16.*f10 - 4.*f11, f22 -> 16. - 16.*f20 - 4.*f21}, {}}, 
 {{(5.1934918468328055 - 24.955542694509784*\[Eta])/
    (1 - 2.74771030126607*\[Eta]), {a0 -> 0.9930194735817981, 
    a1 -> -2.510617977314867, a3 -> -0.48891642371282373}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.9930194735817981, 0.01882890937584266, 
       52.73908614461941, 2.6319776848771344*^-39}, {a1, -2.510617977314867, 
       0.055054997598722635, -45.60199957892864, 9.26504328560141*^-37}, 
      {a3, -0.48891642371282373, 0.01253036994824893, -39.018514675310755, 
       4.80593271098143*^-34}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   -11.738186817898608, -11.138186817898609, -4.601428282225564, 
   0.995784822883823, ScientificForm[0.19311797928710284], 
   {0.01882890937584266, 0.055054997598722635, 0.01253036994824893}, 
   {{a3, -39.018514675310755}, {a1, -45.60199957892864}, 
    {a0, 52.73908614461941}}, 3, 0.19311797928710284, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 0.9930194735817981, 0.01882890937584266, {0.9549937196685561, 
        1.0310452274950401}}, {a1, -2.510617977314867, 0.055054997598722635, 
       {-2.621803800593039, -2.3994321540366954}}, {a3, -0.48891642371282373, 
       0.01253036994824893, {-0.5142220191980998, -0.4636108282275477}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.00035452782828369563, -0.001023118242270681, 
   0.0001985189395019578}, {-0.001023118242270681, 0.0030310527605953556, 
   -0.0005934784814970711}, {0.0001985189395019578, -0.0005934784814970712, 
   0.00015701017103997988}}, (5.230000000000001*a0 + 
     9.940000000000001*a1*\[Eta])/(1 + 5.620000000000001*a3*\[Eta]), 
   0.04002342372324612, {}, {}, {-0.04285626057731573, 0.007634049613481686, 
    -0.005875260494617507, -0.04027664160047495, -0.028123036102370325, 
    -0.043562706828068176, -0.02387262377624877, 0.03703510317491965, 
    -0.01718775998078126, 0.03896670816985637, -0.008265607782458773, 
    -0.0048602771132228995, 0.018731276428540777, 0.012719903676370325, 
    -0.012084149690350543, -0.03519719519954334, 0.03316473238930229, 
    0.11548849402251005, 0.018802628045725633, 0.04595714275541152, 
    0.03142799340233671, 0.10628952282304738, 0.058404669981562574, 
    -0.30042955947863126, -0.27073731725732264, 0.012136429081314848, 
    0.0215828834150118, 0.09029610368434238, 0.19664527789901198, 
    0.12072870998805185, 0.14542770406370842, 0.14320081996874245, 
    0.14690019781042252, 0.16929694145985574, -0.866210756571183, 
    0.026254762940315368, 0.17344759281153543, 0.1914788391868366, 
    -0.5053696069071972, -0.1036261402986014, 0.43685624636874665, 
    -0.00007915944775982453, -0.05216275495857392, -0.03809791909626181}}, 
  {5.229873921262458 - 19.470391427792073*\[Eta] + 
    109.50063435337448*\[Eta]^2 - 666.2740127476459*\[Eta]^3, 
   {a0 -> 5.229873921262458, a1 -> -19.470391427792073, 
    a2 -> 109.50063435337448, a3 -> -666.2740127476459}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 5.229873921262458, 0.22202743609107248, 
       23.555079558353494, 4.631699117264033*^-25}, {a1, -19.470391427792073, 
       5.319499318533149, -3.6601924846492944, 0.0007285508305392907}, 
      {a2, 109.50063435337448, 43.11511162687287, 2.53972749278758, 
       0.015083239254643123}, {a3, -666.2740127476459, 106.29673119163871, 
       -6.268057401938762, 1.9846227458576072*^-7}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -9.312235392816909, -8.286594367175883, 
   -0.3912872232256035, 0.9957521754327454, 
   ScientificForm[0.19386440685476133], {0.22202743609107248, 
   5.319499318533149, 43.11511162687287, 106.29673119163871}, 
   {{a2, 2.53972749278758}, {a1, -3.6601924846492944}, 
    {a3, -6.268057401938762}, {a0, 23.555079558353494}}, 4, 
   0.19386440685476133, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 5.229873921262458, 0.22202743609107248, {4.7811397342059925, 
        5.678608108318923}}, {a1, -19.470391427792073, 5.319499318533149, 
       {-30.221500589230402, -8.719282266353744}}, {a2, 109.50063435337448, 
       43.11511162687287, {22.36174329399394, 196.639525412755}}, 
      {a3, -666.2740127476459, 106.29673119163871, {-881.1077202290679, 
        -451.44030526622385}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.049296182377175285, -1.0401798862515927, 6.7835873187074975, 
   -13.816593049121817}, {-1.0401798862515927, 28.297072999874636, 
   -218.56089120863186, 499.1261715931805}, {6.783587318707497, 
   -218.56089120863192, 1858.9128505977083, -4502.132152345977}, 
   {-13.816593049121817, 499.12617159318046, -4502.132152345977, 
   11298.9950620275}}, a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3, 
   0.04134174906966328, {}, {}, {-0.03871149724413492, 0.06615680893720466, 
    0.05236118449881655, 0.011336719966834163, 0.020012584961318414, 
    -0.0026974323522215293, 0.013209162781088413, 0.0677288233070179, 
    0.007733678806711719, 0.0578850350431388, 0.003613254156751733, 
    0.0006744150067321542, 0.017017972919277646, 0.002249098677632233, 
    -0.027966278600536132, -0.06271981508808588, 0.003315148334646967, 
    0.0729070292955285, -0.03397908277150519, -0.007256697248698263, 
    -0.027656441441324287, 0.04695133474979274, -0.0009335180916920649, 
    -0.3597677475518859, -0.32896631729254056, -0.04609257095390307, 
    -0.024650410775839404, 0.04406280949349117, 0.17721263974455748, 
    0.10155367521061964, 0.14400291487803818, 0.16723386814476338, 
    0.17093324598644344, 0.19332998963587666, -0.7918165448517746, 
    0.11613994669685038, 0.27012535833333384, 0.288156604708635, 
    -0.4086918413853988, -0.08827199239164774, 0.4462875773317727, 
    0.009352171515266239, -0.14858894457701188, -0.17277592050386348}}, 
  {5.14436153554569 - 8.73665564385477*\[Eta] - 79.66911736816971*\[Eta]^2 + 
    455.61936482866327*\[Eta]^3 - 2142.6038371228487*\[Eta]^4, 
   {a0 -> 5.14436153554569, a1 -> -8.73665564385477, 
    a2 -> -79.66911736816971, a3 -> 455.61936482866327, 
    a4 -> -2142.6038371228487}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 5.14436153554569, 0.23805410770067564, 
       21.61005153506574, 2.6006412538494694*^-23}, {a1, -8.73665564385477, 
       12.014212953671084, -0.7271933398837567, 0.4714504768349448}, 
      {a2, -79.66911736816971, 194.68187200624723, -0.40922719998096774, 
       0.6846117612000446}, {a3, 455.61936482866327, 1130.9158620286728, 
       0.40287644742320505, 0.6892391667887533}, {a4, -2142.6038371228487, 
       2150.2717315418295, -0.9964339881762374, 0.32518183395490463}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], -8.304403457893926, -6.725456089472873, 
   2.400734345615639, 0.9958576337774842, ScientificForm[
    0.19144280129025446], {0.23805410770067564, 12.014212953671084, 
   194.68187200624723, 1130.9158620286728, 2150.2717315418295}, 
   {{a3, 0.40287644742320505}, {a2, -0.40922719998096774}, 
    {a1, -0.7271933398837567}, {a4, -0.9964339881762374}, 
    {a0, 21.61005153506574}}, 5, 0.19144280129025446, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 5.14436153554569, 0.23805410770067564, {4.662851653422081, 
        5.6258714176693}}, {a1, -8.73665564385477, 12.014212953671084, 
       {-33.037695096633286, 15.564383808923749}}, {a2, -79.66911736816971, 
       194.68187200624723, {-473.45037217096456, 314.1121374346252}}, 
      {a3, 455.61936482866327, 1130.9158620286728, {-1831.873880622278, 
        2743.1126102796043}}, {a4, -2142.6038371228487, 2150.2717315418295, 
       {-6491.938944124227, 2206.73126987853}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.056669758193164894, -1.9648138426796973, 
   23.07714189325612, -110.4427254480297, 184.532912250446}, 
   {-1.9648138426796973, 144.34131289615812, -2263.657324263193, 
   12627.668300704614, -23163.048334273662}, {23.077141893256115, 
   -2263.657324263193, 37901.03128785684, -218252.97751892632, 
   408222.09440499125}, {-110.44272544802968, 12627.668300704616, 
   -218252.97751892637, 1.2789706869880564*^6, -2.4210089621909307*^6}, 
   {184.532912250446, -23163.048334273662, 408222.09440499125, 
   -2.4210089621909307*^6, 4.623668519467899*^6}}, 
   a0 + a1*\[Eta] + a2*\[Eta]^2 + a3*\[Eta]^3 + a4*\[Eta]^4, 
   0.04134910849481624, {}, {}, {-0.0022774441988149263, 
    0.023206553571355037, 0.009649299721856686, -0.025904490841751837, 
    -0.014389438866572402, -0.031239215109861718, -0.012323717611493201, 
    0.04721155869121896, -0.0083229417761852, 0.04639306965579104, 
    -0.002626679884901506, -0.0009301911178001276, 0.020587687083118755, 
    0.011882126817686967, -0.014701094492840738, -0.041990227079180986, 
    0.02547021412691519, 0.10232858898148622, 0.00018462064466406858, 
    0.027066849220113376, 0.00777888817650485, 0.08229658676975093, 
    0.03441173392826613, -0.3244224955319277, -0.29798762712221816, 
    -0.015113880783580669, -0.004888530273242875, 0.0638246899960877, 
    0.1781576978454411, 0.102335260229524, 0.13406883295187644, 
    0.14355335755112741, 0.14725273539280748, 0.1696494790422407, 
    -0.8370651789731921, 0.06687157529090429, 0.22553231056412093, 
    0.2435635569394221, -0.45328488915461174, -0.0858527564634719, 
    0.45147232910233837, 0.014536923285831893, -0.09833994225540765, 
    -0.10762578404361278}}, {4.415143333028378 + 9.961854129370439*\[Eta] - 
    155.97905110508594*\[Eta]^2, {a0 -> 4.415143333028378, 
    a1 -> 9.961854129370439, a2 -> -155.97905110508594}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 4.415143333028378, 0.25031835721054363, 
       17.638112450996896, 9.414579146277139*^-21}, {a1, 9.961854129370439, 
       3.4761660154509784, 2.8657590244803206, 0.006535729887829273}, 
      {a2, -155.97905110508594, 11.213329154781833, -13.910146482997865, 
       4.045338125846535*^-17}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   18.706714229240013, 19.306714229240015, 25.84347276491306, 
   0.9915799044154892, ScientificForm[0.2729438450971422], 
   {0.25031835721054363, 3.4761660154509784, 11.213329154781833}, 
   {{a1, 2.8657590244803206}, {a2, -13.910146482997865}, 
    {a0, 17.638112450996896}}, 3, 0.2729438450971422, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {a0, 4.415143333028378, 0.25031835721054363, {3.909615154988106, 
        4.92067151106865}}, {a1, 9.961854129370439, 3.4761660154509784, 
       {2.941594441111244, 16.98211381762963}}, {a2, -155.97905110508594, 
       11.213329154781833, {-178.6248287482126, -133.3332734619593}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.06265927995658531, -0.8312540689148654, 
   2.4720768721880684}, {-0.8312540689148654, 12.08373016697633, 
   -38.06230439080975}, {2.4720768721880684, -38.06230439080975, 
   125.73875073348026}}, a0 + a1*\[Eta] + a2*\[Eta]^2, 0.07994944081371125, 
   {}, {}, {0.6354115710889996, -0.11439727372526054, -0.12811314351697778, 
    -0.1667583647991706, -0.1564366421032366, -0.17486387481212784, 
    -0.1562906522089622, -0.09660384487665574, -0.15121848218333334, 
    -0.09475355556370468, -0.1406728251759337, -0.13517520622910473, 
    -0.1080756945007848, -0.10810674666725362, -0.12814517847341644, 
    -0.13763595812637464, -0.06588427752969128, 0.04069211371266812, 
    -0.02379998412728357, 0.005247342821431911, 0.03135780905170815, 
    0.10999933590043298, 0.06211448305894818, -0.29671974640124565, 
    -0.21078853339638037, 0.07208521294225712, 0.14814247983446727, 
    0.21685570010379784, 0.39540456671740976, 0.3200081050982575, 
    0.3757500617886329, 0.40474565118622885, 0.4084450290279089, 
    0.43084177267734214, -0.5886497439022825, 0.28368648468377267, 
    0.3430413185957457, 0.3610725649710469, -0.33577588112298695, 
    -0.2460189017509231, 0.278337162030714, -0.15859824378579246, 
    -0.46559818072436565, -0.5341578295886023}}, 
  {4.4151433330283725 + 9.961854129370483*\[Eta] - 
    155.97905110508606*\[Eta]^2, {a0 -> 0.8441956659710079, 
    a1 -> -0.5108643143266913, a2 -> -1.4179913736826002}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {a0, 0.8441956659710079, 0.04786201858710221, 
       17.638112450996804, 9.414579146278945*^-21}, {a1, -0.5108643143266913, 
       0.17826492386928147, -2.865759024480324, 0.006535729887829245}, 
      {a2, -1.4179913736826002, 0.10193935595256237, -13.910146482997838, 
       4.045338125846823*^-17}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 18.70671422924002, 
   19.306714229240022, 25.843472764913066, 0.9915799044154892, 
   ScientificForm[0.2729438450971422], {0.04786201858710221, 
   0.17826492386928147, 0.10193935595256237}, {{a1, -2.865759024480324}, 
    {a2, -13.910146482997838}, {a0, 17.638112450996804}}, 3, 
   0.2729438450971422, Style[Grid[{{"", "Estimate", "Standard Error", 
       "Confidence Interval"}, {a0, 0.8441956659710079, 0.04786201858710221, 
       {0.7475363585063284, 0.9408549734356875}}, {a1, -0.5108643143266913, 
       0.17826492386928147, {-0.8708776316733178, -0.15085099698006488}}, 
      {a2, -1.4179913736826002, 0.10193935595256237, {-1.6238620795292067, 
        -1.2121206678359937}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.0022907728232321174, 0.008150748334704824, 0.0042970222009179335}, 
   {0.008150748334704824, 0.03177838308212072, 0.017744664051659656}, 
   {0.0042970222009179335, 0.017744664051659656, 0.010391632292023213}}, 
   5.230000000000001*a0 - 19.500000000000004*a1*\[Eta] + 
    110.00000000000003*a2*\[Eta]^2, 0.07994944081371125, {}, {}, 
   {0.6354115710890049, -0.11439727372525788, -0.128113143516976, 
    -0.16675836479916795, -0.15643664210323482, -0.17486387481212606, 
    -0.15629065220895955, -0.09660384487665397, -0.15121848218333112, 
    -0.09475355556370246, -0.14067282517593194, -0.13517520622910206, 
    -0.10807569450078258, -0.10810674666725095, -0.12814517847341422, 
    -0.13763595812637286, -0.06588427752968995, 0.04069211371266901, 
    -0.023799984127281792, 0.005247342821432799, 0.031357809051709484, 
    0.10999933590043431, 0.06211448305894951, -0.2967197464012443, 
    -0.2107885333963786, 0.07208521294225889, 0.14814247983446815, 
    0.21685570010379873, 0.39540456671741064, 0.3200081050982575, 
    0.3757500617886338, 0.40474565118622974, 0.4084450290279098, 
    0.430841772677343, -0.5886497439022825, 0.28368648468377355, 
    0.3430413185957484, 0.36107256497104956, -0.3357758811229843, 
    -0.2460189017509231, 0.2783371620307158, -0.15859824378579068, 
    -0.4655981807243639, -0.5341578295886005}}}, 
 {{-3.339143739189224 - 0.6587261645266621*S + 0.6305452999600675*S^2, 
   {b1 -> 5.312307778440823, b2 -> 0.6243022771881854}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, 5.312307778440823, 0.9445809664315703, 
       5.623983509332834, 0.000016672142940888193}, {b2, 0.6243022771881854, 
       0.13875516620879333, 4.4993083446619915, 0.0002191240122470502}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 13.91188418146819, 14.543463128836612, 17.18501154154314, 
   0.9923672520990104, ScientificForm[0.2890014631518165], 
   {0.9445809664315703, 0.13875516620879333}, {{b2, 4.4993083446619915}, 
    {b1, 5.623983509332834}}, 2, 0.2890014631518165, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, 5.312307778440823, 0.9445809664315703, {3.341946409481502, 
        7.282669147400143}}, {b2, 0.6243022771881854, 0.13875516620879333, 
       {0.33486407235734283, 0.913740482019028}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.8922332021447993, 0.08096959141460244}, 
   {0.08096959141460244, 0.019252996149629862}}, 
   -3.339143739189224 - 0.12400000000000003*b1*S + 1.0100000000000002*b2*S^2, 
   0.09187403027427984, {}, {}, {0.9026832558868925, -0.46076221186111344, 
    -0.5008545292055251, -0.3235001290805015, -0.268520153348752, 
    0.037898895792703335, -0.03809791909626181, 0.30294422952970157, 
    0.35697403395449623, -0.1915292538791693, -0.18517265902806912, 
    -0.0769583272899288, 0.10723239578189281, 0.042864087554773, 
    -0.20795044979650434, 0.03866533349858425, 0.0883854020069732, 
    0.0005745809506638722, -0.1257583319881257, 0.01289733659861092, 
    -0.039199350322507875, 0.018378072822365255}}, 
  {-3.504286558576078 - 0.12408215417897747*S + 1.006212551724327*S^2 - 
    0.8805756444118968*S^3, {b0 -> -0.165142819386854, 
    b1 -> -0.12408215417897747, b2 -> 1.006212551724327, 
    b3 -> -0.8805756444118968}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.165142819386854, 0.1162387327281688, 
       -1.4207210927965837, 0.17248965101599378}, {b1, -0.12408215417897747, 
       0.26260392251869874, -0.4725068574333355, 0.6422434376018046}, 
      {b2, 1.006212551724327, 0.23772215591342177, 4.232725165469174, 
       0.0005004910305158082}, {b3, -0.8805756444118968, 0.3893223982590015, 
       -2.261816038197944, 0.0363219954160959}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 12.240623645917951, 14.59356482238854, 
   17.695835912709533, 0.9941863306439739, 
   ScientificForm[0.25222303450423944], {0.1162387327281688, 
   0.26260392251869874, 0.23772215591342177, 0.3893223982590015}, 
   {{b1, -0.4725068574333355}, {b0, -1.4207210927965837}, 
    {b3, -2.261816038197944}, {b2, 4.232725165469174}}, 4, 
   0.25222303450423944, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.165142819386854, 0.1162387327281688, {-0.4093513349051511, 
        0.0790656961314431}}, {b1, -0.12408215417897747, 0.26260392251869874, 
       {-0.6757925228522614, 0.42762821449430644}}, {b2, 1.006212551724327, 
       0.23772215591342177, {0.5067768349122028, 1.5056482685364512}}, 
      {b3, -0.8805756444118968, 0.3893223982590015, {-1.6985116516737322, 
        -0.0626396371500616}}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   {{0.013511442986250665, -0.008113486173216656, -0.022354962911008087, 
   0.014844242584438325}, {-0.008113486173216658, 0.06896082012220672, 
   0.017186058288530818, -0.09316579840959814}, {-0.022354962911008087, 
   0.01718605828853081, 0.05651182341212522, -0.04437825171820547}, 
   {0.014844242584438326, -0.09316579840959814, -0.04437825171820547, 
   0.1515719297861406}}, -3.339143739189224 + b0 + b1*S + b2*S^2 + b3*S^3, 
   0.07775345005331048, {}, {}, {0.6027755658813394, -0.5591859552641294, 
    -0.3403698534381636, -0.07024546282865618, -0.015265487096906671, 
    0.2878992220232286, 0.127044900290592, 0.3531761619317435, 
    0.29022369957111627, -0.2775532970557357, -0.27119670220463554, 
    -0.17763778555384935, 0.006552937517972257, -0.03279607995026401, 
    -0.26009514987803284, -0.013479366582944241, 0.06844474082307395, 
    0.02218696187182445, -0.05258347402116614, 0.09764394016014988, 
    0.06872831186623563, 0.14573217193720867}}, 
  {-3.4180471176846052 - 0.6653402425825085*S + 0.7483916764490064*S^2, 
   {b0 -> -0.07890337849538134, b1 -> -0.6653402425825085, 
    b2 -> 0.7483916764490064}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b0, -0.07890337849538134, 0.12111820570539328, 
       -0.6514576238629652, 0.5225535078668732}, {b1, -0.6653402425825085, 
       0.11928365403217922, -5.577798969865722, 0.00002224298887173821}, 
      {b2, 0.7483916764490064, 0.23009889427845104, 3.2524783693369272, 
       0.004190313333914046}}, Alignment -> {Left, Automatic}, 
     Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
     Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"], 
   15.554337386616064, 16.887670719949398, 19.918507200049326, 
   0.992534017408502, ScientificForm[0.2858268800186248], 
   {0.12111820570539328, 0.11928365403217922, 0.23009889427845104}, 
   {{b0, -0.6514576238629652}, {b2, 3.2524783693369272}, 
    {b1, -5.577798969865722}}, 3, 0.2858268800186248, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b0, -0.07890337849538134, 0.12111820570539328, {-0.33240669646354315, 
        0.17459993947278044}}, {b1, -0.6653402425825085, 0.11928365403217922, 
       {-0.9150037997695782, -0.41567668539543867}}, {b2, 0.7483916764490064, 
       0.23009889427845104, {0.266789155831454, 1.2299941970665587}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.014669619753293962, 0.001229681313374387, 
   -0.021909854373313723}, {0.001229681313374387, 0.014228590119268626, 
   -0.012277723061392042}, {-0.021909854373313727, -0.01227772306139204, 
   0.0529455011481658}}, -3.339143739189224 + b0 + b1*S + b2*S^2, 
   0.09459653250031519, {}, {}, {0.8801783991759715, -0.46257177676333017, 
    -0.46834429307966996, -0.27010183702472546, -0.21512186129297595, 
    0.11076560361735766, 0.04080545939911939, 0.3784565685766945, 
    0.4162627598885664, -0.13878043047809996, -0.13242383562699978, 
    -0.03651119749705778, 0.14767952557476383, 0.06043943781701078, 
    -0.19917748980936745, 0.04743829348572115, 0.08776673983656558, 
    -0.010024935259733692, -0.14692793412095773, -0.01045699054460103, 
    -0.06676958833888813, -0.0125806175353671}}, 
  {-3.339143739189224 + (0.6501060068602512*S)/(1 + 7.148140858813572*S), 
   {b1 -> -0.2539476589297856, b3 -> 0.8813983796317597}, 
   Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
       "P\[Hyphen]Value"}, {b1, -0.2539476589297856, 0.48718077563177065, 
       -0.5212596055344529, 0.6079101880614581}, {b3, 0.8813983796317597, 
       0.7680134887462005, 1.1476339837086231, 0.2646628485779906}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], 34.33982493145352, 34.97140387882194, 37.61295229152847, 
   0.9806829005385153, ScientificForm[0.4597593183560391], 
   {0.48718077563177065, 0.7680134887462005}, {{b1, -0.5212596055344529}, 
    {b3, 1.1476339837086231}}, 2, 0.4597593183560391, 
   Style[Grid[{{"", "Estimate", "Standard Error", "Confidence Interval"}, 
      {b1, -0.2539476589297856, 0.48718077563177065, {-1.2701889491082916, 
        0.7622936312487205}}, {b3, 0.8813983796317597, 0.7680134887462005, 
       {-0.720649684899948, 2.4834464441634676}}}, 
     Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
       {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
    "DialogStyle"], {{0.23734510814517365, -0.3232565622708706}, 
   {-0.3232565622708706, 0.58984471889611}}, -3.339143739189224 - 
    (2.5600000000000005*b1*S)/(1 + 8.110000000000001*b3*S), 
   0.2325164938967307, {}, {}, {1.8985920958291176, 0.3595455209762277, 
    0.0027768996092873977, -0.04763994166437602, 0.007340034067373491, 
    -0.10777064116128354, -0.03809791909626181, 0.1429059527764478, 
    0.12063238459578463, -0.43432028715058646, -0.4279636922994863, 
    -0.3189493007951998, -0.13475857772337818, -0.17314892369955315, 
    -0.4087930947160925, -0.1621773114210039, -0.09405731515909732, 
    -0.16024973010538712, -0.26175480785743854, -0.1177491212390902, 
    -0.15932811680018055, -0.09312102500461972}}}, 
 S*(-0.6587261645266621*f10 - 0.6587261645266621*f11*\[Eta] - 
    0.6587261645266621*(16. - 16.*f10 - 4.*f11)*\[Eta]^2) + 
  S^2*(0.6305452999600675*f20 + 0.6305452999600675*f21*\[Eta] + 
    0.6305452999600675*(16. - 16.*f20 - 4.*f21)*\[Eta]^2)}


==> anc/ParspaceFits/README <==
The notebook IMRPhenomXHM_AmplitudeFits.nb contains all the parameter space fits for the amplitude collocation points and coefficients.

It reads the data stored in the folder AmpFits which contains all the relevant info about the coefficients of the fits. To visualize this data, it produces latex files for each fit that present the value, absolute and relative error of each parameter in a table form. These files are stored in the folder LatexFiles.

It also produces the functional form of each fit, and there are some explicit examples of how to get this in the notebook.

Finally, it also generates the C-code that is use in the LAL implementation for each fit.


The notebook IMRPhenomXHM_PhaseFits.nb is the equivalent one for the fits involved in the phase, altought it does not generate the latex file with the statistics of the fits.

==> anc/QNMs/CoefficientStatsfdamp21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.006122662443153689 - 0.3527329342371466*(-1 + \[Chi]) + 
   2.0691582389564616*(-1 + \[Chi])^2 + 0.06971544107947354*(-1 + \[Chi])^3 - 
   0.28114850788176*(-1 + \[Chi])^4 + 0.0028814691599800754*(-1 + \[Chi])^5)/
  (1 - 32.61993194255531*(-1 + \[Chi]) + 131.91477112834812*(-1 + \[Chi])^2 - 
   19.0335620314733*(-1 + \[Chi])^4), {f1 -> -0.3527329342371466, 
  f2 -> 2.0691582389564616, f3 -> 0.06971544107947354, 
  f4 -> -0.28114850788176, f5 -> 0.0028814691599800754, 
  f6 -> -32.61993194255531, f7 -> 131.91477112834812, 
  f8 -> -19.0335620314733}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.3527329342371466, 0.0005405315930896088, 
     -652.5667301349966, 0.}, {f2, 2.0691582389564616, 0.01376564954999916, 
     150.31315677774086, 0.}, {f3, 0.06971544107947354, 0.001240408918929691, 
     56.203595455947514, 0.}, {f4, -0.28114850788176, 0.0037208337393738727, 
     -75.56062097229601, 0.}, {f5, 0.0028814691599800754, 
     0.00031117647005582535, 9.259919811620515, 5.121329219741957*^-20}, 
    {f6, -32.61993194255531, 0.07915625300027863, -412.0954530584019, 0.}, 
    {f7, 131.91477112834812, 0.9426380262058087, 139.94212779566652, 0.}, 
    {f8, -19.0335620314733, 0.17626227576427, -107.98432023496873, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfdamp22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.014158792290965177 - 0.03698927933438008*\[Chi] + 
   0.026822312040690962*\[Chi]^2 + 0.0008490910346153032*\[Chi]^3 - 
   0.00484385665747365*\[Chi]^4 - 0.00014745117461456713*\[Chi]^5 + 
   0.0001504132482864047*\[Chi]^6)/(1 - 2.59007605887131*\[Chi] + 
   1.8952427080249667*\[Chi]^2 - 0.3141568097404366*\[Chi]^4 + 
   0.009000115980058154*\[Chi]^6), {f1 -> -0.03698927933438008, 
  f10 -> 0.009000115980058154, f2 -> 0.026822312040690962, 
  f3 -> 0.0008490910346153032, f4 -> -0.00484385665747365, 
  f5 -> -0.00014745117461456713, f6 -> 0.0001504132482864047, 
  f7 -> -2.59007605887131, f8 -> 1.8952427080249667, 
  f9 -> -0.3141568097404366}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.03698927933438008, 0.00009343999687695885, 
     -395.8613074772178, 0.}, {f10, 0.009000115980058154, 
     0.002060498711859098, 4.367930893748408, 0.000013187279484436324}, 
    {f2, 0.026822312040690962, 0.00017143157712936884, 156.46074363796944, 
     0.}, {f3, 0.0008490910346153032, 2.148811730875869*^-6, 
     395.14445235702823, 0.}, {f4, -0.00484385665747365, 
     0.00011187469197578828, -43.29716195796944, 3.5919141734853203*^-289}, 
    {f5, -0.00014745117461456713, 1.3524190039325555*^-6, -109.0277304487807, 
     0.}, {f6, 0.0001504132482864047, 0.00003295978304893069, 
     4.5635387849218425, 5.336585571793075*^-6}, {f7, -2.59007605887131, 
     0.006589347770320864, -393.0701716089858, 0.}, 
    {f8, 1.8952427080249667, 0.01193182755345397, 158.8392641055511, 0.}, 
    {f9, -0.3141568097404366, 0.00740318347077136, -42.4353672958079, 
     8.000899024922029*^-281}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfdamp32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.014754148319335945 - 0.03444452267551954*\[Chi] + 
   0.021670131053693586*\[Chi]^2 + 0.0014940390781148472*\[Chi]^3 - 
   0.003470184589024902*\[Chi]^4)/(1 - 2.3198412558555495*\[Chi] + 
   1.5083840528053443*\[Chi]^2 - 0.18755907646053682*\[Chi]^4), 
 {f1 -> -0.03444452267551954, f2 -> 0.021670131053693586, 
  f3 -> 0.0014940390781148472, f4 -> -0.003470184589024902, 
  f5 -> -2.3198412558555495, f6 -> 1.5083840528053443, 
  f7 -> -0.18755907646053682}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.03444452267551954, 0.00007310597771032104, 
     -471.15877188599165, 0.}, {f2, 0.021670131053693586, 
     0.00010291664780102323, 210.56001644738893, 0.}, 
    {f3, 0.0014940390781148472, 3.4821147951259276*^-6, 429.0608340098726, 
     0.}, {f4, -0.003470184589024902, 0.000033325918960622066, 
     -104.12869914030803, 0.}, {f5, -2.3198412558555495, 
     0.004943885572379377, -469.23441529797867, 0.}, 
    {f6, 1.5083840528053443, 0.0068565488548014055, 219.99173122628227, 0.}, 
    {f7, -0.18755907646053682, 0.0019321354766986352, -97.0734602839609, 
     0.}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfdamp33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.014754148319335945 - 0.027342638172676126*\[Chi] + 
   0.011768218352063733*\[Chi]^2 + 0.0008641978105760124*\[Chi]^3 + 
   0.000014272007791441222*\[Chi]^4 - 0.00005205518385328013*\[Chi]^5)/
  (1 - 1.8317887872994476*\[Chi] + 0.8347260664295573*\[Chi]^2), 
 {f1 -> -0.027342638172676126, f2 -> 0.011768218352063733, 
  f3 -> 0.0008641978105760124, f4 -> 0.000014272007791441222, 
  f5 -> -0.00005205518385328013, f6 -> -1.8317887872994476, 
  f7 -> 0.8347260664295573}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.027342638172676126, 7.70757557884328*^-6, 
     -3547.5017913193906, 0.}, {f2, 0.011768218352063733, 
     7.327070964209809*^-6, 1606.128616680169, 0.}, 
    {f3, 0.0008641978105760124, 1.3405508003360126*^-6, 644.6587554603666, 
     0.}, {f4, 0.000014272007791441222, 1.0882943834285145*^-6, 
     13.114105897045356, 9.509755611116948*^-38}, 
    {f5, -0.00005205518385328013, 1.2952254921270156*^-6, -40.19005506739622, 
     3.2265986729537414*^-259}, {f6, -1.8317887872994476, 
     0.0005151603569836595, -3555.764263432154, 0.}, 
    {f7, 0.8347260664295573, 0.0004987216118650556, 1673.7314898144377, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfdamp44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.014986837706077725 - 0.017849784560800525*\[Chi] - 
   0.0008171267159120031*\[Chi]^2 + 0.00031927423914265217*\[Chi]^3 + 
   0.002264684298282546*\[Chi]^4 + 0.0003011889529114187*\[Chi]^5 + 
   0.000808321125918881*\[Chi]^6)/(1 - 1.1766560862080135*\[Chi] + 
   0.006439316812899679*\[Chi]^2 + 0.1250160855378052*\[Chi]^4 + 
   0.05161681929353713*\[Chi]^6), {f0 -> 0.014986837706077725, 
  f1 -> -0.017849784560800525, f10 -> 0.05161681929353713, 
  f2 -> -0.0008171267159120031, f3 -> 0.00031927423914265217, 
  f4 -> 0.002264684298282546, f5 -> 0.0003011889529114187, 
  f6 -> 0.000808321125918881, f7 -> -1.1766560862080135, 
  f8 -> 0.006439316812899679, f9 -> 0.1250160855378052}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f0, 0.014986837706077725, 1.3808050322669802*^-7, 
     108536.95746945977, 0.}, {f1, -0.017849784560800525, 
     0.0050119933604392255, -3.5614142472120633, 0.0003775301476081186}, 
    {f10, 0.05161681929353713, 0.0180575784431868, 2.8584574313734947, 
     0.00430136354248273}, {f2, -0.0008171267159120031, 0.006596701566944071, 
     -0.12386898325166132, 0.9014315211465821}, {f3, 0.00031927423914265217, 
     0.00029907107274678303, 1.0675530609173116, 0.28585165489135056}, 
    {f4, 0.002264684298282546, 0.0014698593091327608, 1.5407490255776548, 
     0.1235368686487831}, {f5, 0.0003011889529114187, 0.0001612568923265087, 
     1.867758633854727, 0.061942604911944726}, {f6, 0.000808321125918881, 
     0.0002937431899848164, 2.7517952874436444, 0.005980700408778638}, 
    {f7, -1.1766560862080135, 0.33440316756946326, -3.518675061484263, 
     0.0004434455925869026}, {f8, 0.006439316812899679, 0.4352191617495198, 
     0.014795572848894177, 0.9881967546808126}, {f9, 0.1250160855378052, 
     0.08680110752616901, 1.4402591061423384, 0.1499514077761238}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfring21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.05947169566573467 - 0.07587273723102551*\[Chi] + 
   0.021980332978392875*\[Chi]^2 - 0.0018961876378928344*\[Chi]^3 + 
   0.0011658539452450002*\[Chi]^4 - 0.0003384978210166078*\[Chi]^5)/
  (1 - 1.4440542001828458*\[Chi] + 0.49273151019467565*\[Chi]^2), 
 {f1 -> -0.07587273723102551, f2 -> 0.021980332978392875, 
  f3 -> -0.0018961876378928344, f4 -> 0.0011658539452450002, 
  f5 -> -0.0003384978210166078, f6 -> -1.4440542001828458, 
  f7 -> 0.49273151019467565}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.07587273723102551, 0.00016195377036635556, 
     -468.48392019150793, 0.}, {f2, 0.021980332978392875, 
     0.00011163010994153366, 196.90326373328028, 0.}, 
    {f3, -0.0018961876378928344, 2.190228219087628*^-6, -865.7488846905276, 
     0.}, {f4, 0.0011658539452450002, 9.171454128492104*^-6, 
     127.11767718743205, 0.}, {f5, -0.0003384978210166078, 
     3.872051337204114*^-6, -87.42079883192518, 0.}, 
    {f6, -1.4440542001828458, 0.0027293362071677367, -529.0862285087836, 0.}, 
    {f7, 0.49273151019467565, 0.002343494802757635, 210.25500445525594, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfring22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.05947169566573468 - 0.14989793140040952*\[Chi] + 
   0.09535636998827782*\[Chi]^2 + 0.022609338033479816*\[Chi]^3 - 
   0.025017210261448576*\[Chi]^4 - 0.005852492572196134*\[Chi]^5 + 
   0.0027489358282817337*\[Chi]^6 + 0.0005822121915782328*\[Chi]^7)/
  (1 - 2.857016345962658*\[Chi] + 2.373341833103157*\[Chi]^2 - 
   0.6037001154822206*\[Chi]^4 + 0.08738073298206948*\[Chi]^6), 
 {f1 -> -0.14989793140040952, f10 -> -0.6037001154822206, 
  f11 -> 0.08738073298206948, f2 -> 0.09535636998827782, 
  f3 -> 0.022609338033479816, f4 -> -0.025017210261448576, 
  f5 -> -0.005852492572196134, f6 -> 0.0027489358282817337, 
  f7 -> 0.0005822121915782328, f8 -> -2.857016345962658, 
  f9 -> 2.373341833103157}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.14989793140040952, 0.00008514236611418554, 
     -1760.5563274971646, 0.}, {f10, -0.6037001154822206, 
     0.001448053837255785, -416.9044685702405, 0.}, 
    {f11, 0.08738073298206948, 0.00036858885250731343, 237.06830086603256, 
     0.}, {f2, 0.09535636998827782, 0.00011968813219455113, 
     796.7069770399422, 0.}, {f3, 0.022609338033479816, 
     0.000034782196262518403, 650.0261761171141, 0.}, 
    {f4, -0.025017210261448576, 0.00006444894527290288, -388.17098023118297, 
     0.}, {f5, -0.005852492572196134, 0.0000232457910543755, 
     -251.76568775423686, 0.}, {f6, 0.0027489358282817337, 
     0.000011498533832923623, 239.06837760573757, 0.}, 
    {f7, 0.0005822121915782328, 7.99843091258325*^-6, 72.79080083848545, 0.}, 
    {f8, -2.857016345962658, 0.0014345164742311303, -1991.6232384113655, 0.}, 
    {f9, 2.373341833103157, 0.002514067949415146, 944.0245374653751, 0.}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfring32.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.0954043624521206 - 0.13720480688379635*\[Chi] + 
   0.031218647847282344*\[Chi]^2 - 0.0004897788407119615*\[Chi]^3 + 
   0.011464267778238106*\[Chi]^4 + 0.001999218087875153*\[Chi]^5 - 
   0.001493094147046422*\[Chi]^6)/(1 - 1.6628470814705156*\[Chi] + 
   0.5773688193561025*\[Chi]^2 + 0.11771131121402911*\[Chi]^4 - 
   0.026740614067243006*\[Chi]^6), {f1 -> -0.13720480688379635, 
  f10 -> -0.026740614067243006, f2 -> 0.031218647847282344, 
  f3 -> -0.0004897788407119615, f4 -> 0.011464267778238106, 
  f5 -> 0.001999218087875153, f6 -> -0.001493094147046422, 
  f7 -> -1.6628470814705156, f8 -> 0.5773688193561025, 
  f9 -> 0.11771131121402911}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.13720480688379635, 0.009124131703916984, 
     -15.037574131563051, 1.7249511556860506*^-48}, 
    {f10, -0.026740614067243006, 0.005710245016835469, -4.682918856967411, 
     3.0191242664900253*^-6}, {f2, 0.031218647847282344, 
     0.011095206849708885, 2.8137057983827907, 0.004945507277112545}, 
    {f3, -0.0004897788407119615, 0.0018228916534516167, -0.2686823650679254, 
     0.788201960097652}, {f4, 0.011464267778238106, 0.003640050748245816, 
     3.149480205396277, 0.0016598848964442061}, {f5, 0.001999218087875153, 
     0.0005411835196039797, 3.694159218555131, 0.00022656627734702283}, 
    {f6, -0.001493094147046422, 0.000289211399830932, -5.162639328599285, 
     2.67748158332485*^-7}, {f7, -1.6628470814705156, 0.09564010011049871, 
     -17.386505028218593, 3.7963479008178176*^-63}, 
    {f8, 0.5773688193561025, 0.137789170424405, 4.1902336560830316, 
     0.00002908498385599922}, {f9, 0.11771131121402911, 0.04845869810265079, 
     2.4291059360422658, 0.015224071409643684}}, 
   Alignment -> {Left, Automatic}, Dividers -> {{2 -> GrayLevel[0.7]}, 
     {2 -> GrayLevel[0.7]}}, Spacings -> {{2 -> 1}, {2 -> 0.75}}], 
  "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfring33.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.09540436245212058 - 0.22780534714220443*\[Chi] + 
   0.13377437287667318*\[Chi]^2 + 0.033361963010878265*\[Chi]^3 - 
   0.030709971579549696*\[Chi]^4 - 0.006723622942584775*\[Chi]^5 + 
   0.002699789485014166*\[Chi]^6)/(1 - 2.724613686365119*\[Chi] + 
   2.140755614298282*\[Chi]^2 - 0.468981591372166*\[Chi]^4 + 
   0.052846485272773074*\[Chi]^6), {f1 -> -0.22780534714220443, 
  f10 -> 0.052846485272773074, f2 -> 0.13377437287667318, 
  f3 -> 0.033361963010878265, f4 -> -0.030709971579549696, 
  f5 -> -0.006723622942584775, f6 -> 0.002699789485014166, 
  f7 -> -2.724613686365119, f8 -> 2.140755614298282, 
  f9 -> -0.468981591372166}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f1, -0.22780534714220443, 0.00011757125649366896, 
     -1937.5938808178971, 0.}, {f10, 0.052846485272773074, 
     0.00026106487326423976, 202.42664059704387, 0.}, 
    {f2, 0.13377437287667318, 0.00016171795969742813, 827.2078940827786, 0.}, 
    {f3, 0.033361963010878265, 0.00004988841526115473, 668.7316651819029, 
     0.}, {f4, -0.030709971579549696, 0.00009432709637968953, 
     -325.5689272564331, 0.}, {f5, -0.006723622942584775, 
     0.00002404725022764324, -279.60048982464167, 0.}, 
    {f6, 0.002699789485014166, 0.000024276044990738653, 111.21208112953077, 
     0.}, {f7, -2.724613686365119, 0.0012236134613030926, -2226.694763118681, 
     0.}, {f8, 2.140755614298282, 0.002088381651235752, 1025.0787316731783, 
     0.}, {f9, -0.468981591372166, 0.0011255873875877184, -416.6549808071812, 
     0.}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}


==> anc/QNMs/CoefficientStatsfring44.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(0.12878343723093433 - 0.22188404754333252*\[Chi] + 
   0.08072346598554622*\[Chi]^2 + 0.018228949867392645*\[Chi]^3 - 
   0.004773929513803944*\[Chi]^4 - 0.000487752608647949*\[Chi]^5)/
  (1 - 2.0680862421216375*\[Chi] + 1.1603274231645002*\[Chi]^2 - 
   0.09029582520502108*\[Chi]^4), {f0 -> 0.12878343723093433, 
  f1 -> -0.22188404754333252, f2 -> 0.08072346598554622, 
  f3 -> 0.018228949867392645, f4 -> -0.004773929513803944, 
  f5 -> -0.000487752608647949, f6 -> -2.0680862421216375, 
  f7 -> 1.1603274231645002, f8 -> -0.09029582520502108}, 
 Style[Grid[{{"", "Estimate", "Standard Error", "t\[Hyphen]Statistic", 
     "P\[Hyphen]Value"}, {f0, 0.12878343723093433, 8.321168345010753*^-7, 
     154766.05194287523, 0.}, {f1, -0.22188404754333252, 
     0.0006769446630742473, -327.7727998263224, 0.}, 
    {f2, 0.08072346598554622, 0.0006546572413706877, 123.30645853169145, 0.}, 
    {f3, 0.018228949867392645, 0.0002000878700366722, 91.10472246044517, 0.}, 
    {f4, -0.004773929513803944, 0.00014368131222876213, -33.22582067042327, 
     5.450845870875024*^-193}, {f5, -0.000487752608647949, 
     0.00004812704847964561, -10.134687749535157, 1.42968878035966*^-23}, 
    {f6, -2.0680862421216375, 0.005237088943337891, -394.8923274928247, 0.}, 
    {f7, 1.1603274231645002, 0.0068894726494333385, 168.42035409777517, 0.}, 
    {f8, -0.09029582520502108, 0.001693709297591071, -53.31246946181794, 
     0.}}, Alignment -> {Left, Automatic}, 
   Dividers -> {{2 -> GrayLevel[0.7]}, {2 -> GrayLevel[0.7]}}, 
   Spacings -> {{2 -> 1}, {2 -> 0.75}}], "DialogStyle"]}

